Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC

We calculate the complete set of two-loop leading-colour QCD helicity amplitudes for $\gamma \gamma j$-production at hadron colliders. Our results are presented in a compact, fully-analytical form.

==> anc/README <==
These ancillary files contain the results for the amplitude presented in

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

They are provided in Mathematica format, all functionality is provided by the file "assemble-amplitudes.m".
Separate files containing the data to assemble the amplitudes can be found in the directory "./remainder".

The result is expressed in terms of the following kinematic invariants:

s12 = (p1+p2)^2;
s23 = (p2+p3)^2;
s34 = (p3+p4)^2;
s45 = (p4+p5)^2;
s51 = (p5+p1)^2;
tr5 = I*4*eps(p1,p2,p3,p4)/s12^2;

and the pentagon functions defined in
"Pentagon Functions for Scattering of Five Massless Particles"
by  D. Chicherin and V. Sotnikov (arXiv:2009.07803).

The renormalization constant is set to one, i.e. mu^2 = 1. The dependence on mu^2 can be retained by
either studying the analomalous dimensions or by rescaling the kinematic invariants by mu^2, i.e.

amp[mu^2,s12,s23,s34,s45,s51] = amp[1,s12/mu^2,s23/mu^2,s34/mu^2,s45/mu^2,s51/mu^2]/mu^2 .

Assembly of the amplitude defined as eq. (4.1) and eq. (4.2).
In the following is proc either the string "qqgaa" or "qgqaa", corresponding to the two partonic
scattering processes.

The list of analytic available helicities for each process is stored in the symbol

  helicities[proc]

Labels for different color/charge structures at each order are available through:

  color[order]

where order is the string "oneloop" or "twoloop".
The color/charge factors through:

  color[order,col]

where col is an element of color[order].

After running the script there are the following symbols available:

  F0[proc,hel] - tree-level amplitude or normalization

  R1[proc,hel,col,"decomposed"]   - oneloop amplitude decomposed in polynomials and transcendental functions
  R1[proc,hel,col,"replacements"] - replacements for the polynomials appearing in R1[proc,hel,col,"decomposed"]
  R1[proc,hel,col,"sum"]          - summed amplitude with replaced polynomials

  R2[proc,hel,col,"decomposed"]   - twoloop amplitude decomposed in polynomials and transcendental functions
  R2[proc,hel,col,"replacements"] - replacements for the polynomials appearing in R2[proc,hel,col,"decomposed"]
  R2[proc,hel,col,"sum"]          - summed amplitude with replaced polynomials

  F[proc,hel]                     - sum over orders and color/charge structures

where hel is an element of helicities[proc]


==> anc/assemble-amplitudes.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)


helicities["qqgaa"] = {"pmpmm","pmmpm","pmmmm"};
helicities["qgqaa"] = {"pmpmm","ppppm","pmppm","ppppp","pppmm","pmppp"};

color["oneloop"] = {"CF","TFCA","TFnf"};
color["oneloop","CF"] = Q^2*CF;
color["oneloop","TFCA"] = Q^2*TF/CA;
color["oneloop","TFnf"] = Q[l,2]*TF;

color["twoloop"] = {"nc2","q02nl1","q12nl2"};
color["twoloop","nc2"] = Q^2*Nc^2;
color["twoloop","q02nl1"] = Q^2 Nc*nf;
color["twoloop","q02nl2"] = Q[l,2]*nf;

hasBorn["qqgaa","pmpmm"] = True;
hasBorn["qqgaa","pmmpm"] = True;
hasBorn["qqgaa","pmmmm"] = False;

hasBorn["qgqaa","pmpmm"] = True;
hasBorn["qgqaa","ppppm"] = True;
hasBorn["qgqaa","pmppm"] = True;
hasBorn["qgqaa","ppppp"] = True;
hasBorn["qgqaa","pppmm"] = False;
hasBorn["qgqaa","pmppp"] = False;

Do[
  Do[
    If[hasBorn[proc,hel],
      F0[proc,hel] = Get["./remainder/"<>proc<>"_born_"<>hel<>".m"];,
      F0[proc,hel] = Get["./remainder/"<>proc<>"_norm_"<>hel<>".m"];
      ];

    (* load and assemble oneloop remainders *)
    Do[
      R1[proc,hel,col] = Get["./remainder/"<>proc<>"_oneloop_"<>hel<>"_"<>col<>".m"];
      R1[proc,hel,col,"decomposed"] = R1[proc,hel,col][[1]];
      R1[proc,hel,col,"replacements"] = R1[proc,hel,col][[2]];
      R1[proc,hel,col,"sum"] = Plus@@(Map[#[[1]]*#[[2]]&,R1[proc,hel,col,"decomposed"]])//.R1[proc,hel,col,"replacements"];
      ,{col,color["oneloop"]}];
     
    (* load and assemble twoloop remainders *)
    Do[
      R2[proc,hel,col] = Get["./remainder/"<>proc<>"_twoloop_"<>hel<>"_"<>col<>".m"];
      R2[proc,hel,col,"decomposed"] = R2[proc,hel,col][[1]];
      R2[proc,hel,col,"replacements"] = R2[proc,hel,col][[2]];
      R2[proc,hel,col,"sum"] = Plus@@(Map[#[[1]]*#[[2]]&,R2[proc,hel,col,"decomposed"]])//.R2[proc,hel,col,"replacements"];
      ,{col,color["twoloop"]}];
    
    (* combine expanded finite remainder *)
    If[hasBorn[proc,hel],
      F[proc,hel] = F0[proc,hel]*(1+as/(4*Pi)*Sum[color["oneloop",col]*R1[proc,hel,col,"sum"],{col,color["oneloop"]}]
                                   +(as/(4*Pi))^2*Sum[color["twoloop",col]*R2[proc,hel,col,"sum"],{col,color["twoloop"]}]);,
      F[proc,hel] = F0[proc,hel]*(as/(4*Pi)*Sum[color["oneloop",col]*R1[proc,hel,col,"sum"],{col,color["oneloop"]}]
                                 +(as/(4*Pi))^2*Sum[color["twoloop",col]*R2[proc,hel,col,"sum"],{col,color["twoloop"]}]);
      ];
  ,{hel,helicities[proc]}];
,{proc,{"qqgaa","qgqaa"}}];



==> anc/remainder/qgqaa_born_pmpmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
(-2*Sqrt[2]*Sqrt[s12]*s23^(3/2)*Sqrt[s12 - s23 - s45])/
 (Sqrt[s12*s23]*Sqrt[s34]*Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*
  Sqrt[s51])


==> anc/remainder/qgqaa_born_pmppm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*(-4*(s12 - s23 - s45)*s51*(s23*s34 + s12*(-s23 - s51) + 
     s45*(s34 + s51)) + 4*s12^2*(s12 - s23 - s45)*s51*tr5)/
  (Sqrt[2]*Sqrt[s12]*Sqrt[s23]*Sqrt[s12*s23]*Sqrt[s34]*Sqrt[s12 - s23 - s45]*
   Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*Sqrt[s51])


==> anc/remainder/qgqaa_born_ppppm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*(-4*s34*(s12 - s23 - s45)*(-(s23*s34) + s45*(-s34 - s51) + 
     s12*(-s23 + s51)) - 4*s12^2*s34*(s12 - s23 - s45)*tr5)/
  (Sqrt[2]*Sqrt[s12]*Sqrt[s23]*Sqrt[s12*s23]*Sqrt[s34]*Sqrt[s12 - s23 - s45]*
   Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*Sqrt[s51])


==> anc/remainder/qgqaa_born_ppppp.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
(-2*Sqrt[2]*s12^(3/2)*Sqrt[s23]*Sqrt[s12 - s23 - s45])/
 (Sqrt[s12*s23]*Sqrt[s34]*Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*
  Sqrt[s51])


==> anc/remainder/qgqaa_norm_pmppp.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*s12^(7/2)/(Sqrt[2]*Sqrt[s23]*Sqrt[s12*s23]*Sqrt[s34]*
   Sqrt[s12 - s23 - s45]*Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*
   Sqrt[s51])


==> anc/remainder/qgqaa_norm_pppmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*s12^(7/2)/(Sqrt[2]*Sqrt[s23]*Sqrt[s12*s23]*Sqrt[s34]*
   Sqrt[s12 - s23 - s45]*Sqrt[s12 - s34 - s45]*Sqrt[s23 + s45 - s51]*
   Sqrt[s51])


==> anc/remainder/qgqaa_oneloop_pmpmm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],-p[2]-p[4]-3*p[5]+(tr5*(-pe[2]-pe[4]))/4},
{F[1,1,3],p[2]+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,3],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,5],p[3]+(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,5],-p[3]-(tr5*pe[3])/4},
{F[1,1,8],p[4]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,8],-p[3]+2*p[5]-(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,9],-p[3]+2*p[5]-(tr5*pe[3])/4},
{F[1,1,8]*F[1,1,9],p[3]-2*p[5]+(tr5*pe[3])/4},
{F[2,1,1],-p[3]-(tr5*pe[3])/4},
{F[2,1,4],-p[3]-(tr5*pe[3])/4},
{F[2,1,9],p[3]-2*p[5]+(tr5*pe[3])/4},
{F[2,1,11],p[3]-2*p[5]+(tr5*pe[3])/4},
{tci[1,1]^2,p[5]},
{tci[1,2],3*p[5]},
{F[1,1,2]*tci[1,2],-2*p[5]}
},{
p[1]->(s12^4*(-s23+s51)^3-s45^2*(2*s34+s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))-s12^3*(-(s23^3*(3*s34+s45))+s23^2*(12*s34*s45+13*s45^2+8*s34*s51+6*s45*s51)+s51*(s34*(s45^2-s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+4*s51^2))-s23*(s34*(s45^2-3*s45*s51+7*s51^2)+s45*(s45^2-4*s45*s51+9*s51^2)))-s12*(-(s23^3*s34*(s34^2-13*s34*s45-14*s45^2))-s23^2*(s34+s45)*(s34*s45*(-13*s45-3*s51)+2*s34^2*(s45-s51)-s45^2*s51)-s23*s45*(s34^3*(s45-2*s51)-s34*s45*(s45-9*s51)*s51-s45^2*(2*s45-5*s51)*s51+s34^2*(s45^2-s45*s51+2*s51^2))+s45^2*(s34^2*(s45-2*s51)^2+s45*s51*(s45^2-5*s45*s51+4*s51^2)+s34*(s45^3-3*s45^2*s51-3*s45*s51^2+6*s51^3)))+s12^2*(-(s23^3*(3*s34^2-12*s34*s45-14*s45^2))+s23^2*(s45^2*(13*s45+4*s51)+s34^2*(10*s45+7*s51)+s34*s45*(24*s45+11*s51))-s23*(s34^2*(2*s45^2-5*s45*s51+4*s51^2)+s45^2*(s45^2-6*s45*s51+10*s51^2)+s34*s45*(3*s45^2-10*s45*s51+15*s51^2))+s45*(s34^2*(s45^2-2*s45*s51+2*s51^2)+s45*s51*(2*s45^2-7*s45*s51+6*s51^2)+s34*(s45^3-s45^2*s51-3*s45*s51^2+6*s51^3))))/(2*s12*s23^2*(s12-s34)*(s12-s23-s45)*s45*(s34+s45)),
p[2]->-1/2*(3*s23^3*s34^2*(s34+s45)+s45^3*(s45-s51)*(s34+s51)^2+s23^2*s34*s45*(3*s34^2+s34*s45-2*s45*s51)-s23*s45^2*(s34+s51)*(s34*s45-2*s34*s51-s45*s51)+s12^3*(-s23-s45+s51)*(3*s23^2-4*s23*s51+s51^2)-s12^2*(-3*s23^3*(3*s34+s45)+s23*s45*(8*s45-11*s51)*s51-s45*(s45-s51)*s51*(2*s34+3*s51)-s23^2*(9*s34*s45+3*s45^2-14*s34*s51-11*s45*s51)-s23*s34*(-2*s45^2-s45*s51+5*s51^2))+s12*(-3*s23^3*s34*(3*s34+2*s45)-s23^2*(s34*s45*(4*s45-11*s51)+s34^2*(9*s45-7*s51)-4*s45^2*s51)-s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2)-s23*s45*(-(s34^2*(2*s45-3*s51))-s45*(4*s45-7*s51)*s51+s34*(-2*s45^2-s45*s51+7*s51^2))))/(s23^2*(s12-s34)^2*(s12-s23-s45)*s45),
p[3]->(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51))/((s12-s23-s45)*s45),
p[4]->(3*s23^3*s34*(s34+s45)^2+s12^3*(-s23+s51)^3+2*s23*s45^2*(s34+2*s45)*s51*(s34+s51)-s45^3*s51*(s34+s51)^2+s23^2*s45*(3*s34^3+6*s34^2*s45+s34*s45*(3*s45-2*s51)-3*s45^2*s51)-s12^2*(-s23+s51)*(s23^2*(5*s34+4*s45)-s45*(-2*s34-3*s51)*s51+s23*(s34*s45-5*s34*s51-7*s45*s51))+s12*(-(s23^3*(7*s34^2+10*s34*s45+3*s45^2))+s23*s45*s51*(-3*s34^2-5*s34*s45-7*s34*s51-11*s45*s51)-s23^2*(s34*s45*(4*s45-17*s51)+s34^2*(4*s45-7*s51)-11*s45^2*s51)+s45^2*s51*(s34^2+4*s34*s51+3*s51^2)))/(2*s23^2*(s12-s23-s45)*s45*(s34+s45)^2),
p[5]->-1,
pe[1]->(2*s12*(s45^2*(2*s34+s45)*(s23+s45-s51)*s51+s12^3*(-s23+s51)^2-s12^2*(s23^2*(2*s34+s45)+s23*(s34+s45)*(s45-4*s51)+s34*(s45^2-2*s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+3*s51^2))+s12*(s23^2*s34*(s34+s45)+s23*(2*s34*s45*(s45-3*s51)+s45^2*(s45-3*s51)+s34^2*(s45-2*s51))+s45*(s34*(s45-2*s51)^2+s45*(s45^2-4*s45*s51+3*s51^2)))))/(s23^2*(s12-s34)*(s12-s23-s45)*s45*(s34+s45)),
pe[2]->(-2*s12^2*(3*s23^2*s34*(s34+s45)-s45^2*(s45-s51)*(s34+s51)+s12^2*(-3*s23+s51)*(-s23-s45+s51)+s23*s45*(2*s34*s45-3*s34*s51-s45*s51)+s12*(-3*s23^2*(2*s34+s45)+s45*(s45-s51)*(s34+2*s51)-s23*(3*s34*s45+3*s45^2-4*s34*s51-5*s45*s51))))/(s23^2*(s12-s34)^2*(s12-s23-s45)*s45),
pe[3]->(4*s12^2)/((s12-s23-s45)*s45),
pe[4]->(2*s12^2*(3*s23^2*(s34+s45)^2-s23*s45*(3*s34+4*s45)*s51-s45^2*(-s34-s51)*s51+s12^2*(-s23+s51)^2+s12*(-4*s23^2*(s34+s45)-s45*s51*(s34+2*s51)-s23*(-4*s34*s51-6*s45*s51))))/(s23^2*(s12-s23-s45)*s45*(s34+s45)^2)
}}


==> anc/remainder/qgqaa_oneloop_pmpmm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{F[1,1,1],-p[2]-p[6]-p[9]-p[11]+(tr5*(-pe[1]-pe[5]-pe[8]-pe[10]))/4},
{F[1,1,1]^2,(-2*p[4]-p[5]-p[7])/2+(tr5*(-2*pe[3]-pe[4]-pe[6]))/8},
{F[1,1,2]^2,p[1]},
{F[1,1,3],p[2]+(tr5*pe[1])/4},
{F[1,1,2]*F[1,1,3],p[3]+(tr5*pe[2])/4},
{F[1,1,3]^2,p[4]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,5],p[3]+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,5],-p[3]-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,6],p[5]+(tr5*pe[4])/4},
{F[1,1,5]*F[1,1,6],-p[3]-(tr5*pe[2])/4},
{F[1,1,6]^2,(-p[5]-2*p[8]-p[10])/2+(tr5*(-pe[4]-2*pe[7]-pe[9]))/8},
{F[1,1,7],p[6]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,7],p[7]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,7],-p[3]-(tr5*pe[2])/4},
{F[1,1,5]*F[1,1,7],p[3]+(tr5*pe[2])/4},
{F[1,1,6]*F[1,1,7],p[8]+(tr5*pe[7])/4},
{F[1,1,7]^2,(-p[7]+p[10])/2+(tr5*(-pe[6]+pe[9]))/8},
{F[1,1,8],p[9]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,8],2*p[1]-p[3]-(tr5*pe[2])/4},
{F[1,1,6]*F[1,1,8],p[10]+(tr5*pe[9])/4},
{F[1,1,7]*F[1,1,8],-p[10]-(tr5*pe[9])/4},
{F[1,1,1]*F[1,1,9],2*p[1]-p[3]-(tr5*pe[2])/4},
{F[1,1,6]*F[1,1,9],-2*p[1]+p[3]+(tr5*pe[2])/4},
{F[1,1,8]*F[1,1,9],-2*p[1]+p[3]+(tr5*pe[2])/4},
{F[1,1,10],p[11]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,10],2*p[4]+p[5]+(tr5*(2*pe[3]+pe[4]))/4},
{F[1,1,2]*F[1,1,10],-2*p[1]+p[3]+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,10],-2*p[4]-p[5]+(tr5*(-2*pe[3]-pe[4]))/4},
{F[1,1,6]*F[1,1,10],p[8]+(tr5*pe[7])/4},
{F[1,1,7]*F[1,1,10],-p[8]-(tr5*pe[7])/4},
{F[1,1,9]*F[1,1,10],2*p[1]-p[3]-(tr5*pe[2])/4},
{F[2,1,1],-p[3]-2*p[4]-p[5]+(tr5*(-pe[2]-2*pe[3]-pe[4]))/4},
{F[2,1,8],p[3]-p[8]-p[10]+(tr5*(pe[2]-pe[7]-pe[9]))/4},
{F[2,1,9],-2*p[1]+p[3]-p[7]+(tr5*(pe[2]-pe[6]))/4},
{F[2,1,10],-p[7]+p[10]+(tr5*(-pe[6]+pe[9]))/4},
{F[2,1,13],2*p[4]+(tr5*pe[3])/2},
{F[2,1,14],2*p[1]-p[3]-p[5]-p[8]+(tr5*(-pe[2]-pe[4]-pe[7]))/4},
{tci[1,1]^2,(p[1]-p[5]-p[7]-p[8])/6+(tr5*(-pe[4]-pe[6]-pe[7]))/24},
{tci[1,2],p[6]+p[11]+(tr5*(pe[5]+pe[10]))/4},
{F[1,1,1]*tci[1,2],2*p[4]+p[5]+p[7]+(tr5*(2*pe[3]+pe[4]+pe[6]))/4},
{F[1,1,2]*tci[1,2],-2*p[1]},
{F[1,1,6]*tci[1,2],-p[5]-p[10]+(tr5*(-pe[4]-pe[9]))/4},
{F[1,2,2]*tci[1,2],-2*p[4]-(tr5*pe[3])/2},
{F[1,2,8]*tci[1,2],-p[7]+p[10]+(tr5*(-pe[6]+pe[9]))/4}
},{
p[1]->-1,
p[2]->-((-(s12^4*s51*(-s23+s51)^2)+s12^3*(-(s23*s51^2*(2*s34+3*s45+2*s51))+s23^2*(s34*s45+2*s34*s51+s45*s51+s51^2)+s51^2*(3*s34*s45+2*s45*s51+s51^2))+s45*(-(s23^3*s34^3)-s45^2*(s34+s51)^2*(s34*s45-(s45-s51)*s51)+s23^2*s34*s45*(-3*s34^2-s34*s51+s51^2)-s23*s45*(s34+s51)*(3*s34^2*s45-s34*(s45-s51)*s51-s45*s51^2))+s12*(2*s23^3*s34^2*s45+s45^2*(s34+s51)*(s34^2*s45-s34*(-3*s45-s51)*s51-(2*s45-3*s51)*s51^2)+s23^2*(s34^3*s45-s34*s45*(s45-2*s51)*s51+s45^2*s51^2+s34^2*(4*s45^2+s51^2))+s23*s45*(2*s34^3*s45+s45*(s45-4*s51)*s51^2+2*s34^2*s45*(s45+2*s51)-s34*s51*(s45^2-s45*s51+s51^2)))+s12^2*(-(s23^3*s34*s45)-s45*s51*(3*s34^2*s45-s34*(-5*s45-2*s51)*s51+3*s51^3)-s23*(2*s34^2*s45^2-5*s45*s51^3-s34*s51*(s45^2-s45*s51+2*s51^2))+s23^2*(s34^2*(-2*s45-s51)-2*s45*s51^2-s34*(s45^2+s45*s51+2*s51^2))))/(s23^2*(s12-s34)*(s12-s23-s45)*s45*(s12-s51)*s51)),
p[3]->(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51))/((s12-s23-s45)*s45),
p[4]->(s12^2*(-s23^3-s23^2*(s45-s51)-2*s23*s51^2-(s45-2*s51)*s51^2)-s12*(-(s23*s34*s45*(2*s45-s51))-s23*(5*s45-2*s51)*s51^2-2*s23^3*(s34+s51)-2*s45*(s45-2*s51)*s51*(s34+s51)+s23^2*(-4*s34*s45+3*s34*s51-2*s45*s51))+(-s23-s45)*(s45*(s45-2*s51)*(s34+s51)^2+s23^2*s34*(s34+2*s51)+2*s23*(s34+s51)*(s34*(s45-s51)+s45*s51)))/(2*s23^2*s51^2*(-s23-s45+s51)),
p[5]->-((-(s23^3*(s34+2*s45))-s12^2*(-s23+s51)^2-s45^2*(s34+s51)^2-s23*s45*(s34+s51)*(s34-2*s45+s51)+s23^2*(s34*s45-2*s45^2+s34*s51+3*s45*s51)-s12*(-s23^3-s23^2*(s34+2*(s45-s51))+s23*(s34+4*s45-s51)*s51-2*s45*s51*(s34+s51)))/(s23^2*s45*(s23+s45-s51))),
p[6]->(s12^2*(-s23+s51)^2+(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)+s12*(-s23^3-s23^2*(s45-2*s51)+s23*(3*s45-s51)*s51-2*s45*s51*(s34+s51)))/(s23^2*(-s23-s45+s51)*(s12-s23-s45+s51)),
p[7]->(-(s23^4*s34)+s12^2*(-s23+s51)^3+s45^2*s51*(s34+s51)^2+s23*s45*s51*(s34+s51)*(s34-2*s45+s51)-s23^3*(2*s34*(s45-s51)-s45*s51)+s12*(-s23+s51)*(-s23^3-s23^2*(s34+s45-2*s51)-s23*s34*(s45-s51)+s23*(3*s45-s51)*s51-2*s45*s51*(s34+s51))-s23^2*(-(s45*(s45-2*s51)*s51)+s34*(s45^2+s51^2)))/(s23^2*s45*(s23+s45-s51)^2),
p[8]->(s23^3*(3*s34^2+3*s34*s45+2*s45^2)-s12^3*(-s23+s51)^2-s23*s45^2*(-s34+2*s45-3*s51)*(s34+s51)+s45^3*(s34+s51)^2+s23^2*s45*(3*s34^2+s34*s45+2*s45^2-3*s45*s51)+s12^2*(3*s23^3+s23^2*(2*s34+3*s45-6*s51)-s45*(-2*s34-3*s51)*s51-s23*(2*s34+6*s45-3*s51)*s51)+s12*(-3*s23^3*(2*s34+s45)-s23^2*(s34^2+s45*(4*s45-9*s51)+6*s34*(s45-s51))+2*s23*s45*(s45-s51)*(s34+3*s51)-s45^2*(s34^2+4*s34*s51+3*s51^2)))/(s23^2*(s12-s23-s45)*s45^2),
p[9]->(s12^4*(-s23+s51)^3+s12^3*(-s23+s51)*(-s23^3-s23^2*(2*s34+2*s45-3*s51)-s23*s34*(s45-2*s51)+3*s23*(2*s45-s51)*s51-s51*(3*s34*s45+s45^2+4*s45*s51-s51^2))+s45*(s23^3*s34*(s34^2+s34*s45-s45*s51)+s45^2*(s34+s51)^2*(s34*s45+s45^2+s45*s51-s51^2)+s23^2*s45*(3*s34^3+2*s34*s51^2-s45*s51^2+3*s34^2*(s45+s51))+s23*s45*(s34+s51)*(3*s34^2*s45+2*s45*s51^2+s34*(3*s45^2+3*s45*s51-s51^2)))+s12*(s23^4*s34*(s34+s45)+s23^3*(s34*s45*(s45-3*s51)+s34^2*(s45-2*s51)-2*s45^2*s51)+s23^2*(-(s34^3*s45)-s45^2*(s45-7*s51)*s51-s34*s45*(s45^2-s45*s51-3*s51^2)+s34^2*(-2*s45^2-2*s45*s51+s51^2))-s45^2*(s34+s51)*(s34^2*s45+s34*(s45^2+5*s45*s51-s51^2)-s51*(-3*s45^2-4*s45*s51+3*s51^2))-s23*s45*(2*s34^3*s45+3*s34^2*s45*(s45+2*s51)-s45*s51*(s45^2+4*s45*s51-8*s51^2)+s34*(s45^3+8*s45*s51^2+s51^3)))-s12^2*(s23^4*(2*s34+s45)+s23^3*(s34^2+4*s34*s45+s45^2-6*s34*s51-6*s45*s51)-s45*s51*(3*s34^2*s45+s34*(2*s45^2+9*s45*s51-2*s51^2)-3*s51*(-s45^2-2*s45*s51+s51^2))+s23^2*(-(s34^2*s51)-6*s45*(s45-2*s51)*s51+s34*(s45^2-5*s45*s51+6*s51^2))-s23*(s34^2*s45^2-s45*s51*(2*s45^2+11*s45*s51-10*s51^2)+s34*(s45^3-5*s45^2*s51+s45*s51^2+2*s51^3))))/(s23^2*(s12-s23-s45)*s45*(s34+s45)*(-s23-s45+s51)*(s12-s23-s45+s51)),
p[10]->-((s23^2*s34*s51-s12^2*s51*(-s23+s51)-s23*s45*(s34+s51)^2-s45^2*(s34+s51)^2+s12*(s23*(s34-s51)*(s45-s51)-s23^2*s51-2*s45*(-s34-s51)*s51))/(s23^2*s45*s51)),
p[11]->-(((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)+s12^2*(s23^2+s51^2)+s12*(s23^2*(-2*s34-s51)-2*s45*s51*(s34+s51)-s23*(2*s34*s45+s51^2)))/(s23^2*(s12-s51)*s51)),
pe[1]->(4*s12^2*(-(s12^3*(s23-s51)*s51)+s12^2*(-(s23*s34*(s45-s51))-2*s34*s45*s51+(-s45-s51)*s51^2+s23*s51*(s45+s51))-s45*(s23^2*s34^2+s45*(s34+s51)*(s34*s45-(s45-s51)*s51)-s23*s45*(-2*s34^2+s51^2))+s12*(s23^2*s34*s45+s45*(s34^2*s45-s34*(-2*s45-s51)*s51-(s45-2*s51)*s51^2)-s23*(-(s34^2*s45)+2*s45*s51^2+s34*(-s45^2-s45*s51+s51^2)))))/(s23^2*(s12-s34)*(s12-s23-s45)*s45*(s12-s51)*s51),
pe[2]->(4*s12^2)/((s12-s23-s45)*s45),
pe[3]->(2*s12^2*(s12*(-s23^2-s23*s45-(s45-2*s51)*s51)+(-s23-s45)*(-((s45-2*s51)*(s34+s51))-s23*(s34+2*s51))))/(s23^2*s51^2*(-s23-s45+s51)),
pe[4]->(-4*s12^2*(-s23^2+s12*(s23-s51)-s23*(2*s45-s51)+s45*(s34+s51)))/(s23^2*s45*(s23+s45-s51)),
pe[5]->(4*s12^2*(s12*(-s23+s51)+(-s23-s45)*(-s23+s34+s51)))/(s23^2*(-s23-s45+s51)*(s12-s23-s45+s51)),
pe[6]->(4*s12^2*(-s23^3-s23^2*(s45-2*s51)+s23*(2*s45-s51)*s51+s12*(-s23+s51)^2-s45*s51*(s34+s51)))/(s23^2*s45*(s23+s45-s51)^2),
pe[7]->(-4*s12^2*(-3*s23^2*(s34+s45)-s23*s45*(2*s45-3*s51)+s12^2*(-s23+s51)+s45^2*(s34+s51)+s12*(3*s23^2+s23*(s34+3*(s45-s51))-s45*(s34+2*s51))))/(s23^2*(s12-s23-s45)*s45^2),
pe[8]->(4*s12^2*(s12^3*(-s23+s51)^2+s12^2*(-s23^3-s23^2*(s34+2*s45-3*s51)+s23*(s34+5*s45-3*s51)*s51-s51*(2*s34*s45+s45^2+3*s45*s51-s51^2))-s45*(s23^2*(s34^2+s34*s45-s45*s51)+2*s23*s45*(s34^2+s51^2+s34*(s45+s51))+s45*(s34^2*s45+s34*(s45^2+2*s45*s51-s51^2)-s51*(-s45^2-s45*s51+s51^2)))-s12*(-(s23^3*(s34+s45))-s23^2*(s45*(s45-4*s51)+s34*(s45-2*s51))-s23*(s34^2*s45-s45*(3*s45-5*s51)*s51+s34*(s45^2+s45*s51+s51^2))-s45*(s34^2*s45+s34*(s45^2+4*s45*s51-s51^2)-s51*(-2*s45^2-3*s45*s51+2*s51^2)))))/(s23^2*(s12-s23-s45)*s45*(s34+s45)*(-s23-s45+s51)*(s12-s23-s45+s51)),
pe[9]->(-4*s12^2*(s34*s45-(s12-s23-s45)*s51))/(s23^2*s45*s51),
pe[10]->(4*s12^2*(s12*(-s23-s51)-(-s23-s45)*(s34+s51)))/(s23^2*(s12-s51)*s51)
}}


==> anc/remainder/qgqaa_oneloop_pmpmm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],-p[3]-p[4]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,6]^2,p[2]+(tr5*pe[2])/4},
{F[1,1,7],p[3]+(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,6]*F[1,1,10],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,1,10],p[2]+(tr5*pe[2])/4},
{F[2,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,14],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,p[2]/6+(tr5*pe[2])/24}
},{
p[1]->(-2*(-2*s45^4*(s45-s51)*s51*(s34+s51)^2+s12^4*(-s23+s51)^3*(-s23-s45+s51)+s23^4*s34*(s34+s45)*(s34^2+s34*s45-s45*s51)+s23^2*s45^2*(s34^4+2*s34^3*s45+s34^2*(s45-s51)^2+2*s34*s45*(s45-s51)*s51+s45*(3*s45-2*s51)*s51^2)-s12^3*(-s23+s51)*(-s23-s45+s51)*(2*s23^2*(2*s34+s45)-s45*(-2*s34-5*s51)*s51+s23*(s34*(s45-4*s51)-7*s45*s51))-s23*s45^3*s51*(s34^2*(3*s45-s51)-s51*(2*s45^2-5*s45*s51+s51^2)-2*s34*(s45^2-4*s45*s51+s51^2))+s23^3*s45*(2*s34^4+4*s34^3*s45-s34*s45*(s45-s51)*s51+s45^2*s51^2+s34^2*(2*s45^2-2*s45*s51+s51^2))+s12^2*(-s23-s45+s51)*(-(s23^3*(6*s34^2+6*s34*s45+s45*(s45-s51)))-s23^2*(2*s34*s45*(s45-8*s51)+3*s34^2*(s45-2*s51)-s45*(9*s45-2*s51)*s51)+s23*s45*s51*(-2*s34^2-3*s34*s45-10*s34*s51-17*s45*s51+s51^2)+s45^2*s51*(s34^2+8*s34*s51+9*s51^2))-s12*(s23^4*(2*s34+s45)*(2*s34^2+2*s34*s45-s45*s51)-s45^3*(s45-s51)*s51*(3*s34^2+10*s34*s51+7*s51^2)-s23*s45^2*s51*(s34^2*(s45+2*s51)-2*s34*(2*s45^2-5*s45*s51-2*s51^2)-s51*(10*s45^2-19*s45*s51+2*s51^2))+s23^3*(s34^2*s45*(10*s45-11*s51)+s34^3*(7*s45-4*s51)-4*s45^2*(s45-s51)*s51+s34*s45*(3*s45^2-13*s45*s51+4*s51^2))+s23^2*s45*(s34^3*(3*s45-2*s51)-s45*s51*(3*s45^2-16*s45*s51+5*s51^2)+s34^2*(4*s45^2-6*s45*s51+5*s51^2)+s34*(s45^3-6*s45^2*s51+15*s45*s51^2-2*s51^3)))))/(s23^2*(s12-s23-s45)^2*s45^2*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
p[2]->(-2*(s23^4*s34*(2*s34^3+4*s34^2*s45+3*s34*s45^2+s45^3)+2*s23*s45^4*(-s34+s45-2*s51)*s51*(s34+s51)-2*s45^4*(s45-s51)*s51*(s34+s51)^2+2*s12^4*(-s23+s51)^3*(-s23-s45+s51)+s23^3*s45*(4*s34^4+8*s34^3*s45+6*s34^2*s45^2+2*s34*s45^3-s45^3*s51)+s23^2*s45^2*(2*s34^4+4*s34^3*s45+3*s34^2*s45^2-s45^2*(s45-3*s51)*s51+s34*s45^2*(s45+2*s51))-2*s12^3*(-s23+s51)*(-s23-s45+s51)*(2*s23^2*(2*s34+s45)-2*s45*(-s34-2*s51)*s51+s23*(s34*(s45-4*s51)-6*s45*s51))+s12^2*(-s23-s45+s51)*(-3*s23^3*(2*s34+s45)^2-2*s23*s45*(2*s34+3*s45)*s51*(s34+4*s51)-s23^2*(4*s34*s45*(s45-7*s51)+6*s34^2*(s45-2*s51)-15*s45^2*s51)+2*s45^2*s51*(s34^2+6*s34*s51+6*s51^2))-s12*(s23^4*(2*s34+s45)^3+s23^3*(s45^3*(s45-7*s51)+2*s34^3*(7*s45-4*s51)+9*s34*s45^2*(s45-2*s51)+20*s34^2*s45*(s45-s51))-4*s45^3*(s45-s51)*s51*(s34^2+3*s34*s51+2*s51^2)+2*s23*s45^2*s51*(-2*s34^2*s51+2*s45*(3*s45-5*s51)*s51+s34*(3*s45^2-5*s45*s51-4*s51^2))+s23^2*s45*(s34^3*(6*s45-4*s51)-6*s45^2*(s45-3*s51)*s51+2*s34^2*(4*s45^2-5*s45*s51+4*s51^2)+s34*s45*(3*s45^2-8*s45*s51+20*s51^2)))))/(s23^2*(s12-s23-s45)^2*s45^4),
p[3]->2*((-s23+s34)^2/(s12-s23-s45)^2-(-s23+s34)/(s12-s23-s45)-(-s23+2*s34-s51)/s45+((-2*s34-5*s51)*s51)/(s23*s45)+((s34-s51)*s51)/(s23*(s12-s34-s45-s51))+(4*(-2*s12-s51)*s51^3)/(s23*s45^3)-s51^3/(s45*(s12-s34-s45-s51)^2)-(2*s34*s51^3)/(s23*s45*(s12-s34-s45-s51)^2)-s51^4/(s45^2*(s12-s34-s45-s51)^2)-(2*(-s34-s51)*s51^4)/(s23*s45^2*(s12-s34-s45-s51)^2)+(2*s51^4)/(s45^3*(s12-s34-s45-s51))-(2*s34*s51*(s34+s51))/(s23^2*(s12-s34-s45-s51))-(s51^4*(s34+s51)^2)/(s23^2*s45^2*(s12-s34-s45-s51)^2)+(2*s51^4*(s12+s34+s51))/(s23^2*s45^3)-(2*(2*s23^2-3*s23*s34+s34^2)*(-s23+s34+s51))/((s12-s23-s45)^2*s45)-(s23*(-5*s23+4*s34)*(-s23+s34+s51)^2)/((s12-s23-s45)^2*s45^2)-(2*s23^2*(-s23+s34+s51)^3)/((s12-s23-s45)^2*s45^3)+s51^2/(s45*(-s12+s34+s45+s51))+((3*s34-s51)*s51^2)/(s23*s45*(-s12+s34+s45+s51))+(2*(-3*s34-2*s51)*s51^3)/(s23*s45^2*(-s12+s34+s45+s51))-(4*(-s34-s51)*s51^4)/(s23*s45^3*(-s12+s34+s45+s51))-(2*s51^4*(s34+s51)^2)/(s23^2*s45^3*(-s12+s34+s45+s51))+(s51^2*(4*s34+3*s51))/(s23^2*s45)-(2*s23*(-s23+s34+s51)^2*(-3*s23+4*s51))/((s12-s23-s45)*s45^3)+(2*s51^2*(3*s12+2*s34+5*s51))/(s23*s45^2)-(s51^3*(2*s12+6*s34+5*s51))/(s23^2*s45^2)+(7*s23^2-11*s23*s34+4*s34^2-9*s23*s51+6*s34*s51)/((s12-s23-s45)*s45)+(2*s12*s23+5*s23^2-8*s23*s34-6*s12*s51-10*s23*s51+10*s34*s51)/s45^2+(s34*s51*(s34*(s45-3*s51)-2*s51^2))/(s23^2*(s12-s34-s45-s51)^2)+(s51^3*(3*s34^2+4*s34*s51+s51^2))/(s23^2*s45*(s12-s34-s45-s51)^2)-(2*s51^2*(3*s34^2+4*s34*s51+s51^2))/(s23^2*s45*(-s12+s34+s45+s51))+(2*s51^3*(3*s34^2+5*s34*s51+2*s51^2))/(s23^2*s45^2*(-s12+s34+s45+s51))+(-(s34*(s45-s51)*s51)-s51^3)/(s23*(s12-s34-s45-s51)^2)+(2*(2*s23^3+s23^2*(-3*s34-7*s51)+2*(-3*s34-s51)*s51^2+8*s23*s51*(s34+s51)+s12*(s23^2-4*s23*s51+6*s51^2)))/s45^3-(2*(-6*s23^3-2*s34*(-s34-s51)*s51+s23^2*(11*s34+14*s51)-s23*(5*s34^2+15*s34*s51+8*s51^2)))/((s12-s23-s45)*s45^2)),
p[4]->(2*(-2*s23^5*s34^2*(s34+s45)^2+s23^4*s34^2*(s34+s45)*(2*s34^2-s34*(5*s45-2*s51)-2*s45*(3*s45-s51))-s45^4*(s45-s51)*s51*(s34+s51)^2*(2*s34-3*s45+2*s51)+s12^4*(-s23+s51)^3*(-s23-s45+s51)*(-2*s23+2*s34-3*s45+2*s51)-s23*s45^4*s51*(s34+s51)*(2*s34^2-7*s34*s45+2*s45^2+8*s34*s51-9*s45*s51+6*s51^2)-2*s23^3*s45*(-2*s34^5+s34^3*s45*(5*s45-4*s51)+s34^2*s45^2*(3*s45-2*s51)-2*s34^4*s51+s34*s45^3*s51+s45^3*s51^2)-s23^2*s45^2*(-2*s34^5+s34^3*s45*(3*s45-4*s51)+2*s34^2*s45^2*(s45-3*s51)+2*s34*s45^2*(2*s45-5*s51)*s51+2*s45^2*(2*s45-3*s51)*s51^2-s34^4*(s45+2*s51))-s12^3*(-s23+s51)*(-s23-s45+s51)*(-4*s23^3*(2*s34+s45)+s23^2*(8*s34^2-s45*(5*s45-16*s51)-2*s34*(5*s45-8*s51))-2*s45*(-2*s34+3*s45-2*s51)*s51*(s34+2*s51)-s23*(-2*s34^2*(s45-4*s51)-s45*(17*s45-20*s51)*s51+s34*(3*s45^2+2*s45*s51+8*s51^2)))+s12^2*(-s23-s45+s51)*(2*s23^4*(6*s34^2+6*s34*s45+s45^2)-s23^3*(12*s34^3-s34*s45*(17*s45-40*s51)-2*s45^2*(s45-8*s51)-12*s34^2*(s45-2*s51))-s45^2*(-2*s34+3*s45-2*s51)*s51*(s34^2+6*s34*s51+6*s51^2)-s23*s45*s51*(4*s34^3-3*s45*(11*s45-12*s51)*s51+2*s34^2*(s45+10*s51)-2*s34*(4*s45^2-9*s45*s51-8*s51^2))+s23^2*(-6*s34^3*(s45-2*s51)-s45^2*(17*s45-38*s51)*s51+s34^2*(5*s45^2+8*s45*s51+12*s51^2)+s34*s45*(5*s45^2-23*s45*s51+44*s51^2)))+s12*(4*s23^5*s34*(2*s34^2+3*s34*s45+s45^2)+s23^4*(-8*s34^4+s34^2*s45*(31*s45-32*s51)+2*s34^3*(7*s45-8*s51)+10*s34*s45^2*(s45-2*s51)-4*s45^3*s51)-2*s45^3*(-2*s34+3*s45-2*s51)*(s45-s51)*s51*(s34^2+3*s34*s51+2*s51^2)-s23^3*(2*s34^4*(7*s45-4*s51)+4*s45^3*(2*s45-5*s51)*s51-s34^3*(7*s45^2-10*s45*s51+8*s51^2)-s34^2*s45*(27*s45^2-41*s45*s51+28*s51^2)-s34*s45^2*(8*s45^2-29*s45*s51+36*s51^2))+s23^2*s45*(-2*s34^4*(3*s45-2*s51)+s34^3*(s45^2-2*s45*s51-4*s51^2)-s45^2*s51*(4*s45^2-35*s45*s51+36*s51^2)+s34*s45*(2*s45^3-2*s45^2*s51+9*s45*s51^2-28*s51^3)+2*s34^2*(4*s45^3-7*s45^2*s51-s45*s51^2-4*s51^3))-s23*s45^2*s51*(-4*s34^3*s51+2*s34^2*(5*s45^2-4*s45*s51-6*s51^2)-s45*s51*(15*s45^2-47*s45*s51+28*s51^2)-s34*(7*s45^3-43*s45^2*s51+30*s45*s51^2+8*s51^3)))))/(s23^2*(s12-s23-s45)^2*s45^3*(-s23+s34-s45+s51)^2),
pe[1]->(-8*s12^2*(2*s45^3*(s45-s51)*s51*(s34+s51)+s12^3*(-s23+s51)^2*(-s23-s45+s51)+s23^3*(s34+s45)*(s34^2+s34*s45-s45*s51)-s12^2*(-s23-s45+s51)*(s23^2*(3*s34+2*s45)-3*s23*(s34+2*s45)*s51-s45*(-s34-4*s51)*s51)+s12*(-s23-s45+s51)*(s23^2*(3*s34^2+4*s34*s45+s45*(s45-s51))-s45^2*(-3*s34-5*s51)*s51-s23*s45*(5*s34+6*s45-s51)*s51)-s23*s45^2*s51*(2*s45^2+s34*(-s45-s51)-5*s45*s51+s51^2)+s23^2*s45*(s34^3+s34^2*(2*s45-s51)-s45*(3*s45-2*s51)*s51+s34*(s45^2-3*s45*s51+s51^2))))/(s23^2*(s12-s23-s45)^2*s45^2*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
pe[2]->(-8*s12^2*(s23^3*(2*s34^3+4*s34^2*s45+3*s34*s45^2+s45^3)+s23^2*s45*(2*s34^3+s34*s45*(3*s45-4*s51)+s45^2*(s45-3*s51)+2*s34^2*(2*s45-s51))+2*s45^3*(s45-s51)*s51*(s34+s51)+2*s12^3*(-s23+s51)^2*(-s23-s45+s51)-2*s23*s45^2*s51*(s45^2-s34*s51-2*s45*s51)+s12*(-s23-s45+s51)*(s23^2*(6*s34^2+8*s34*s45+3*s45^2)-8*s23*s45*(s34+s45)*s51-2*s45^2*(-2*s34-3*s51)*s51)-2*s12^2*(-s23-s45+s51)*(s23^2*(3*s34+2*s45)-s23*(3*s34+5*s45)*s51-s45*(-s34-3*s51)*s51)))/(s23^2*(s12-s23-s45)^2*s45^4),
pe[3]->(8*s12^2*(2*s12^4*(-s23+s51)^2*(-s23-s45+s51)-s45^3*(s45-s51)*s51*(s34+s51)*(2*s34+3*s45+2*s51)-s23^3*(s34+s45)^2*(2*s34^2+3*s34*s45+s45^2+2*s34*s51)+s12^2*(-s23-s45+s51)*(s23*s51*(-6*s34^2-27*s34*s45-24*s45^2-6*s34*s51-10*s45*s51)+s23^2*(12*s34^2+21*s34*s45+9*s45^2+6*s34*s51+4*s45*s51)-s45*s51*(-2*s34^2-7*s34*s45-8*s34*s51-15*s45*s51-6*s51^2))-s12^3*(-s23-s45+s51)*(s23^2*(8*s34+7*s45+2*s51)-2*s23*s51*(5*s34+8*s45+2*s51)-s51*(-2*s34*s45-2*s34*s51-9*s45*s51-2*s51^2))+s23*s45^2*s51*(-2*s34^2*s51+s45*(4*s45^2-5*s45*s51-4*s51^2)+s34*(2*s45^2-7*s45*s51-2*s51^2))-s23^2*s45*(2*s34^4+7*s34^3*s45+s34*s45*(5*s45^2-7*s45*s51-4*s51^2)+s45^2*(s45^2-5*s45*s51-2*s51^2)+s34^2*(9*s45^2-3*s45*s51-2*s51^2))+s12*(s23^3*(s34+s45)*(8*s34^2+13*s34*s45+5*s45^2+6*s34*s51+2*s45*s51)-s45^2*(s45-s51)*s51*(-4*s34^2-8*s34*s45-10*s34*s51-11*s45*s51-6*s51^2)-s23*s45*s51*(4*s34^2*(s45-2*s51)+s45*(16*s45^2-19*s45*s51-14*s51^2)+2*s34*(7*s45^2-12*s45*s51-4*s51^2))+s23^2*(s34^3*(8*s45-6*s51)+s45^2*(5*s45^2-19*s45*s51-10*s51^2)+2*s34*s45*(9*s45^2-16*s45*s51-8*s51^2)+3*s34^2*(7*s45^2-7*s45*s51-2*s51^2)))))/(s23^2*(s12-s23-s45)^2*s45^3*(s12-s34-s45-s51)^2),
pe[4]->(8*s12^2*(-2*s23^4*s34*(s34+s45)^2-s45^3*(-2*s34+3*s45-2*s51)*(s45-s51)*s51*(s34+s51)+s12^3*(-s23+s51)^2*(-s23-s45+s51)*(-2*s23+2*s34-3*s45+2*s51)+s23^3*(s34+s45)*(2*s34^3-s34^2*(3*s45-2*s51)-4*s34*s45*(s45-s51)+2*s45^2*s51)+s12*(-s23-s45+s51)*(-2*s23^3*(3*s34^2+4*s34*s45+s45^2)+s23^2*(6*s34^3-s34^2*(s45-6*s51)-2*s45^2*(s45-5*s51)-8*s34*s45*(s45-2*s51))-s45^2*(-2*s34+3*s45-2*s51)*s51*(2*s34+3*s51)+2*s23*s45*s51*(-4*s34^2+s45*(5*s45-7*s51)-4*s34*s51))+s23*s45^2*s51*(2*s34^2*s51+s34*(-4*s45^2+3*s45*s51+2*s51^2)+s45*(2*s45^2-9*s45*s51+6*s51^2))-s23^2*s45*(-2*s34^4-s34^3*s45-2*s45^2*(2*s45-3*s51)*s51+s34^2*(3*s45^2-3*s45*s51+2*s51^2)+s34*s45*(2*s45^2-5*s45*s51+6*s51^2))-s12^2*(-s23-s45+s51)*(-(s23^3*(6*s34+4*s45))-s45*(-2*s34+3*s45-2*s51)*s51*(s34+3*s51)+s23^2*(6*s34^2-5*s34*s45-5*s45^2+12*s34*s51+14*s45*s51)+s23*s51*(-6*s34^2+2*s45*(7*s45-8*s51)-3*s34*(s45+2*s51)))))/(s23^2*(s12-s23-s45)^2*s45^3*(-s23+s34-s45+s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_pmppm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,-p[6]-p[7]+(tr5*(-pe[5]-pe[6]))/4},
{F[1,1,1]*F[1,1,2],p[3]},
{F[1,1,2]^2,p[4]+(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,3],2*(p[3]-p[4])-(tr5*pe[3])/2},
{F[1,1,3]^2,-p[3]+p[4]+(tr5*pe[3])/4},
{F[1,1,4],p[5]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,4],p[6]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,4],-p[3]},
{F[1,1,2]*F[1,1,5],-p[3]},
{F[1,1,4]*F[1,1,5],p[3]},
{F[1,1,8],-p[2]-(3*p[3])/2-p[5]-p[8]+(tr5*(-pe[2]-pe[4]-pe[7]))/4},
{F[1,1,1]*F[1,1,8],p[6]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,8],-p[6]-(tr5*pe[5])/4},
{F[1,1,8]^2,p[7]+(tr5*pe[6])/4},
{F[1,1,9],p[8]+(tr5*pe[7])/4},
{F[1,1,1]*F[1,1,9],2*p[7]+(tr5*pe[6])/2},
{F[1,1,8]*F[1,1,9],-2*p[7]-(tr5*pe[6])/2},
{F[2,1,2],-p[3]-p[6]-(tr5*pe[5])/4},
{F[2,1,4],-p[3]+2*p[4]+(tr5*pe[3])/2},
{F[2,1,5],-2*p[3]+2*p[4]+(tr5*pe[3])/2},
{F[2,1,9],-p[6]-2*p[7]+(tr5*(-pe[5]-2*pe[6]))/4},
{F[2,1,12],2*p[7]+(tr5*pe[6])/2},
{tci[1,1]^2,(p[3]+2*p[4]-p[6])/6+(tr5*(2*pe[3]-pe[5]))/24},
{tci[1,2],(3*p[3])/2+p[8]+(tr5*pe[7])/4},
{F[1,1,1]*tci[1,2],2*p[7]+(tr5*pe[6])/2},
{F[1,1,2]*tci[1,2],-2*p[3]+2*p[4]+(tr5*pe[3])/2},
{F[1,1,5]*tci[1,2],-p[3]},
{F[1,2,7]*tci[1,2],2*(p[3]-p[4])-(tr5*pe[3])/2},
{F[1,2,9]*tci[1,2],-2*p[7]-(tr5*pe[6])/2}
},{
p[1]->(-(s23^5*s34*(2*s34+s45))-s12^4*(-s23+s51)^3+s23^4*(2*s34+s45)*(2*s34^2-2*s34*s45+3*s34*s51-s45*s51)+s45*(s34+s45)^2*(s34+s51)^2*(s34*(s45-s51)-(-s45-13*s51)*s51)-s23^3*(2*s34^4-s34^3*(7*s45-8*s51)+s45^2*(s45-17*s51)*s51+s34*s45*(s45^2-5*s45*s51-31*s51^2)-2*s34^2*(s45^2+5*s45*s51+4*s51^2))+s23^2*(s34^5-2*s34^4*(s45-2*s51)+s45^2*(16*s45-31*s51)*s51^2+s34^3*(3*s45^2-9*s45*s51-23*s51^2)-s34*s45*s51*(-4*s45^2+3*s45*s51+61*s51^2)+s34^2*(2*s45^3+3*s45^2*s51-54*s45*s51^2-26*s51^3))+s23*(s34+s51)*(s34^4*(2*s45-s51)-s45^2*(28*s45-15*s51)*s51^2+s34^3*(2*s45^2+3*s45*s51+13*s51^2)+s34*s45*s51*(s45^2-41*s45*s51+30*s51^2)+s34^2*(s45^3+2*s45^2*s51+3*s45*s51^2+14*s51^3))+s12^3*(-(s23^3*(4*s34+2*s45+s51))+s23^2*(s34^2-s34*(s45-10*s51)-3*(-2*s45-s51)*s51)-s51*(-s34^3-s34^2*(s45-13*s51)+(12*s45-s51)*s51^2+12*s34*s51*(s45+s51))-s23*(s34^3+s34*(s45-6*s51)*s51-(8*s45-3*s51)*s51^2+s34^2*(s45+2*s51)))+s12^2*(-s23^5+s23^4*(s34-s45+4*s51)-s23^3*(-6*s34^2-s45^2+s34*(-7*s45-s51)-6*s45*s51+6*s51^2)+s23^2*(-2*s34^3+2*s34^2*(s45-8*s51)+s34*(2*s45^2-16*s45*s51-7*s51^2)-2*s51*(s45^2+6*s45*s51-2*s51^2))-s23*(-2*s34^4+s34^3*(-3*s45-8*s51)+s34*s51^2*(40*s45+7*s51)+s51^2*(27*s45^2+4*s45*s51+s51^2)+s34^2*(-2*s45^2-5*s45*s51+13*s51^2))+(s34+s51)*(s34^3*(s45-3*s51)+s45*s51^2*(28*s45+11*s51)+s34*s51*(s45^2+52*s45*s51+12*s51^2)+s34^2*(s45^2-2*s45*s51+25*s51^2)))-s12*(-(s23^5*(3*s34+s45))+s23^4*(5*s34^2-s34*(2*s45-9*s51)-s45*(s45-3*s51))+s23^3*(s34^3+s34^2*(9*s45-5*s51)-s45*(-4*s45-11*s51)*s51+s34*(2*s45^2+11*s45*s51+5*s51^2))+s23^2*(2*s34^3*(s45-4*s51)+s34^2*(5*s45^2-16*s45*s51-33*s51^2)-s45*s51*(-s45^2-7*s45*s51+27*s51^2)+s34*(s45^3-s45^2*s51-32*s45*s51^2-25*s51^3))+(s34+s51)*(s34^4*(s45-2*s51)+s45^2*s51^2*(16*s45+25*s51)-s34*s45*s51*(-4*s45^2-53*s45*s51-38*s51^2)+s34^3*(3*s45^2-3*s45*s51+11*s51^2)+s34^2*(2*s45^3+3*s45^2*s51+48*s45*s51^2+13*s51^3))+s23*(s34^5+3*s34^4*(s45+2*s51)+s34^3*(3*s45^2+10*s45*s51+11*s51^2)+s45*s51^2*(-16*s45^2-35*s45*s51+14*s51^2)-s34*s51*(s45^3+63*s45^2*s51+15*s45*s51^2-14*s51^3)+s34^2*(s45^3+3*s45^2*s51-36*s45*s51^2+20*s51^3))))/(2*(s12-s23-s45)*(s12-s34-s45)*(s34+s45)*(s12+s23-s34-s51)*s51^2*(-s23+s34+s51)),
p[2]->(2-(2*s12)/s34+s12^2/(s34+s45)^2+((-s23-s45)*s45^2)/((s12-s23-s45)*(s34+s45)^2)+(2*s12)/(s34+s45)+(2*s12^2)/(s34*(s34+s45))+(2*s45^2)/((s12-s23-s45)*(s34+s45))-(s12^2+s23^2-s23*s34+s34*(s34-2*s45)-2*s12*(-s23+s34-s45))/s51^2+(2*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(2*s23^2*(s12+s45))/(s34*s51^2)+(2*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(2*(s23+s45)*(s23*s34-2*s23*s45+s34*s45))/((s12-s45)*s51^2)+(s12^2*s23-s23*s45*(4*s23+5*s45)+2*s12*(-3*s23^2-s23*s45+s45^2))/((s34+s45)*s51^2)+(2*s12*s23^2*s45-s23*(-s23-s45)*s45^2+s12^2*(s23^2-s23*s45+s45^2))/((s34+s45)^2*s51^2)-(-4*s23-s34+s45)/s51-(2*(s23*s34-3*s23*s45+s34*s45))/((s12-s45)*s51)+(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45))/((s34+s45)^2*s51)+(2*s45^3)/((s34+s45)*(-s23+s34+s51)^2)-(2*(s34+s45)^2)/(-s23+s34+s51)^2+(2*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(2*(-2*s12*s34^3+s34^3*(s34+s45)+s12^2*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)+(2*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(-4*s12*s34^2+4*s34^3-2*s12*s34*s45+6*s34^2*s45+2*s12*s45^2)/(s51*(-s23+s34+s51)^2)+(2*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(2*s45^2)/((s12-s23-s45)*(-s23+s34+s51))+s45^3/((s34+s45)^2*(-s23+s34+s51))-(2*s45^2)/((s34+s45)*(-s23+s34+s51))-(s34+s45)/(-s23+s34+s51)+(s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(3*s34^3+s12^2*(3*s34-2*s45)-2*s12*(3*s34^2-s34*s45+s45^2))/(s51^2*(-s23+s34+s51))-((s12-s34-s45)*(2*s34-s45))/(s51*(-s23+s34+s51))+(s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))-((2*s12-s45)*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(-s23+s34+s51))-(2*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51))+(s12^2-4*s12*s23+s12*s45-4*s23*s45-s45^2)/(-(s34*s51)-s45*s51)+(4*s12^2*s23)/(-(s34^2*s51)-s34*s45*s51))/2,
p[3]->-2,
p[4]->(-2*s23^2+s12*(3*s23-4*s34-3*s51)-s23*(-3*s34+2*s45-2*s51)+3*s45*(s34+s51))/(2*(s12-s23-s45)*(-s23+s34+s51)),
p[5]->(-(s23^2*s34^2)-s23*s34^2*(2*s45-s51)-s12^2*(-s23+s51)^2-s45*(s34^2*(s45-s51)+s34*s51^2+s45*s51^2)+s12*(2*s23^2*s34+(s34+2*s45)*s51^2+s23*(2*s34*s45-3*s34*s51-2*s45*s51)))/(s34*(s12-s45)*s51^2),
p[6]->(s23^2*s34^2+2*s23*s34^2*s45+s12^2*(-s23+s51)^2+s45^2*(s34^2+s51^2)+s12*(-2*s23^2*s34-2*s45*s51^2-2*s23*(s34*(s45-s51)-s45*s51)))/(s34^2*s51^2),
p[7]->-1/2*(2*s12*s23^3*s34^2+(-(s23*s34)+s45*(-s34-s51))^3+s12^3*s34*(-s23+s51)^2+s12*s45^2*(s34+s51)^3-s12^2*s23*s34*(-s23-2*s34+s51)*(-s23-s45+s51)+s12*s23^2*s34*(s34^2+2*s34*(2*s45-s51)+s45*s51)+s12*s23*s45*(s34+s45)*(2*s34^2+s34*s51-s51^2))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^3),
p[8]->(2*s12^4*s34*(-s23+s51)^2-(s34+s51)*(-s23+s34+s51)*(-s23-s45+s51)*(s23^2*s34*(3*s34-s51)+s45*(s34+s51)^2*(3*s45+s51)-s23*(s34+s51)*(s34*(-6*s45-s51)+s45*s51))-s12^3*s34*(-s23^3+3*s51^2*(s34+s51)+s23^2*(7*s34+2*s45+5*s51)+s23*(4*s34*s45-10*s34*s51-2*s45*s51-7*s51^2))+s12^2*(-3*s23^4*s34+2*(s34+s51)^3*(s45^2-s51^2)+s23^3*(s34^2-3*s34*s45+7*s34*s51+2*s51^2)+s23^2*(8*s34^3+s34*(8*s45-11*s51)*s51-6*s51^3+s34^2*(5*s45+6*s51))+s23*(s34+s51)*(2*s34^2*(5*s45-4*s51)-2*s51*(s45^2-3*s51^2)+s34*(4*s45^2-5*s45*s51+7*s51^2)))+s12*(s23^4*(6*s34^2+2*s34*s51+s51^2)-s23^3*(5*s34^3-2*s34^2*(6*s45-7*s51)-s34*(5*s45-9*s51)*s51+2*s51^2*(s45+2*s51))-(s34+s51)^3*(2*s45^3+3*s45^2*s51-4*s45*s51^2-s51^3+s34*(3*s45^2-2*s45*s51-2*s51^2))-s23*(s34+s51)^2*(2*s34^2*(3*s45-s51)-2*s51*(3*s45^2-5*s45*s51-2*s51^2)+s34*(9*s45^2-s45*s51+7*s51^2))-s23^2*(s34+s51)*(3*s34^3+4*s34^2*(3*s45-s51)-s51*(-3*s45^2+8*s45*s51+6*s51^2)-s34*(6*s45^2-8*s45*s51+11*s51^2))))/(2*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2),
pe[1]->(-2*s12^2*(s23^4*(2*s34+s45)+s12^3*(-s23+s51)^2-(s34+s45)^2*(s45-s51)*(s34+s51)^2+s23^2*(2*s34+s45)*(s34+s51)*(s34-2*s45+3*s51)-s23^3*(2*s34+s45)*(2*s34-s45+3*s51)-s23*(s34+s51)^2*(s34^2+2*s34*s51+s45*s51)-s12^2*(s34^3-s34*(-s45-2*s51)*s51+s34^2*(s45+s51)+s51^2*(s45+s51)+s23^2*(3*s34+2*s45+s51)-s23*(s34^2+5*s34*s51-(-3*s45-2*s51)*s51))+s12*(-s23^4-s23^3*(-s34+s45-3*s51)+(s34+s45)*(s34+s51)*(s34^2+s34*(2*s45-s51)+s45*s51)+s23^2*(3*s34^2+s45^2+s34*(5*s45-s51)+3*s45*s51-3*s51^2)-s23*(s34^3+4*s34*s45*s51+s34^2*(s45+2*s51)-s51*(-s45^2-2*s45*s51+s51^2)))))/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)*(s12+s23-s34-s51)*s51^2*(-s23+s34+s51)),
pe[2]->(2*s12^2*(s12^3*(-s23+s51)^2*(-3*s23*s34+5*s34^2-2*s23*s45+4*s34*s45+3*s34*s51+2*s45*s51)+s12^2*(s23^4*(3*s34+2*s45)-s23^3*(4*s34^2-2*s45*(s45-3*s51)+9*s34*s51)+s45*s51^2*(-7*s34^2-6*s34*s45-5*s34*s51-4*s45*s51)-s23^2*(s34^3+s34^2*(3*s45-8*s51)+2*s45*(4*s45-3*s51)*s51+s34*(2*s45^2+5*s45*s51-9*s51^2))-s23*(2*s34^4+s34^3*(9*s45-s51)-2*s45*(5*s45-s51)*s51^2-s34*s51*(8*s45^2+10*s45*s51-3*s51^2)+2*s34^2*(3*s45^2-5*s45*s51+2*s51^2)))-s12*(s23^4*s34*(s34+s45)-s23^3*(3*s34^3-s34*s45*(3*s45-4*s51)-2*s34^2*(s45-s51)+2*s45^2*s51)-2*(s34+s45)*(s34+s51)*(s34^3*(s45-s51)+s34*s45*(s45-s51)*s51+s45^2*s51^2+s34^2*(s45^2-s51^2))+s23^2*(2*s34^4-s34^3*(9*s45-7*s51)-2*s45^2*(s45-2*s51)*s51+s34^2*(-5*s45^2+4*s45*s51+s51^2)+s34*s45*(2*s45^2-s45*s51+5*s51^2))-2*s23*(s34^5-s45^2*(2*s45-s51)*s51^2+s34*s45*s51^2*(s45+s51)+s34^4*(s45+4*s51)+s34^3*(4*s45^2+3*s45*s51+3*s51^2)+s34^2*s45*(3*s45^2+s45*s51+5*s51^2)))+s34*(-(s23^4*s34*(2*s34+s45))-2*s45*(s34+s45)^2*(s45-s51)*(s34+s51)^2-s23^3*(-4*s34^3+s34^2*(s45-6*s51)+2*s34*s45*(s45-3*s51)-3*s45^2*s51)-s23*(s34+s51)*(2*s34^3*(2*s45-s51)+s45^2*(5*s45-3*s51)*s51+s34*s45*(s45^2+9*s45*s51-4*s51^2)+s34^2*(4*s45^2+4*s45*s51-2*s51^2))-s23^2*(2*s34^4-4*s34^3*(s45-2*s51)-3*s45^2*(s45-2*s51)*s51-s34^2*(2*s45^2-s45*s51-6*s51^2)+s34*s45*(s45^2-4*s45*s51+9*s51^2)))))/(s34*(s12-s45)*(s12-s23-s45)*(s34+s45)^2*s51^2*(-s23+s34+s51)^2),
pe[3]->(2*s12^2)/((s12-s23-s45)*(-s23+s34+s51)),
pe[4]->(-4*s12^2*(s23*s34+s34*s45-s34*s51-s45*s51+s12*(-s23+s51)))/(s34*(s12-s45)*s51^2),
pe[5]->(4*s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(s34^2*s51^2),
pe[6]->(2*s12^2*((-(s23*s34)+s45*(-s34-s51))^2+s12*s34*(-s23^2+s45*(-s34-s51)-s23*(s34+s45-s51))+s12^2*s34*(s23-s51)))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^3),
pe[7]->(2*s12^2*(2*s12^3*s34*(-s23+s51)+(s34+s51)*(-s23+s34+s51)*(-s23-s45+s51)*(-(s23*(3*s34-s51))+(-3*s45-s51)*(s34+s51))-s12^2*s34*(s23^2-(2*s45-3*s51)*(s34+s51)-s23*(5*s34+2*s45+4*s51))+s12*(3*s23^3*s34-(s34+s51)^2*(3*s34*s45+2*s45^2-2*s34*s51-2*s51^2)+s23^2*(-2*s34^2+3*s34*s45-4*s34*s51+2*s51^2)-s23*(s34+s51)*(3*s34^2+4*s34*s45+s34*s51+4*s51^2))))/((s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_pmppm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,(-2*p[5]-p[6]-p[7])/2+(tr5*(-2*pe[4]-pe[5]-pe[6]))/8},
{F[1,1,1]*F[1,1,2],p[3]},
{F[1,1,2]^2,p[3]/2},
{F[1,1,2]*F[1,1,3],p[4]+(tr5*pe[3])/4},
{F[1,1,3]^2,-p[4]-(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,4],p[5]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,4],-p[4]-(tr5*pe[3])/4},
{F[1,1,4]^2,(-p[3]+p[4]+p[6]-p[10])/2+(tr5*(pe[3]+pe[5]-pe[9]))/8},
{F[1,1,2]*F[1,1,5],-p[4]-(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,5],p[4]+(tr5*pe[3])/4},
{F[1,1,4]*F[1,1,5],p[4]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,6],p[6]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,6],-p[3]+p[4]+(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,6],-p[4]-(tr5*pe[3])/4},
{F[1,1,4]*F[1,1,6],p[3]-p[4]-p[6]+(tr5*(-pe[3]-pe[5]))/4},
{F[1,1,6]^2,(-p[3]+p[4]-p[5]+p[10])/2+(tr5*(pe[3]-pe[4]+pe[9]))/8},
{F[1,1,8],-p[2]-p[11]+(tr5*(-pe[2]-pe[10]))/4},
{F[1,1,1]*F[1,1,8],p[5]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,8],-p[5]-(tr5*pe[4])/4},
{F[1,1,8]^2,(-p[5]+p[7]-2*p[8])/2+(tr5*(-pe[4]+pe[6]-2*pe[7]))/8},
{F[1,1,9],-p[9]+p[11]+(tr5*(-pe[8]+pe[10]))/4},
{F[1,1,1]*F[1,1,9],p[7]+(tr5*pe[6])/4},
{F[1,1,6]*F[1,1,9],p[5]+(tr5*pe[4])/4},
{F[1,1,8]*F[1,1,9],-p[7]-(tr5*pe[6])/4},
{F[1,1,9]^2,p[8]+(tr5*pe[7])/4},
{F[1,1,10],p[9]+(tr5*pe[8])/4},
{F[1,1,3]*F[1,1,10],p[4]+(tr5*pe[3])/4},
{F[1,1,4]*F[1,1,10],p[10]+(tr5*pe[9])/4},
{F[1,1,5]*F[1,1,10],-p[4]-(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,10],-p[10]-(tr5*pe[9])/4},
{F[1,1,8]*F[1,1,10],p[5]+2*p[8]+(tr5*(pe[4]+2*pe[7]))/4},
{F[1,1,9]*F[1,1,10],-p[5]-2*p[8]+(tr5*(-pe[4]-2*pe[7]))/4},
{F[2,1,2],-p[3]-p[5]-p[6]+(tr5*(-pe[4]-pe[5]))/4},
{F[2,1,5],-2*p[4]-(tr5*pe[3])/2},
{F[2,1,6],-p[3]+p[4]+p[6]-p[10]+(tr5*(pe[3]+pe[5]-pe[9]))/4},
{F[2,1,9],-p[5]-p[7]+(tr5*(-pe[4]-pe[6]))/4},
{F[2,1,12],-p[5]+p[7]-2*p[8]+(tr5*(-pe[4]+pe[6]-2*pe[7]))/4},
{F[2,1,14],p[4]-p[5]+p[10]+(tr5*(pe[3]-pe[4]+pe[9]))/4},
{F[2,1,15],2*p[8]+(tr5*pe[7])/2},
{tci[1,1]^2,(-3*p[3]-2*(p[4]+p[5]+2*p[8]+p[10]))/12+(tr5*(-pe[3]-pe[4]-2*pe[7]-pe[9]))/24},
{tci[1,2],p[11]+(tr5*pe[10])/4},
{F[1,1,1]*tci[1,2],p[6]+p[7]+(tr5*(pe[5]+pe[6]))/4},
{F[1,1,2]*tci[1,2],-p[3]},
{F[1,1,5]*tci[1,2],-2*p[4]-(tr5*pe[3])/2},
{F[1,1,6]*tci[1,2],-p[3]+2*p[4]+(tr5*pe[3])/2},
{F[1,1,10]*tci[1,2],-p[4]-p[5]-2*p[8]-p[10]+(tr5*(-pe[3]-pe[4]-2*pe[7]-pe[9]))/4},
{F[1,2,3]*tci[1,2],p[3]-p[4]-p[6]+p[10]+(tr5*(-pe[3]-pe[5]+pe[9]))/4},
{F[1,2,7]*tci[1,2],2*p[4]+(tr5*pe[3])/2},
{F[1,2,9]*tci[1,2],p[5]-p[7]+2*p[8]+(tr5*(pe[4]-pe[6]+2*pe[7]))/4}
},{
p[1]->(s23^4*s34^2+s23^2*s34*(s34^2-s34*(s45-2*s51)+s45*(s45-s51))*(s34+s51)+s12^3*s34*(-s23+s51)*(s34+s51)+s45*(s34+s45)*(s45-s51)*(s34+s51)^3-s23^3*s34*(s34^2-2*s34*(s45-s51)-s45*s51)+s23*(s34+s51)^2*(s34^2*(2*s45-s51)+s45^2*s51+s34*s45*(s45+s51))-s12^2*(-(s23^3*s34)-s23^2*(-2*s34-s51)*s51-(s34+s51)*(s34^2*(s45-3*s51)+s34*(s45-3*s51)*s51+(s45-s51)*s51^2)-s23*(s34+s51)*(2*s34^2-(s45-2*s51)*s51+s34*(2*s45+3*s51)))+s12*(-(s23^4*s34)-s23^3*s34*(s45-s51)-s23^2*(s34+s45)*(s34^2-s34*s51-s51^2)-(s34+s51)^2*(s34^2*(s45-2*s51)+2*s45*(s45-s51)*s51+s34*(2*s45^2-2*s45*s51-s51^2))-s23*(s34+s51)*(s34^3-s45*(s45-3*s51)*s51+3*s34^2*(s45+s51)+s34*(s45^2+4*s45*s51+2*s51^2))))/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51)*s51^2*(-s23+s34+s51)),
p[2]->(s12^3*(-s23+s51)^3-s23*(-(s23*s34)+s45*(-s34-s51))^2*(-s23-s45+s51)+s12*s23*s34*(-s23-s45+s51)*(2*s23^2+s23*(s34+2*(s45-s51))+s45*(s34+s51))+s12^2*(-s23+s51)*(-s23^3-s23^2*(2*s34+s45-2*s51)-2*s23*s34*(s45-s51)+s23*(2*s45-s51)*s51-s45*s51*(s34+s51)))/((s12-s23-s45)*(s34+s45)*s51^2*(-s23+s34+s51)^2),
p[3]->-2,
p[4]->-1+s23/(s12-s23-s45)+s34/(-s23+s34+s51)+((-s23+s34)*s45)/((s12-s23-s45)*(-s23+s34+s51)),
p[5]->(s34*(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))+s12^2*(-s23+s51)^2+s12*(-2*s23^2*s34-2*s23*s34*(s45-s51)+s23*s45*s51-s45*s51^2))/(s34*s51^2*(-s23+s34+s51)),
p[6]->-((-(s12^2*s23*(-s23+s51))+s45*(s45-s51)*(s34+s51)^2+s23*(s34+s51)*(s34*(2*s45-s51)+2*(s45-s51)*s51)+s23^2*(s34^2+2*s34*s51+2*s51^2)+s12*(-2*s23*s34*(s45-s51)+s23*s51^2-2*s23^2*(s34+s51)-(s45-s51)*s51*(s34+s51)))/(s23*s51^2*(-s23+s34+s51))),
p[7]->-((2*s12*s23^3*s34^2+(-(s23*s34)+s45*(-s34-s51))^3+s12^3*s34*(-s23+s51)^2+s12*s45^2*(s34+s51)^3-s12^2*s23*s34*(-s23-2*s34+s51)*(-s23-s45+s51)+s12*s23^2*s34*(s34^2+2*s34*(2*s45-s51)+s45*s51)+s12*s23*s45*(s34+s45)*(2*s34^2+s34*s51-s51^2))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^3)),
p[8]->(-(s34*(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(-s23-s34-s51))+s12^2*(s23^3+s23^2*(s34-s51)+s34*s51^2)+s12*(-2*s23^3*s34-2*s34*s45*s51*(s34+s51)-s23^2*(2*s34^2+2*s34*s45-s45*s51)-s23*s34*(2*s34*s45-(-s45-s51)*s51)))/(2*s23^2*s34*s51^2),
p[9]->-(((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)+s12^2*(s23^2+s51^2)+s12*(s23^2*(-2*s34-s51)-2*s45*s51*(s34+s51)-s23*(2*s34*s45+s51^2)))/(s23*(s12-s23-s34-s45)*s51^2)),
p[10]->(s12^3*(-s23+s51)^2-s45*(s34+s51)^2*(s45^2+s51^2)-s23^3*(s34^2+2*s34*s51+2*s51^2)+s23^2*(-3*s34^2*s45-s34*(6*s45-5*s51)*s51-4*(s45-s51)*s51^2)+s12^2*(-s23^3-s23^2*(2*s34+s45)-2*s23*s34*(s45-s51)+(-s45-2*s51)*s51^2+s23*s51*(2*s45+3*s51))-s23*(s34^2*(3*s45^2+s51^2)+s51^2*(3*s45^2-5*s45*s51+2*s51^2)+s34*s51*(6*s45^2-5*s45*s51+3*s51^2))+s12*(s34^2*s45^2+2*s23^3*(s34+s51)+s51^2*(s45+s51)^2+s23^2*(s34^2+4*s34*s45+(2*s45-3*s51)*s51)+s34*s51*(2*s45^2+2*s45*s51+s51^2)-s23*(-2*s34^2*s45+4*s45*s51^2+s34*(-2*s45^2-2*s45*s51+3*s51^2))))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^2),
p[11]->-((s12^4*(-(s23^3*(2*s34-s51))+s51^2*(s34+s51)^2-s23*s51^2*(2*s34+s51)+s23^2*(s34^2+2*s34*s51-s51^2))-(-s23+s34+s51)*(s23^5*s34*s51-s45^3*(s34+s51)^4-s23*s45^2*(s34+s51)^3*(3*s34-3*s45+2*s51)+s23^2*s45*(s34+s51)^2*(-3*s34^2+9*s34*s45-4*s34*s51+s45*s51+s51^2)+s23^4*(3*s34^3+s34^2*s51+2*s34*(s45-s51)*s51+s45*s51^2)-s23^3*(s34+s51)*(s34^3-s34^2*(9*s45-2*s51)-s45*(s45-2*s51)*s51-s34*s51*(2*s45+s51)))-s12^3*(s23^4*(s34-s51)+s23^2*(3*s34^3-s34^2*(3*s45-8*s51)+s34*s45*s51+(s45-4*s51)*s51^2)+s23*(s34+s51)*(2*s34^2*s45-5*s45*s51^2-2*s34*s51*(s45+s51))-s51*(s34+s51)^2*(s34*(-2*s45-s51)-s51*(3*s45+s51))-s23^3*(7*s34^2+2*s34*(s45+s51)-s51*(s45+4*s51)))+s12*(-(s23^6*s51)-s45^2*(s34+s51)^4*(s34+s45+3*s51)-s23^5*(6*s34^2-s34*s51+(s45-4*s51)*s51)+s23^4*(7*s34^3-12*s34^2*(s45-s51)-3*s34*s51^2+2*(4*s45-3*s51)*s51^2)-s23*s45*(s34+s51)^3*(2*s34^2-2*s45^2-10*s45*s51+5*s51^2+s34*(s45+5*s51))-s23^2*(s34+s51)^2*(s34^3-s34^2*(s45-2*s51)+s51*(12*s45^2-16*s45*s51+s51^2)-s34*(11*s45^2+6*s45*s51+s51^2))+s23^3*(s34+s51)*(s34^3+4*s34^2*(4*s45-s51)-s34*(6*s45^2+s51^2)+s51*(5*s45^2-18*s45*s51+4*s51^2)))-s12^2*(-(s23^5*(3*s34-s51))+s23^4*(2*s34^2-3*s34*(s45-2*s51)+2*s45*s51)+s45*(s34+s51)^3*(-3*s51*(s45+s51)-s34*(s45+2*s51))-s23^3*(-7*s34^3+s34^2*(-6*s45-4*s51)-s34*(4*s45-11*s51)*s51+2*s51^2*(2*s45+3*s51))-s23*(s34+s51)^2*(4*s34^2*s45-s34*(s45-2*s51)*s51+3*s51*(-2*s45^2-2*s45*s51+s51^2))-s23^2*(s34+s51)*(3*s34^3-7*s34^2*(s45-s51)-2*s34*(2*s45^2-s45*s51+4*s51^2)-s51*(-3*s45^2-s45*s51+8*s51^2))))/(s23*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2)),
pe[1]->(4*s12^2*(s23^3*s34+s23^2*s34*(-s34+s45-2*s51)+s12^2*s34*(s34+s51)+(s34+s45)*(s45-s51)*(s34+s51)^2+s23*(s34+s51)*(s34^2+2*s34*s51+s45*s51)-s12*(s23^2*s34+s23*s51*(s34+s51)+(s34+s51)*(s34^2+s34*(2*s45-s51)+(s45-s51)*s51))))/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51)*s51^2*(-s23+s34+s51)),
pe[2]->(4*s12^2*(s12^2*(-s23+s51)^2+s23*(-(s23*s34)+s45*(-s34-s51))*(-s23-s45+s51)-s12*s23*(-s23-s34+s51)*(-s23-s45+s51)))/((s12-s23-s45)*(s34+s45)*s51^2*(-s23+s34+s51)^2),
pe[3]->(-4*s12^2)/((s12-s23-s45)*(-s23+s34+s51)),
pe[4]->(4*s12^2*(s34*(s23+s45)+s12*(-s23+s51)))/(s34*s51^2*(-s23+s34+s51)),
pe[5]->(-4*s12^2*(-(s12*s23)+(s45-s51)*(s34+s51)+s23*(s34+2*s51)))/(s23*s51^2*(-s23+s34+s51)),
pe[6]->(4*s12^2*((-(s23*s34)+s45*(-s34-s51))^2+s12*s34*(-s23^2+s45*(-s34-s51)-s23*(s34+s45-s51))+s12^2*s34*(s23-s51)))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^3),
pe[7]->(-2*s12^2*(-(s34*(-s23-s45)*(-s23-s34-s51))+s12*(s23^2+s23*s34+s34*s51)))/(s23^2*s34*s51^2),
pe[8]->(-4*s12^2*(s12*(-s23-s51)-(-s23-s45)*(s34+s51)))/(s23*(s12-s23-s34-s45)*s51^2),
pe[9]->(4*s12^2*(s12^2*(-s23+s51)+s12*(s23^2+s34*s45-2*s51^2+s23*(s34+s45+s51))+(-s23-s45+s51)*((s34+s51)*(s45+s51)+s23*(s34+2*s51))))/((s12-s23-s45)*s51^2*(-s23+s34+s51)^2),
pe[10]->(-4*s12^2*(s12^3*(s23^2*(2*s34-s51)-s51*(s34+s51)^2-s23*(s34^2-2*s51^2))+s12*(-(s23^4*(3*s34-s51))-s45*(s34+s51)^3*(s34+s45+2*s51)-s23*(s34+s51)^2*(s34^2-2*s45^2-s34*(s45-3*s51)-5*s45*s51+s51^2)+s23^2*(s34+s51)*(2*s34^2+5*s34*s45+3*s34*s51-5*s45*s51+3*s51^2)-s23^3*(-3*s34^2+3*s34*s45-2*s34*s51-2*s45*s51+3*s51^2))+(-s23+s34+s51)*(-(s23^4*s51)-s23*s45*(-2*s34+3*s45-2*s51)*(s34+s51)^2+s45^2*(s34+s51)^3-s23^3*(3*s34^2+s34*s51+(s45-2*s51)*s51)+s23^2*(s34+s51)*(s34^2-2*s34*(3*s45-s51)-s51*(s45+s51)))-s12^2*(-(s23^3*(s34-s51))-s23*(s34+s51)*(2*s34^2-s34*(s45-s51)-3*s51*(s45+s51))+(s34+s51)^2*(s34*(-s45-s51)-s51*(2*s45+s51))+s23^2*(5*s34^2+2*s34*(s45+s51)-s51*(s45+3*s51)))))/(s23*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_pmppm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,4],p[2]+(tr5*pe[2])/4},
{F[1,1,4]^2,p[3]+(tr5*pe[3])/4},
{F[1,1,6],-p[2]-p[4]+(tr5*(-pe[2]-pe[4]))/4},
{F[1,1,6]^2,-p[3]-(tr5*pe[3])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,10],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,10],2*p[3]+(tr5*pe[3])/2},
{F[2,1,6],2*p[3]+(tr5*pe[3])/2},
{F[2,1,14],-2*p[3]-(tr5*pe[3])/2},
{tci[1,1]^2,p[3]/3+(tr5*pe[3])/12},
{tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,10]*tci[1,2],2*p[3]+(tr5*pe[3])/2},
{F[1,2,3]*tci[1,2],-2*p[3]-(tr5*pe[3])/2}
},{
p[1]->(2*(s12^4*s34*(-s23+s51)^3+s12^3*s34*(-s23+s51)*(-3*s23^3-s23^2*(s34+2*s45-5*s51)-2*s23*s34*(s45-s51)+s23*(3*s45-s51)*s51-s51*(s34+s51)*(s45+s51))-s23*(s34+s51)*(-s23-s45+s51)*(-2*s23^3*s34^2-s45^2*(-s34+s45-s51)*(s34+s51)^2+s23^2*s34*(s34^2-5*s34*s45+2*s34*s51-3*s45*s51)-s23*s45*(s34+s51)*(-2*s34^2+4*s34*s45-3*s34*s51+s45*s51))+s12^2*s34*(-2*s23^5-s23^4*(5*s34+3*(s45-s51))+s45*s51^2*(s34+s51)^2-s23^3*(-s34^2+9*s34*s45+s45^2-13*s34*s51-5*s45*s51-3*s51^2)-s23*(s34+s51)*(s34*s45*(s45-2*s51)+3*(s45-s51)*s51^2)+s23^2*(-(s34^2*s51)+s45^2*s51-7*s51^3-s34*(4*s45^2-8*s45*s51+11*s51^2)))-s12*s23*(2*s23^4*s34*(-2*s34-s51)-s23^3*(s34^3+2*s34^2*(5*s45-4*s51)+2*s34*(2*s45-3*s51)*s51-s45*s51^2)+s45*(s34+s51)^2*(s34^2*(s45-s51)-(s45-s51)^2*s51-s34*(2*s45^2-5*s45*s51+2*s51^2))+s23^2*(s34^4-4*s34^3*(s45-s51)+s45*(2*s45-3*s51)*s51^2-2*s34^2*(4*s45^2-3*s45*s51+2*s51^2)-s34*s51*(3*s45^2-4*s45*s51+6*s51^2))+s23*(s34+s51)*(s34^3*(2*s45-s51)-s34^2*(5*s45^2-9*s45*s51+2*s51^2)+s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34*(-2*s45^3-2*s45^2*s51+s45*s51^2+2*s51^3)))))/((s12-s23)*(s12-s23-s45)^2*s51^2*(-s23+s34+s51)^2*(-s23+s34-s45+s51)),
p[2]->(-2*(-s23-2*s34-s45-2*s51))/(s12-s23)+(2*(-s23-2*s34-s45-2*s51))/(s12-s23-s45)+(4*s12*s34+2*s23*s34)/s51^2-(4*s34^2*s45)/((s12-s23)*s51^2)+(2*s34*(-s23^3+2*s23*s34*s45+2*s34^2*s45))/((s12-s23)^2*s51^2)-(2*s34)/s51-(2*s34*s45)/((s12-s23)*s51)+(2*s34*(s23^2+s23*s45+2*s34*s45))/((s12-s23)^2*s51)-(4*s34^4*s45^2)/((s12-s23)*s51^2*(-s23+s34+s51)^3)+(4*s34^4*(-s12+s34+2*s45))/(s51^2*(-s23+s34+s51)^3)-(16*s34^3*s45^2)/((s12-s23)*s51*(-s23+s34+s51)^3)+(4*s34^3*(s34+4*s45))/(s51*(-s23+s34+s51)^3)-(4*s45^2*(-4*s34-s51)*s51)/((s12-s23-s45)*(-s23+s34+s51)^3)-(4*s45^3*s51^2)/((s12-s23-s45)^2*(-s23+s34+s51)^3)-(2*s34^4*s45^2)/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)+(4*s34^3*s45*(-s34+s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)-(2*s34^3*(-6*s12+5*s34+8*s45))/(s51^2*(-s23+s34+s51)^2)-(4*s34^2*(s34-3*s45)*s45)/((s12-s23)*s51*(-s23+s34+s51)^2)-(8*s34^3*s45^2)/((s12-s23)^2*s51*(-s23+s34+s51)^2)-(4*s34^2*(2*s34+5*s45))/(s51*(-s23+s34+s51)^2)+(8*s34^3*s45)/((s12-s23)*s51^2*(-s23+s34+s51))+(2*s34^3*s45*(-2*s34+s45))/((s12-s23)^2*s51^2*(-s23+s34+s51))+(2*s34^2*(-6*s12+3*s34+4*s45))/(s51^2*(-s23+s34+s51))+(6*s34^2*s45)/((s12-s23)*s51*(-s23+s34+s51))-(2*s34^2*(4*s34-3*s45)*s45)/((s12-s23)^2*s51*(-s23+s34+s51))+(4*s34*(s34+s45))/(s51*(-s23+s34+s51))-(4*s45*(2*s34+s51)*(s34+s45+2*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(2*s45^2*s51*(4*s34+4*s45+5*s51))/((s12-s23-s45)^2*(-s23+s34+s51)^2)-(4*s45^2*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(-s23+s34+s51)^3)-(2*s45^2*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(-s23+s34+s51)^2)+(2*s45*(3*s34*s45+4*s34*s51+s45*s51+2*s51^2))/((s12-s23)^2*(-s23+s34+s51))+(4*s45*(3*s34^2+3*s34*s45+5*s34*s51+s45*s51+2*s51^2))/((s12-s23)*(-s23+s34+s51)^2)-(4*s45*(s34^2+2*s34*s45+s45^2+3*s34*s51+5*s45*s51+2*s51^2))/((s12-s23-s45)^2*(-s23+s34+s51))-(2*(2*s34^2+6*s34*s45+4*s34*s51+5*s45*s51+2*s51^2))/((s12-s23)*(-s23+s34+s51))+(2*(2*s34^2+6*s34*s45+4*s34*s51+5*s45*s51+2*s51^2))/((s12-s23-s45)*(-s23+s34+s51))-(2*(s23^2+s23*s45+2*s45*(s34+s51)))/(s12-s23)^2+(2*(s23^2+4*s23*s45+s45*(2*s34+5*s45+4*s51)))/(s12-s23-s45)^2,
p[3]->-((-s23-3*s45)/(s12-s23-s45))+(2*s34^2*(s34^2+4*s34*s45+6*s45^2))/(-s23+s34+s51)^4+(2*s34^4*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^4)+(4*s34^3*(-s12+s34+s45)*(s34+2*s45))/(s51*(-s23+s34+s51)^4)-(8*s34*s45^3*s51)/((s12-s23-s45)*(-s23+s34+s51)^4)+(2*s45^4*s51^2)/((s12-s23-s45)^2*(-s23+s34+s51)^4)-(2*s34*(2*s34^2+6*s34*s45+s45^2))/(-s23+s34+s51)^3-(2*s34^3*(3*s12^2-6*s12*s34+3*s34^2-4*s12*s45+4*s34*s45+s45^2))/(s51^2*(-s23+s34+s51)^3)-(2*s34^2*(5*s34^2+10*s34*s45+3*s45^2-5*s12*(s34+s45)))/(s51*(-s23+s34+s51)^3)+(s34*(3*s34+2*s45))/(-s23+s34+s51)^2+(2*(s12-s34)*s34^2*(3*s12-3*s34-2*s45))/(s51^2*(-s23+s34+s51)^2)-(2*s34*(-4*s34*(s34+s45)+s12*(4*s34+s45)))/(s51*(-s23+s34+s51)^2)-s34/(-s23+s34+s51)+(s45*(-4*s45-3*s51))/((s12-s23-s45)*(-s23+s34+s51))-(2*(s12-s34)^2*s34)/(s51^2*(-s23+s34+s51))-(2*s34*(-s12+s34))/(s51*(-s23+s34+s51))-(2*s45^3*s51*(2*s34+2*s45+3*s51))/((s12-s23-s45)^2*(-s23+s34+s51)^3)+(2*s45^2*(2*s34^2+2*s34*s45+5*s34*s51-s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^3)+(2*s45*(-s34^2-2*s34*s45+s45^2-2*s34*s51+2*s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(2*s45*(s34^2+4*s34*s45+3*s45^2+3*s34*s51+7*s45*s51+2*s51^2))/((s12-s23-s45)^2*(-s23+s34+s51))+(s45^2*(2*s34^2+2*s45^2+12*s45*s51+7*s51^2+4*s34*(s45+2*s51)))/((s12-s23-s45)^2*(-s23+s34+s51)^2)+(s23^2+4*s23*s45+s45*(2*s34+7*s45+4*s51))/(s12-s23-s45)^2,
p[4]->(2*(-s23-3*s45))/(s12-s23-s45)+(8*s34^2*(2*s34+3*s45))/(-s23+s34+s51)^3+(4*s34^4*(-2*s12+2*s34+s45))/(s51^2*(-s23+s34+s51)^3)+(8*s34^3*(-2*s12+3*s34+2*s45))/(s51*(-s23+s34+s51)^3)-(16*s34*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^3)+(4*s45^3*s51^2)/((s12-s23-s45)^2*(-s23+s34+s51)^3)-(4*s34*(3*s34+s45))/(-s23+s34+s51)^2-(2*s34^3*(-8*s12+7*s34+2*s45))/(s51^2*(-s23+s34+s51)^2)-(4*s34^2*(-5*s12+8*s34+3*s45))/(s51*(-s23+s34+s51)^2)+(2*s34)/(-s23+s34+s51)+(-8*s12*s34^2+6*s34^3)/(s51^2*(-s23+s34+s51))-(2*(2*s12-5*s34)*s34)/(s51*(-s23+s34+s51))+(2*s12*s34*(2*s34^2+s12*(-3*s34+s45)))/(s51^2*(-s23+s34-s45+s51)^2)+(2*(s34^3+s12*s34*(s34-s45)))/(s51*(-s23+s34-s45+s51)^2)-(2*s34^4)/((-s23+s34+s51)^2*(-s23+s34-s45+s51)^2)-(2*(s12-s34)^2*s34^4)/(s51^2*(-s23+s34+s51)^2*(-s23+s34-s45+s51)^2)-(4*s34^4*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s23+s34-s45+s51)^2)-(2*s34^3)/((-s23+s34+s51)*(-s23+s34-s45+s51)^2)+(2*s34^3*(3*s12^2-4*s12*s34+s34^2))/(s51^2*(-s23+s34+s51)*(-s23+s34-s45+s51)^2)-(4*s12*s34^3)/(s51*(-s23+s34+s51)*(-s23+s34-s45+s51)^2)+(2*s12*(3*s12-2*s34)*s34)/(s51^2*(-s23+s34-s45+s51))-(2*s34*(2*s12+s34))/(s51*(-s23+s34-s45+s51))-(4*s34^4)/((-s23+s34+s51)^3*(-s23+s34-s45+s51))-(4*(s12-s34)^2*s34^4)/(s51^2*(-s23+s34+s51)^3*(-s23+s34-s45+s51))-(8*s34^4*(-s12+s34))/(s51*(-s23+s34+s51)^3*(-s23+s34-s45+s51))+(4*s34^3*(3*s12^2-5*s12*s34+2*s34^2))/(s51^2*(-s23+s34+s51)^2*(-s23+s34-s45+s51))-(4*(3*s12-2*s34)*s34^3)/(s51*(-s23+s34+s51)^2*(-s23+s34-s45+s51))+(2*s34^2)/((-s23+s34+s51)*(-s23+s34-s45+s51))-(4*s34^2*(3*s12^2-4*s12*s34+s34^2))/(s51^2*(-s23+s34+s51)*(-s23+s34-s45+s51))+(2*s34^2*(3*s12+s34))/(s51*(-s23+s34+s51)*(-s23+s34-s45+s51))+(2*s45*(-2*s34+2*s45+3*s51))/((s12-s23-s45)*(-s23+s34+s51))-(2*s45^2*s51*(4*s34+4*s45+5*s51))/((s12-s23-s45)^2*(-s23+s34+s51)^2)+(4*s45*(2*s34^2+2*s34*s45+3*s34*s51-s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(4*s45*(s34^2+2*s34*s45+s45^2+3*s34*s51+5*s45*s51+2*s51^2))/((s12-s23-s45)^2*(-s23+s34+s51))-(2*(s23^2+4*s23*s45+s45*(2*s34+5*s45+4*s51)))/(s12-s23-s45)^2,
pe[1]->(8*s12^2*(s12^3*s34*(-s23+s51)^2+s12^2*s34*(-3*s23^3-s23^2*(2*s45-5*s51)-s23*s34*(s45-s51)+s23*(2*s45-s51)*s51+(-s34-s51)*s51^2)+s23*(s34+s51)*(-s23-s45+s51)*(2*s23^2*s34+s45*(-s34+s45-s51)*(s34+s51)-s23*(s34^2-3*s34*s45+2*s34*s51-s45*s51))-s12*s23*s34*(-2*s23^3+s34^2*(s45-s51)-s23^2*(2*s34+3*s45-s51)-s23*(-s34^2+4*s34*s45+s45^2-6*s34*s51+s45*s51-4*s51^2)-s51*(2*s45^2-4*s45*s51+3*s51^2)-s34*(2*s45^2-5*s45*s51+4*s51^2))))/((s12-s23)*(s12-s23-s45)^2*s51^2*(-s23+s34+s51)^2*(-s23+s34-s45+s51)),
pe[2]->(8*s12^2*(2*s12^4*s34*(-s23+s51)^2+s12^3*s34*(-7*s23^3-s23^2*(s34+4*s45-13*s51)-2*s23*s34*(s45-s51)+s23*(4*s45-5*s51)*s51+(-s34-s51)*s51^2)-s23*(-s23-s45+s51)*(-(s23^3*s34*(-3*s34-2*s51))-s45^2*(s34+s51)^3-s23*s45*(s34+s51)^2*(2*s34-3*s45+2*s51)-s23^2*(s34+s51)*(s34^2-2*s34*(3*s45-s51)-2*s45*s51))-s12*s23*(-s23-s45+s51)*(-3*s23^3*s34+s23^2*s34*(-7*s34-3*s45-2*s51)-2*s45*(-s34+s45-s51)*(s34+s51)^2+s23*(s34+s51)*(2*s34^2-9*s34*s45+5*s34*s51-2*s45*s51))-s12^2*s23*s34*(-8*s23^3-s23*(-s34^2+s34*(9*s45-10*s51)+2*s45*(s45-2*s51))-s23^2*(5*s34+10*s45-12*s51)+s34^2*(s45-s51)-2*s51*(2*s45^2-3*s45*s51+2*s51^2)-s34*(4*s45^2-7*s45*s51+5*s51^2))))/((s12-s23)^2*(s12-s23-s45)^2*s51^2*(-s23+s34+s51)^3),
pe[3]->(-4*s12^2*(2*s12^3*s34*(-s23+s51)^2+2*s12^2*s34*(-2*s23^3-s23^2*(s34+2*s45-3*s51)-s23*s34*(s45-2*s51)+2*s23*s45*s51+(-s34-s51)*s51^2)+s12*s34*(2*s23^4+4*s23^3*(s34+s45)+s51^2*(s34+s51)^2+s23^2*(2*s45^2+8*s34*(s45-s51)+4*s45*s51-5*s51^2)+2*s23*(s34+s51)*(2*s45^2-4*s45*s51+s51^2))+s23*(-s23-s45+s51)*(2*s23*(s34+s51)*(s34*(2*s45-s51)+(s45-s51)*s51)+s23^2*(2*s34^2+2*s34*s51+s51^2)+(s34+s51)^2*(2*s45^2-2*s45*s51+s51^2))))/((s12-s23-s45)^2*s51^2*(-s23+s34+s51)^4),
pe[4]->(-8*s12^2*(-(s12^3*s34*(-s23+s51)^2*(-3*s23+3*s34-2*s45+3*s51))+s23*(s23+s45-s51)^2*(s34+s51)*(s23^2*(-3*s34-s51)+s34^2*(3*s45-s51)-s23*(-3*s34^2+5*s34*(s45-s51)+(3*s45-2*s51)*s51)-2*s34*(s45^2-3*s45*s51+s51^2)-s51*(2*s45^2-3*s45*s51+s51^2))+s12^2*s34*(-6*s23^4-s23^3*(-3*s34+10*s45-14*s51)+2*s51^2*(s34+s51)*(2*s34-s45+2*s51)+s23^2*(3*s34^2+s34*(s45+2*s51)-2*(2*s45^2-9*s45*s51+3*s51^2))-s23*(-(s34^2*(3*s45-7*s51))-2*s51*(2*s45^2-3*s45*s51-3*s51^2)+s34*(2*s45^2-s45*s51+13*s51^2)))+s12*s34*(3*s23^5+s23^4*(3*s34+8*s45-s51)-s51^2*(s34+s51)^3-s23^3*(6*s34^2-7*s45^2-2*s34*(5*s45-11*s51)-2*s45*s51+14*s51^2)+s23^2*(2*s45^3-2*s34^2*(6*s45-7*s51)+7*s45^2*s51-28*s45*s51^2+18*s51^3+s34*(11*s45^2-42*s45*s51+32*s51^2))-s23*(s34^2*(6*s45^2-14*s45*s51+5*s51^2)-2*s34*(2*s45^3-10*s45^2*s51+16*s45*s51^2-5*s51^3)-s51*(4*s45^3-14*s45^2*s51+18*s45*s51^2-5*s51^3)))))/((s12-s23-s45)^2*s51^2*(-s23+s34+s51)^3*(-s23+s34-s45+s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_pmppp_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(4*(-2*s12^3*s23*s45+(-s23-s45)^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))+s12^2*(-2*s23^3-s45^2*s51+s23^2*(s45+4*s51)-s23*(-3*s45^2-3*s45*s51+2*s51^2))+s12*(-(s23^3*(-4*s34+s45))+s23^2*(9*s34*s45-2*s45^2-4*s34*s51-3*s45*s51)-s23*s45*(s45^2-2*s34*(3*s45-s51)+s45*s51-2*s51^2)+s45^2*(2*s45*s51+s34*(s45+2*s51)))))/(s12^4*s45),
pe[1]->(16*(-s23-s45)^2*(2*s34+s45)-16*s12*(2*s23^2+3*s23*s45+s45^2-2*s23*s51))/(s12^2*s45)
}}


==> anc/remainder/qgqaa_oneloop_pmppp_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(8*(s23*(-(s23*s34)+s45*(-s34-s51))^2+s12^3*(s23^2-2*s23*s34-s51^2)+s12*(2*s23^3*s51-4*s23*s45*(s34+s51)^2-s45^2*(s34+s51)^2-s23^2*(3*s34^2+2*s34*s51-2*(2*s45-s51)*s51))+s12^2*(-s23^3+2*s23^2*(s34-s45-s51)-2*s45*(-s34-s51)*s51+s23*(2*s34^2+4*s34*s45+2*s34*s51+3*s51^2))))/(s12^3*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(-32*(s23*(-(s23*s34)+s45*(-s34-s51))+s12*(s23^2+s45*(-s34-s51)+s23*(s34+2*s45-s51))+s12^2*(-s23+s51)))/(s12*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_oneloop_pmppp_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(16*(-(s12^4*s34*s45*s51*(-s23+s51))-s12^3*(-s23^5+s23^4*(s34-2*s45+3*s51)-s34*s45*s51*(2*s34*s45+s34*s51+3*s45*s51)-s23*s34*s45*(s34*(s45-s51)-(4*s45-3*s51)*s51)-s23^3*(-3*s34*s45+s45^2+2*s34*s51-4*s45*s51+3*s51^2)-s23^2*(s34^2*s45-(s45-s51)^2*s51-s34*(2*s45^2+s51^2)))-s23*(s23^4*s34*(s34+s45)*(s34+s51)-s34*s45^3*(s34+s45)*(s34+s51)^2-s23^3*(s34^4-2*s34^3*(s45-s51)-s34*s45*(2*s45-s51)*s51+s45^2*s51^2+s34^2*(-3*s45^2+s51^2))+s23*s45^2*(s34+s51)*(-3*s34^3+s34^2*(-2*s45-3*s51)-(s45-s51)^2*s51+s34*(s45^2-4*s45*s51+s51^2))-s23^2*s45*(3*s34^4+6*s34^3*s51-s34*s45*(s45-2*s51)*s51+2*s45*(s45-s51)*s51^2+s34^2*(-3*s45^2+5*s45*s51+2*s51^2)))+s12*(s23*s34*s45^2*(2*s34^2-s34*(s45-2*s51)-s45*(2*s45-s51))*(s34+s51)+s34*s45^3*(s34+s45)*(s34+s51)^2-s23^5*(-3*s34^2-2*s34*s45-2*s34*s51-s45*s51)+s23^4*(-3*s34^3+s34^2*(6*s45-7*s51)+s45*(s45-4*s51)*s51+s34*(5*s45^2-2*s45*s51-4*s51^2))+s23^2*s45*(s34^4-4*s34^3*(2*s45-s51)-(s45-s51)^2*s51*(s45+2*s51)+s34^2*(-4*s45^2-11*s45*s51+6*s51^2)+s34*(s45^3-10*s45^2*s51+7*s45*s51^2-2*s51^3))-s23^3*(s34^3*(9*s45-2*s51)-s34^2*(s45^2-16*s45*s51+4*s51^2)-s45*s51*(-s45^2-4*s45*s51+5*s51^2)-2*s34*(2*s45^3-6*s45^2*s51+s45*s51^2+s51^3)))+s12^2*(-(s23^5*(3*s34+s45+s51))+s23^4*(3*s34^2-6*s34*s45-2*s45^2+8*s34*s51+2*s45*s51+3*s51^2)-s34*s45^2*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))-s23*s34*s45*(3*s34^2*s45-5*s45*(s45-s51)*s51-s34*(s45^2-s45*s51-3*s51^2))-s23^3*(s45^3-s34^2*(9*s45-4*s51)-5*s45^2*s51+s45*s51^2+3*s51^3+s34*(2*s45^2-14*s45*s51+7*s51^2))+s23^2*(-2*s34^3*s45+(s45-s51)^2*s51*(2*s45+s51)+s34^2*(7*s45^2-4*s45*s51+s51^2)+s34*(s45^3+10*s45^2*s51-8*s45*s51^2+2*s51^3)))))/(s12^3*(s12-s23-s45)^2*s45*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(64*(-(s12^3*s34*s45*s51)+s12^2*(s23^4-s23^3*(s34-2*(s45-s51))+s23^2*((s45-s51)^2-s34*(3*s45-s51))-s23*s34*s45*(-s34+2*s45-3*s51)+s34*s45*(2*s45*s51+s34*(s45+s51)))+s12*(-(s23*s34*s45*(s34^2-s34*(2*s45-3*s51)-2*s45*(s45-s51)))+s23^4*(-2*s34-s45-s51)-s34*s45^2*(s34+s45)*(s34+s51)-s23^3*(-2*s34^2+3*s34*s45+2*s45^2-4*s34*s51-2*s51^2)+s23^2*(s34^2*(5*s45-s51)-(s45-s51)^2*(s45+s51)+s34*(s45^2+4*s45*s51-2*s51^2)))-s23*(-(s23^3*(s34+s45)*(s34+s51))+s34*s45^2*(s34+s45)*(s34+s51)+s23^2*(s34^3-s34^2*(s45-2*s51)-2*s45*(s45-s51)*s51+s34*(-2*s45^2+s51^2))+s23*s45*(2*s34^3-(s45-s51)^2*s51+s34^2*(s45+3*s51)+s34*(-s45^2+2*s45*s51+s51^2)))))/(s12*(s12-s23-s45)^2*s45*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_oneloop_pppmm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(-4*(s45^2*(-(s23*s34)+s45*(-s34-s51))*(-s23-s45+2*s51)+s12^3*(2*s23^2-(s45-2*s51)*s51-s23*(s45+4*s51))+s12^2*(s23^2*(-4*s34+s45)+s45*(s45-2*s51)*(s34+3*s51)-s23*(3*s34*s45-2*s45^2-4*s34*s51-9*s45*s51))+s12*(-2*s23^3*s45+s23^2*(2*s34^2+3*s34*s45-3*s45^2)-s45^2*(s45-2*s51)*(2*s34+3*s51)-s23*s45*(-2*s34^2-s34*(s45-2*s51)+s45*(s45+6*s51)))))/(s12^4*s45),
pe[1]->(16*(-(s12*s23*(2*s34+3*s45))-2*s12*s45*(s45-2*s51)+s45^2*(s23+s45-2*s51)+s12^2*(2*s23+s45-2*s51)))/(s12^2*s45)
}}


==> anc/remainder/qgqaa_oneloop_pppmm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(8*s23*(s23*(-(s23*s34)+s45*(-s34-s51))^2+s12^3*(s23^2-2*s23*s34-s51^2)+s12*(2*s23^3*s51-4*s23*s45*(s34+s51)^2-s45^2*(s34+s51)^2-s23^2*(3*s34^2+2*s34*s51-2*(2*s45-s51)*s51))+s12^2*(-s23^3+2*s23^2*(s34-s45-s51)-2*s45*(-s34-s51)*s51+s23*(2*s34^2+4*s34*s45+2*s34*s51+3*s51^2))))/(s12^4*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(32*s23*(s23*(-(s23*s34)+s45*(-s34-s51))+s12*(s23^2+s45*(-s34-s51)+s23*(s34+2*s45-s51))+s12^2*(-s23+s51)))/(s12^2*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_oneloop_pppmm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(16*s23*(-(s23*s45*(-(s23*s34)+s45*(-s34-s51))^2*s51*(-s23-s45+s51))-s12^5*(-s23+s51)*(-s23+s34+s51)*(-s23-s45+s51)-s12*s45*s51*(-s23-s45+s51)*(-(s23^3*s34)+s45^2*(s34+s51)^2-2*s23*s45*(s34+s51)*(s34+s45+s51)-s23^2*(3*s34^2+3*s34*s45-s45*s51))+s12^4*(-(s23^3*(3*s34+2*s45+s51))-2*s34*s51*(s45^2-s51^2)+s34^2*(s45^2-s45*s51+s51^2)+s51^2*(-3*s45^2+2*s45*s51+s51^2)+s23^2*(3*s34^2-2*s45^2-2*s34*(s45-4*s51)+6*s45*s51+3*s51^2)-s23*(-4*s34^2*(s45-s51)-s51*(5*s45^2-6*s45*s51-3*s51^2)+s34*(-s45^2-2*s45*s51+7*s51^2)))-s12^3*(-(s23^3*(3*s34^2+4*s34*s45+s45^2+2*s34*s51+3*s45*s51))+s45*(2*s34^3*s45-3*s45^2*s51^2+3*s51^4-s34*s51*(s45^2+5*s45*s51-6*s51^2)+2*s34^2*(s45^2-s45*s51+s51^2))+s23^2*(3*s34^3-s34^2*(s45-7*s51)-s45*(s45^2-2*s45*s51-9*s51^2)+s34*(-5*s45^2+14*s45*s51+4*s51^2))-s23*(-(s34^3*(5*s45-2*s51))-s45*s51*(4*s45^2-s45*s51-9*s51^2)+s34^2*(-4*s45^2-2*s45*s51+4*s51^2)+s34*(s45^3-12*s45^2*s51+16*s45*s51^2+2*s51^3)))+s12^2*(-(s23^3*(s34^3+s34*s45^2-s45*(-2*s45-s51)*s51+s34^2*(2*s45+s51)))+s23^2*(s34^4+2*s34^3*s51-s45*s51*(s45^2-7*s45*s51-2*s51^2)-2*s34*s45*(s45^2-5*s45*s51-2*s51^2)+s34^2*(-3*s45^2+8*s45*s51+s51^2))+s45^2*(s34+s51)*(s34^3+s34^2*(2*s45-s51)-s51*(s45^2+2*s45*s51-3*s51^2)+s34*(s45^2-4*s45*s51+3*s51^2))-s23*s45*(-2*s34^4+s34^3*(-3*s45-2*s51)-s34^2*(7*s45-6*s51)*s51-s51*(s45^3+4*s45^2*s51-8*s45*s51^2-s51^3)+s34*(s45^3-10*s45^2*s51+11*s45*s51^2+4*s51^3)))))/(s12^4*(s12-s23-s45)^2*s45*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(-64*s23*(-(s12*s45*(s45*(-s34-s51)-s23*(-3*s34-2*s45-s51))*(s23+s45-s51)*s51)+s23*s45*(-(s23*s34)+s45*(-s34-s51))*s51*(-s23-s45+s51)+s12^4*(-s23+s34+s51)*(-s23-s45+s51)+s12^3*(s23^2*(-2*s34-2*s45-s51)+s34^2*(2*s45-s51)-s23*(-2*s34^2+2*s45^2-4*s34*s51-3*s45*s51-2*s51^2)+2*s34*(s45^2-s51^2)-s51*(-2*s45^2+s45*s51+s51^2))+s12^2*(s23^2*(s34^2+2*s34*s45+s45^2+s34*s51+3*s45*s51)-s45*(s34^3+s34^2*(2*s45-s51)+s34*(s45^2+2*s45*s51-3*s51^2)-s51*(-s45^2-s45*s51+2*s51^2))-s23*(s34^3+s34^2*(s45+2*s51)+s34*(-s45^2+4*s45*s51+s51^2)+s45*(-s45^2-s45*s51+5*s51^2)))))/(s12^2*(s12-s23-s45)^2*s45*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_oneloop_ppppm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1]^2,p[2]+(tr5*pe[2])/4},
{F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,2],p[4]},
{F[1,1,2]^2,-p[6]-p[8]/2+(tr5*(-2*pe[5]-pe[7]))/8},
{F[1,1,1]*F[1,1,3],-p[4]},
{F[1,1,3]^2,-p[2]+p[4]-(tr5*pe[2])/4},
{F[1,1,4],p[5]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,4],-p[4]},
{F[1,1,2]*F[1,1,4],p[6]+(tr5*pe[5])/4},
{F[1,1,3]*F[1,1,4],p[4]},
{F[1,1,1]*F[1,1,5],-2*p[2]+2*p[4]-(tr5*pe[2])/2},
{F[1,1,3]*F[1,1,5],2*(p[2]-p[4])+(tr5*pe[2])/2},
{F[1,1,8],p[7]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,8],p[8]+(tr5*pe[7])/4},
{F[1,1,8]^2,-1/2*p[8]-(tr5*pe[7])/8},
{F[1,1,9],-p[3]-(3*p[4])/2-p[5]-p[7]+(tr5*(-pe[3]-pe[4]-pe[6]))/4},
{F[1,1,2]*F[1,1,9],p[6]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,9],-p[6]-(tr5*pe[5])/4},
{F[2,1,1],2*p[2]-p[4]+(tr5*pe[2])/2},
{F[2,1,3],-p[4]-p[6]-(tr5*pe[5])/4},
{F[2,1,5],-2*p[2]+2*p[4]-(tr5*pe[2])/2},
{F[2,1,11],-p[6]-p[8]+(tr5*(-pe[5]-pe[7]))/4},
{F[2,1,12],-p[8]-(tr5*pe[7])/4},
{tci[1,1]^2,(4*p[4]-p[8])/6-(tr5*pe[7])/24},
{tci[1,2],-p[5]-p[7]+(tr5*(-pe[4]-pe[6]))/4},
{F[1,1,1]*tci[1,2],-2*p[2]+2*p[4]-(tr5*pe[2])/2},
{F[1,1,2]*tci[1,2],-p[8]-(tr5*pe[7])/4},
{F[1,1,9]*tci[1,2],p[6]+(tr5*pe[5])/4},
{F[1,2,6]*tci[1,2],-p[4]-p[6]-(tr5*pe[5])/4},
{F[1,2,7]*tci[1,2],2*(p[2]-p[4])+(tr5*pe[2])/2},
{F[1,2,9]*tci[1,2],p[8]+(tr5*pe[7])/4}
},{
p[1]->(-60+(4*(s12+s23))/s34+(-6*s23+s34-3*(s45-s51))/(s12-s23-s45)-(4*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(4*s23)/(s45-s51)-(4*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(4*(-s23+s45)*s51)/s34^2+(12*s51^2)/(s34*(s12-s34-s51))+(4*(3*s45-2*s51)*s51^2)/(s34*(s12-s34-s51)*(s12+s23-s34-s51))+(4*s51^2)/((s12-s23-s45)*(s45-s51))+(8*s51^3)/(s34^2*(s12-s34-s51))+(4*s23*s51^3)/(s34^2*(s12-s34-s51)*(s45-s51))+(4*s51^3)/(s34*(s12-s34-s51)*(s45-s51))-(4*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(4*(s45-s51)*s51^3)/(s34^2*(s12-s34-s51)*(s12+s23-s34-s51))+(4*(2*s12+s51)*(-s23+s51))/(s34*(s45-s51))-(4*(s12^2+s12*(s45-s51)+s45*(s45-s51))*s51)/(s34^2*(-s23-s45+s51))-(4*(-s12-s51)*s51)/(s34*(-s23-s45+s51))-(4*s51^2)/((s45-s51)*(-s23-s45+s51))+(8*s12*s51^2)/(s34*(s45-s51)*(-s23-s45+s51))-(4*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(-s23-s45+s51))-(4*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23-s45+s51))-(4*s51^3)/((s12-s23-s45)*(s45-s51)*(-s23-s45+s51))+(4*s45*(s45-2*s51)*s51)/(s34*(-s12-s23+s34+s51)*(-s23-s45+s51))+(4*s45^2*(s45-s51)*s51)/(s34^2*(-s12-s23+s34+s51)*(-s23-s45+s51))-(4*s23*(-s23-s45+s51))/(s34*(s12-s23-s45))+(4*s51*(-2*s23+s45+4*s51))/(s34*(-s12-s23+s34+s51))+(2*s23+s34+s45+7*s51)/(-s12-s23+s34+s51)-(4*(s45^2+s45*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51))+(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(4*s12*s23*s51+4*s23*s51^2-4*s12^2*(-s23+2*s51))/(s34^2*(s45-s51))+(4*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51)))/8,
p[2]->(-2+s23/(s12-s23-s45)-(s34*s45)/((s12-s23-s45)*(s12-s34-s51))+s51/(s12-s34-s51))/2,
p[3]->(3+(6*s12)/s34-(-s23-2*s45-2*s51)/(s12-s23-s45)+((s34-2*s45)*s45)/((s12-s23-s45)*(s12-s34-s51))-(2*s45-s51)/(s12-s34-s51)-(2*s23)/s51-(2*s12^2*s45^2)/(s34^2*(-s23-s45)*s51)-(2*s12^2*(-s23+s45))/(s34^2*s51)-(2*s23^2)/((s45-s51)*s51)-(2*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(6*s45*s51)/(s12-s34-s51)^2-(2*(-s23-s51)*s51)/((s12-s23-s45)*(s45-s51))+(2*(3*s23+3*s45-2*s51)*s51^2)/(s34*(s12-s34-s51)^2)+((4*s23-3*s51)*s51^2)/(s34^2*(s12-s34-s51))+(s23*s51^2)/((s12-s23-s45)*(s45-s51)^2)+s51^2/((s12-s34-s51)*(s45-s51))-(s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+((s23-s51)*s51^2)/(s34*(s12-s34-s51)*(s45-s51))+(2*s23*(2*s23-s51)*s51^2)/(s34^2*(s12-s34-s51)*(s45-s51))+s51^3/((s12-s34-s51)*(s45-s51)^2)+(s23^2*s51^3)/(s34^2*(s12-s34-s51)*(s45-s51)^2)+(s23*s51^3)/(s34*(s12-s34-s51)*(s45-s51)^2)-(s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(2*s51^3)/((s12-s34-s51)^2*(s45-s51))+(2*s23^2*s51^3)/(s34^2*(s12-s34-s51)^2*(s45-s51))+(2*s23*s51^3)/(s34*(s12-s34-s51)^2*(s45-s51))-(2*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)^2*(s45-s51))+(2*(2*s23+s45-s51)*s51^3)/(s34^2*(s12-s34-s51)^2)+(2*(-s23+s51))/(s45-s51)-(s51*(-2*s23+3*s51))/(s34*(s12-s34-s51))+(6*s12*s45+2*s12*s51-2*s45*s51)/(-(s23*s34)-s34*s45)+(2*(s12-s45)*(2*s12*s45+s12*s51-s45*s51))/(s34^2*(s23+s45))+(2*(s12^2*(2*s23-s51)-s12*(s23-s51)*s51+s23*(s23-s51)*s51))/(s34^2*(s45-s51))+(s23^2+s51^2)/(s45-s51)^2-(2*s34*(s45^2+s45*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)^2)-(4*s12*s23^2)/(-(s34*s45*s51)+s34*s51^2)+(-2*s12*s23-s51*(-s23+s51))/(s34*(s45-s51))+(-4*s12^2+4*s12*(-s23+s45+s51)-s51*(2*s45+s51))/s34^2+(s23*s51*(-s23+s51)-2*s12*(s23^2-s23*s51+s51^2))/(s34*(s45-s51)^2)+(s23^2*s51^2+s12^2*(-s23+s51)^2+s12*(s23^2*s51-s51^3))/(s34^2*(s45-s51)^2))/2,
p[4]->-2,
p[5]->-((-(s23^2*s34^2)-s23*s34^2*(2*s45-s51)-s12^2*(-s23+s51)^2-s45*(s34^2*(s45-s51)+s34*s51^2+s45*s51^2)+s12*(2*s23^2*s34+(s34+2*s45)*s51^2+s23*(2*s34*s45-3*s34*s51-2*s45*s51)))/(s34^2*(-s23-s45)*s51)),
p[6]->(s23^2*s34^2+2*s23*s34^2*s45+s12^2*(-s23+s51)^2+s45^2*(s34^2+s51^2)+s12*(-2*s23^2*s34-2*s45*s51^2-2*s23*(s34*(s45-s51)-s45*s51)))/(s34^2*s51^2),
p[7]->(-2*s23^4*s34^2*s51+3*s23^3*s34^2*s51*(s34+s51)+2*s23^2*(s34^2-s45^2)*(s34+s51)^3-s23*(s34^3+s45^2*(2*s45-3*s51)+s34*s45*(-3*s45-2*s51)-2*s34^2*(2*s45-s51))*(s34+s51)^3+s45*(-s34^2+2*s34*s45+3*s45^2)*(s34+s51)^4+s12^4*(3*s23^2*s51-s51*(s34^2-2*s34*s51-3*s51^2)-s23*(s34^2+2*s34*s51+6*s51^2))-s12^3*(s23^3*s51+s23^2*(2*s34^2+7*s34*s51-(-3*s45-s51)*s51)+(s34+s51)*(-4*s34*(-s45-s51)*s51+3*s51^2*(3*s45+s51)-s34^2*(s45+3*s51))-s23*(4*s34^3-s34^2*(2*s45-9*s51)-s34*(-5*s45-14*s51)*s51+s51^2*(12*s45+5*s51)))+s12^2*(-2*s23^4*s51+s23^3*s51*(5*s34-2*s45+7*s51)+s23^2*(6*s34^3+11*s34^2*s51+2*s34*(4*s45-3*s51)*s51+(5*s45-8*s51)*s51^2)+(s34+s51)^2*(-9*s45*(-s45-s51)*s51-3*s34^2*(s45+s51)+2*s34*(s45^2+4*s45*s51+s51^2))-s23*(s34+s51)*(6*s34^3-s34^2*(8*s45-11*s51)-3*s51*(-2*s45^2-4*s45*s51+s51^2)+s34*(-3*s45^2+8*s45*s51+4*s51^2)))+s12*(4*s23^4*s34*s51+s23^3*s51*(-7*s34^2+2*s34*(s45-5*s51)-4*s45*s51)+(s34+s51)^3*(-4*s34*s45*(s45+s51)+s34^2*(3*s45+s51)-3*s45^2*(s45+3*s51))+s23*(s34+s51)^2*(4*s34^3-s34^2*(10*s45-7*s51)+3*s45*(3*s45-2*s51)*s51-s34*(6*s45^2-s45*s51+2*s51^2))-s23^2*(s34+s51)*(6*s34^3+7*s34^2*s51+2*s45*(2*s45-5*s51)*s51-s34*(2*s45^2-5*s45*s51+8*s51^2))))/(2*s34^2*(s12-s23-s45)*(s12-s34-s51)^2*(s12+s23-s34-s51)^2),
p[8]->-((s23^3*s34^2*s51-s12^3*s51*(-s23+s51)^2+s23*s45^2*(s34+s51)^3+s45^3*(s34+s51)^3+s12*(-2*s23^3*s34*s51-s23^2*(s34+s45)*(s34-2*s51)*s51-3*s45^2*s51*(s34+s51)^2-s23*s45*(s45-s51)*(s34^2-s34*s51-2*s51^2))-s12^2*s51*(-s23^3-s23^2*(2*s34+s45-2*s51)-3*s45*s51*(s34+s51)-s23*(-(s34*s45)-2*s34*s51-4*s45*s51+s51^2)))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^3)),
pe[1]->(2*s12^2*(s23^3*s34^2+(s34+s45)*(s45-s51)^2*(s34+s51)^2+s12^4*(-s23-s45+2*s51)-s23*(s45-s51)*(s34+s51)*(s34*(-s45-s51)-(2*s45-s51)*s51)+s23^2*(-s34^3+s34^2*(s45-2*s51)+s34*(s45-s51)*s51+(s45-s51)*s51^2)+s12^3*(-(s23*(-3*s34-s45-s51))+(s45-2*s51)*(3*s34+s45+2*s51))-s12^2*(-s23^3+(s45-2*s51)*(s34+s51)*(3*s34+2*s45+s51)+s23^2*(s34-2*s45+3*s51)-s23*(-3*s34^2-3*s34*s45+s45^2-s34*s51-5*s45*s51+3*s51^2))+s12*(-2*s23^3*s34+(s34+s51)^2*(s34*(s45-2*s51)-s51^2)+s23^2*(2*s34^2-3*s34*s45+5*s34*s51+s51^2)+s23*(s34^3+2*s34^2*s45+(s45-s51)*s51^2-s34*(s45^2-4*s45*s51+2*s51^2)))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)*(s45-s51)*(-s23-s45+s51)),
pe[2]->(-2*s12^2)/((s12-s23-s45)*(s12-s34-s51)),
pe[3]->(2*s12^2*(2*s45*(s34+s45)*(s45-s51)^2*s51*(s34+s51)^2+s12^4*(-s23+s51)*(-(s23*(2*s45-3*s51))-(s45-2*s51)*s51)+s23^2*s34^2*s45*(4*s34*s45-5*s34*s51+6*s45*s51-7*s51^2)-s23^3*s34^2*(-2*s34*s45+3*s34*s51-4*s45*s51+5*s51^2)-2*s23*(s45-s51)*(s34+s51)*(-(s45*(s45-s51)*s51^2)-s34*s51*(s45^2-s51^2)+s34^2*(-s45^2-s45*s51+s51^2))+s12^3*(-(s23^3*(2*s45-3*s51))-2*s23*s34*(s45-s51)^2-s23^2*(6*s34*s45+2*s45^2-9*s34*s51-4*s51^2)+s51^2*(2*s45^2-s45*s51-4*s51^2)+s23*s51*(3*s45^2-2*s45*s51-3*s51^2)-3*s34*s51*(s45^2-2*s45*s51+2*s51^2))+s12*(-(s23^3*s34*(s34*(6*s45-9*s51)+2*(4*s45-5*s51)*s51))+s23^2*(-(s34^3*(2*s45-3*s51))-2*s34^2*(5*s45^2-5*s45*s51-2*s51^2)-s34*s51*(8*s45^2-10*s45*s51+s51^2)+s51^2*(6*s45^2-9*s45*s51+2*s51^2))-s51*(s34+s51)*(s45*(s45-2*s51)^2*s51+s34^2*(3*s45^2-4*s45*s51+2*s51^2)+s34*(5*s45^3-9*s45^2*s51+4*s45*s51^2+2*s51^3))-2*s23*(s34^3*s45*(s45-s51)+s34*s51^2*(s45^2-3*s45*s51+4*s51^2)-s51^2*(3*s45^3-4*s45^2*s51+s45*s51^2-s51^3)+s34^2*(2*s45^3+s45^2*s51-5*s45*s51^2+3*s51^3)))-s12^2*(-(s23^3*(6*s34*s45-9*s34*s51+4*s45*s51-5*s51^2))+s23^2*(-3*s34^2*(2*s45-3*s51)-s51*(2*s45^2-3*s45*s51+s51^2)+s34*(-8*s45^2+5*s45*s51+8*s51^2))-s23*(s34^2*(4*s45^2-5*s45*s51+s51^2)-s51*(2*s45^3+5*s45^2*s51-9*s45*s51^2-2*s51^3)+s34*(2*s45^3-s45^2*s51-4*s45*s51^2+7*s51^3))-s51*(s34^2*(6*s45^2-9*s45*s51+6*s51^2)-s51*(s45^3+2*s45^2*s51-4*s45*s51^2-2*s51^3)+s34*(3*s45^3-4*s45^2*s51-s45*s51^2+8*s51^3)))))/(s34^2*(-s23-s45)*(s12-s23-s45)*(s12-s34-s51)^2*(s45-s51)^2*s51),
pe[4]->(-4*s12^2*(s23*s34+s34*s45-s34*s51-s45*s51+s12*(-s23+s51)))/(s34^2*(-s23-s45)*s51),
pe[5]->(-4*s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(s34^2*s51^2),
pe[6]->(2*s12^2*(2*s23^3*s34*s51-s23^2*(3*s34+2*s45)*s51*(s34+s51)-(s34^2-2*s34*s45-3*s45^2)*(s34+s51)^3+s23*(s34+s51)^2*(2*s34^2-s45*(2*s45-3*s51)+2*s34*s51)+s12^3*(s34^2-2*s34*s51-3*s51*(-s23+s51))+s12*(-2*s23^3*s51-s23^2*(-4*s34+2*s45-5*s51)*s51+(s34+s51)^2*(3*s34^2-4*s34*s45-3*s45^2-2*s34*s51-6*s45*s51)-s23*(s34+s51)*(4*s34^2+s34*s51-(4*s45-3*s51)*s51))+s12^2*(-(s23^2*s51)-(s34+s51)*(3*s34^2-2*s34*s45-4*s34*s51-6*s45*s51-3*s51^2)+s23*(2*s34^2-4*s34*s51-s51*(3*s45+2*s51)))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2*(s12+s23-s34-s51)^2),
pe[7]->(-4*s12^2*(s34^2*s45^2-s34*(s12-s23-s45)*(-s23+2*s45)*s51+(s12-s23-s45)*s51*(-(s45*s51)+s12*(-s23+s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^3)
}}


==> anc/remainder/qgqaa_oneloop_ppppm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1]^2,p[2]},
{F[1,1,2],p[3]+(tr5*pe[2])/4},
{F[1,1,1]*F[1,1,2],2*p[2]},
{F[1,1,2]^2,(-2*p[5]-p[6]-p[11])/2+(tr5*(-pe[5]-4*pe[7]-pe[9]-2*pe[10]))/8},
{F[1,1,1]*F[1,1,3],p[4]+(tr5*pe[3])/4},
{F[1,1,3]^2,-p[4]-(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,4],p[4]+(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,4],p[5]+(tr5*(2*pe[7]+pe[10]))/4},
{F[1,1,3]*F[1,1,4],-p[4]-(tr5*pe[3])/4},
{F[1,1,4]^2,(-2*p[2]-p[4]+p[6]-p[8])/2+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,5],-p[4]-(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,5],p[4]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,6],-2*p[2]-p[4]-(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,6],p[6]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,6],2*p[2]+p[4]-p[6]+(tr5*(pe[3]-pe[5]))/4},
{F[1,1,5]*F[1,1,6],p[4]+(tr5*pe[3])/4},
{F[1,1,6]^2,(-2*p[2]-p[4]-p[5]+p[8])/2+(tr5*(-2*pe[3]-2*pe[4]+pe[5]-2*pe[7]-pe[10]))/8},
{F[1,1,7],p[7]+(tr5*pe[6])/4},
{F[1,1,3]*F[1,1,7],p[4]+(tr5*pe[3])/4},
{F[1,1,4]*F[1,1,7],p[8]+(tr5*(-pe[3]-2*pe[4]+pe[5]))/4},
{F[1,1,5]*F[1,1,7],-p[4]-(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,7],-p[8]+(tr5*(pe[3]+2*pe[4]-pe[5]))/4},
{F[1,1,7]^2,p[9]+(tr5*pe[7])/4},
{F[1,1,8],p[10]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,8],p[11]+(tr5*pe[9])/4},
{F[1,1,6]*F[1,1,8],p[5]+(tr5*(2*pe[7]+pe[10]))/4},
{F[1,1,7]*F[1,1,8],-p[5]+(tr5*(-2*pe[7]-pe[10]))/4},
{F[1,1,8]^2,(p[5]-2*p[9]-p[11])/2+(tr5*(-pe[9]+pe[10]))/8},
{F[1,1,9],-p[3]-p[7]-p[10]+(tr5*(-pe[2]-pe[6]-pe[8]))/4},
{F[1,1,2]*F[1,1,9],p[5]+(tr5*(2*pe[7]+pe[10]))/4},
{F[1,1,4]*F[1,1,9],-p[5]+(tr5*(-2*pe[7]-pe[10]))/4},
{F[1,1,7]*F[1,1,9],p[5]-2*p[9]+(tr5*pe[10])/4},
{F[1,1,8]*F[1,1,9],-p[5]+2*p[9]-(tr5*pe[10])/4},
{F[2,1,3],-2*p[2]-p[5]-p[6]+(tr5*(-pe[5]-2*pe[7]-pe[10]))/4},
{F[2,1,5],-2*p[4]-(tr5*pe[3])/2},
{F[2,1,6],-2*p[2]-p[4]+p[6]-p[8]+(tr5*pe[4])/2},
{F[2,1,8],-p[4]-p[5]+p[8]+(tr5*(-2*pe[3]-2*pe[4]+pe[5]-2*pe[7]-pe[10]))/4},
{F[2,1,10],2*p[9]+(tr5*pe[7])/2},
{F[2,1,11],-p[5]-p[11]+(tr5*(-2*pe[7]-pe[9]-pe[10]))/4},
{F[2,1,12],p[5]-2*p[9]-p[11]+(tr5*(-pe[9]+pe[10]))/4},
{tci[1,1]^2,(5*p[2]-p[4]+4*p[5]+4*p[6]-p[8]-8*p[9]-p[11])/6+(tr5*(2*pe[4]+3*pe[5]-pe[9]+4*pe[10]))/24},
{tci[1,2],-p[10]-(tr5*pe[8])/4},
{F[1,1,1]*tci[1,2],-2*(p[2]+p[4])-(tr5*pe[3])/2},
{F[1,1,2]*tci[1,2],p[6]-p[11]+(tr5*(pe[5]-pe[9]))/4},
{F[1,1,6]*tci[1,2],-p[5]+p[6]+(tr5*(pe[5]-2*pe[7]-pe[10]))/4},
{F[1,1,7]*tci[1,2],-p[4]+p[5]-p[8]-2*p[9]+(tr5*(2*pe[4]-pe[5]+pe[10]))/4},
{F[1,1,9]*tci[1,2],2*(p[5]-p[9])+(tr5*(pe[7]+pe[10]))/2},
{F[1,2,3]*tci[1,2],2*p[2]+p[4]-p[6]+p[8]-(tr5*pe[4])/2},
{F[1,2,6]*tci[1,2],-2*p[2]-p[5]-p[6]+(tr5*(-pe[5]-2*pe[7]-pe[10]))/4},
{F[1,2,7]*tci[1,2],2*p[4]+(tr5*pe[3])/2},
{F[1,2,8]*tci[1,2],2*p[9]+(tr5*pe[7])/2},
{F[1,2,9]*tci[1,2],-p[5]+2*p[9]+p[11]+(tr5*(pe[9]-pe[10]))/4}
},{
p[1]->(-(s12^4*s51*(-s23+s51))+s12^3*s51*(-s23^2-s23*(s34+s45)-(-2*s45-s51)*s51+s34*(s45+2*s51))-(s34+s51)*(s23^3*s34*s51-s45*(s34+s45)*(s45-s51)*(s34+s51)^2-s23^2*(s34^3-s34*(-s45-3*s51)*s51+s45*s51^2+s34^2*(s45+3*s51))-s23*(s34+s51)*(s34^2*(2*s45-s51)+s45*(2*s45-s51)*s51+2*s34*(s45^2+s45*s51-s51^2)))+s12*(s34+s51)*(s23^3*s51-s23^2*(2*s34^2-2*(s45-s51)*s51+s34*(s45+3*s51))+(s34+s51)*(-(s45*(s45-2*s51)*s51)-s34*(s45^2-s45*s51-s51^2))-s23*(s34^2*(3*s45-2*s51)+s34*(s45^2+4*s45*s51-3*s51^2)-s51*(s45^2-3*s45*s51+s51^2)))+s12^2*(s23^2*s34*(s34+2*s51)-s23*(s45-s51)*(-s34^2-s34*s51+s51^2)-s51*(s34^2*(s45+2*s51)+s51*(s45^2+s45*s51+s51^2)+s34*(s45^2+2*s45*s51+3*s51^2))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)*(-s23-s45+s51)),
p[2]->-1,
p[3]->(-(s23^2*s34^2*(-(s23*s34)+s45*(-s34-s51)))+s12^4*(-s23+s51)^2+s12^3*(-s23^3-s23^2*(3*s34+s45-2*s51)+s23*(4*s34+4*s45-s51)*s51+s51*(-2*s34*s45-s34*s51-3*s45*s51))+s12*(-3*s23^3*s34^2-s23*s45*(s34+s45)*s51*(s34+s51)-s45^2*(s34+s45)*(s34+s51)^2-s23^2*s34*(s34^2+3*s34*s45-2*s34*s51-s45*s51))+s12^2*(3*s23^3*s34-s23*(2*s34^2+2*s45*(s45-s51)+s34*(3*s45-s51))*s51+s23^2*(3*s34^2+3*s34*s45-4*s34*s51-2*s45*s51)+s45*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2*(s45-s51)),
p[4]->(2*s12^2+s23*s34+s12*(-s23-2*s34-2*s45-s51)+s45*(s34+s51))/((s12-s23-s45)*(s12-s34-s51)),
p[5]->(-(s23^2*s34^2)-s23*s34^2*s45-s12^2*(-s23+s51)^2-s45^2*s51*(s34+s51)+s12*(2*s23^2*s34-s45*(-s34-2*s51)*s51+s23*(s34*s45-2*s34*s51-2*s45*s51)))/(s34^2*(s12-s34-s51)*s51),
p[6]->(s12^2*(s23^2+2*s34^2+2*s34*s51+s51^2-2*s23*(s34+s51))+(s34+s45)*(s34+s51)*(s23*s34+s45*(s34+s51))-s12*(s23^2*s34+(s34+s51)*(2*s34^2+2*s34*s45+s34*s51+2*s45*s51)-s23*(s34^2+2*s34*s51+2*s45*s51)))/(s12*s34^2*(s12-s34-s51)),
p[7]->((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)*(-s23+s34+s51)-s12*s23*(s34^2-2*s45*s51)-s12*s45*(s34^2+3*s34*s51+2*s51^2))/(s12*s34^2*(s12-s23-s45+s51)),
p[8]->(-(s23^3*s34^2)+s23^2*s34^2*(2*s34-s45)-s45*(s34^2+s45^2)*(s34+s51)^2-s23*(s34+s51)*(s34^3-2*s34^2*s45+s34*s45^2+s45^2*s51)+s12^3*(s23^2+2*s34^2+2*s34*s51+s51^2-2*s23*(s34+s51))+s12^2*(-s23^3-4*s34^3+s34^2*(-4*s45-5*s51)-s23^2*(s45-2*s51)-6*s34*s45*s51-3*s45*s51^2-s23*(-3*s34^2-2*s34*s45-(4*s45-s51)*s51))+s12*(2*s23^3*s34+s23^2*(-3*s34^2+2*s34*(s45-s51)-2*s45*s51)-s23*(s34^2*(4*s45-3*s51)-2*s34*s45*s51+2*s45*(s45-s51)*s51)+(s34+s51)*(2*s34^3+3*s34*s45^2+3*s45^2*s51+s34^2*(5*s45+s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2),
p[9]->-1/2*((-(s23*s34)+s45*(-s34-s51))^2*s51+s12^3*(-s23+s51)^2+s12^2*(-(s23*s34*s45)-s23^2*(s34-s51)+2*s23*(s45-s51)*s51-s34*(s45-s51)*s51-(2*s45-s51)*s51^2)-s12*s51*(s45*(s34+s51)*(s34-s45+2*s51)+s23*(s34^2-s34*s45-2*s45*s51)))/(s12^2*s34^2*s51),
p[10]->(-s23-2*s45)/(4*(s12-s23-s45))-(s34+s45)/s12-s45^3/((s12-s23-s45)*(s12-s34-s51)^2)+s45^2/((s12-s23-s45)*(s12-s34-s51))+s45^3/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)^2*(s12+s23-s34-s51))+(s45-s51)^2/((s12-s34-s51)*(s12+s23-s34-s51))-(s45-s51)^3/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(s45-s51)^3/((s12-s34-s51)^2*(s12+s23-s34-s51))+((3*s45-2*s51)*s51^2)/(s34*(s12-s34-s51)^2)-(s45^2*s51^2)/(s12*s34^2*(s12+s23-s34-s51))-((-s23-2*(s45-s51))*s51^3)/(s34^2*(s12-s34-s51)^2)-(-s23+s51)^2/s34^2-((3*s45-4*s51)*s51)/(s34*(-s12+s34+s51))-((s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-((s45-s51)^2*s51^3)/(s34^2*(s12-s34-s51)^2*(-s12-s23+s34+s51))-s51/(s12-s23-s45+s51)-s51^2/(s12*(s12-s23-s45+s51))-(2*s45*s51^2)/(s12*s34*(s12-s23-s45+s51))-(s45^2*s51^2)/(s12*s34^2*(s12-s23-s45+s51))-(2*s45*s51*(s45+s51))/(s12*s34*(s12+s23-s34-s51))+((5*s23)/4+s34+(3*s45)/2+2*s51)/(s12+s23-s34-s51)-(2*s51*(-2*s23-s45+4*s51))/(s34*(-s12-s23+s34+s51))+(s51^2*(-3*s23-4*s45+6*s51))/(s34^2*(-s12+s34+s51))-(s51*(3*s23^2-9*s23*s51-(4*s45-9*s51)*s51))/(s34^2*(-s12-s23+s34+s51))-(s51*(-2*s23^2-s23*(s45-6*s51)+2*(4*s45-3*s51)*s51))/(s34*(s12+s23-s34-s51)^2)+((-s23+s51)*(s23^2+s23*(s45-2*s51)-(-s45-s51)*s51))/(s34^2*(s12-s23-s45+s51))+(s51*(-s23+2*s51)*(s23^2-2*s23*s51-2*(s45-s51)*s51))/(s34^2*(s12+s23-s34-s51)^2)+(s23^2+s23*(s45-2*s51)+s51^2)/(s34*(s12-s23-s45+s51))+(s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12-s34-s51)^2*(s12+s23-s34-s51))+(s51^2*(s45^2-4*s45*s51+3*s51^2))/(s34^2*(s12-s34-s51)*(s12+s23-s34-s51))+(s51*(2*s45^2-7*s45*s51+4*s51^2))/(s34*(s12-s34-s51)*(s12+s23-s34-s51))+(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51))/(8*(s12-s23-s45)*(s12+s23-s34-s51))-(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51))/(s12*(s12+s23-s34-s51))-(4*s23^2+s34^2+6*s34*s45+s45^2+2*s34*s51+34*s45*s51-15*s51^2+2*s23*(s34+3*s45+5*s51))/(8*(s12+s23-s34-s51)^2)+(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/(8*(s12-s23-s45)*(s12+s23-s34-s51)^2),
p[11]->-((s23^3*s34^2*s51-s12^3*s51*(-s23+s51)^2+s23*s45^2*(s34+s51)^3+s45^3*(s34+s51)^3+s12*(-2*s23^3*s34*s51-s23^2*(s34+s45)*(s34-2*s51)*s51-3*s45^2*s51*(s34+s51)^2-s23*s45*(s45-s51)*(s34^2-s34*s51-2*s51^2))-s12^2*s51*(-s23^3-s23^2*(2*s34+s45-2*s51)-3*s45*s51*(s34+s51)-s23*(-(s34*s45)-2*s34*s51-4*s45*s51+s51^2)))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^3)),
pe[1]->(-4*s12^2*(-(s12^3*s51)-s12^2*(-s23-2*s34-s45-s51)*s51+s12*(s34+s51)*(s23*s34+s34*(s45-2*s51)-s51^2)+(s34+s51)*(-(s23^2*s51)-(s34+s45)*(s45-s51)*(s34+s51)-s23*(s34^2+(2*s45-s51)*s51+s34*(s45+s51)))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)*(-s23-s45+s51)),
pe[2]->(-4*s12^2*(s23^2*s34^2+s12^3*(-s23+s51)+s12^2*(s23^2-s34*s45+s23*(2*s34+s45-s51)-s34*s51-2*s45*s51)+s12*(-2*s23^2*s34-s23*(s34+s45)*(s34-s51)+s45*(s34+s45)*(s34+s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2*(s45-s51)),
pe[3]->(-4*s12^2)/((s12-s23-s45)*(s12-s34-s51)),
pe[4]->(-2*s12*((-s23-s45)*(s34+s45)*(s34+s51)^2+s12^2*(-3*s34^2-4*s34*s51-s51*(-s23+s51))+s12*(-(s23^2*s51)+(s34+s51)*(3*s34^2+4*s34*s45+s34*s51+2*s45*s51)+s23*(s34^2+4*s34*s51-(s45-s51)*s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2),
pe[5]->(4*s12*(-((s34+s45)*(s34+s51))+s12*(-s23+2*s34+s51)))/(s34^2*(-s12+s34+s51)),
pe[6]->(-4*s12*(-(s23*s34)+s45*(-s34-s51)+s12*(-s23+s34+s51)))/(s34^2*(s12-s23-s45+s51)),
pe[7]->(-2*(s12^2*(s23-s51)+s23*s34*s51-s45*(-s34-s51)*s51-s12*s51*(-s23+s34-s45+s51)))/(s34^2*s51),
pe[8]->(4*s12*(s12^6*(-s23+s51)+(-s23-s45)*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)^2*(-s23+s34+s51)-s12^5*(s23^2+s34^2+9*s34*s51-(-2*s45-7*s51)*s51-s23*(4*s34+s45+8*s51))+s12^4*(s23^3+3*s34^3+s23^2*(2*s34+2*s45-3*s51)-s34*(-23*s45-25*s51)*s51+s34^2*(5*s45+21*s51)-s23*(4*s34^2+4*s34*s45+15*s34*s51+13*s45*s51+5*s51^2)+s51*(s45^2+17*s45*s51+7*s51^2))+s12*(s23^4*s34^2-s45*(s34+s51)^3*(2*s34^2+7*s34*s45+4*s45^2+2*s34*s51+3*s45*s51)-s23^3*(-(s34^2*(2*s45-s51))+s45*s51^2)-s23^2*(s34+s51)*(s34^3-2*s34^2*(s45+s51)-s45*s51*(s45+3*s51)-s34*(3*s45^2+5*s45*s51+s51^2))-s23*(s34+s51)^2*(2*s34^3-2*s45^3+2*s45*s51^2+s34^2*(8*s45+4*s51)+s34*(2*s45^2+7*s45*s51+s51^2)))+s12^2*(-2*s23^4*s34-s23^3*(-4*s34^2+2*s34*s45-9*s34*s51-3*s45*s51-s51^2)-s23^2*(s34^3-s34^2*(3*s45-16*s51)-s34*(-3*s45-17*s51)*s51-s51*(3*s45^2-9*s45*s51-2*s51^2))+s23*(s34+s51)*(5*s34^3-s34*(-s45-11*s51)*s51+s34^2*(7*s45+13*s51)-s51*(10*s45^2-6*s45*s51-s51^2))+(s34+s51)^2*(s34^3+s34^2*(9*s45+4*s51)+3*s45*(s45^2+5*s45*s51+s51^2)+s34*(13*s45^2+19*s45*s51+s51^2)))+s12^3*(s23^4-s23^3*(4*s34-s45+6*s51)+s23^2*(-3*s34*(2*s45-5*s51)-(4*s45-11*s51)*s51)-s23*(2*s34^3-s34^2*(2*s45-3*s51)-2*s34*(11*s45-4*s51)*s51-s51*(5*s45^2+13*s45*s51-5*s51^2))-(s34+s51)*(3*s34^3+4*s34^2*(3*s45+4*s51)+s51*(13*s45^2+18*s45*s51+s51^2)+s34*(7*s45^2+38*s45*s51+12*s51^2)))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^2*(s12+s23-s34-s51)^2*(s12-s23-s45+s51)),
pe[9]->(-4*s12^2*(s34^2*s45^2-s34*(s12-s23-s45)*(-s23+2*s45)*s51+(s12-s23-s45)*s51*(-(s45*s51)+s12*(-s23+s51))))/(s34^2*(s12-s23-s45)*(s12-s34-s51)^3),
pe[10]->(-4*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)-4*s12*(s34^2+2*s34*s51-(s23-s51)*s51))/(s34^2*(-s12+s34+s51))
}}


==> anc/remainder/qgqaa_oneloop_ppppm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,4],p[2]+(tr5*pe[2])/4},
{F[1,1,4]^2,p[3]+(tr5*pe[3])/4},
{F[1,1,6],-p[2]-p[4]+(tr5*(-pe[2]-pe[4]))/4},
{F[1,1,6]^2,-p[3]-(tr5*pe[3])/4},
{F[1,1,7],p[4]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,7],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,7],2*p[3]+(tr5*pe[3])/2},
{F[2,1,6],2*p[3]+(tr5*pe[3])/2},
{F[2,1,8],-2*p[3]-(tr5*pe[3])/2},
{tci[1,1]^2,p[3]/3+(tr5*pe[3])/12},
{tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*tci[1,2],2*p[3]+(tr5*pe[3])/2},
{F[1,2,3]*tci[1,2],-2*p[3]-(tr5*pe[3])/2}
},{
p[1]->(2*(s23^2*s34^2*(-(s23*s34)+s45*(-s34-s51))*s51*(-s23+s34+s51)-2*s12^5*s51*(-s23+s51)*(-s23+s34+s51)+s12^4*(3*s23^3*s51+s23^2*(3*s34+3*s45-5*s51)*s51-s51*(s34+s51)*(-3*s34*s45-4*s34*s51-7*s45*s51-s51^2)-s23*(-(s34^2*(s45-6*s51))+(10*s45-s51)*s51^2+4*s34*s51*(s45+2*s51)))+s12*(-3*s23^4*s34^2*s51-s45^2*(s34+s45)*(s34+s51)^3*(s34+s45+s51)-s23^3*s34*s51*(4*s34*s45-3*s34*s51-s45*s51)+s23^2*s51*(s34+s51)*(3*s34^3+3*s34^2*s45-2*s34*s45*s51-s45^2*s51)-s23*s45*(s34+s51)^2*(s34^3-s45*(-2*s45-s51)*s51+2*s34^2*(s45+s51)+s34*(s45^2+5*s45*s51+s51^2)))+s12^3*(-(s23^4*s51)-s23^3*(8*s34+2*s45-s51)*s51-s23^2*s51*(-3*s34^2+5*s34*s45+s45^2-13*s34*s51-9*s45*s51-s51^2)-s23*(3*s34^3*(s45-2*s51)-s34*s51*(3*s45^2+6*s45*s51-4*s51^2)+2*s34^2*(s45^2-2*s45*s51-2*s51^2)+s51^2*(-8*s45^2+4*s45*s51+s51^2))-(s34+s51)*(3*s45*s51^2*(3*s45+s51)+s34*s51*(8*s45^2+12*s45*s51+s51^2)+s34^2*(s45^2+6*s45*s51+2*s51^2)))-s12^2*(-3*s23^4*s34*s51-s23^3*s51*(6*s34^2+5*s34*s45-3*s34*s51-2*s45*s51)+s45*(s34+s51)^2*(s34^2*(-2*s45-3*s51)-s45*s51*(5*s45+3*s51)+s34*(-2*s45^2-9*s45*s51-2*s51^2))-s23^2*s51*(-7*s34^3-11*s34^2*s51-4*s45^2*s51+s34*(s45^2-8*s45*s51-s51^2))-s23*(s34+s51)*(s34^3*(3*s45-2*s51)-s45*s51*(2*s45^2-5*s45*s51-2*s51^2)+s34^2*(4*s45^2+s45*s51+2*s51^2)+s34*(s45^3+2*s45^2*s51+9*s45*s51^2+s51^3)))))/((s12-s23)*s34^2*(s12-s23-s45)^2*(s12-s34-s51)^2*(s12-s34-s45-s51)),
p[2]->(-2*(s23^2-s23*s45+2*s45*(-s34-s51)))/(s12-s23)^2+(2*(s23^2-2*s23*s45+2*s45*(-2*s34+s45-s51)))/(s12-s23-s45)^2-(2*(-3*s23+2*(-s34+s45-s51)))/(s12-s23-s45)+(-6*s23+4*(-s34+s45-s51))/(s12-s23)-(4*s34^2*s45^3)/((s12-s23-s45)^2*(s12-s34-s51)^3)+(2*s34*s45^2*(5*s34-4*(s45-s51)))/((s12-s23-s45)^2*(s12-s34-s51)^2)-(4*s45*(2*s34^2-s34*(5*s45-3*s51)+(s45-s51)^2))/((s12-s23-s45)^2*(s12-s34-s51))-(4*(-s23+s45)*s51)/((s12-s23)*s34)+(4*(5*s45-2*s51)*s51^2)/(s34*(s12-s34-s51)^2)-(6*s45*s51^2)/((s12-s23)*s34*(s12-s34-s51))+(2*s45*(-3*s45-4*s51)*s51^2)/((s12-s23)^2*s34*(s12-s34-s51))+(4*s45*(-3*s45-s51)*s51^2)/((s12-s23)*s34*(s12-s34-s51)^2)-(16*s45^2*s51^3)/((s12-s23)*s34*(s12-s34-s51)^3)-(8*s45^2*s51^3)/((s12-s23)^2*s34*(s12-s34-s51)^2)-(8*s45*s51^3)/((s12-s23)*s34^2*(s12-s34-s51))+(4*(4*s45-s51)*s51^3)/(s34*(s12-s34-s51)^3)-(4*s45^2*s51^4)/((s12-s23)*s34^2*(s12-s34-s51)^3)-(2*s45^2*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51)^2)+(4*(s23+2*s45-s51)*s51^4)/(s34^2*(s12-s34-s51)^3)-(4*(s45-s51)*s51)/(s34*(-s12+s34+s51))-(4*s45*s51^3*(s45+s51))/((s12-s23)*s34^2*(s12-s34-s51)^2)+(4*s45*(-2*s34+s45-s51)*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)^2)-(2*s45*s51^3*(s45+2*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))+(2*s51^2*(-6*s23-4*s45+3*s51))/(s34^2*(-s12+s34+s51))+(4*s34*s45^2*(s34+4*s51))/((s12-s23-s45)*(s12-s34-s51)^3)-(2*s51^3*(-6*s23-8*s45+5*s51))/(s34^2*(s12-s34-s51)^2)+(2*s51*(s23^2-s23*s45-2*s45*s51))/((s12-s23)^2*s34)-(2*s45*(-2*s34^2+s34*(s45-4*s51)+3*s45*s51))/((s12-s23)^2*(s12-s34-s51))-(2*s51*(3*s23^2+4*s45*s51))/((s12-s23)*s34^2)+(4*s45*(2*s34^2-s34*(s45-5*s51)-3*(s45-s51)*s51))/((s12-s23)*(s12-s34-s51)^2)+(4*s34^2-2*s34*(5*s45-4*s51)-4*(3*s45-s51)*s51)/((s12-s23-s45)*(s12-s34-s51))+(-4*s34^2+2*s34*(5*s45-4*s51)+4*(3*s45-s51)*s51)/((s12-s23)*(s12-s34-s51))-(4*s45^2*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(s12-s34-s51)^3)-(2*s45^2*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s12-s34-s51)^2)+(2*s51*(-s23^3-2*s23*s45*s51-2*s45*s51^2))/((s12-s23)^2*s34^2),
p[3]->s23/(s12-s23-s45)+(s23^2-2*s23*s45+2*s45*(-2*s34+2*s45-s51))/(s12-s23-s45)^2+(2*s34^2*s45^4)/((s12-s23-s45)^2*(s12-s34-s51)^4)+(2*s34*s45^3*(-3*s34+2*(s45-s51)))/((s12-s23-s45)^2*(s12-s34-s51)^3)+(s45^2*(7*s34^2-4*s34*(3*s45-2*s51)+2*(s45-s51)^2))/((s12-s23-s45)^2*(s12-s34-s51)^2)+((3*s34-4*s45)*s45)/((s12-s23-s45)*(s12-s34-s51))-(8*s34*s45^3*s51)/((s12-s23-s45)*(s12-s34-s51)^4)-((2*s45-3*s51)*s51)/(s12-s34-s51)^2+s51/(s12-s34-s51)-(2*(s23-s51)*s51)/(s34*(s12-s34-s51))+(2*(s23+s45-s51)^2*s51^4)/(s34^2*(s12-s34-s51)^4)-(2*s51*(-s23+s51)^2)/(s34^2*(-s12+s34+s51))-(4*(2*s45-s51)*s51^3*(-s23-s45+s51))/(s34*(s12-s34-s51)^4)+(2*s51^2*(-s23+s51)*(-3*s23-2*s45+3*s51))/(s34^2*(s12-s34-s51)^2)-(2*s51*(-(s23*(s45-4*s51))+4*(s45-s51)*s51))/(s34*(s12-s34-s51)^2)+(2*s45*(-2*s34*s45+s45^2-2*s34*s51+2*s45*s51-s51^2))/((s12-s23-s45)*(s12-s34-s51)^2)+(2*s51^2*(6*s45^2-4*s45*s51+s51^2))/(s12-s34-s51)^4-(2*s45*(2*s34^2-7*s34*s45+3*s45^2+3*s34*s51-4*s45*s51+s51^2))/((s12-s23-s45)^2*(s12-s34-s51))+(2*s51*(s45^2-6*s45*s51+2*s51^2))/(s12-s34-s51)^3+(2*s51^3*(3*s23^2+4*s23*s45+s45^2-6*s23*s51-4*s45*s51+3*s51^2))/(s34^2*(s12-s34-s51)^3)+(2*s51^2*(3*s45^2+5*s23*(s45-s51)-10*s45*s51+5*s51^2))/(s34*(s12-s34-s51)^3)+(2*s45^2*(-2*(s45-s51)*s51+s34*(s45+5*s51)))/((s12-s23-s45)*(s12-s34-s51)^3),
p[4]->(-2*s23)/(s12-s23-s45)-(2*(s23^2-2*s23*s45+2*s45*(-2*s34+s45-s51)))/(s12-s23-s45)^2+(4*s34^2*s45^3)/((s12-s23-s45)^2*(s12-s34-s51)^3)+(2*s34*s45^2*(-5*s34+4*(s45-s51)))/((s12-s23-s45)^2*(s12-s34-s51)^2)+(4*s45*(2*s34^2-s34*(5*s45-3*s51)+(s45-s51)^2))/((s12-s23-s45)^2*(s12-s34-s51))-(16*s34*s45^2*s51)/((s12-s23-s45)*(s12-s34-s51)^3)+(4*(s45-3*s51)*s51)/(s12-s34-s51)^2-(2*s51)/(s12-s34-s51)+(8*(3*s45-2*s51)*s51^2)/(s12-s34-s51)^3+(4*(5*s23+3*s45-8*s51)*s51^2)/(s34*(s12-s34-s51)^2)+(2*s51^2)/((s12-s34-s51)*(s12-s34-s45-s51))+(8*(2*s23+2*s45-3*s51)*s51^3)/(s34*(s12-s34-s51)^3)+(2*s51^3)/((s12-s34-s51)*(s12-s34-s45-s51)^2)+(4*s23*s51^3)/(s34*(s12-s34-s51)*(s12-s34-s45-s51)^2)-(2*s51^4)/((s12-s34-s51)^2*(s12-s34-s45-s51)^2)+(4*(s23-s51)*s51^4)/(s34*(s12-s34-s51)^2*(s12-s34-s45-s51)^2)-(4*s51^4)/((s12-s34-s51)^3*(s12-s34-s45-s51))-(2*s51^4*(-s23+s51)^2)/(s34^2*(s12-s34-s51)^2*(s12-s34-s45-s51)^2)+(2*s23*(3*s23-2*s51)*s51)/(s34^2*(-s12+s34+s45+s51))+(2*(-2*s23-s51)*s51)/(s34*(-s12+s34+s45+s51))-(4*(3*s23-2*s51)*s51^3)/(s34*(s12-s34-s51)^2*(-s12+s34+s45+s51))-(8*(s23-s51)*s51^4)/(s34*(s12-s34-s51)^3*(-s12+s34+s45+s51))+(4*s51^4*(-s23+s51)^2)/(s34^2*(s12-s34-s51)^3*(-s12+s34+s45+s51))-(2*(-3*s23-s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12+s34+s45+s51))-(4*s51^4*(-2*s23-s45+2*s51))/(s34^2*(s12-s34-s51)^3)+(2*s45*(-3*s34+2*s45+2*s51))/((s12-s23-s45)*(s12-s34-s51))-(2*s51*(-2*s23+5*s51))/(s34*(s12-s34-s51))-(2*s51^3*(-8*s23-2*s45+7*s51))/(s34^2*(s12-s34-s51)^2)+(2*s51*(-(s23*(-s45-s51))+s51^2))/(s34*(s12-s34-s45-s51)^2)-(4*s51^2*(3*s23^2-4*s23*s51+s51^2))/(s34^2*(s12-s34-s51)*(s12-s34-s45-s51))-(2*s51^3*(3*s23^2-4*s23*s51+s51^2))/(s34^2*(s12-s34-s51)*(s12-s34-s45-s51)^2)+(4*s51^3*(3*s23^2-5*s23*s51+2*s51^2))/(s34^2*(s12-s34-s51)^2*(-s12+s34+s45+s51))+(8*s23*s51^2-6*s51^3)/(s34^2*(s12-s34-s51))+(2*s23*s51*(2*s51^2-s23*(s45+3*s51)))/(s34^2*(s12-s34-s45-s51)^2)+(4*s45*(-2*(s45-s51)*s51+s34*(s45+3*s51)))/((s12-s23-s45)*(s12-s34-s51)^2),
pe[1]->(-8*s12^2*(-2*s12^4*s51*(-s23+s34+s51)-s23^2*s34^2*s51*(-s23+s34+s51)+s12^3*(s34^2*(s45+4*s51)+s34*s51*(-s23+6*s45+5*s51)+s51*(-3*s23^2-3*s23*s45+2*s23*s51+5*s45*s51+s51^2))+s12*(s34^4*s45+(-s23-s45)*s45*(-s23-s45-s51)*s51^2+s34^3*(2*s45^2+3*s23*s51+3*s45*s51)+s34*(-s23-s45)*s51*(2*s23^2-2*s45^2-s23*s51-4*s45*s51-s51^2)+s34^2*(s45^3+5*s45^2*s51-s45*(-4*s23-3*s51)*s51+s23*s51*(-s23+4*s51)))+s12^2*(-2*s34^3*(s45+s51)-s34^2*(2*s45^2+9*s45*s51-(-4*s23-3*s51)*s51)-s34*s51*(-5*s23^2+s23*s45+6*s45^2+6*s23*s51+9*s45*s51+s51^2)-s51*(-s23^3-2*s23^2*s45-2*s45*(-2*s45-s51)*s51-s23*(s45^2-4*s45*s51-s51^2)))))/((s12-s23)*s34^2*(s12-s23-s45)^2*(s12-s34-s51)^2*(s12-s34-s45-s51)),
pe[2]->(-8*s12^2*(s23^3*s34^2*s51*(-2*s23+s34+s51)-s12^5*s51*(-3*s23+2*s34+3*s51)+s12*(4*s23^4*s34*s51-s45^2*(s34+s45)*(s34+s51)^3-2*s23*s45*(s34+s45)*(s34+s51)^2*(s34+s45+s51)+s23^3*s51*(5*s34^2+2*s34*(2*s45-s51)-2*s45*s51)-s23^2*s51*(s34+s51)*(4*s34^2+6*s34*s45+4*s45^2+s34*s51+s45*s51))+s12^4*(2*s34^2*(s45+2*s51)+s34*s51*(-s23+10*s45+6*s51)+s51*(-8*s23^2-6*s23*s45+7*s23*s51+9*s45*s51+s51^2))+s12^2*(-2*s23^4*s51-s23^3*(13*s34+4*s45-s51)*s51-s23^2*s51*(4*s34*s45+2*s45^2-10*s34*s51-9*s45*s51-s51^2)+s45*(s34+s51)^2*(2*s34^2+3*s45*(s45+s51)+s34*(6*s45+2*s51))-s23*(s34+s51)*(s34^2*(-4*s45-5*s51)-s45*s51*(11*s45+4*s51)-2*s34*(2*s45^2+9*s45*s51+s51^2)))+s12^3*(7*s23^3*s51+s23^2*(12*s34+5*(2*s45-s51))*s51-s23*(s34^2*(2*s45+7*s51)+2*s34*s51*(5*s45+7*s51)-s51*(3*s45^2-16*s45*s51-2*s51^2))+(s34+s51)*(s34^2*(-4*s45-2*s51)-3*s45*s51*(3*s45+s51)-s34*(5*s45^2+12*s45*s51+s51^2)))))/((s12-s23)^2*s34^2*(s12-s23-s45)^2*(s12-s34-s51)^3),
pe[3]->(4*s12^2*(-(s12^4*(s34^2+2*s34*s51-2*(s23-s51)*s51))+s23*s34^2*s51*(2*s23^2-2*s23*(s34+s51)+(s34+s51)^2)+s12^3*(3*s34^3-4*s34*(-2*s45-s51)*s51+3*s34^2*(s45+2*s51)-2*s51*(2*s23^2+2*s23*(s45-s51)-3*s45*s51))-s12^2*(3*s34^4+6*s34^3*(s45+s51)-2*s34*(-s23-s45)*s51*(-3*s23+5*s45+4*s51)+2*(-s23-s45)*s51*(s23^2+s23*(s45-s51)-3*s45*s51)+s34^2*(4*s45^2+14*s45*s51-(-5*s23-3*s51)*s51))+s12*(s34^5+2*(-s23-s45)^2*s45*s51^2+4*s34*(-s23-s45)^2*s51*(-s23+s45+s51)+s34^4*(3*s45+2*s51)+s34^3*(4*s45^2+6*s45*s51-(-2*s23-s51)*s51)+s34^2*(2*s45^3+8*s45^2*s51-s45*(-8*s23-3*s51)*s51+2*s23*s51^2))))/(s34^2*(s12-s23-s45)^2*(s12-s34-s51)^4),
pe[4]->(8*s12^2*(s12^5*(s34^2+4*s34*s51-3*(s23-s51)*s51)+s23*s34^2*s51*(-s23+s34+s51)*((s34+s51)^2-s23*(3*s34+2*s45+3*s51))+s12^4*(-4*s34^3-5*s34^2*(s45+3*s51)-s34*s51*(-s23+16*s45+14*s51)-s51*(-6*s23^2-8*s23*s45+3*s23*s51+11*s45*s51+3*s51^2))-s12^2*(4*s34^5+s34^4*(15*s45+13*s51)+2*s34^3*(9*s45^2+23*s45*s51-(-9*s23-7*s51)*s51)+s34*(-s23-s45)*s51*(9*s23^2+9*s23*s45-16*s45^2-2*s23*s51-40*s45*s51-14*s51^2)+s34^2*(7*s45^3+49*s45^2*s51-s45*(-28*s23-45*s51)*s51-s51*(6*s23^2-32*s23*s51-5*s51^2))+(-s23-s45)*s51*(-9*s45*s51*(s45+s51)+s23^2*(2*s45+3*s51)-s23*(-2*s45^2+2*s45*s51+3*s51^2)))+s12*(s34^6+(-s23-s45)^2*s45*s51^2*(2*s45+3*s51)+s34^5*(5*s45+3*s51)+s34^4*(9*s45^2+15*s45*s51-(-5*s23-3*s51)*s51)+s34*(-s23-s45)^2*s51*(-4*s23*s45+4*s45^2-6*s23*s51+13*s45*s51+7*s51^2)+s34^3*(7*s45^3+25*s45^2*s51-3*s45*(-6*s23-5*s51)*s51+s51*(6*s23^2+10*s23*s51+s51^2))+s34^2*(2*s45^4+17*s45^3*s51-s45^2*(-14*s23-23*s51)*s51-s45*s51*(6*s23^2-32*s23*s51-5*s51^2)+s23*s51*(-9*s23^2+13*s23*s51+5*s51^2)))+s12^3*(6*s34^4+3*s34^3*(5*s45+7*s51)+s34^2*(9*s45^2+47*s45*s51-2*(-7*s23-11*s51)*s51)-s34*s51*(14*s23^2-24*s45^2-41*s45*s51-7*s51^2-2*s23*(s45+11*s51))-s51*(3*s23^3-3*s45*s51*(5*s45+3*s51)+s23^2*(10*s45+3*s51)-s23*(-7*s45^2+10*s45*s51+6*s51^2)))))/(s34^2*(s12-s23-s45)^2*(s12-s34-s51)^3*(s12-s34-s45-s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_ppppp_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,2],-p[3]-p[4]-3*p[5]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,2]*F[1,1,3],p[2]+(tr5*pe[2])/4},
{F[1,1,5],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,5],p[2]+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,5],-p[2]-(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,8],-p[2]+2*p[5]-(tr5*pe[2])/4},
{F[1,1,9],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,9],-p[2]+2*p[5]-(tr5*pe[2])/4},
{F[1,1,8]*F[1,1,9],p[2]-2*p[5]+(tr5*pe[2])/4},
{F[2,1,1],-p[2]-(tr5*pe[2])/4},
{F[2,1,4],-p[2]-(tr5*pe[2])/4},
{F[2,1,9],p[2]-2*p[5]+(tr5*pe[2])/4},
{F[2,1,11],p[2]-2*p[5]+(tr5*pe[2])/4},
{tci[1,1]^2,p[5]},
{F[1,1,2]*tci[1,2],-2*p[5]}
},{
p[1]->-1/2*(-(s12^3*s23*(-s23+s51)*(s23^2-14*s45^2+s23*(s45-2*s51)+13*s45*s51+s51^2))-(-s23-s45)*(-(s23^3*s34^3)-s23^2*s34*(s34^2*(3*s45-2*s51)+s45^2*(s45-s51)+s34*s45*(3*s45-s51))-s34*s45^2*(s34+s45)*(s45-2*s51)*(s34+s51)-s23*s45*(s34^3*(3*s45-4*s51)+s45^2*(s45-s51)*s51+s34*s45*(s45^2+2*s45*s51-2*s51^2)+2*s34^2*(2*s45^2-s45*s51-s51^2)))+s12^2*(-3*s23^4*s34-s34*s45^2*(s45-2*s51)*s51-s23^3*(6*s34*s45-13*s45^2-8*s34*s51+12*s45*s51)-s23*(s45-s51)*(-(s45*(-13*s45-2*s51)*s51)+s34*(s45^2-3*s45*s51+2*s51^2))+s23^2*(-(s34*(4*s45^2-11*s45*s51+7*s51^2))+s45*(13*s45^2-24*s45*s51+10*s51^2)))+s12*(3*s23^4*s34^2+s23^3*(s34^2*(9*s45-7*s51)+s34*s45*(4*s45-3*s51)+s45^2*(s45-s51))+s34*s45^2*(s45-2*s51)*(2*s45*s51+s34*(s45+s51))+s23^2*(s45^2*(s45^2-3*s45*s51+2*s51^2)+s34^2*(10*s45^2-15*s45*s51+4*s51^2)+s34*s45*(6*s45^2-10*s45*s51+5*s51^2))+s23*s45*(s45*(s45-s51)*s51^2+s34^2*(5*s45^2-9*s45*s51+2*s51^2)+s34*(2*s45^3-s45^2*s51+s45*s51^2-2*s51^3))))/(s12^2*s23*(s12-s23-s45)*s45*(s45-s51)*(-s23+s51)),
p[2]->(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51))/((s12-s23-s45)*s45),
p[3]->((-s23-s45)*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2-3*s12^3*(-s23+s51)^2*(-s23-s45+s51)+s12*(s23^3*s34*(5*s34+4*s45)-s23*s45*(s45-s51)*(-7*s34^2-4*s34*s45-3*s34*s51-2*s45*s51)+s45^2*(s34+s51)*(s34*(s45-2*s51)-s45*s51)+s23^2*(s34^2*(11*s45-5*s51)+s34*s45*(8*s45-s51)+2*s45^2*s51))+s12^2*(-(s23^3*(7*s34+3*s45))-s23^2*(s34*(11*s45-14*s51)+3*s45*(s45-3*s51))+s45*s51*(2*s34*s45-(s45-3*s51)*s51)-s23*(-(s45*(4*s45-9*s51)*s51)+s34*(4*s45^2-11*s45*s51+7*s51^2))))/(2*s12^2*(s12-s23-s45)*s45*(-s23+s51)^2),
p[4]->(-(s34*(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))^2)+s12^3*(s23^2+4*s23*(s45-s51)+3*(s45-s51)^2)*(-s23+s51)+s12*s34*(-3*s23^3*s34-2*s45^2*(2*s45-s51)*(s34+s51)+s23^2*(-5*s34*(2*s45-s51)-s45*s51)-s23*s45*(11*s34*s45-7*s34*s51+5*s45*s51-3*s51^2))+s12^2*(3*s23^3*s34+s23^2*(11*s34*s45-10*s34*s51-s45*s51)+s45*(s34*s45*(3*s45-2*s51)-3*(s45-s51)^2*s51)+s23*(-4*s45*(s45-s51)*s51+s34*(11*s45^2-17*s45*s51+7*s51^2))))/(2*s12^2*(s12-s23-s45)*s45*(s45-s51)^2),
p[5]->-1,
pe[1]->(2*((-s23-s45)*(s23^2*s34^2+s23*(s34*s45*(3*s45-2*s51)+2*s34^2*(s45-s51)+s45^2*(s45-s51))+s34*s45*(s34+s45)*(s45-2*s51))-s12^2*s23*(-s23+s51)*(-s23-s45+s51)+s12*(2*s23^3*s34+s34*s45^2*(s45-2*s51)+s23^2*(4*s34+s45)*(s45-s51)+s23*(s45*(s45-s51)^2+s34*(3*s45^2-6*s45*s51+2*s51^2)))))/(s23*(s12-s23-s45)*s45*(s45-s51)*(-s23+s51)),
pe[2]->(-4*s12^2)/((s12-s23-s45)*s45),
pe[3]->(2*(-s23-s45)*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))+6*s12^2*(-s23+s51)*(-s23-s45+s51)-2*s12*(s23^2*(4*s34+3*s45)+s23*(s34*(5*s45-4*s51)+3*s45*(s45-s51))+s45*(s34*(s45-3*s51)-2*s45*s51)))/((s12-s23-s45)*s45*(-s23+s51)^2),
pe[4]->(-2*(s34*(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))+s12^2*(s23^2+4*s23*(s45-s51)+3*(s45-s51)^2)+s12*s34*(-2*s23^2-6*s23*s45-4*s45^2+4*s23*s51+3*s45*s51)))/((s12-s23-s45)*s45*(s45-s51)^2)
}}


==> anc/remainder/qgqaa_oneloop_ppppp_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{F[1,1,1]^2,p[1]},
{F[1,1,2],-p[3]-p[6]-p[8]-p[11]+(tr5*(-pe[2]-pe[5]-pe[7]-pe[10]))/4},
{F[1,1,2]^2,(-2*p[4]-p[5]-p[9]-2*p[10])/2+(tr5*(-2*pe[3]-pe[4]-pe[8]-2*pe[9]))/8},
{F[1,1,2]*F[1,1,3],p[2]+(tr5*pe[1])/4},
{F[1,1,5],p[3]+(tr5*pe[2])/4},
{F[1,1,1]*F[1,1,5],p[2]+(tr5*pe[1])/4},
{F[1,1,3]*F[1,1,5],-p[2]-(tr5*pe[1])/4},
{F[1,1,5]^2,p[4]+(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,6],-p[2]-(tr5*pe[1])/4},
{F[1,1,5]*F[1,1,6],p[5]+(tr5*pe[4])/4},
{F[1,1,6]^2,(-p[5]-2*p[7]-p[9])/2+(tr5*(-pe[4]-2*pe[6]-pe[8]))/8},
{F[1,1,7],p[6]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,7],-2*p[1]+p[2]+(tr5*pe[1])/4},
{F[1,1,2]*F[1,1,7],2*p[4]+p[5]+(tr5*(2*pe[3]+pe[4]))/4},
{F[1,1,5]*F[1,1,7],-2*p[4]-p[5]+(tr5*(-2*pe[3]-pe[4]))/4},
{F[1,1,6]*F[1,1,7],p[7]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,8],2*p[1]-p[2]-(tr5*pe[1])/4},
{F[1,1,6]*F[1,1,8],-2*p[1]+p[2]+(tr5*pe[1])/4},
{F[1,1,7]*F[1,1,8],2*p[1]-p[2]-(tr5*pe[1])/4},
{F[1,1,9],p[8]+(tr5*pe[7])/4},
{F[1,1,1]*F[1,1,9],2*p[1]-p[2]-(tr5*pe[1])/4},
{F[1,1,6]*F[1,1,9],p[9]+(tr5*pe[8])/4},
{F[1,1,8]*F[1,1,9],-2*p[1]+p[2]+(tr5*pe[1])/4},
{F[1,1,9]^2,p[10]+(tr5*pe[9])/4},
{F[1,1,10],p[11]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,10],-p[2]-(tr5*pe[1])/4},
{F[1,1,2]*F[1,1,10],p[9]+2*p[10]+(tr5*(pe[8]+2*pe[9]))/4},
{F[1,1,3]*F[1,1,10],p[2]+(tr5*pe[1])/4},
{F[1,1,6]*F[1,1,10],p[7]+(tr5*pe[6])/4},
{F[1,1,7]*F[1,1,10],-p[7]-(tr5*pe[6])/4},
{F[1,1,9]*F[1,1,10],-p[9]-2*p[10]+(tr5*(-pe[8]-2*pe[9]))/4},
{F[2,1,4],-p[2]-2*p[4]-p[5]+(tr5*(-pe[1]-2*pe[3]-pe[4]))/4},
{F[2,1,7],2*p[4]+(tr5*pe[3])/2},
{F[2,1,8],2*p[1]-p[2]-p[5]-p[7]+(tr5*(-pe[1]-pe[4]-pe[6]))/4},
{F[2,1,11],-2*p[1]+p[2]-p[9]-2*p[10]+(tr5*(pe[1]-pe[8]-2*pe[9]))/4},
{F[2,1,14],p[2]-p[7]-p[9]+(tr5*(pe[1]-pe[6]-pe[8]))/4},
{F[2,1,15],2*p[10]+(tr5*pe[9])/2},
{tci[1,1]^2,(7*p[1]+2*p[4]+2*p[5]-p[7]+2*p[9]+2*p[10])/6+(tr5*(2*pe[3]+2*pe[4]-pe[6]+2*pe[8]+2*pe[9]))/24},
{F[1,1,1]*tci[1,2],-2*p[1]},
{F[1,1,2]*tci[1,2],-2*p[1]},
{F[1,1,6]*tci[1,2],2*p[1]}
},{
p[1]->-1,
p[2]->(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51))/((s12-s23-s45)*s45),
p[3]->(-(s12^3*s45*s51*(-s23+s51)^2)+(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))^2*(-(s23*s34)+s34^2+s34*s45-s45*s51)+s12^2*(s23^4*s34-s23^3*(s34^2-s34*(s45-2*s51)-s45*s51)+s23^2*(-2*s34^2*(s45-s51)+s45*(s45-2*s51)*s51-s34*(s45-s51)*s51)-s45^2*s51*(s34^2-s34*s51-3*s51^2)-s23*(s34^2*(s45-s51)^2-s34*s45^2*s51+s45*(4*s45-s51)*s51^2))-s12*(2*s23^4*s34^2-s23^3*s34^2*(2*s34-3*s45+2*s51)+s45^2*(s34+s51)*(s34^2*(-s45-s51)-s34*s45*s51+3*s45*s51^2)-s23^2*(s34^3*(5*s45-2*s51)-s34^2*s45*s51-s34*s45^2*s51+2*s45^2*s51^2)-s23*s45*(s34^2*s45*(s45-s51)+s34^3*(4*s45-s51)+2*s45*(s45-s51)*s51^2-s34*s45*s51*(s45+4*s51))))/(s12^2*s34*(-s23+s34)*(s12-s23-s45)*s45*(-s23+s51)),
p[4]->(-((2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2)+s12^3*(-s23+s51)*(-s23+2*s34+s51)-s12^2*(s23^2*(s34+s45)-2*s34*(-3*s45-s51)*s51+3*s45*s51^2+2*s34^2*(s45+s51)-s23*(2*s34*s45+3*s34*s51+4*s45*s51))+s12*(2*s23^2*s34^2+s45*(s34+s51)*(2*s34^2+3*s34*s45+4*s34*s51+3*s45*s51)+s23*(2*s34^3+5*s34^2*s45-s34*s45*s51-2*s45^2*s51)))/(2*s12^2*s34^2*(s12-s34-s45)),
p[5]->(-(-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23^2+s45*(-2*s45-s51)-s23*(2*s34+2*s45-s51)-s34*(3*s45-s51))+s12^3*(s23+2*s45-s51)+s12*(2*s23^2*s34+s23*s34*(s34+4*s45-s51)+s45*(s34+s51)*(s34+2*s45+s51)))/(s12^2*(s12-s34-s45)*s45),
p[6]->((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)*(-s23+s34+s51)-s12*s23*(s34^2-2*s45*s51)-s12*s45*(s34^2+3*s34*s51+2*s51^2))/(s12^2*s34*(-s23+s34)),
p[7]->(-((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))^2)-s12^3*(3*s23^2+2*s45^2+3*s23*(s45-2*s51)-3*s45*s51+3*s51^2)+s12*(-2*s23^3*s34-s23^2*s34*(3*s34+6*s45-2*s51)-2*s23*s45*(s34+s45)*(3*s34+s51)-s45^2*(s34+s51)*(3*s34+2*s45+s51))+s12^2*(s23^3+s23^2*(6*s34+3*s45-2*s51)+s23*(9*s34*s45+4*s45^2-6*s34*s51-6*s45*s51+s51^2)+s45*(3*s34*s45+2*s45^2-s45*s51+3*s51^2)))/(s12^2*(s12-s23-s45)*s45^2),
p[8]->(-((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))^2*(-(s23*s34)-s34^2-s34*s45+s45*(s45-s51)))-s12^4*s23*(-s23+s51)*(-s23-s45+s51)+s12^3*(s23^4+2*s23^3*(2*s34+s45-s51)+s45*s51*(s34*s45-(s45-s51)*s51)+s23^2*(s45^2+6*s34*(s45-s51)-4*s45*s51+s51^2)+s23*(-(s45*(s45-s51)*s51)+s34*(2*s45^2-3*s45*s51+2*s51^2)))-s12^2*(3*s23^4*s34+s23^3*(6*s34^2+4*s34*(2*s45-s51)-s45*s51)+s45^2*(3*s34*s51^2-3*(s45-s51)*s51^2+s34^2*(s45+2*s51))+s23^2*(6*s34^2*(2*s45-s51)-s45^2*s51+s34*(6*s45^2-5*s45*s51+s51^2))-s23*(-(s45*(s45-s51)^2*s51)-s34^2*(7*s45^2-3*s45*s51+s51^2)-s34*s45*(s45^2+s45*s51+2*s51^2)))+s12*(3*s23^4*s34^2-s23^3*s34*(-4*s34^2+s45*(s45-2*s51)-2*s34*(5*s45-s51))+s45^2*(s34+s51)*(3*s34*s45*s51-3*s45*(s45-s51)*s51+s34^2*(2*s45+s51))+s23^2*(-(s34*s45^2*(2*s45-5*s51))+2*s34^3*(5*s45-s51)+s45^2*(s45-s51)*s51+s34^2*s45*(11*s45+s51))-s23*s45*(-(s34^3*(8*s45-s51))-4*s34^2*s45*(s45+2*s51)-s45*s51*(s45^2-3*s45*s51+2*s51^2)+s34*(s45^3-6*s45*s51^2))))/(s12^2*(s12-s23-s45)*(s12-s34-s45)*(s12-s23-s34-s45)*s45*(s45-s51)),
p[9]->(-(-(s23*s34)+s45*(-s34-s51))^2+s12^2*s34*(-s23+s51)+s12*(s23^2*s34+s23*(s34+s45)*(s34-s51)+s45*(s34+s51)^2))/(s12^2*s34*s45),
p[10]->((2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2+s12^3*(-(s23*(2*s34-s51))-s51*(2*s34+s51))+s12^2*(2*s23^2*s34-2*s34*(-3*s45-s51)*s51+3*s45*s51^2+2*s34^2*(s45+s51)+s23*(4*s34^2+s34*(3*s45-s51)-2*s45*s51))+s12*(-(s23^2*s34*(4*s34+s45))-s45*(s34+s51)*(2*s34^2+3*s34*s45+4*s34*s51+3*s45*s51)-s23*(2*s34^3+7*s34^2*s45-s45^2*s51+s34*s45*(s45+s51))))/(2*s12^2*s34*(-s12+s34+s45)^2),
p[11]->((-(s23*s34)+s45*(-s34-s51))^2+s12^3*(-s23-s51)+s12^2*(s23^2+s34*s45+s23*(2*s34+s45)+s34*s51+2*s45*s51+s51^2)+s12*(-2*s23^2*s34-s23*s34*(s34+3*s45)-s45*(s34+s51)*(s34+s45+2*s51)))/(s12^2*(s12-s34-s45)*(s12-s23-s34-s45)),
pe[1]->(-4*s12^2)/((s12-s23-s45)*s45),
pe[2]->(4*(-(s12^2*s45*s51*(-s23+s51))+(-s23-s45)*(s23^2*s34^2-s45*(s34+s51)*(s34^2+s34*s45-s45*s51)-s23*(s34^3-2*s34*s45*s51))+s12*(s23^3*s34+s23^2*(-s34^2+s34*(s45-s51)-s45*s51)-s23*(s34^2*(2*s45-s51)-s34*s45*s51+s45*(s45-s51)*s51)-s45^2*(s34^2-2*s51^2))))/(s34*(-s23+s34)*(s12-s23-s45)*s45*(-s23+s51)),
pe[3]->2*((2*s12-s23-s45-s51)/s34+(s23+s45-s51)/(s12-s34-s45)+(-(s12*s23)+s12*s51-s45*s51)/s34^2),
pe[4]->-4+(4*(s12-s23))/s45-(4*(s23+s45-s51))/(s12-s34-s45),
pe[5]->(4*(-(s23*s34)+s45*(-s34-s51)+s12*(-s23+s34+s51)))/(s34*(-s23+s34)),
pe[6]->(-4*(-((-s23-s45)*(-(s23*s34)+s45*(-s34-s51)))+s12*(s23^2+s45*(3*s34+2*s45)+s23*(3*s34+3*s45-s51))+3*s12^2*(-s23-s45+s51)))/(s45^2*(-s12+s23+s45)),
pe[7]->4*((-3*s23+s34-s45)/(s12-s23-s45)-(-s23+s34-s45)/(s12-s34-s45)-s23/s45-s23^2/((s12-s23-s45)*s45)+(s34-s51)/(s12-s23-s34-s45)-s23^2/(s45*(s45-s51))+(s23^2*(-s23+s34))/((s12-s23-s45)*s45*(s45-s51))-((-s23+s34)*(-2*s23-s51))/((s12-s23-s45)*(s45-s51))+(s34*(s45-s51))/((-s12+s34+s45)*(-s12+s23+s34+s45))+(s23*s51)/((s12-s34-s45)*(s45-s51))),
pe[8]->4-(4*(s12-s23))/s45+(4*s51)/s34,
pe[9]->-4-(2*(-2*s23+2*s34+s45))/(s12-s34-s45)-(2*(-(s23*s45)+s34*(s45-s51)))/(-s12+s34+s45)^2-(2*s51)/s34,
pe[10]->(-4*(s12^2+s23*s34+s12*(-s23-s34-s45-s51)+s45*(s34+s51)))/((s12-s34-s45)*(s12-s23-s34-s45))
}}


==> anc/remainder/qgqaa_oneloop_ppppp_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],-p[3]-p[4]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,6]^2,p[2]+(tr5*pe[2])/4},
{F[1,1,7],p[3]+(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,6]*F[1,1,10],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,1,10],p[2]+(tr5*pe[2])/4},
{F[2,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,14],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,p[2]/6+(tr5*pe[2])/24}
},{
p[1]->(-2*(s34*(s34+s45)*(s23^2+3*s23*s45+2*s45^2)*(-(s23*s34)+s45*(-s34-s51))^2+s12^4*(-s23+s51)*(-s23-s45+s51)*(s23^2+s34*s45+s23*(s45-2*s51)-(s45-s51)*s51)+s12*s34*(-(s23^4*s34*(4*s34+3*s45))-s45^3*(s34+s51)*(s34^2+5*s34*s45+2*s45^2+s34*s51+3*s45*s51)-s23^3*(s34^2*(17*s45-4*s51)+s34*s45*(12*s45-s51)+s45^2*s51)-s23*s45^2*(2*s34^3+s34^2*(19*s45-4*s51)-s45*(-4*s45-s51)*s51+2*s34*(5*s45^2+5*s45*s51-s51^2))+s23^2*s45*(-s34^3-s34^2*(27*s45-10*s51)-s45*(3*s45-s51)*s51+s34*(-17*s45^2-s45*s51+2*s51^2)))-s12^3*(s23^4*(4*s34+s45)+s23^3*(11*s34*s45+2*s45^2-12*s34*s51-5*s45*s51)+s45*(-(s34*s45*(s45-2*s51)*s51)+2*(s45-s51)^2*s51^2+s34^2*(s45^2-s45*s51+s51^2))+s23^2*(3*s34^2*s45+s45*(s45^2-8*s45*s51+9*s51^2)+s34*(11*s45^2-22*s45*s51+12*s51^2))+s23*(4*s34^2*s45*(s45-s51)-s45*s51*(3*s45^2-10*s45*s51+7*s51^2)+s34*(4*s45^3-13*s45^2*s51+11*s45*s51^2-4*s51^3)))+s12^2*(3*s23^4*s34*(2*s34+s45)+s23^3*(s34*s45*(9*s45-8*s51)+3*s34^2*(7*s45-4*s51)-s45^2*s51)+s45^2*(2*s34^3*s45-2*s34*s45*(-s45-s51)*s51+(s45-s51)^2*s51^2+s34^2*(3*s45^2+2*s45*s51+s51^2))+s23^2*(3*s34^3*s45-s45^2*(2*s45-3*s51)*s51+s34^2*(28*s45^2-26*s45*s51+6*s51^2)+s34*s45*(9*s45^2-15*s45*s51+7*s51^2))+s23*s45*(s34^3*(5*s45-2*s51)-s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34^2*(16*s45^2-15*s45*s51+5*s51^2)+s34*(3*s45^3-6*s45^2*s51+6*s45*s51^2-2*s51^3)))))/(s12^2*(s12-s23-s45)^2*s45^2*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
p[2]->(-2*(2*s34*(-s23-s45)^2*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2+s12^4*(-s23+s51)*(-2*s23^3-s45^3-2*s23^2*(2*s45-3*s51)+3*s45^2*s51-4*s45*s51^2+2*s51^3-s23*(3*s45^2-8*s45*s51+6*s51^2))-2*s12*s34*(-s23-s45)*(-(s23^3*s34*(4*s34+3*s45))-s45^3*(s34+s51)*(2*s34+s45+s51)-s23^2*(2*s34^2*(5*s45-2*s51)+s34*s45*(7*s45-s51)+s45^2*s51)-s23*s45*(4*s34^2*(2*s45-s51)+s45*(2*s45-s51)*s51+s34*(5*s45^2+2*s45*s51-2*s51^2)))+s12^3*(-2*s23^4*(4*s34+s45)-2*s23^3*(2*s34*(5*s45-6*s51)+s45*(2*s45-5*s51))-s23^2*(2*s34*(9*s45^2-20*s45*s51+12*s51^2)+s45*(3*s45^2-16*s45*s51+18*s51^2))-s23*(s45*(s45^3-9*s45^2*s51+20*s45*s51^2-14*s51^3)+s34*(7*s45^3-18*s45^2*s51+20*s45*s51^2-8*s51^3))-s45*(s34*s45^3-2*s51*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3)))+s12^2*(3*s34^2*s45^4+6*s23^4*s34*(2*s34+s45)+s34*s45^4*(s45+2*s51)+2*s23^3*(6*s34^2*(3*s45-2*s51)+8*s34*s45*(s45-s51)-s45^2*s51)-s45^2*s51*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3)+s23^2*(-2*s45^2*(2*s45-3*s51)*s51+s34^2*(39*s45^2-44*s45*s51+12*s51^2)+s34*s45*(15*s45^2-26*s45*s51+14*s51^2))+s23*s45*(2*s34^2*(9*s45^2-10*s45*s51+4*s51^2)-s45*s51*(3*s45^2-8*s45*s51+6*s51^2)+2*s34*(3*s45^3-4*s45^2*s51+5*s45*s51^2-2*s51^3)))))/(s12^2*(s12-s23-s45)^2*s45^4),
p[3]->(2*(-s23+s34))/s12+(2*(-s23+s34)^2)/(s12-s23-s45)^2-(2*(-s23+s34))/(s12-s23-s45)-(2*(s23^2+s34^2+s45^2-s34*(s45-2*s51)-2*s23*(s34-s45-s51)))/s12^2+(2*(s45^2-s23*(-s45-s51)))/(s12*(s12-s34-s45-s51))+(2*(s45^2-s23*(-s45-s51))*s51)/(s12*(s12-s34-s45-s51)^2)+(4*s51^2)/(s45*(s12-s34-s45-s51))+(6*s23*s51^2)/(s12*s45*(s12-s34-s45-s51))-(2*s23*(3*s23-2*s51)*s51^2)/(s12^2*s45*(s12-s34-s45-s51))+(2*s51^3)/(s45*(s12-s34-s45-s51)^2)+(4*s23*s51^3)/(s12*s45*(s12-s34-s45-s51)^2)-(6*s23^2*s51^3)/(s12^2*s45*(s12-s34-s45-s51)^2)-(8*s51^3)/(s45^2*(s12-s34-s45-s51))+(4*s23*s51^3)/(s12*s45^2*(s12-s34-s45-s51))+(4*s23^2*s51^3)/(s12^2*s45^2*(s12-s34-s45-s51))-(2*s51^4)/(s45^2*(s12-s34-s45-s51)^2)+(4*s23*s51^4)/(s12*s45^2*(s12-s34-s45-s51)^2)-(2*s23^2*s51^4)/(s12^2*s45^2*(s12-s34-s45-s51)^2)+(4*s51^4)/(s45^3*(s12-s34-s45-s51))-(8*s23*s51^4)/(s12*s45^3*(s12-s34-s45-s51))+(4*s23^2*s51^4)/(s12^2*s45^3*(s12-s34-s45-s51))-(4*(2*s23^2-3*s23*s34+s34^2)*(-s23+s34+s51))/((s12-s23-s45)^2*s45)-(2*s23*(-5*s23+4*s34)*(-s23+s34+s51)^2)/((s12-s23-s45)^2*s45^2)-(4*s23*(-s23-2*(s34-s51))*(-s23+s34+s51)^2)/((s12-s23-s45)*s45^3)-(4*s23^2*(-s23+s34+s51)^3)/((s12-s23-s45)^2*s45^3)+(2*(3*s23^2-3*s23*s34-5*s23*s51+2*s34*s51))/((s12-s23-s45)*s45)-(2*(s23^2-3*s23*s34-s23*s51+2*s34*s51))/(s12*s45)-(4*s23^2*(s34^3-s34^2*s51+s34*s51^2-s51^3))/(s12^2*s45^3)-(2*s51*(s45^2*(s45+s51)+2*s23*(s45+s51)^2+s23^2*(s45+3*s51)))/(s12^2*(s12-s34-s45-s51)^2)+(2*s23^2*(s34-2*s51)+4*s34^2*(-s34-s51)-4*s23*(s34^2+s34*s51-s51^2))/(s12^2*s45)-(2*s23*(4*s34^3-s23*(-s34^2+s51^2)))/(s12^2*s45^2)-(2*(s45^2*(s45+2*s51)+s23^2*(s45+4*s51)+2*s23*(s45^2+3*s45*s51+s51^2)))/(s12^2*(s12-s34-s45-s51))+(4*s23^2*s34+8*s34^2*(-s34-s51)+4*s23*(3*s34^2-3*s34*s51+2*s51^2))/(s12*s45^2)-(4*(-2*s23^3+2*s34^2*(-s34-s51)+s23^2*(s34+6*s51)-s23*(-3*s34^2+3*s34*s51+4*s51^2)))/((s12-s23-s45)*s45^2)-(4*s23*(-(s23*(3*s34^2-2*s34*s51+s51^2))+2*(s34^3+s34^2*s51-s34*s51^2+s51^3)))/(s12*s45^3),
p[4]->(-2*(-s23+s34)^2)/(s12-s23-s45)^2+(2*(-s23+s34))/(s12-s23-s45)+(8*s34^3*(2*s23+s34))/(s12*s45^3)+(2*s34^3*(-2*s23-5*s34-6*s51))/(s12^2*s45^2)+(4*s34^4*(-s23-s34-s51))/(s12^2*s45^3)+(2*s34^2)/(s45*(s23-s34+s45-s51))-(2*s34^2*(s34-3*s51))/(s12*s45*(s23-s34+s45-s51))+(2*(-s23+s51))/s45+(8*s34^4*(s34+s51))/(s12*s45^3*(s23-s34+s45-s51))-(4*s34^4*(s34+s51)^2)/(s12^2*s45^3*(s23-s34+s45-s51))+(4*(2*s23^2-3*s23*s34+s34^2)*(-s23+s34+s51))/((s12-s23-s45)^2*s45)-(2*(-5*s23+2*s34)*(-s23+s34+s51))/((s12-s23-s45)*s45)+(2*s23*(-5*s23+4*s34)*(-s23+s34+s51)^2)/((s12-s23-s45)^2*s45^2)+(8*s23*(-s23-s34+s51)*(-s23+s34+s51)^2)/((s12-s23-s45)*s45^3)+(4*s23^2*(-s23+s34+s51)^3)/((s12-s23-s45)^2*s45^3)-(2*s34^4)/(s45^2*(-s23+s34-s45+s51)^2)+(2*s34^3)/(s45*(-s23+s34-s45+s51)^2)+(4*s34^3*s51)/(s12*s45*(-s23+s34-s45+s51)^2)+(4*s34^4*(s34+s51))/(s12*s45^2*(-s23+s34-s45+s51)^2)-(2*s34^4*(s34+s51)^2)/(s12^2*s45^2*(-s23+s34-s45+s51)^2)+(4*s34^4)/(s45^3*(-s23+s34-s45+s51))+(2*s34*(s34-s51))/(s12*(-s23+s34-s45+s51))-(4*s34*(-s34-s51)*s51)/(s12^2*(-s23+s34-s45+s51))+(2*s34*(5*s34+2*s51))/(s12*s45)+(4*s34^2*(3*s23+5*s34+2*s51))/(s12*s45^2)+(4*s34^3*(2*s34+3*s51))/(s12*s45^2*(s23-s34+s45-s51))+(-6*s34^3-8*s34^2*s51)/(s12^2*s45)-(2*s34*(s34^2-s34*s51-s45*s51))/(s12*(-s23+s34-s45+s51)^2)-(2*s34*s51*(2*s34^2+3*s34*s51+s45*s51))/(s12^2*(-s23+s34-s45+s51)^2)-(2*(3*s23^2+s34^2+2*s23*(s34-3*s51)-2*s34*s51+3*s51^2))/s45^2-(4*s34^2*(s34^2+4*s34*s51+3*s51^2))/(s12^2*s45*(s23-s34+s45-s51))-(2*s34^3*(s34^2+4*s34*s51+3*s51^2))/(s12^2*s45*(-s23+s34-s45+s51)^2)-(4*s34^3*(2*s34^2+5*s34*s51+3*s51^2))/(s12^2*s45^2*(s23-s34+s45-s51))+(4*(-4*s23^3+2*s34^2*(-s34-s51)+s23^2*(5*s34+8*s51)+s23*(s34^2-5*s34*s51-4*s51^2)))/((s12-s23-s45)*s45^2)+(4*(-s23^3-s34^3-s23^2*(s34-3*s51)+s34^2*s51-s34*s51^2+s51^3-s23*(s34^2-2*s34*s51+3*s51^2)))/s45^3,
pe[1]->(8*(s12^3*(-s23-s45+s51)*(s23^2+s34*s45+s23*(s45-2*s51)-(s45-s51)*s51)+s34*(s34+s45)*(s23^2+3*s23*s45+2*s45^2)*(s23*s34+s45*(s34+s51))+s12*s34*(-(s23^3*(3*s34+2*s45))-s23*s45*(s34^2+s34*(12*s45-5*s51)+2*s45*(3*s45-s51))-s23^2*(s34*(10*s45-3*s51)+2*s45*(3*s45-s51))-s45^2*(s34^2+s34*(5*s45-s51)+s45*(2*s45+s51)))+s12^2*(s23^3*(3*s34+s45)+s23^2*(8*s34*s45+2*s45^2-6*s34*s51-3*s45*s51)+s45*(s34^2*(2*s45-s51)-(s45-s51)^2*s51+s34*(3*s45^2-3*s45*s51+s51^2))+s23*(2*s34^2*s45+s34*(8*s45^2-9*s45*s51+3*s51^2)+s45*(s45^2-4*s45*s51+3*s51^2)))))/((s12-s23-s45)^2*s45^2*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
pe[2]->(8*(-2*s34*(-s23-s45)^2*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))+2*s12*s34*(-s23-s45)*(s45^3+s23^2*(3*s34+2*s45)+s34*s45*(2*s45-s51)+s23*(5*s34*s45+3*s45^2-3*s34*s51-2*s45*s51))+s12^3*(-2*s23^3-s45^3-2*s23^2*(2*s45-3*s51)+3*s45^2*s51-4*s45*s51^2+2*s51^3-s23*(3*s45^2-8*s45*s51+6*s51^2))+s12^2*(2*s23^3*(3*s34+s45)+2*s23^2*(7*s34*s45+2*s45^2-6*s34*s51-3*s45*s51)+s45*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3+s34*(3*s45^2-4*s45*s51+2*s51^2))+s23*(s34*(11*s45^2-16*s45*s51+6*s51^2)+s45*(3*s45^2-8*s45*s51+6*s51^2)))))/((s12-s23-s45)^2*s45^4),
pe[3]->(8*(-2*s12^4*(s23+s45-s51)^2*(-s23+s51)-s34*(-s23-s45)^2*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))*(2*s34+3*s45+2*s51)+s12*s34*(-s23-s45)*(s23^2*(8*s34^2+15*s34*s45+6*s45^2+6*s34*s51+4*s45*s51)+s23*(2*s34^2*(7*s45-3*s51)+s34*(24*s45^2-s45*s51-6*s51^2)+2*s45*(4*s45^2+s45*s51-2*s51^2))+s45*(2*s34^2*(3*s45-s51)+2*s45^2*(s45+2*s51)+s34*(9*s45^2+3*s45*s51-2*s51^2)))+s12^3*(-s23-s45+s51)*(2*s34*(s45-s51)^2+s23^2*(8*s34+5*s45+2*s51)-s51*(4*s45^2-3*s45*s51-2*s51^2)+2*s23*(5*s34*(s45-s51)+2*(s45^2-2*s45*s51-s51^2)))+s12^2*(-(s23^3*(-12*s34^2-15*s34*s45-3*s45^2-6*s34*s51-2*s45*s51))+s23^2*(6*s34^2*(5*s45-3*s51)+s34*(33*s45^2-14*s45*s51-12*s51^2)+s45*(5*s45^2-5*s45*s51-6*s51^2))+s45*(2*s34^2*(3*s45^2-3*s45*s51+s51^2)+s34*s45*(4*s45^2-5*s45*s51+3*s51^2)-s51*(2*s45^3-3*s45^2*s51-s45*s51^2+2*s51^3))+s23*(6*s34^2*(2*s45-s51)^2+s34*(22*s45^3-24*s45^2*s51-s45*s51^2+6*s51^3)+s45*(2*s45^3-8*s45^2*s51+s45*s51^2+6*s51^3)))))/((s12-s23-s45)^2*s45^3*(s12-s34-s45-s51)^2),
pe[4]->(8*(-(s12^3*(s23+s45-s51)^2*(2*s23^2+s45^2-3*s45*s51-2*(-s34-s51)*s51-s23*(2*s34-3*s45+4*s51)))+s34*(-s23-s45)^2*(s34+s45)*(2*s23^2*s34+s45*(-2*s34+3*s45-2*s51)*(s34+s51)-s23*(2*s34^2-5*s34*s45+2*s34*s51-2*s45*s51))-s12*s34*(-s23-s45)*(-(s23^3*(6*s34+4*s45))+s23^2*(6*s34^2-3*s34*(5*s45-4*s51)-4*s45*(3*s45-2*s51))-s45*(-2*s34^2*(2*s45-s51)+2*s45^2*(2*s45-s51)+s34*(5*s45^2-7*s45*s51+2*s51^2))-s23*(-2*s34^2*(5*s45-3*s51)+4*s45*(3*s45^2-3*s45*s51+s51^2)+s34*(14*s45^2-17*s45*s51+6*s51^2)))+s12^2*(2*s23^4*(3*s34+s45)-s23^3*(6*s34^2-s45*(7*s45-8*s51)-3*s34*(7*s45-6*s51))+s45*(-2*s34^2*(s45-s51)^2+(s45-2*s51)*(s45-s51)^3+s34*s45*(5*s45^2-7*s45*s51+3*s51^2))+s23^2*(-2*s34^2*(7*s45-6*s51)+3*s45*(3*s45^2-7*s45*s51+4*s51^2)+s34*(29*s45^2-42*s45*s51+18*s51^2))-s23*(-(s45*(5*s45-8*s51)*(s45-s51)^2)+2*s34^2*(5*s45^2-8*s45*s51+3*s51^2)-s34*(19*s45^3-32*s45^2*s51+21*s45*s51^2-6*s51^3)))))/((s12-s23-s45)^2*s45^3*(-s23+s34-s45+s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_pmpmm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],-p[5]+(138240*p[8])/11301757-(31412310*p[11])/11301757+(2*p[19])/3-(7*p[27])/2+(7*p[30])/6+tr5*(-1/4*pe[5]+(34560*pe[8])/11301757+(4*pe[19]-21*pe[27]+7*pe[30])/24)},
{F[3,2],p[5]/2-(752640*p[8])/11301757+(513067730*p[11])/33905271+(5*p[19])/3-p[27]/2+p[30]/6+tr5*(pe[5]/8-(188160*pe[8])/11301757+(10*pe[19]-3*pe[27]+pe[30])/24)},
{F[3,3],p[3]/15+p[5]+(460800*p[8])/11301757-(104707700*p[11])/11301757-(4*p[19])/3+(26*p[23])/15+p[30]/3+(tr5*(pe[3]/15+pe[5]+(460800*pe[8])/11301757-(4*pe[19])/3+(26*pe[23])/15+pe[30]/3))/4},
{F[3,4],p[3]/20-p[5]/2+(115200*p[8])/11301757-(26176925*p[11])/11301757-p[19]/9-p[23]/30-(5*p[27])/6+(11*p[30])/36+tr5*(pe[3]/80-pe[5]/8+(28800*pe[8])/11301757-pe[19]/36-pe[23]/120-(5*pe[27])/24+(11*pe[30])/144)},
{F[3,5],p[3]/60+p[5]/6-(23040*p[8])/11301757+(5235385*p[11])/11301757-p[19]/9+(21*p[23])/10-(7*p[30])/36+tr5*(pe[3]/240+pe[5]/24-(5760*pe[8])/11301757-pe[19]/36+(21*pe[23])/40-(7*pe[30])/144)},
{F[3,6],p[2]+(tr5*pe[2])/4},
{F[3,7],-1/2*p[5]+(199680*p[8])/11301757-(260439337*p[11])/33905271+p[19]/3+p[23]-p[30]/6+(tr5*(-1/2*pe[5]+(199680*pe[8])/11301757+pe[19]/3+pe[23]-pe[30]/6))/4},
{F[3,8],(2*p[3])/15+(8*p[5])/3+(737280*p[8])/11301757-(167532320*p[11])/11301757-(16*p[19])/9+(112*p[23])/15+(8*p[30])/9+tr5*(pe[3]/30+(2*pe[5])/3+(184320*pe[8])/11301757-(4*pe[19])/9+(28*pe[23])/15+(2*pe[30])/9)},
{F[3,9],p[3]+(tr5*pe[3])/4},
{F[3,10],p[5]/2-(199680*p[8])/11301757+(260439337*p[11])/33905271-p[19]/3+p[23]+p[30]/6+(tr5*(pe[5]/2-(199680*pe[8])/11301757-pe[19]/3+pe[23]+pe[30]/6))/4},
{F[3,11],-1/15*p[3]-(2*p[5])/3+(92160*p[8])/11301757-(20941540*p[11])/11301757+(4*p[19])/9-(2*p[23])/5+(7*p[30])/9+tr5*(-1/60*pe[3]-pe[5]/6+(23040*pe[8])/11301757+pe[19]/9-pe[23]/10+(7*pe[30])/36)},
{F[3,12],p[3]/4-p[5]/2-(23040*p[8])/11301757+(5235385*p[11])/11301757+p[19]/9+p[23]/6-p[27]/6+p[30]/36+(tr5*(pe[3]/4-pe[5]/2-(23040*pe[8])/11301757+pe[19]/9+pe[23]/6-pe[27]/6+pe[30]/36))/4},
{F[3,13],-1/60*p[3]-p[5]/2+(161280*p[8])/11301757-(36647695*p[11])/11301757+p[19]/3-(13*p[23])/30+(11*p[30])/12+tr5*(-1/240*pe[3]-pe[5]/8+(40320*pe[8])/11301757+pe[19]/12-(13*pe[23])/120+(11*pe[30])/48)},
{F[3,14],p[4]+(tr5*pe[4])/4},
{F[3,15],-1/2*p[5]+(337920*p[8])/11301757-(230356940*p[11])/33905271+p[19]/3+p[30]/3+tr5*(-1/8*pe[5]+(84480*pe[8])/11301757+(pe[19]+pe[30])/12)},
{F[3,16],(4*(276480*p[8]-62824620*p[11]+11301757*p[30]))/11301757+tr5*((276480*pe[8])/11301757+pe[30])},
{F[3,17],p[3]/20+p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-(2*p[19])/3+(13*p[23])/10-(5*p[30])/12+(tr5*(pe[3]/20+pe[5]+(69120*pe[8])/11301757-(2*pe[19])/3+(13*pe[23])/10-(5*pe[30])/12))/4},
{F[3,18],(3*p[3])/20-p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-p[23]/10-p[27]/2+p[30]/4+tr5*((3*pe[3])/80-pe[5]/4+(17280*pe[8])/11301757-pe[23]/40-pe[27]/8+pe[30]/16)},
{F[3,19],-1/3*p[5]+(230400*p[8])/11301757-(52353850*p[11])/11301757-(2*p[19])/3+p[27]/6+p[30]/6+tr5*(-1/12*pe[5]+(57600*pe[8])/11301757+(-4*pe[19]+pe[27]+pe[30])/24)},
{F[3,22],p[5]+(tr5*pe[5])/4},
{eps5*F[3,23],p[6]+(tr5*pe[6])/4},
{F[3,24],p[3]/30+(2*p[5])/3+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/9-(2*p[23])/15+(2*p[30])/9+tr5*(pe[3]/120+pe[5]/6+(46080*pe[8])/11301757-pe[19]/9-pe[23]/30+pe[30]/18)},
{eps5*F[3,25],p[7]+(tr5*pe[7])/4},
{F[4,1],p[8]+(tr5*pe[8])/4},
{F[4,2],(-47745024*p[8]+106217106641*p[11])/4339874688-(31084*tr5*pe[8])/11301757},
{F[4,3],(-10070016*p[8]+302870291*p[11])/723312448-(39336*tr5*pe[8])/11301757},
{F[4,4],(779170944*p[8]-288366923509*p[11])/1446624896+(6087273*tr5*pe[8])/45207028},
{F[4,5],(-5091328*p[8]+7853822641*p[11])/90414056-(159104*tr5*pe[8])/11301757},
{F[4,6],(-54508032*p[8]+6260321539*p[11])/723312448-(212922*tr5*pe[8])/11301757},
{F[4,7],(-19*(7145472*p[8]-7790659471*p[11]))/2169937344-(176776*tr5*pe[8])/11301757},
{F[4,8],(318609408*p[8]-548785589797*p[11])/2169937344+(414856*tr5*pe[8])/11301757},
{F[4,9],(-6071036352*p[8]+3002630130091*p[11])/2169937344-(31619981*tr5*pe[8])/45207028},
{F[4,10],(-22272*p[8]-143745595*p[11])/11301757-(5568*tr5*pe[8])/11301757},
{F[4,11],(-3*(645120*p[8]-1920966629*p[11]))/361656224-(15120*tr5*pe[8])/11301757},
{F[4,12],(49323577728*p[8]-18559386236963*p[11])/13019624064+(128446817*tr5*pe[8])/135621084},
{F[4,13],(3*(600064*p[8]-112493429*p[11]))/180828112+(28128*tr5*pe[8])/11301757},
{F[4,14],(75906336*p[8]-145083566531*p[11])/3254906016+(790691*tr5*pe[8])/135621084},
{F[4,15],(3*(530432*p[8]+6372957075*p[11]))/1446624896+(3108*tr5*pe[8])/11301757},
{F[4,16],(-55793664*p[8]+26658281725*p[11])/2169937344-(72648*tr5*pe[8])/11301757},
{F[4,17],(-3*(6731776*p[8]-8995101529*p[11]))/723312448-(78888*tr5*pe[8])/11301757},
{F[4,18],(-7866961152*p[8]+559447746151*p[11])/13019624064-(10243439*tr5*pe[8])/67810542},
{F[4,19],(13486080*p[8]-22951770421*p[11])/1627453008+(70240*tr5*pe[8])/33905271},
{F[4,20],(-2123776*p[8]+3562942813*p[11])/542484336-(33184*tr5*pe[8])/33905271},
{F[4,21],(-8116224*p[8]-3915877195*p[11])/723312448-(31704*tr5*pe[8])/11301757},
{F[4,22],(281550816*p[8]-96198878363*p[11])/1084968672+(2932821*tr5*pe[8])/45207028},
{F[4,23],(2*(4608*p[8]-1047077*p[11]))/33905271+(768*tr5*pe[8])/11301757},
{F[4,24],(10500096*p[8]-21866401273*p[11])/542484336+(54688*tr5*pe[8])/11301757},
{eps5*F[4,25],p[9]+(tr5*pe[9])/4},
{F[4,26],(-1437696*p[8]+337989781*p[11])/67810542-(59904*tr5*pe[8])/11301757},
{F[4,27],(448512*p[8]-105682747*p[11])/22603514+(56064*tr5*pe[8])/11301757},
{eps5*F[4,28],(tr5*pe[10])/4},
{F[4,29],(7*(8493056*p[8]-10716367445*p[11]))/2169937344+(232232*tr5*pe[8])/33905271},
{F[4,30],(-54837339072*p[8]+20408600341549*p[11])/19529436096-(285611141*tr5*pe[8])/406863252},
{F[4,31],(-9944432544*p[8]+3807856746575*p[11])/3254906016-(103587839*tr5*pe[8])/135621084},
{F[4,32],(27420672*p[8]-39612429127*p[11])/1627453008+(142816*tr5*pe[8])/33905271},
{F[4,33],(-80*(2112*p[8]-2834443*p[11]))/33905271-(14080*tr5*pe[8])/11301757},
{F[4,34],(-5*(6539264*p[8]-14634884999*p[11]))/1084968672-(255440*tr5*pe[8])/33905271},
{F[4,35],(19011584*p[8]-49935154021*p[11])/723312448+(74264*tr5*pe[8])/11301757},
{F[4,36],(24077807808*p[8]-9141112391599*p[11])/19529436096+(125405249*tr5*pe[8])/406863252},
{F[4,37],(13824*p[8]+19462283*p[11])/33905271+(1152*tr5*pe[8])/11301757},
{F[4,38],(17*(1308672*p[8]-1484054353*p[11]))/542484336+(115872*tr5*pe[8])/11301757},
{eps5*F[4,39],(tr5*pe[10])/4},
{F[4,40],(16*(4608*p[8]-1047077*p[11]))/33905271+(6144*tr5*pe[8])/11301757},
{eps5*F[4,41],p[9]+(tr5*pe[9])/4},
{F[4,42],(2042039904*p[8]-937569809671*p[11])/9764718048+(21271249*tr5*pe[8])/406863252},
{F[4,43],(3206016*p[8]-968666159*p[11])/180828112+(50094*tr5*pe[8])/11301757},
{F[4,44],(-569219712*p[8]+375101586229*p[11])/3254906016-(1482343*tr5*pe[8])/33905271},
{F[4,46],(9*(34816*p[8]-202552619*p[11]))/180828112+(4896*tr5*pe[8])/11301757},
{F[4,47],(-3*(190464*p[8]-634737799*p[11]))/90414056-(17856*tr5*pe[8])/11301757},
{F[4,48],(40*(4608*p[8]-1047077*p[11]))/33905271+(15360*tr5*pe[8])/11301757},
{eps5*F[4,49],p[9]/3+(tr5*(pe[9]-4*pe[10]))/12},
{F[4,50],(32*(8640*p[8]-3375989*p[11]))/33905271+(23040*tr5*pe[8])/11301757},
{eps5*F[4,51],p[9]/3+(tr5*(pe[9]+pe[10]))/12},
{F[4,52],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[4,53],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[4,55],(-1239040*p[8]-1271816341*p[11])/723312448-(4840*tr5*pe[8])/11301757},
{F[4,56],(-677888*p[8]+1797814429*p[11])/723312448-(2648*tr5*pe[8])/11301757},
{F[4,57],(-115155168*p[8]+49514990509*p[11])/1627453008-(1199533*tr5*pe[8])/67810542},
{F[4,58],(5*(54224448*p[8]-24744420445*p[11]))/3254906016+(1412095*tr5*pe[8])/67810542},
{F[4,59],(3*(4608*p[8]-1047077*p[11]))/11301757+(3456*tr5*pe[8])/11301757},
{F[4,60],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[4,62],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[4,65],(-72198144*p[8]-10571691523*p[11])/6509812032-(31336*tr5*pe[8])/11301757},
{F[4,66],(1037456640*p[8]-446050278607*p[11])/3254906016+(900570*tr5*pe[8])/11301757},
{F[4,67],(-1209863168*p[8]+1430312455101*p[11])/36888934848-(4726028*tr5*pe[8])/576389607},
{F[4,68],(-7*(2618326016*p[8]-747959787255*p[11]))/36888934848-(71594852*tr5*pe[8])/576389607},
{F[4,69],(7*(1455104*p[8]-1846334837*p[11]))/180828112+(159152*tr5*pe[8])/11301757},
{F[4,70],(22430016*p[8]-5892139331*p[11])/271242168+(233646*tr5*pe[8])/11301757},
{F[4,71],(-3*(1897216*p[8]-1633486239*p[11]))/361656224-(44466*tr5*pe[8])/11301757},
{F[4,72],(25540608*p[8]-25284060601*p[11])/4339874688+(16628*tr5*pe[8])/11301757},
{F[4,73],(155464704*p[8]-39519235673*p[11])/2169937344+(202428*tr5*pe[8])/11301757},
{F[4,74],(515695104*p[8]-264420818497*p[11])/6509812032+(223826*tr5*pe[8])/11301757},
{F[4,75],(576481536*p[8]-187418066369*p[11])/9764718048+(166806*tr5*pe[8])/11301757},
{F[4,76],(-53927424*p[8]+9903176675*p[11])/2169937344-(70218*tr5*pe[8])/11301757},
{F[4,77],(-27391424*p[8]+6336078959*p[11])/180828112-(427991*tr5*pe[8])/11301757},
{F[4,79],(44*(4608*p[8]-1047077*p[11]))/11301757+(50688*tr5*pe[8])/11301757},
{eps5*F[4,80],(9*p[9])/8+(tr5*(9*pe[9]-10*pe[10]))/32},
{F[4,81],(3581184*p[8]-4963381787*p[11])/135621084+(74608*tr5*pe[8])/11301757},
{F[4,82],(-3*(195840*p[8]-547428959*p[11]))/45207028-(36720*tr5*pe[8])/11301757},
{eps5*F[4,83],(15*p[9])/8+(tr5*(15*pe[9]+2*pe[10]))/32},
{F[4,84],(-2076668928*p[8]+938881904279*p[11])/19529436096-(300444*tr5*pe[8])/11301757},
{F[4,85],(-2561024*p[8]-321720308247*p[11])/27666701136-(40016*tr5*pe[8])/1729168821},
{F[4,86],(-31908864*p[8]+39908969677*p[11])/1627453008-(166192*tr5*pe[8])/33905271},
{F[4,87],(2610012672*p[8]-1002965959369*p[11])/9764718048+(755212*tr5*pe[8])/11301757},
{F[4,88],(-2103031296*p[8]+736999015295*p[11])/6509812032-(912774*tr5*pe[8])/11301757},
{F[4,89],(-4*(52608*p[8]+289441*p[11]))/33905271-(17536*tr5*pe[8])/11301757},
{F[4,90],(5312256*p[8]-1013091773*p[11])/45207028+(332016*tr5*pe[8])/11301757},
{eps5*F[4,91],(-33*p[9])/8-(3*tr5*(11*pe[9]-14*pe[10]))/32},
{eps5*F[4,93],(9*p[9])/8+(tr5*(9*pe[9]-10*pe[10]))/32},
{F[4,94],(6*(6144*p[8]-5163355*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[4,95],(508509312*p[8]-169074761941*p[11])/2169937344+(1324243*tr5*pe[8])/22603514},
{F[4,97],(-49352832*p[8]+12127073317*p[11])/813726504-(171364*tr5*pe[8])/11301757},
{F[4,98],(22430016*p[8]-5892139331*p[11])/203431626+(311528*tr5*pe[8])/11301757},
{eps5*F[4,100],-1/3*p[9]+(tr5*(-pe[9]+pe[10]))/12},
{F[4,101],(113664*p[8]+23146381*p[11])/33905271+(9472*tr5*pe[8])/11301757},
{eps5*F[4,102],(-5*p[9])/12+tr5*((-5*pe[9])/48+(3*pe[10])/8)},
{F[4,106],(-155464704*p[8]+39519235673*p[11])/6509812032-(67476*tr5*pe[8])/11301757},
{F[4,107],(119522304*p[8]-36776878433*p[11])/6509812032+(51876*tr5*pe[8])/11301757},
{F[4,108],(7*(840768*p[8]-193402457*p[11]))/180828112+(91959*tr5*pe[8])/11301757},
{eps5*F[4,111],(3*p[9])/8+(3*tr5*(pe[9]-2*pe[10]))/32},
{eps5*F[4,113],(3*p[9])/4+(3*tr5*(pe[9]-2*pe[10]))/16},
{eps5*F[4,114],(3*p[9])/2+(3*tr5*(pe[9]-2*pe[10]))/8},
{F[4,115],(186126336*p[8]-4104897281*p[11])/6509812032+(80784*tr5*pe[8])/11301757},
{F[4,116],(-1051508736*p[8]-1836802604621*p[11])/13019624064-(228192*tr5*pe[8])/11301757},
{F[4,117],(2331710464*p[8]-518999282249*p[11])/12296311616+(9108244*tr5*pe[8])/192129869},
{F[4,118],(-125489152*p[8]+3244187526049*p[11])/18444467424-(980384*tr5*pe[8])/576389607},
{F[4,119],(-175730688*p[8]-87021307909*p[11])/4339874688-(114408*tr5*pe[8])/11301757},
{F[4,120],(-28999680*p[8]+22890505433*p[11])/1446624896-(56640*tr5*pe[8])/11301757},
{F[4,121],(-13670400*p[8]+2740904957*p[11])/2169937344-(17800*tr5*pe[8])/11301757},
{F[4,122],(1824768*p[8]-28363887553*p[11])/1084968672+(4752*tr5*pe[8])/11301757},
{F[4,123],(-174071808*p[8]-407938687663*p[11])/13019624064-(37776*tr5*pe[8])/11301757},
{F[4,124],(-187*(3096576*p[8]+4257835579*p[11]))/39058872192-(41888*tr5*pe[8])/11301757},
{F[4,125],(17*(7077888*p[8]+1522276417*p[11]))/4339874688+(78336*tr5*pe[8])/11301757},
{F[4,126],(-12155136*p[8]+906642839*p[11])/67810542-(506464*tr5*pe[8])/11301757},
{F[4,127],(29184*p[8]+903017*p[11])/67810542+(1216*tr5*pe[8])/11301757},
{F[4,128],(1026048*p[8]+19256761*p[11])/180828112+(16032*tr5*pe[8])/11301757},
{eps5*F[4,129],-2*p[9]+tr5*(-1/2*pe[9]+pe[10])},
{F[4,130],(5451776*p[8]-6160095731*p[11])/180828112+(85184*tr5*pe[8])/11301757},
{F[4,131],(-22941696*p[8]+18590560393*p[11])/542484336-(119488*tr5*pe[8])/11301757},
{eps5*F[4,132],(5*p[9])/2+(5*tr5*(pe[9]-2*pe[10]))/8},
{F[4,133],(131106816*p[8]+234477549127*p[11])/4882359024+(75872*tr5*pe[8])/11301757},
{F[4,134],(-10*(5315840*p[8]-1331611113*p[11]))/1729168821-(13289600*tr5*pe[8])/1729168821},
{F[4,135],(-1947525120*p[8]-2024083143727*p[11])/19529436096-(281760*tr5*pe[8])/11301757},
{F[4,136],(1608118272*p[8]+1541475830057*p[11])/13019624064+(348984*tr5*pe[8])/11301757},
{F[4,137],(29*(29184*p[8]+903017*p[11]))/135621084+(17632*tr5*pe[8])/11301757},
{F[4,138],(-32538624*p[8]+5476228285*p[11])/180828112-(508416*tr5*pe[8])/11301757},
{eps5*F[4,139],-1/4*p[9]+(tr5*(-pe[9]+6*pe[10]))/16},
{F[4,140],(-4*(12288*p[8]+975047*p[11]))/11301757-(12288*tr5*pe[8])/11301757},
{eps5*F[4,141],-2*p[9]+tr5*(-1/2*pe[9]+pe[10])},
{F[4,143],(214548480*p[8]+87694207141*p[11])/6509812032+(93120*tr5*pe[8])/11301757},
{F[4,144],(-182366208*p[8]-83614821853*p[11])/3254906016-(158304*tr5*pe[8])/11301757},
{F[4,145],(-20*(4608*p[8]-1047077*p[11]))/33905271-(7680*tr5*pe[8])/11301757},
{eps5*F[4,146],p[9]/3+(tr5*(pe[9]-2*pe[10]))/12},
{F[4,147],(-95232*p[8]+17872339*p[11])/11301757-(23808*tr5*pe[8])/11301757},
{eps5*F[4,148],p[9]/12+(tr5*(pe[9]-6*pe[10]))/48},
{F[4,149],(-122880*p[8]+1551287*p[11])/22603514-(15360*tr5*pe[8])/11301757},
{F[4,150],(-3*(12288*p[8]+975047*p[11]))/22603514-(4608*tr5*pe[8])/11301757},
{F[4,152],(35002368*p[8]+20447718449*p[11])/3254906016+(30384*tr5*pe[8])/11301757},
{F[4,153],(-20238336*p[8]-19327057385*p[11])/3254906016-(17568*tr5*pe[8])/11301757},
{F[4,154],(-3*(16896*p[8]-11373787*p[11]))/45207028-(3168*tr5*pe[8])/11301757},
{F[4,155],(-1536*p[8]-7185479*p[11])/45207028-(96*tr5*pe[8])/11301757},
{F[4,157],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[4,160],(17073071104*p[8]+184014671221*p[11])/36888934848+(66691684*tr5*pe[8])/576389607},
{F[4,161],(2406912*p[8]-132525463*p[11])/361656224+(18804*tr5*pe[8])/11301757},
{F[4,162],(-18941952*p[8]+32080135975*p[11])/542484336-(98656*tr5*pe[8])/11301757},
{F[4,163],(10936617984*p[8]+551662950011*p[11])/36888934848+(14240388*tr5*pe[8])/192129869},
{F[4,164],(-1203575808*p[8]-260342123555*p[11])/36888934848-(1567156*tr5*pe[8])/192129869},
{F[4,165],(-23771136*p[8]+24881983033*p[11])/1446624896-(46428*tr5*pe[8])/11301757},
{F[4,166],(-8576380928*p[8]-934557603377*p[11])/36888934848-(33501488*tr5*pe[8])/576389607},
{F[4,167],(-2*(218368*p[8]+17562851*p[11]))/11301757-(109184*tr5*pe[8])/11301757},
{F[4,168],(-5*(1127908352*p[8]+140350309161*p[11]))/110666804544-(22029460*tr5*pe[8])/1729168821},
{F[4,170],(21116928*p[8]-24278866681*p[11])/542484336+(109984*tr5*pe[8])/11301757},
{eps5*F[4,171],-2*p[9]+tr5*(-1/2*pe[9]+(15*pe[10])/32)},
{F[4,172],(6144*p[8]-5163355*p[11])/11301757+(1536*tr5*pe[8])/11301757},
{F[4,173],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{eps5*F[4,174],-p[9]+(tr5*(-8*pe[9]+25*pe[10]))/32},
{F[4,175],(1130859520*p[8]-438606076161*p[11])/110666804544+(4417420*tr5*pe[8])/1729168821},
{F[4,176],(1798750208*p[8]+33438222543*p[11])/36888934848+(7026368*tr5*pe[8])/576389607},
{F[4,177],(8042496*p[8]-18264020321*p[11])/813726504+(83776*tr5*pe[8])/33905271},
{F[4,178],(-943104*p[8]+29706395*p[11])/22603514-(117888*tr5*pe[8])/11301757},
{F[4,179],(480140288*p[8]+214156733957*p[11])/36888934848+(1875548*tr5*pe[8])/576389607},
{F[4,181],(17*(1308672*p[8]-1484054353*p[11]))/542484336+(115872*tr5*pe[8])/11301757},
{eps5*F[4,182],-p[9]+(tr5*(-8*pe[9]+25*pe[10]))/32},
{eps5*F[4,184],-2*p[9]+tr5*(-1/2*pe[9]+(15*pe[10])/32)},
{F[4,185],(5*(1739555840*p[8]+124328612649*p[11]))/110666804544+(33975700*tr5*pe[8])/1729168821},
{F[4,186],(63416832*p[8]+1917048913*p[11])/3074077904+(990888*tr5*pe[8])/192129869},
{F[4,187],(-38197248*p[8]+227101093313*p[11])/18444467424-(99472*tr5*pe[8])/192129869},
{eps5*F[4,190],p[9]/3+(tr5*(pe[9]-2*pe[10]))/12},
{eps5*F[4,192],p[9]+(tr5*(pe[9]-(7*pe[10])/12))/4},
{F[4,196],(14111232*p[8]+394994431*p[11])/768519476+(881952*tr5*pe[8])/192129869},
{eps5*F[4,199],(-3*tr5*pe[10])/32},
{eps5*F[4,201],(-3*tr5*pe[10])/16},
{eps5*F[4,202],(-3*tr5*pe[10])/8},
{F[4,203],(3*(423936*p[8]-107632841*p[11]))/45207028+(79488*tr5*pe[8])/11301757},
{F[4,204],(63006720*p[8]-8263058347*p[11])/1446624896+(123060*tr5*pe[8])/11301757},
{F[4,205],(-15*(4608*p[8]-1047077*p[11]))/45207028-(4320*tr5*pe[8])/11301757},
{F[4,206],(-94660608*p[8]+40583352349*p[11])/4339874688-(61628*tr5*pe[8])/11301757},
{F[4,207],(-27*(15360*p[8]-7257509*p[11]))/90414056-(12960*tr5*pe[8])/11301757},
{F[4,208],(7289856*p[8]-1622570543*p[11])/542484336+(37968*tr5*pe[8])/11301757},
{F[4,209],(3*(2036736*p[8]-451506277*p[11]))/180828112+(95472*tr5*pe[8])/11301757},
{F[4,210],(-4*(14953344*p[8]+731998249*p[11]))/576389607-(4984448*tr5*pe[8])/192129869},
{F[4,212],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{eps5*F[4,213],(-9*p[9])/8+(tr5*(-9*pe[9]+10*pe[10]))/32},
{F[4,214],(82944*p[8]-7545629*p[11])/11301757+(20736*tr5*pe[8])/11301757},
{eps5*F[4,215],(5*p[9])/8+(tr5*(5*pe[9]-2*pe[10]))/32},
{F[4,216],(-251904*p[8]+234301069*p[11])/45207028-(15744*tr5*pe[8])/11301757},
{F[4,217],(2036736*p[8]-451506277*p[11])/90414056+(63648*tr5*pe[8])/11301757},
{F[4,218],(-160*(2928*p[8]-76697*p[11]))/33905271-(39040*tr5*pe[8])/11301757},
{eps5*F[4,219],(27*p[9])/8+(27*tr5*(pe[9]-2*pe[10]))/32},
{eps5*F[4,221],(-9*p[9])/8+(tr5*(-9*pe[9]+10*pe[10]))/32},
{F[4,223],(-27*(1024*p[8]+1023067*p[11]))/90414056-(864*tr5*pe[8])/11301757},
{eps5*F[4,225],-1/3*p[9]+(tr5*(-pe[9]+2*pe[10]))/12},
{F[4,226],(3*(57344*p[8]+782967*p[11]))/11301757+(43008*tr5*pe[8])/11301757},
{F[4,230],(-156672*p[8]+1695347*p[11])/90414056-(4896*tr5*pe[8])/11301757},
{eps5*F[4,233],(-3*p[9])/8-(3*tr5*(pe[9]-2*pe[10]))/32},
{eps5*F[4,234],(-3*p[9])/4-(3*tr5*(pe[9]-2*pe[10]))/16},
{eps5*F[4,235],(-3*p[9])/2-(3*tr5*(pe[9]-2*pe[10]))/8},
{F[4,236],(-786432*p[8]+355762001*p[11])/45207028-(49152*tr5*pe[8])/11301757},
{F[4,237],(-4194048*p[8]+4842702617*p[11])/180828112-(65532*tr5*pe[8])/11301757},
{F[4,238],(-9*(3712*p[8]-529541*p[11]))/22603514-(4176*tr5*pe[8])/11301757},
{F[4,239],(-259584*p[8]+119261375*p[11])/45207028-(16224*tr5*pe[8])/11301757},
{F[4,240],(-5*(25728*p[8]-6787993*p[11]))/22603514-(16080*tr5*pe[8])/11301757},
{F[4,241],(-475008*p[8]+159735907*p[11])/22603514-(59376*tr5*pe[8])/11301757},
{F[4,242],(109056*p[8]-100125869*p[11])/67810542+(4544*tr5*pe[8])/11301757},
{F[4,243],(6*(16640*p[8]-14454993*p[11]))/11301757+(24960*tr5*pe[8])/11301757},
{eps5*F[4,244],-p[9]+(tr5*(-2*pe[9]-11*pe[10]))/8},
{F[4,245],(-32*(2592*p[8]+117379*p[11]))/11301757-(20736*tr5*pe[8])/11301757},
{eps5*F[4,246],-3*p[9]+(tr5*(-3*pe[9]+2*pe[10]))/4},
{F[4,247],(2*(10176*p[8]-75302809*p[11]))/33905271+(1696*tr5*pe[8])/11301757},
{F[4,248],(-475008*p[8]+159735907*p[11])/33905271-(39584*tr5*pe[8])/11301757},
{F[4,249],(1648128*p[8]+115238263*p[11])/135621084+(34336*tr5*pe[8])/11301757},
{eps5*F[4,250],3*p[9]+(3*tr5*(pe[9]-pe[10]))/4},
{F[4,251],(2*(51456*p[8]-2274229*p[11]))/11301757+(25728*tr5*pe[8])/11301757},
{eps5*F[4,252],p[9]+(tr5*(pe[9]+(5*pe[10])/4))/4},
{F[4,253],(13056*p[8]+10218665*p[11])/22603514+(1632*tr5*pe[8])/11301757},
{F[4,254],(2*(22272*p[8]-14479003*p[11]))/33905271+(3712*tr5*pe[8])/11301757},
{eps5*F[4,255],-1/3*p[9]+(tr5*(-4*pe[9]+17*pe[10]))/48},
{F[4,256],(-454656*p[8]+9130289*p[11])/33905271-(37888*tr5*pe[8])/11301757},
{F[4,257],(122880*p[8]-1551287*p[11])/22603514+(15360*tr5*pe[8])/11301757},
{F[4,258],(49152*p[8]-7401569*p[11])/22603514+(6144*tr5*pe[8])/11301757},
{F[4,260],(-9*(2560*p[8]-3093211*p[11]))/45207028-(1440*tr5*pe[8])/11301757},
{F[4,261],(26112*p[8]-13467941*p[11])/45207028+(1632*tr5*pe[8])/11301757},
{F[4,264],(1308672*p[8]-263464597*p[11])/45207028+(81792*tr5*pe[8])/11301757},
{F[4,265],(-5*(18432*p[8]+7113449*p[11]))/180828112-(1440*tr5*pe[8])/11301757},
{F[4,266],(4294656*p[8]-1416644287*p[11])/135621084+(89472*tr5*pe[8])/11301757},
{F[4,267],(9*(22528*p[8]-11397797*p[11]))/180828112+(3168*tr5*pe[8])/11301757},
{F[4,268],(-2*(55296*p[8]-23866681*p[11]))/11301757-(27648*tr5*pe[8])/11301757},
{F[4,269],(6*(8192*p[8]-3117221*p[11]))/11301757+(12288*tr5*pe[8])/11301757},
{eps5*F[4,271],-p[9]+(tr5*(-8*pe[9]+9*pe[10]))/32},
{F[4,272],(2*(22272*p[8]-14479003*p[11]))/33905271+(3712*tr5*pe[8])/11301757},
{eps5*F[4,273],p[9]+(tr5*(pe[9]+(27*pe[10])/8))/4},
{F[4,274],(-2*(249600*p[8]-58600297*p[11]))/33905271-(41600*tr5*pe[8])/11301757},
{F[4,275],(-3*(54272*p[8]-13587991*p[11]))/11301757-(40704*tr5*pe[8])/11301757},
{F[4,276],(-3*(10240*p[8]-1071087*p[11]))/11301757-(7680*tr5*pe[8])/11301757},
{eps5*F[4,277],-p[9]+(tr5*(-8*pe[9]-27*pe[10]))/32},
{eps5*F[4,279],-p[9]+(tr5*(-8*pe[9]+9*pe[10]))/32},
{F[4,280],(-18432*p[8]-7113449*p[11])/90414056-(576*tr5*pe[8])/11301757},
{eps5*F[4,282],p[9]+(tr5*(pe[9]-pe[10]))/4},
{F[4,283],(2*(68352*p[8]-2346259*p[11]))/33905271+(11392*tr5*pe[8])/11301757},
{eps5*F[4,289],(3*tr5*pe[10])/32},
{eps5*F[4,290],(3*tr5*pe[10])/16},
{eps5*F[4,291],(3*tr5*pe[10])/8},
{F[4,292],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{eps5*F[4,293],2*p[9]+(tr5*(2*pe[9]-3*pe[10]))/4},
{F[4,294],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{eps5*F[4,295],-p[9]+(tr5*(-pe[9]+3*pe[10]))/4},
{F[4,296],(16*(4608*p[8]-1047077*p[11]))/33905271+(6144*tr5*pe[8])/11301757},
{F[4,297],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[4,298],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[4,300],(3*(4608*p[8]-1047077*p[11]))/11301757+(3456*tr5*pe[8])/11301757},
{F[4,301],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[4,304],(3*(6144*p[8]-5163355*p[11]))/11301757+(4608*tr5*pe[8])/11301757},
{F[4,310],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[4,312],(3*(8192*p[8]-3117221*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[4,318],(-440*(4608*p[8]-1047077*p[11]))/33905271-(168960*tr5*pe[8])/11301757},
{F[4,322],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[4,323],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[4,326],(-88*(4608*p[8]-1047077*p[11]))/33905271-(33792*tr5*pe[8])/11301757},
{F[4,327],(-44*(4608*p[8]-1047077*p[11]))/11301757-(50688*tr5*pe[8])/11301757},
{F[4,329],(-16*(4608*p[8]-1047077*p[11]))/33905271-(6144*tr5*pe[8])/11301757},
{eps5*F[4,330],3*p[9]+(3*tr5*(pe[9]-2*pe[10]))/4},
{F[1,1,1],p[10]+(tr5*pe[11])/4},
{F[3,1]*F[1,1,1],(2139320064*p[8]+425886462559*p[11])/2169937344+(2785573*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,1],(-16*(18816*p[8]+433501*p[11]))/11301757-(75264*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,1],(439296*p[8]-1278971321*p[11])/135621084+(9152*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,1],(19296632832*p[8]-2313260859283*p[11])/39058872192+(12562912*tr5*pe[8])/101715813},
{F[3,5]*F[1,1,1],(-22354944*p[8]-5675785859*p[11])/542484336-(116432*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,1],(-4765654272*p[8]+3405583293395*p[11])/9764718048-(12410558*tr5*pe[8])/101715813},
{F[3,7]*F[1,1,1],(-2712576*p[8]-291528485*p[11])/90414056-(84768*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,1],(-2*(1846272*p[8]+578793017*p[11]))/33905271-(307712*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,1],(20187744*p[8]+7334439311*p[11])/22603514+(2523468*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,1],(-261120*p[8]-12243431*p[11])/45207028-(16320*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,1],(-1016832*p[8]-722059849*p[11])/135621084-(21184*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,1],(1248889344*p[8]+5324899833839*p[11])/39058872192+(813079*tr5*pe[8])/101715813},
{F[3,13]*F[1,1,1],(7689216*p[8]-703693591*p[11])/542484336+(40048*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,1],(-10221851904*p[8]+7257036600415*p[11])/19529436096-(13309703*tr5*pe[8])/101715813},
{F[3,15]*F[1,1,1],(3*(6144*p[8]-5163355*p[11]))/22603514+(2304*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,1],(359*(4608*p[8]-1047077*p[11]))/33905271+(137856*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,1],(-7*(224256*p[8]+111034103*p[11]))/180828112-(24528*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,1],(-1163306496*p[8]+1495242920821*p[11])/4339874688-(757361*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,1],(239104*p[8]-4101631*p[11])/11301757+(59776*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,1],(2123718144*p[8]-793386394987*p[11])/6509812032+(2765258*tr5*pe[8])/33905271},
{F[3,22]*F[1,1,1],p[11]},
{eps5*F[3,23]*F[1,1,1],(5*p[9])/2+(5*tr5*(pe[9]-2*pe[10]))/8},
{F[3,24]*F[1,1,1],(2989056*p[8]+183496837*p[11])/135621084+(62272*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,1],(-3*p[9])/2+(tr5*(-3*pe[9]+2*pe[10]))/8},
{F[3,27]*F[1,1,1],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,1],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,1],(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,1],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[3,31]*F[1,1,1],(454656*p[8]-9130289*p[11])/33905271+(37888*tr5*pe[8])/11301757},
{F[3,32]*F[1,1,1],(5*(454656*p[8]-9130289*p[11]))/67810542+(94720*tr5*pe[8])/11301757},
{F[3,33]*F[1,1,1],(454656*p[8]-9130289*p[11])/22603514+(56832*tr5*pe[8])/11301757},
{F[3,34]*F[1,1,1],(8*(454656*p[8]-9130289*p[11]))/33905271+(303104*tr5*pe[8])/11301757},
{F[3,35]*F[1,1,1],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,1],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[3,37]*F[1,1,1],(454656*p[8]-9130289*p[11])/67810542+(18944*tr5*pe[8])/11301757},
{F[3,38]*F[1,1,1],(454656*p[8]-9130289*p[11])/22603514+(56832*tr5*pe[8])/11301757},
{F[3,42]*F[1,1,1],(-454656*p[8]+9130289*p[11])/11301757-(113664*tr5*pe[8])/11301757},
{eps5*F[3,43]*F[1,1,1],-1/2*p[9]+(tr5*(-pe[9]+2*pe[10]))/8},
{eps5*F[3,45]*F[1,1,1],(-3*p[9])/2+(tr5*(-3*pe[9]+2*pe[10]))/8},
{F[3,51]*F[1,1,1],(-16*(37248*p[8]-3754807*p[11]))/33905271-(49664*tr5*pe[8])/11301757},
{F[3,52]*F[1,1,1],(-22176768*p[8]+853815233*p[11])/542484336-(115504*tr5*pe[8])/11301757},
{F[3,53]*F[1,1,1],(-9*(100352*p[8]-1455247*p[11]))/45207028-(56448*tr5*pe[8])/11301757},
{F[3,54]*F[1,1,1],(-32*(130560*p[8]+470837*p[11]))/33905271-(348160*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,1],(-3554304*p[8]-386573597*p[11])/135621084-(74048*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,1],(-2085888*p[8]-1315468003*p[11])/542484336-(10864*tr5*pe[8])/11301757},
{F[3,57]*F[1,1,1],(-2141184*p[8]-82313323*p[11])/90414056-(66912*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,1],(3*(169984*p[8]-22300747*p[11]))/22603514+(63744*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,1],(-9*(140288*p[8]-40667933*p[11]))/180828112-(19728*tr5*pe[8])/11301757},
{F[3,61]*F[1,1,1],(3*(844800*p[8]+7700257*p[11]))/45207028+(158400*tr5*pe[8])/11301757},
{eps5*F[3,62]*F[1,1,1],-1/2*p[9]+(tr5*(-pe[9]+2*pe[10]))/8},
{eps5*F[3,63]*F[1,1,1],(-5*p[9])/4-(5*tr5*(pe[9]-2*pe[10]))/16},
{F[3,65]*F[1,1,1],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,1],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,1],(-6144*p[8]+5163355*p[11])/22603514-(768*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,1],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{eps5*F[3,70]*F[1,1,1],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[3,71]*F[1,1,1],(-3*p[9])/2+(tr5*(-3*pe[9]+4*pe[10]))/8},
{eps5*F[3,78]*F[1,1,1],-1/8*(tr5*pe[10])},
{F[3,79]*F[1,1,1],(-16*(768*p[8]-2058139*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,1],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{eps5*F[3,81]*F[1,1,1],(3*p[9])/2+(3*tr5*(pe[9]-pe[10]))/8},
{eps5*F[3,82]*F[1,1,1],-1/2*p[9]+(tr5*(-pe[9]+3*pe[10]))/8},
{F[1,1,1]^2,(-31*p[3])/60-(357120*p[8])/11301757+(5848499893*p[11])/406863252-p[14]+(2*p[15])/5-p[18]/2+(31*p[19])/18+(2*p[20])/5-p[21]+(2*p[22])/5-(31*p[23])/10-p[25]/2+(2*p[26])/5+(31*p[27])/24+(2*p[29])/5+(31*p[30])/72+(2*p[31])/5-(3*p[32])/5-(3*p[33])/5+(tr5*((-31*pe[3])/60-(357120*pe[8])/11301757-pe[14]+(2*pe[15])/5-pe[18]/2+(31*pe[19])/18+(2*pe[20])/5-pe[21]+(2*pe[22])/5-(31*pe[23])/10-pe[25]/2+(2*pe[26])/5+(31*pe[27])/24+(2*pe[29])/5+(31*pe[30])/72+(2*pe[31])/5-(3*pe[32])/5-(3*pe[33])/5))/4},
{F[1,1,1]^3,p[3]/4-(13*p[5])/6-(46080*p[8])/11301757-(30082397*p[11])/101715813+(2*p[19])/3-(2*p[23])/3-p[27]+p[30]/2+(tr5*(pe[3]/4-(13*pe[5])/6-(46080*pe[8])/11301757+(2*pe[19])/3-(2*pe[23])/3-pe[27]+pe[30]/2))/4},
{F[1,1,1]^4,(-68245563648*p[8]+55732615496849*p[11])/58588308288-(88861411*tr5*pe[8])/305147439},
{F[1,1,2],p[12]+(tr5*pe[12])/4},
{F[3,1]*F[1,1,2],(-8*(187200*p[8]-58077419*p[11]))/33905271-(124800*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,2],(-9*(47104*p[8]-9447703*p[11]))/22603514-(52992*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,2],(38615040*p[8]-66198732577*p[11])/1627453008+(67040*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,2],(-827904*p[8]+127848797*p[11])/135621084-(17248*tr5*pe[8])/11301757},
{F[3,5]*F[1,1,2],(5*(96823296*p[8]-50741549975*p[11]))/6509812032+(210120*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,2],(-16*(9536*p[8]-3893525*p[11]))/11301757-(38144*tr5*pe[8])/11301757},
{F[3,7]*F[1,1,2],(320256*p[8]-67120973*p[11])/11301757+(80064*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,2],(27297792*p[8]-22918182751*p[11])/180828112+(426528*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,2],(2142720*p[8]-577304861*p[11])/33905271+(178560*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,2],(-43776*p[8]+4296353*p[11])/11301757-(10944*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,2],(-3520512*p[8]+22849694735*p[11])/813726504-(12224*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,2],(810496*p[8]-179146207*p[11])/45207028+(50656*tr5*pe[8])/11301757},
{F[3,13]*F[1,1,2],(1050624*p[8]+92401768573*p[11])/6509812032+(456*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,2],(752640*p[8]-174789829*p[11])/33905271+(62720*tr5*pe[8])/11301757},
{F[3,15]*F[1,1,2],(3*(12288*p[8]+975047*p[11]))/22603514+(4608*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,2],(-38651904*p[8]+56374580603*p[11])/542484336-(201312*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,2],(46884864*p[8]-68175835327*p[11])/2169937344+(61048*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,2],(247296*p[8]-18520609*p[11])/45207028+(15456*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,2],(16*(21024*p[8]-4070929*p[11]))/33905271+(28032*tr5*pe[8])/11301757},
{F[3,20]*F[1,1,2],(-13744128*p[8]+20433606137*p[11])/1627453008-(71584*tr5*pe[8])/33905271},
{F[3,21]*F[1,1,2],(8*(6144*p[8]-5163355*p[11]))/33905271+(4096*tr5*pe[8])/11301757},
{F[3,22]*F[1,1,2],(36864*p[8]-19678373*p[11])/11301757+(9216*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,2],p[9]+(tr5*(pe[9]-3*pe[10]))/4},
{F[3,24]*F[1,1,2],(-6*(45056*p[8]-11493837*p[11]))/11301757-(67584*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,2],-2*p[9]+(tr5*(-4*pe[9]+3*pe[10]))/8},
{F[3,27]*F[1,1,2],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,2],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,2],(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,2],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{eps5*F[3,43]*F[1,1,2],(tr5*pe[10])/8},
{F[3,52]*F[1,1,2],(-129024*p[8]+85826941*p[11])/135621084-(2688*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,2],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,2],(129024*p[8]-85826941*p[11])/45207028+(8064*tr5*pe[8])/11301757},
{F[3,57]*F[1,1,2],(-18432*p[8]-7113449*p[11])/11301757-(4608*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,2],(224*(4608*p[8]-1047077*p[11]))/33905271+(86016*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,2],(-129024*p[8]+85826941*p[11])/45207028-(8064*tr5*pe[8])/11301757},
{eps5*F[3,62]*F[1,1,2],-p[9]+(tr5*(-pe[9]+2*pe[10]))/4},
{eps5*F[3,63]*F[1,1,2],p[9]+(tr5*(2*pe[9]-3*pe[10]))/8},
{eps5*F[3,70]*F[1,1,2],p[9]+(tr5*(2*pe[9]-3*pe[10]))/8},
{eps5*F[3,71]*F[1,1,2],-2*p[9]+(tr5*(-2*pe[9]+3*pe[10]))/4},
{F[3,77]*F[1,1,2],(-80*(4608*p[8]-1047077*p[11]))/11301757-(92160*tr5*pe[8])/11301757},
{eps5*F[3,78]*F[1,1,2],-1/8*(tr5*pe[10])},
{F[3,79]*F[1,1,2],(-60*(8192*p[8]-3117221*p[11]))/11301757-(122880*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,2],-1/8*(tr5*pe[10])},
{F[1,1,1]*F[1,1,2],-p[15]-2*p[20]-p[22]-2*p[26]-p[28]-p[29]-p[31]+(tr5*(-pe[15]-2*pe[20]-pe[22]-2*pe[26]-pe[28]-pe[29]-pe[31]))/4},
{F[1,1,1]^2*F[1,1,2],(-7*p[3])/30-(2*p[5])/3+(23040*p[8])/11301757-(5235385*p[11])/11301757+p[19]/9-(16*p[23])/15+(3*p[27])/4+(7*p[30])/36+tr5*((-7*pe[3])/120-pe[5]/6+(5760*pe[8])/11301757+pe[19]/36-(4*pe[23])/15+(3*pe[27])/16+(7*pe[30])/144)},
{F[1,1,1]^3*F[1,1,2],(17439744*p[8]-1382269571*p[11])/813726504+(181664*tr5*pe[8])/33905271},
{F[1,1,2]^2,(71*p[11])/18+(-p[20]-p[26]+p[29]+p[31])/2+(tr5*(-pe[20]-pe[26]+pe[29]+pe[31]))/8},
{F[1,1,1]*F[1,1,2]^2,-1/12*p[3]-p[5]/6+(161280*p[8])/11301757-(36647695*p[11])/11301757+p[19]/9-(5*p[23])/3+p[27]/4+(25*p[30])/36+(tr5*(-1/12*pe[3]-pe[5]/6+(161280*pe[8])/11301757+pe[19]/9-(5*pe[23])/3+pe[27]/4+(25*pe[30])/36))/4},
{F[1,1,1]^2*F[1,1,2]^2,(1872384*p[8]+554023319*p[11])/67810542+(78016*tr5*pe[8])/11301757},
{F[1,1,2]^3,(11*p[3])/90+(22*p[5])/9+(168960*p[8])/11301757-(469854737*p[11])/101715813-(44*p[19])/27+(143*p[23])/45-(55*p[30])/54+tr5*((11*pe[3])/360+(11*pe[5])/18+(42240*pe[8])/11301757-(11*pe[19])/27+(143*pe[23])/180-(55*pe[30])/216)},
{F[1,1,1]*F[1,1,2]^3,(-62819328*p[8]+5545728059*p[11])/813726504-(654368*tr5*pe[8])/33905271},
{F[1,1,2]^4,(850556928*p[8]-1231267067521*p[11])/9764718048+(2214992*tr5*pe[8])/101715813},
{F[1,1,3],p[13]+(tr5*pe[13])/4},
{F[3,1]*F[1,1,3],(2307894528*p[8]+479792280031*p[11])/3254906016+(6010142*tr5*pe[8])/33905271},
{F[3,2]*F[1,1,3],(-3*(12298240*p[8]-9830503779*p[11]))/361656224-(288240*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,3],(-935424*p[8]+280367173*p[11])/45207028-(58464*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,3],(6925380864*p[8]-2691058868059*p[11])/19529436096+(9017423*tr5*pe[8])/101715813},
{F[3,5]*F[1,1,3],(-23228928*p[8]+7516063043*p[11])/542484336-(120984*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,3],(-109718208*p[8]+43959216653*p[11])/203431626-(1523864*tr5*pe[8])/11301757},
{F[3,7]*F[1,1,3],(-1875456*p[8]+629591965*p[11])/90414056-(58608*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,3],(-2*(2492928*p[8]-769900283*p[11]))/33905271-(415488*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,3],(243690432*p[8]-55898899003*p[11])/271242168+(2538442*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,3],(37*(4608*p[8]-1047077*p[11]))/45207028+(10656*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,3],(-3866112*p[8]+1081929229*p[11])/135621084-(80544*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,3],(-2216759040*p[8]+784964588521*p[11])/6509812032-(962135*tr5*pe[8])/11301757},
{F[3,13]*F[1,1,3],(-1986048*p[8]+383479645*p[11])/180828112-(31032*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,3],(-37*(10036416*p[8]-2453400035*p[11]))/1220589756-(7736404*tr5*pe[8])/101715813},
{F[3,15]*F[1,1,3],(-9*(4608*p[8]-1047077*p[11]))/11301757-(10368*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,3],(-577*(4608*p[8]-1047077*p[11]))/67810542-(110784*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,3],(-1156608*p[8]+466247953*p[11])/180828112-(18072*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,3],(-4443194112*p[8]+1161736580419*p[11])/6509812032-(5785409*tr5*pe[8])/33905271},
{F[3,19]*F[1,1,3],(13993984*p[8]-10441863255*p[11])/180828112+(218656*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,3],(3804508032*p[8]-1431582869767*p[11])/9764718048+(9907573*tr5*pe[8])/101715813},
{F[3,22]*F[1,1,3],(-20*(4608*p[8]-1047077*p[11]))/11301757-(23040*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,3],(-3*p[9])/2-(3*tr5*(pe[9]-2*pe[10]))/8},
{F[3,24]*F[1,1,3],(2216448*p[8]-707075663*p[11])/135621084+(46176*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,3],(tr5*pe[10])/8},
{F[3,27]*F[1,1,3],(-4608*p[8]+1047077*p[11])/22603514-(576*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,3],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,3],(-3*(4608*p[8]-1047077*p[11]))/22603514-(1728*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,3],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,32]*F[1,1,3],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[3,33]*F[1,1,3],(-160*(2928*p[8]-76697*p[11]))/11301757-(117120*tr5*pe[8])/11301757},
{F[3,34]*F[1,1,3],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[3,35]*F[1,1,3],(80*(2928*p[8]-76697*p[11]))/11301757+(58560*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,3],(-320*(2928*p[8]-76697*p[11]))/101715813-(78080*tr5*pe[8])/33905271},
{F[3,44]*F[1,1,3],(320*(2928*p[8]-76697*p[11]))/101715813+(78080*tr5*pe[8])/33905271},
{eps5*F[3,45]*F[1,1,3],(tr5*pe[10])/8},
{F[3,51]*F[1,1,3],(6623232*p[8]+10629321091*p[11])/135621084+(137984*tr5*pe[8])/11301757},
{F[3,52]*F[1,1,3],(101947392*p[8]+18051976231*p[11])/2169937344+(132744*tr5*pe[8])/11301757},
{F[3,53]*F[1,1,3],(80*(2928*p[8]-76697*p[11]))/11301757+(58560*tr5*pe[8])/11301757},
{F[3,54]*F[1,1,3],(8*(503808*p[8]+17373413*p[11]))/33905271+(335872*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,3],(-982656*p[8]-2446750921*p[11])/33905271-(81888*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,3],(-125822976*p[8]-10034851663*p[11])/2169937344-(163832*tr5*pe[8])/11301757},
{F[3,57]*F[1,1,3],(-3930624*p[8]+1096588307*p[11])/90414056-(122832*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,3],(-16*p[11])/3},
{F[3,59]*F[1,1,3],(928143360*p[8]+468005595407*p[11])/6509812032+(402840*tr5*pe[8])/11301757},
{F[3,60]*F[1,1,3],(-258287616*p[8]-270518119649*p[11])/4882359024-(149472*tr5*pe[8])/11301757},
{F[3,61]*F[1,1,3],(9*(373248*p[8]-107416751*p[11]))/45207028+(209952*tr5*pe[8])/11301757},
{eps5*F[3,63]*F[1,1,3],(9*p[9])/4+(9*tr5*(pe[9]-2*pe[10]))/16},
{F[3,69]*F[1,1,3],(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{eps5*F[3,70]*F[1,1,3],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{eps5*F[3,71]*F[1,1,3],-1/2*p[9]+(tr5*(-pe[9]+2*pe[10]))/8},
{F[3,77]*F[1,1,3],(-3*(2350080*p[8]-658328597*p[11]))/45207028-(440640*tr5*pe[8])/11301757},
{eps5*F[3,78]*F[1,1,3],(tr5*pe[10])/8},
{F[3,79]*F[1,1,3],(-40*(4608*p[8]-1047077*p[11]))/11301757-(46080*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,3],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{eps5*F[3,81]*F[1,1,3],-1/2*p[9]-(tr5*pe[9])/8},
{eps5*F[3,82]*F[1,1,3],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{F[1,1,1]*F[1,1,3],p[14]+(tr5*pe[14])/4},
{F[1,1,1]^2*F[1,1,3],-1/10*p[3]+p[5]/2+(46080*p[8])/11301757-(10470770*p[11])/11301757-p[19]/9+p[23]/15-(5*p[27])/6+p[30]/18+tr5*(-1/40*pe[3]+pe[5]/8+(11520*pe[8])/11301757-pe[19]/36+pe[23]/60-(5*pe[27])/24+pe[30]/72)},
{F[1,1,1]^3*F[1,1,3],(-1074615792*p[8]+51234440107*p[11])/1830884634-(44775658*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,3],p[15]+(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],(138240*p[8])/11301757-(31412310*p[11])/11301757-p[27]/2-p[30]/2+tr5*((34560*pe[8])/11301757-pe[27]/8-pe[30]/8)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-757248*p[8]-377949187*p[11])/271242168-(7888*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3],(-69120*p[8])/11301757+(15706155*p[11])/11301757-p[27]/4-p[30]/4+tr5*((-17280*pe[8])/11301757+(-pe[27]-pe[30])/16)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(3589632*p[8]-1222536235*p[11])/135621084+(74784*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,3],(-30308352*p[8]+5308495727*p[11])/6509812032-(39464*tr5*pe[8])/33905271},
{F[1,1,3]^2,(357120*p[8])/11301757-(162296935*p[11])/22603514+(-144*p[15]+180*p[18]-620*p[19]+36*p[20]-465*p[27]+36*p[29]-155*p[30]+216*p[32])/360+tr5*((89280*pe[8])/11301757+(-144*pe[15]+180*pe[18]-620*pe[19]+36*pe[20]-465*pe[27]+36*pe[29]-155*pe[30]+216*pe[32])/1440)},
{F[1,1,1]*F[1,1,3]^2,-1/5*p[3]+(3*p[5])/2-(253440*p[8])/11301757+(57589235*p[11])/11301757+(4*p[19])/9+(2*p[23])/15+(19*p[27])/12-(17*p[30])/36+tr5*(-1/20*pe[3]+(3*pe[5])/8-(63360*pe[8])/11301757+pe[19]/9+pe[23]/30+(19*pe[27])/48-(17*pe[30])/144)},
{F[1,1,1]^2*F[1,1,3]^2,(4011906432*p[8]-3251055360401*p[11])/6509812032+(10447673*tr5*pe[8])/67810542},
{F[1,1,2]*F[1,1,3]^2,p[5]/2+(69120*p[8])/11301757-(15706155*p[11])/11301757-p[27]/4+p[30]/4+tr5*(pe[5]/8+(17280*pe[8])/11301757+(-pe[27]+pe[30])/16)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(21504*p[8]-1119107*p[11])/33905271+(1792*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]^2,(-15689728*p[8]+9335355667*p[11])/1446624896-(30644*tr5*pe[8])/11301757},
{F[1,1,3]^3,p[5]/6+(207360*p[8])/11301757-(47118465*p[11])/11301757-p[19]+p[27]/4-p[30]/4+tr5*(pe[5]/24+(51840*pe[8])/11301757+(-4*pe[19]+pe[27]-pe[30])/16)},
{F[1,1,1]*F[1,1,3]^3,(1378136976*p[8]-673121611945*p[11])/3661769268+(28711187*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,3]^3,(-27723776*p[8]+36597179615*p[11])/2169937344-(108296*tr5*pe[8])/33905271},
{F[1,1,3]^4,(-18841435008*p[8]-1966848348335*p[11])/234353233152-(49066237*tr5*pe[8])/2441179512},
{F[1,1,4],p[16]+(tr5*pe[16])/4},
{F[3,1]*F[1,1,4],(-12230369280*p[8]+5150094189593*p[11])/2169937344-(15924960*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,4],(9*(6144*p[8]-5163355*p[11]))/22603514+(6912*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,4],(1191936*p[8]-8110496023*p[11])/203431626+(49664*tr5*pe[8])/33905271},
{F[3,4]*F[1,1,4],(61757101056*p[8]-22698903463571*p[11])/39058872192+(40206446*tr5*pe[8])/101715813},
{F[3,5]*F[1,1,4],(-6140928*p[8]-1885872167*p[11])/406863252-(127936*tr5*pe[8])/33905271},
{F[3,6]*F[1,1,4],(-21801062400*p[8]+9598547738809*p[11])/9764718048-(56773600*tr5*pe[8])/101715813},
{F[3,7]*F[1,1,4],(-9*(92160*p[8]-32243297*p[11]))/90414056-(25920*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,4],(-34*(92160*p[8]-32243297*p[11]))/33905271-(261120*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,4],(27679680*p[8]-12179288771*p[11])/271242168+(288330*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,4],(-9*(38912*p[8]-17632239*p[11]))/90414056-(10944*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,4],(-5710848*p[8]+5709129911*p[11])/101715813-(475904*tr5*pe[8])/33905271},
{F[3,12]*F[1,1,4],(-151*(51864576*p[8]-35703485725*p[11]))/39058872192-(5098666*tr5*pe[8])/101715813},
{F[3,13]*F[1,1,4],(-29*(356352*p[8]-378586889*p[11]))/813726504-(107648*tr5*pe[8])/33905271},
{F[3,14]*F[1,1,4],(-4327198464*p[8]+2876271370385*p[11])/19529436096-(5634373*tr5*pe[8])/101715813},
{F[3,15]*F[1,1,4],(-9*(6144*p[8]-5163355*p[11]))/22603514-(6912*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,4],(-416*(4608*p[8]-1047077*p[11]))/33905271-(159744*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,4],(2*(372096*p[8]-923706925*p[11]))/33905271+(62016*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,4],(-20868741120*p[8]+9961134309947*p[11])/13019624064-(13586420*tr5*pe[8])/33905271},
{F[3,19]*F[1,1,4],(-3*(6144*p[8]-5163355*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[3,20]*F[1,1,4],(-16680960*p[8]+25930560703*p[11])/1627453008-(28960*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,4],(1399300096*p[8]-577307242449*p[11])/723312448+(5466016*tr5*pe[8])/11301757},
{F[3,22]*F[1,1,4],(9*(6144*p[8]-5163355*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[3,24]*F[1,1,4],(3*(59392*p[8]-19774413*p[11]))/45207028+(11136*tr5*pe[8])/11301757},
{F[3,31]*F[1,1,4],(11*(871780352*p[8]+240788772239*p[11]))/110666804544+(37459312*tr5*pe[8])/1729168821},
{F[3,32]*F[1,1,4],(34521305088*p[8]+736464906527*p[11])/442667218176+(11237404*tr5*pe[8])/576389607},
{F[3,33]*F[1,1,4],(-326199296*p[8]-165609265587*p[11])/18444467424-(2548432*tr5*pe[8])/576389607},
{F[3,34]*F[1,1,4],(-4705087488*p[8]-2391704650463*p[11])/55333402272-(12252832*tr5*pe[8])/576389607},
{F[3,35]*F[1,1,4],(-27*(6144*p[8]-5163355*p[11]))/90414056-(5184*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,4],(359534592*p[8]-450597786085*p[11])/55333402272+(312096*tr5*pe[8])/192129869},
{F[3,37]*F[1,1,4],(-11*(871780352*p[8]+240788772239*p[11]))/442667218176-(9364828*tr5*pe[8])/1729168821},
{F[3,40]*F[1,1,4],(11*(871780352*p[8]+240788772239*p[11]))/147555739392+(9364828*tr5*pe[8])/576389607},
{eps5*F[3,43]*F[1,1,4],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{F[3,44]*F[1,1,4],(-359534592*p[8]+450597786085*p[11])/55333402272-(312096*tr5*pe[8])/192129869},
{F[3,51]*F[1,1,4],(320014336*p[8]+83934204147*p[11])/3074077904+(5000224*tr5*pe[8])/192129869},
{F[3,52]*F[1,1,4],(2893080576*p[8]+744523484983*p[11])/36888934848+(3767032*tr5*pe[8])/192129869},
{F[3,53]*F[1,1,4],(5*(73328640*p[8]+43775543857*p[11]))/18444467424+(954800*tr5*pe[8])/192129869},
{F[3,54]*F[1,1,4],(2*(3600384*p[8]+59653631*p[11]))/33905271+(600064*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,4],(-13*(6144*p[8]-5163355*p[11]))/135621084-(1664*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,4],(-332965888*p[8]-73049851807*p[11])/12296311616-(1300648*tr5*pe[8])/192129869},
{F[3,57]*F[1,1,4],(-3*(6144*p[8]-5163355*p[11]))/22603514-(2304*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,4],(-17*(6144*p[8]-5163355*p[11]))/45207028-(6528*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,4],(967145472*p[8]+245833774061*p[11])/12296311616+(3777912*tr5*pe[8])/192129869},
{eps5*F[3,62]*F[1,1,4],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{F[3,65]*F[1,1,4],(-3*(6144*p[8]-5163355*p[11]))/45207028-(1152*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,4],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,4],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,4],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,69]*F[1,1,4],(935538688*p[8]+334822931715*p[11])/55333402272+(7308896*tr5*pe[8])/1729168821},
{eps5*F[3,78]*F[1,1,4],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{F[3,79]*F[1,1,4],(24*(8192*p[8]-3117221*p[11]))/11301757+(49152*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,4],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{eps5*F[3,81]*F[1,1,4],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{eps5*F[3,82]*F[1,1,4],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{F[1,1,1]*F[1,1,4],(3*p[3])/5+(414720*p[8])/11301757-(94236930*p[11])/11301757+p[14]+p[15]/5-2*p[19]+p[20]/5+p[21]+p[22]/5+(18*p[23])/5+p[26]/5-(3*p[27])/2+p[29]/5-p[30]/2+p[31]/5+(6*p[32])/5+(6*p[33])/5+tr5*((3*pe[3])/20+(103680*pe[8])/11301757+(10*pe[14]+2*pe[15]-20*pe[19]+2*pe[20]+10*pe[21]+2*pe[22]+36*pe[23]+2*pe[26]-15*pe[27]+2*pe[29]-5*pe[30]+2*pe[31]+12*pe[32]+12*pe[33])/40)},
{F[1,1,1]^2*F[1,1,4],p[3]/10+p[5]+(23040*p[8])/11301757-(5235385*p[11])/11301757-p[19]/3+(14*p[23])/15-p[27]/4-p[30]/4+(tr5*(pe[3]/10+pe[5]+(23040*pe[8])/11301757-pe[19]/3+(14*pe[23])/15-pe[27]/4-pe[30]/4))/4},
{F[1,1,1]^3*F[1,1,4],(-19868307648*p[8]+9260649498043*p[11])/14647077072-(103480769*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,4],p[20]+p[26]+(tr5*(pe[20]+pe[26]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],p[3]/6+p[5]/3-(46080*p[8])/11301757+(10470770*p[11])/11301757-(2*p[19])/9+(4*p[23])/3-p[27]/2-(7*p[30])/18+tr5*(pe[3]/24+pe[5]/12-(11520*pe[8])/11301757-pe[19]/18+pe[23]/3-pe[27]/8-(7*pe[30])/72)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-7636992*p[8]+89066345*p[11])/271242168-(79552*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4],-1/30*p[3]-(2*p[5])/3-(138240*p[8])/11301757+(31412310*p[11])/11301757+(4*p[19])/9-p[23]/5-p[30]/18+tr5*(-1/120*pe[3]-pe[5]/6-(34560*pe[8])/11301757+pe[19]/9-pe[23]/20-pe[30]/72)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(7*(171008*p[8]-77786465*p[11]))/90414056+(37408*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,4],(5*(48592896*p[8]-63146643013*p[11]))/9764718048+(632720*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4],(-414720*p[8])/11301757+(94236930*p[11])/11301757+(-10*p[14]-2*p[15]+20*p[19]-2*p[20]+15*p[27]-2*p[29]+5*p[30]-12*p[32])/10+tr5*((-103680*pe[8])/11301757+(-10*pe[14]-2*pe[15]+20*pe[19]-2*pe[20]+15*pe[27]-2*pe[29]+5*pe[30]-12*pe[32])/40)},
{F[1,1,1]*F[1,1,3]*F[1,1,4],p[3]/5-p[5]-(230400*p[8])/11301757+(52353850*p[11])/11301757+(8*p[19])/9-(2*p[23])/15+(7*p[27])/6+p[30]/18+tr5*(pe[3]/20-pe[5]/4-(57600*pe[8])/11301757+(2*pe[19])/9-pe[23]/30+(7*pe[27])/24+pe[30]/72)},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(1852013696*p[8]-649225408633*p[11])/1084968672+(14468857*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,4],(276480*p[8]-62824620*p[11]+11301757*(p[27]+p[30]))/22603514+tr5*((34560*pe[8])/11301757+(pe[27]+pe[30])/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(2112000*p[8]+70108549*p[11])/135621084+(44000*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(-465408*p[8]+173565319*p[11])/90414056-(14544*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4],p[3]/20-p[5]/2+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/9-p[23]/30-(13*p[27])/12+(2*p[30])/9+tr5*(pe[3]/80-pe[5]/8+(46080*pe[8])/11301757-pe[19]/9-pe[23]/120-(13*pe[27])/48+pe[30]/18)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(-19613184*p[8]-1034724778403*p[11])/13019624064-(12769*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(-5*(176640*p[8]+12603581*p[11]))/135621084-(18400*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,4],(-84364647936*p[8]+20825809640065*p[11])/498000620448-(219699604*tr5*pe[8])/5187506463},
{F[1,1,1]*F[1,1,4]^2,(-3*p[3])/10+p[5]-(92160*p[8])/11301757+(20941540*p[11])/11301757-(2*p[23])/15+p[27]-p[30]/3+(tr5*((-3*pe[3])/10+pe[5]-(92160*pe[8])/11301757-(2*pe[23])/15+pe[27]-pe[30]/3))/4},
{F[1,1,1]^2*F[1,1,4]^2,(1442332480*p[8]-797189402687*p[11])/542484336+(22536445*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,4]^2,(-3*p[3]-60*p[5]+40*p[19]-108*p[23]+40*p[30])/45+(tr5*(-3*pe[3]-60*pe[5]+40*pe[19]-108*pe[23]+40*pe[30]))/180},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(2328576*p[8]+1659650695*p[11])/135621084+(48512*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]^2,(-9291776*p[8]+11071154399*p[11])/135621084-(580736*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]^2,p[3]/20-p[5]/2+(115200*p[8])/11301757-(26176925*p[11])/11301757-p[19]/9-p[23]/30-(5*p[27])/6+(11*p[30])/36+tr5*(pe[3]/80-pe[5]/8+(28800*pe[8])/11301757-pe[19]/36-pe[23]/120-(5*pe[27])/24+(11*pe[30])/144)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(-59510687232*p[8]+27951385705495*p[11])/13019624064-(38743937*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(1715712*p[8]-857000959*p[11])/135621084+(35744*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]^2,(662387808*p[8]-232446400277*p[11])/542484336+(6899873*tr5*pe[8])/22603514},
{F[1,1,1]*F[1,1,4]^3,(-5434764288*p[8]+51155389333*p[11])/14647077072-(28306064*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,4]^3,(-10518528*p[8]+25509755335*p[11])/610294878-(438272*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]^3,(128414897664*p[8]-45356421456247*p[11])/117176616576+(83603449*tr5*pe[8])/305147439},
{F[1,1,4]^4,(1761570936576*p[8]-577025497082279*p[11])/3984004963584+(764570719*tr5*pe[8])/6916675284},
{F[1,1,5],p[17]+(tr5*pe[17])/4},
{F[3,1]*F[1,1,5],(31094784*p[8]-63065881531*p[11])/542484336+(161952*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,5],(2955264*p[8]+17317104509*p[11])/361656224+(23088*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,5],(-20449280*p[8]+6772681109*p[11])/1627453008-(319520*tr5*pe[8])/101715813},
{F[3,4]*F[1,1,5],(17799168*p[8]-22033139317*p[11])/723312448+(69528*tr5*pe[8])/11301757},
{F[3,5]*F[1,1,5],(-7*(14940160*p[8]-6558092527*p[11]))/3254906016-(817040*tr5*pe[8])/101715813},
{F[3,6]*F[1,1,5],(5404672*p[8]-7224314943*p[11])/180828112+(84448*tr5*pe[8])/11301757},
{F[3,7]*F[1,1,5],(-1677312*p[8]+279420215*p[11])/90414056-(52416*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,5],(-2*(396288*p[8]-56143351*p[11]))/11301757-(198144*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,5],(-17*(4608*p[8]-1047077*p[11]))/22603514-(9792*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,5],(-9*(4608*p[8]-1047077*p[11]))/45207028-(2592*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,5],(-8628224*p[8]-24341106529*p[11])/813726504-(269632*tr5*pe[8])/101715813},
{F[3,12]*F[1,1,5],(4261888*p[8]-6964639847*p[11])/723312448+(16648*tr5*pe[8])/11301757},
{F[3,13]*F[1,1,5],(7211008*p[8]-121081805893*p[11])/3254906016+(56336*tr5*pe[8])/101715813},
{F[3,15]*F[1,1,5],(3*(4608*p[8]-1047077*p[11]))/11301757+(3456*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,5],(-58042368*p[8]-34402716835*p[11])/542484336-(302304*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,5],(-5*(1796096*p[8]-9676823837*p[11]))/1084968672-(70160*tr5*pe[8])/33905271},
{F[3,18]*F[1,1,5],(14923776*p[8]-21379763269*p[11])/723312448+(58296*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,5],(-1406976*p[8]-18347027801*p[11])/542484336-(7328*tr5*pe[8])/11301757},
{F[3,20]*F[1,1,5],(-1267712*p[8]+1931840285*p[11])/406863252-(79232*tr5*pe[8])/101715813},
{F[3,22]*F[1,1,5],(-20*(4608*p[8]-1047077*p[11]))/11301757-(23040*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,5],(-3*p[9])/2-(3*tr5*(pe[9]-2*pe[10]))/8},
{F[3,24]*F[1,1,5],(451584*p[8]-68708275*p[11])/45207028+(28224*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,5],p[9]/2+(tr5*pe[9])/8},
{F[3,27]*F[1,1,5],(3*(4608*p[8]-1047077*p[11]))/22603514+(1728*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,5],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,5],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,5],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,31]*F[1,1,5],(-292018176*p[8]+125836510735*p[11])/14647077072-(168992*tr5*pe[8])/33905271},
{F[3,32]*F[1,1,5],(-1122882048*p[8]+134065745939*p[11])/29294154144-(324908*tr5*pe[8])/33905271},
{F[3,36]*F[1,1,5],(262960128*p[8]+128365249183*p[11])/7323538536+(304352*tr5*pe[8])/33905271},
{F[3,37]*F[1,1,5],(-2355540480*p[8]+1278498803593*p[11])/29294154144-(681580*tr5*pe[8])/33905271},
{F[3,38]*F[1,1,5],(22*(4608*p[8]-1047077*p[11]))/11301757+(25344*tr5*pe[8])/11301757},
{F[3,39]*F[1,1,5],(-5*(19052544*p[8]-3873476837*p[11]))/180828112-(1488480*tr5*pe[8])/11301757},
{F[3,40]*F[1,1,5],(958348800*p[8]-356619225577*p[11])/9764718048+(277300*tr5*pe[8])/11301757},
{F[3,41]*F[1,1,5],(119522304*p[8]-36776878433*p[11])/3661769268+(92224*tr5*pe[8])/11301757},
{eps5*F[3,45]*F[1,1,5],-p[9]+(tr5*(-pe[9]+pe[10]))/4},
{F[3,51]*F[1,1,5],(-16*(4608*p[8]-1047077*p[11]))/33905271-(6144*tr5*pe[8])/11301757},
{F[3,52]*F[1,1,5],(156672*p[8]-1695347*p[11])/180828112+(2448*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,5],(-156672*p[8]+1695347*p[11])/45207028-(9792*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,5],(-3769344*p[8]+551361547*p[11])/542484336-(19632*tr5*pe[8])/11301757},
{F[3,57]*F[1,1,5],(-3*(156672*p[8]-1695347*p[11]))/90414056-(14688*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,5],(-128*(4608*p[8]-1047077*p[11]))/33905271-(49152*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,5],(3*(156672*p[8]-1695347*p[11]))/180828112+(7344*tr5*pe[8])/11301757},
{F[3,61]*F[1,1,5],(764928*p[8]-72098969*p[11])/45207028+(47808*tr5*pe[8])/11301757},
{eps5*F[3,62]*F[1,1,5],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[3,63]*F[1,1,5],-p[9]+(tr5*(-pe[9]+2*pe[10]))/4},
{eps5*F[3,71]*F[1,1,5],2*p[9]+(tr5*(2*pe[9]-3*pe[10]))/4},
{F[3,77]*F[1,1,5],(3806208*p[8]-1237843583*p[11])/45207028+(237888*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,5],-p[9]+(tr5*(-pe[9]+pe[10]))/4},
{eps5*F[3,82]*F[1,1,5],(3*p[9])/2+(3*tr5*(pe[9]-2*pe[10]))/8},
{F[1,1,1]*F[1,1,5],p[18]+(tr5*pe[18])/4},
{F[1,1,1]^2*F[1,1,5],p[19]+(tr5*pe[19])/4},
{F[1,1,1]^3*F[1,1,5],(298297344*p[8]-314111508889*p[11])/6509812032+(388408*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5],p[20]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],(-138240*p[8])/11301757+(31412310*p[11])/11301757-p[27]/2-p[30]/2+tr5*((-34560*pe[8])/11301757-pe[27]/8-pe[30]/8)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(322560*p[8]-39390119*p[11])/90414056+(10080*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5],-1/30*p[3]-p[5]/2-(230400*p[8])/11301757+(52353850*p[11])/11301757+p[19]/3-(13*p[23])/15-p[30]/2+tr5*(-1/120*pe[3]-pe[5]/8-(57600*pe[8])/11301757+pe[19]/12-(13*pe[23])/60-pe[30]/8)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(3790848*p[8]+724617887*p[11])/271242168+(39488*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,5],(-210939904*p[8]+545396342353*p[11])/4882359024-(3295936*tr5*pe[8])/305147439},
{F[1,1,3]*F[1,1,5],-p[18]-(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],(2*(138240*p[8]-31412310*p[11]-11301757*p[19]))/11301757+tr5*((69120*pe[8])/11301757-pe[19]/2)},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(18432*p[8]+97527505*p[11])/90414056+(576*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5],(276480*p[8]-62824620*p[11]+11301757*(p[27]+p[30]))/22603514+tr5*((34560*pe[8])/11301757+(pe[27]+pe[30])/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-10*(4608*p[8]-1047077*p[11]))/11301757-(11520*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(3866112*p[8]-1081929229*p[11])/271242168+(40272*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5],(-276480*p[8])/11301757+(62824620*p[11])/11301757+p[19]+tr5*((-69120*pe[8])/11301757+pe[19]/4)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(-17614848*p[8]+21991256237*p[11])/361656224-(137616*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(44*(4608*p[8]-1047077*p[11]))/33905271+(16896*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,5],(-27297792*p[8]-49661700703*p[11])/3254906016-(23696*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5],-p[20]-(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],(276480*p[8]-62824620*p[11]+11301757*(p[27]+p[30]))/22603514+tr5*((34560*pe[8])/11301757+(pe[27]+pe[30])/8)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(-2934784*p[8]+6663081671*p[11])/361656224-(22928*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5],p[3]/15+p[5]+(460800*p[8])/11301757-(104707700*p[11])/11301757-(2*p[19])/3+(26*p[23])/15+p[30]+(tr5*(pe[3]/15+pe[5]+(460800*pe[8])/11301757-(2*pe[19])/3+(26*pe[23])/15+pe[30]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(385536*p[8]-728038339*p[11])/67810542+(16064*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(10229760*p[8]-16756854629*p[11])/271242168+(106560*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,5],(-138240*p[8])/11301757+(31412310*p[11])/11301757-p[27]/2-p[30]/2+tr5*((-34560*pe[8])/11301757-pe[27]/8-pe[30]/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-67*(4608*p[8]-1047077*p[11]))/22603514-(38592*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-1497600*p[8]+408110567*p[11])/45207028-(93600*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(20011008*p[8]-22535736277*p[11])/723312448+(78168*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5],p[3]/60+p[5]/2-(161280*p[8])/11301757+(36647695*p[11])/11301757-p[19]/3+(13*p[23])/30-(11*p[30])/12+tr5*(pe[3]/240+pe[5]/8-(40320*pe[8])/11301757-pe[19]/12+(13*pe[23])/120-(11*pe[30])/48)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(-5754624*p[8]+5543899909*p[11])/135621084-(119888*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(82569216*p[8]-248071106015*p[11])/2169937344+(107512*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(23384064*p[8]-23030954473*p[11])/723312448+(91344*tr5*pe[8])/11301757},
{F[1,1,4]^3*F[1,1,5],(6479360*p[8]-7354243247*p[11])/610294878+(809920*tr5*pe[8])/305147439},
{F[1,1,1]*F[1,1,5]^2,-1/2*p[5]+(414720*p[8])/11301757-(94236930*p[11])/11301757-(5*p[19])/3+p[27]/2-p[30]/6+tr5*(-1/8*pe[5]+(103680*pe[8])/11301757+(-10*pe[19]+3*pe[27]-pe[30])/24)},
{F[1,1,1]^2*F[1,1,5]^2,(77346816*p[8]+32871739525*p[11])/4339874688+(50356*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2,-1/15*p[3]-(3*p[5])/2+(92160*p[8])/11301757-(20941540*p[11])/11301757+p[19]-(26*p[23])/15+(4*p[30])/3+(tr5*(-1/15*pe[3]-(3*pe[5])/2+(92160*pe[8])/11301757+pe[19]-(26*pe[23])/15+(4*pe[30])/3))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(5422080*p[8]-52910623*p[11])/135621084+(112960*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5]^2,(3979264*p[8]+103035538467*p[11])/3254906016+(31088*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]^2,p[5]/2-(414720*p[8])/11301757+(94236930*p[11])/11301757+(5*p[19])/3-p[27]/2+p[30]/6+tr5*(pe[5]/8-(103680*pe[8])/11301757+(10*pe[19]-3*pe[27]+pe[30])/24)},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(9*(3856384*p[8]-3459366457*p[11]))/361656224+(271152*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-2898432*p[8]+387369265*p[11])/135621084-(60384*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]^2,(-115955712*p[8]+88994284679*p[11])/1084968672-(301968*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2,p[3]/60+p[5]/2-(161280*p[8])/11301757+(36647695*p[11])/11301757-p[19]/3+(13*p[23])/30-(11*p[30])/12+tr5*(pe[3]/240+pe[5]/8-(40320*pe[8])/11301757-pe[19]/12+(13*pe[23])/120-(11*pe[30])/48)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-10122240*p[8]+2070276751*p[11])/542484336-(52720*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(-322693120*p[8]+386367983031*p[11])/6509812032-(1260520*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(9*(290304*p[8]-88569365*p[11]))/180828112+(40824*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]^2,(9886720*p[8]+16274506347*p[11])/813726504+(308960*tr5*pe[8])/101715813},
{F[1,1,5]^3,-1/3*p[5]+(230400*p[8])/11301757-(52353850*p[11])/11301757-(2*p[19])/3+p[27]/6+p[30]/6+tr5*(-1/12*pe[5]+(57600*pe[8])/11301757+(-4*pe[19]+pe[27]+pe[30])/24)},
{F[1,1,1]*F[1,1,5]^3,(121645056*p[8]-208239746305*p[11])/6509812032+(158392*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5]^3,(-1222656*p[8]-258302608477*p[11])/4882359024-(6368*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]^3,(36845568*p[8]-11864670605*p[11])/406863252+(255872*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^3,(-7*(4111552512*p[8]-1928089114123*p[11]))/664000827264-(6245848*tr5*pe[8])/576389607},
{F[1,1,5]^4,(-163240252416*p[8]+30188303909047*p[11])/703059699456-(17712701*tr5*pe[8])/305147439},
{F[3,1]*F[1,1,6],(-5289984*p[8]+399619649*p[11])/90414056-(165312*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,6],(-9*(2560*p[8]-3093211*p[11]))/22603514-(2880*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,6],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,6],(-11*(1357824*p[8]-123943325*p[11]))/542484336-(77792*tr5*pe[8])/11301757},
{F[3,5]*F[1,1,6],(-11*(448512*p[8]+97748879*p[11]))/542484336-(25696*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,6],(-3379200*p[8]+568192093*p[11])/135621084-(70400*tr5*pe[8])/11301757},
{F[3,7]*F[1,1,6],(-448512*p[8]-97748879*p[11])/90414056-(14016*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,6],(-2*(448512*p[8]+97748879*p[11]))/33905271-(74752*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,6],(21*(22528*p[8]+11205717*p[11]))/22603514+(59136*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,6],(21*(49152*p[8]-7401569*p[11]))/90414056+(32256*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,6],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,6],(-190464*p[8]+2669054059*p[11])/542484336-(992*tr5*pe[8])/11301757},
{F[3,13]*F[1,1,6],(448512*p[8]+97748879*p[11])/542484336+(2336*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,6],(-1615872*p[8]+1561393991*p[11])/271242168-(16832*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,6],(-448512*p[8]-97748879*p[11])/180828112-(7008*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,6],(-3950592*p[8]+1150099921*p[11])/180828112-(61728*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,6],(3*(2560*p[8]-3093211*p[11]))/11301757+(1920*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,6],(9*(6144*p[8]-5163355*p[11]))/90414056+(1728*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,6],(-5*p[9])/2+tr5*((-5*pe[9])/8+pe[10])},
{F[3,24]*F[1,1,6],(448512*p[8]+97748879*p[11])/135621084+(9344*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,6],(5*p[9])/2+(tr5*(5*pe[9]-7*pe[10]))/8},
{F[3,31]*F[1,1,6],(-296320425984*p[8]-42550435663135*p[11])/996001240896-(14290144*tr5*pe[8])/192129869},
{F[3,32]*F[1,1,6],(-250690351104*p[8]-418236758901229*p[11])/3984004963584-(27201644*tr5*pe[8])/1729168821},
{F[3,33]*F[1,1,6],(148854784*p[8]-97896481975*p[11])/3074077904+(2325856*tr5*pe[8])/192129869},
{F[3,34]*F[1,1,6],(-38358691840*p[8]-22286108025697*p[11])/55333402272-(299677280*tr5*pe[8])/1729168821},
{F[3,35]*F[1,1,6],(-55*(6144*p[8]-5163355*p[11]))/90414056-(10560*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,6],(15224905728*p[8]-14676745113601*p[11])/498000620448+(13216064*tr5*pe[8])/1729168821},
{F[3,37]*F[1,1,6],(283319783424*p[8]+14476369620751*p[11])/3984004963584+(3415796*tr5*pe[8])/192129869},
{F[3,38]*F[1,1,6],(9*(2560*p[8]-3093211*p[11]))/22603514+(2880*tr5*pe[8])/11301757},
{F[3,40]*F[1,1,6],(-145563734016*p[8]-71656299201775*p[11])/1328001654528-(5264892*tr5*pe[8])/192129869},
{F[3,41]*F[1,1,6],(119522304*p[8]-36776878433*p[11])/3661769268+(92224*tr5*pe[8])/11301757},
{F[3,42]*F[1,1,6],(-9*(2560*p[8]-3093211*p[11]))/11301757-(5760*tr5*pe[8])/11301757},
{eps5*F[3,43]*F[1,1,6],(tr5*pe[10])/8},
{F[3,44]*F[1,1,6],(-2181517312*p[8]+1173057441755*p[11])/55333402272-(17043104*tr5*pe[8])/1729168821},
{eps5*F[3,45]*F[1,1,6],(3*p[9])/2+(tr5*(3*pe[9]-2*pe[10]))/8},
{F[3,51]*F[1,1,6],(-54366492672*p[8]-657537646195*p[11])/498000620448-(47193136*tr5*pe[8])/1729168821},
{F[3,52]*F[1,1,6],(-206713202688*p[8]-68185262179231*p[11])/1992002481792-(4984404*tr5*pe[8])/192129869},
{F[3,53]*F[1,1,6],(487155712*p[8]-43012803901*p[11])/9222233712+(7611808*tr5*pe[8])/576389607},
{F[3,54]*F[1,1,6],(-2*(146577280*p[8]+49654068963*p[11]))/576389607-(73288640*tr5*pe[8])/576389607},
{F[3,55]*F[1,1,6],(705300480*p[8]-183174267059*p[11])/14647077072+(408160*tr5*pe[8])/33905271},
{F[3,56]*F[1,1,6],(124722247680*p[8]-19904798975723*p[11])/1992002481792+(27066460*tr5*pe[8])/1729168821},
{F[3,57]*F[1,1,6],(4*(41280*p[8]-6083719*p[11]))/11301757+(41280*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,6],(3*(284672*p[8]+1868701*p[11]))/45207028+(53376*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,6],(-116645492736*p[8]-12068743854229*p[11])/664000827264-(25313692*tr5*pe[8])/576389607},
{F[3,60]*F[1,1,6],(-18468864*p[8]-20814103625*p[11])/1830884634-(85504*tr5*pe[8])/33905271},
{F[3,61]*F[1,1,6],(-3*(82944*p[8]-7545629*p[11]))/11301757-(62208*tr5*pe[8])/11301757},
{eps5*F[3,62]*F[1,1,6],-p[9]+(tr5*(-pe[9]+2*pe[10]))/4},
{eps5*F[3,63]*F[1,1,6],p[9]/4+(tr5*(pe[9]-4*pe[10]))/16},
{F[3,65]*F[1,1,6],(6144*p[8]-5163355*p[11])/45207028+(384*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,6],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,6],(3*(6144*p[8]-5163355*p[11]))/45207028+(1152*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,6],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,69]*F[1,1,6],(-935538688*p[8]-334822931715*p[11])/55333402272-(7308896*tr5*pe[8])/1729168821},
{eps5*F[3,70]*F[1,1,6],-1/2*p[9]+(tr5*(-pe[9]+pe[10]))/8},
{eps5*F[3,71]*F[1,1,6],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[3,78]*F[1,1,6],-1/2*p[9]+(tr5*(-pe[9]+pe[10]))/8},
{F[3,79]*F[1,1,6],(48*(2816*p[8]-12005*p[11]))/11301757+(33792*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,6],(11*tr5*pe[10])/16},
{eps5*F[3,81]*F[1,1,6],-1/2*p[9]-(tr5*pe[9])/8},
{eps5*F[3,82]*F[1,1,6],(3*p[9])/2+(3*tr5*(pe[9]-2*pe[10]))/8},
{F[1,1,1]^3*F[1,1,6],(-16186368*p[8]+3787282793*p[11])/406863252-(337216*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(-3*(112640*p[8]-147403041*p[11]))/90414056-(10560*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(7*(190464*p[8]-24442921*p[11]))/135621084+(27776*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,6],(-1837056*p[8]-196627433*p[11])/271242168-(19136*tr5*pe[8])/11301757},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(3618816*p[8]-1210331461*p[11])/406863252+(75392*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(2073600*p[8]-1296212911*p[11])/180828112+(32400*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(-129024*p[8]+85826941*p[11])/135621084-(2688*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,6],(327489454080*p[8]+100436762989459*p[11])/2988003722688+(15793280*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(1735741440*p[8]-832480367437*p[11])/110666804544+(753360*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(7*(30720*p[8]-93627317*p[11]))/135621084+(4480*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(-890880*p[8]+274012681*p[11])/271242168-(9280*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(-288768*p[8]+649540937*p[11])/101715813-(24064*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(2329479168*p[8]+840056783651*p[11])/36888934848+(3033176*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(1173344256*p[8]+47716456777*p[11])/55333402272+(1018528*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(196608*p[8]+72109537*p[11])/33905271+(16384*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-20416512*p[8]+4951931105*p[11])/1627453008-(106336*tr5*pe[8])/33905271},
{F[1,1,4]^3*F[1,1,6],(1564334080*p[8]-1617145715499*p[11])/83000103408+(24442720*tr5*pe[8])/5187506463},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(448512*p[8]+97748879*p[11])/271242168+(4672*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(156672*p[8]-1695347*p[11])/180828112+(2448*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-448512*p[8]-97748879*p[11])/542484336-(2336*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(9*(2560*p[8]-3093211*p[11]))/22603514+(2880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(448512*p[8]+97748879*p[11])/135621084+(9344*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(-9*(2560*p[8]-3093211*p[11]))/22603514-(2880*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(9467588608*p[8]+2622088799541*p[11])/147555739392+(9245692*tr5*pe[8])/576389607},
{F[1,1,5]^3*F[1,1,6],(1186819817472*p[8]+6022611454705*p[11])/5976007445376+(28617376*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,6]^2,(2108821504*p[8]-1111964625395*p[11])/110666804544+(8237584*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(22*(6144*p[8]-5163355*p[11]))/33905271+(11264*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,6]^2,(-29*(6144*p[8]-5163355*p[11]))/135621084-(3712*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-39042048*p[8]+3262095671*p[11])/1627453008-(203344*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(-129024*p[8]+85826941*p[11])/135621084-(2688*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,6]^2,(-5*(580447296*p[8]+23516688037*p[11]))/62250077556-(2239380*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(-1556451328*p[8]+406194603357*p[11])/55333402272-(12159776*tr5*pe[8])/1729168821},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(-3*(6144*p[8]-5163355*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(25*(341587968*p[8]+86840280653*p[11]))/110666804544+(11119400*tr5*pe[8])/576389607},
{F[1,1,4]^2*F[1,1,6]^2,(-5*(609415168*p[8]+218576335363*p[11]))/221333609088-(5951320*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(156672*p[8]-1695347*p[11])/180828112+(2448*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(11*(871780352*p[8]+240788772239*p[11]))/147555739392+(9364828*tr5*pe[8])/576389607},
{F[1,1,5]^2*F[1,1,6]^2,(-110811691008*p[8]-98301047299847*p[11])/1328001654528-(4007946*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,6]^3,(2262464512*p[8]-1087188618811*p[11])/27666701136+(35351008*tr5*pe[8])/1729168821},
{F[1,1,2]*F[1,1,6]^3,(2*(21504*p[8]-1119107*p[11]))/101715813+(3584*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,6]^3,(-125212735488*p[8]-28352185703783*p[11])/664000827264-(81518708*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,6]^3,(-173137752064*p[8]-8975265882203*p[11])/664000827264-(338159672*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,6]^3,(-845550600192*p[8]-112621643358253*p[11])/3984004963584-(30582704*tr5*pe[8])/576389607},
{F[1,1,6]^4,(482515364352*p[8]+155270116886147*p[11])/664000827264+(314137607*tr5*pe[8])/1729168821},
{F[3,1]*F[1,1,7],(-41*(29184*p[8]+903017*p[11]))/33905271-(99712*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,7],(118272*p[8]+10797547*p[11])/22603514+(14784*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,7],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,7],(754944*p[8]-11437891*p[11])/101715813+(62912*tr5*pe[8])/33905271},
{F[3,5]*F[1,1,7],(11*(78336*p[8]+4803205*p[11]))/22603514+(107712*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,7],(-775680*p[8]-34708169*p[11])/101715813-(64640*tr5*pe[8])/33905271},
{F[3,7]*F[1,1,7],(3*(78336*p[8]+4803205*p[11]))/11301757+(58752*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,7],(16*(78336*p[8]+4803205*p[11]))/11301757+(313344*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,7],(-8*(33792*p[8]+11157697*p[11]))/11301757-(67584*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,7],(-104448*p[8]+19966493*p[11])/22603514-(13056*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,7],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,7],(-287232*p[8]+12526267*p[11])/101715813-(23936*tr5*pe[8])/33905271},
{F[3,13]*F[1,1,7],(-78336*p[8]-4803205*p[11])/22603514-(9792*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,7],(1559040*p[8]+37533191*p[11])/101715813+(129920*tr5*pe[8])/33905271},
{F[3,17]*F[1,1,7],(3*(78336*p[8]+4803205*p[11]))/22603514+(29376*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,7],(181248*p[8]+254747*p[11])/67810542+(7552*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,7],(-118272*p[8]-10797547*p[11])/33905271-(9856*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,7],(16*(52608*p[8]+289441*p[11]))/101715813+(70144*tr5*pe[8])/33905271},
{eps5*F[3,23]*F[1,1,7],2*p[9]+(tr5*(2*pe[9]-3*pe[10]))/4},
{F[3,24]*F[1,1,7],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,7],(-3*p[9])/2+(tr5*(-3*pe[9]+4*pe[10]))/8},
{F[3,31]*F[1,1,7],(-59721271296*p[8]+12580991848979*p[11])/166000206816-(155524144*tr5*pe[8])/1729168821},
{F[3,32]*F[1,1,7],(-360302118912*p[8]-9547274921143*p[11])/664000827264-(78190564*tr5*pe[8])/576389607},
{F[3,33]*F[1,1,7],(-2538620928*p[8]-305691429841*p[11])/6148155808-(19832976*tr5*pe[8])/192129869},
{F[3,34]*F[1,1,7],(-894275328*p[8]+90552377753*p[11])/1729168821-(74522944*tr5*pe[8])/576389607},
{F[3,35]*F[1,1,7],(2*(52608*p[8]+289441*p[11]))/11301757+(26304*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,7],(1292516352*p[8]-855497854751*p[11])/10375012926+(5983872*tr5*pe[8])/192129869},
{F[3,37]*F[1,1,7],(5*(33760892928*p[8]-2991593082511*p[11]))/664000827264+(109898740*tr5*pe[8])/1729168821},
{F[3,38]*F[1,1,7],(-118272*p[8]-10797547*p[11])/22603514-(14784*tr5*pe[8])/11301757},
{F[3,39]*F[1,1,7],(5*(19052544*p[8]-3873476837*p[11]))/180828112+(1488480*tr5*pe[8])/11301757},
{F[3,40]*F[1,1,7],(-29983606784*p[8]+4666317082525*p[11])/73777869696-(58561732*tr5*pe[8])/576389607},
{F[3,41]*F[1,1,7],(47579136*p[8]-17618844017*p[11])/1627453008+(247808*tr5*pe[8])/33905271},
{F[3,42]*F[1,1,7],(118272*p[8]+10797547*p[11])/11301757+(29568*tr5*pe[8])/11301757},
{eps5*F[3,43]*F[1,1,7],-1/8*(tr5*pe[10])},
{F[3,44]*F[1,1,7],(2127642624*p[8]+325481091733*p[11])/13833350568+(7387648*tr5*pe[8])/192129869},
{eps5*F[3,45]*F[1,1,7],-2*p[9]+(tr5*(-4*pe[9]+3*pe[10]))/8},
{F[3,51]*F[1,1,7],(-1404962816*p[8]-147119459747*p[11])/3074077904-(21952544*tr5*pe[8])/192129869},
{F[3,52]*F[1,1,7],(-3*(1399392256*p[8]+147702131075*p[11]))/12296311616-(16399128*tr5*pe[8])/192129869},
{F[3,53]*F[1,1,7],(-191*(15120384*p[8]+1827042847*p[11]))/18444467424-(7520816*tr5*pe[8])/192129869},
{F[3,54]*F[1,1,7],(-8*(43893888*p[8]+2863834919*p[11]))/576389607-(29262592*tr5*pe[8])/192129869},
{F[3,55]*F[1,1,7],(-6*(10240*p[8]-1071087*p[11]))/11301757-(15360*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,7],(1354827776*p[8]+152363501699*p[11])/12296311616+(5292296*tr5*pe[8])/192129869},
{F[3,57]*F[1,1,7],(-9*(10240*p[8]-1071087*p[11]))/22603514-(11520*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,7],(-24*(10240*p[8]-1071087*p[11]))/11301757-(61440*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,7],(-21*(195934208*p[8]+21516498245*p[11]))/12296311616-(16072728*tr5*pe[8])/192129869},
{eps5*F[3,62]*F[1,1,7],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[3,63]*F[1,1,7],-1/8*(tr5*pe[10])},
{F[3,69]*F[1,1,7],(1600*(2928*p[8]-76697*p[11]))/101715813+(390400*tr5*pe[8])/33905271},
{eps5*F[3,71]*F[1,1,7],-1/2*p[9]+(tr5*(-pe[9]+2*pe[10]))/8},
{F[3,79]*F[1,1,7],(-48*(2816*p[8]-12005*p[11]))/11301757-(33792*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,7],-1/2*p[9]+(tr5*(-2*pe[9]-9*pe[10]))/16},
{eps5*F[3,81]*F[1,1,7],p[9]/2+(tr5*pe[9])/8},
{eps5*F[3,82]*F[1,1,7],-1/2*p[9]+(tr5*(-pe[9]+3*pe[10]))/8},
{F[1,1,1]^3*F[1,1,7],(1032960*p[8]+780554743*p[11])/203431626+(43040*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-78336*p[8]-4803205*p[11])/11301757-(19584*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],(-4*(78336*p[8]+4803205*p[11]))/11301757-(78336*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,7],(194525184*p[8]-15943846777*p[11])/6509812032+(253288*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(634368*p[8]-16061021*p[11])/67810542+(26432*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(-29079552*p[8]+26088215737*p[11])/2169937344-(37864*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-3072768*p[8]+52142071*p[11])/101715813-(256064*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(29079552*p[8]-26088215737*p[11])/2169937344+(37864*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,7],(8081999872*p[8]+1080329043893*p[11])/36888934848+(31570312*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(-407162880*p[8]+393790660069*p[11])/110666804544-(176720*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(78336*p[8]+4803205*p[11])/11301757+(19584*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-634368*p[8]+16061021*p[11])/33905271-(52864*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(754944*p[8]-11437891*p[11])/101715813+(62912*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-283447296*p[8]-415159654357*p[11])/55333402272-(246048*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],(-4*(78336*p[8]+4803205*p[11]))/11301757-(78336*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(135936*p[8]-2634379*p[11])/11301757+(33984*tr5*pe[8])/11301757},
{F[1,1,4]^3*F[1,1,7],(-77823352832*p[8]-11965177865067*p[11])/332000413632-(303997472*tr5*pe[8])/5187506463},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-78336*p[8]-4803205*p[11])/11301757-(19584*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(22*(4608*p[8]-1047077*p[11]))/33905271+(8448*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(78336*p[8]+4803205*p[11])/22603514+(9792*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-8*(50592*p[8]+1453897*p[11]))/33905271-(33728*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(152064*p[8]+78464029*p[11])/67810542+(6336*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-8822517760*p[8]-2601643511269*p[11])/221333609088-(17231480*tr5*pe[8])/1729168821},
{F[1,1,5]^3*F[1,1,7],(334883884032*p[8]-56872263038705*p[11])/498000620448+(96899272*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(-9787150336*p[8]-266866380857*p[11])/110666804544-(38231056*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(320*(2928*p[8]-76697*p[11]))/101715813+(78080*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-3*(1403570176*p[8]+142654010723*p[11]))/12296311616-(16448088*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(322109440*p[8]+15979109343*p[11])/1627453008+(5032960*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-320*(2928*p[8]-76697*p[11]))/101715813-(78080*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-25*(241479680*p[8]-12227447813*p[11]))/110666804544-(23582000*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(-136648092672*p[8]+41320294953149*p[11])/332000413632-(59309068*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(-16850071552*p[8]-1436628772509*p[11])/55333402272-(131641184*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-38293297152*p[8]-3974606125265*p[11])/110666804544-(49861064*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(56226115584*p[8]+2823190434337*p[11])/221333609088+(12201848*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(-1015426271232*p[8]+202822386077095*p[11])/1992002481792-(73453868*tr5*pe[8])/576389607},
{F[1,1,6]^3*F[1,1,7],(2047948345344*p[8]-261629370654715*p[11])/1992002481792+(1333299704*tr5*pe[8])/5187506463},
{F[1,1,1]^2*F[1,1,7]^2,(208863072*p[8]+54919076435*p[11])/3458337642+(2900876*tr5*pe[8])/192129869},
{F[1,1,2]^2*F[1,1,7]^2,(-13154304*p[8]+22469517625*p[11])/4339874688-(8564*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(320*(2928*p[8]-76697*p[11]))/101715813+(78080*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(13154304*p[8]-22469517625*p[11])/2169937344+(17128*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,7]^2,(1021952*p[8]+8672310355*p[11])/1446624896+(1996*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-1104916480*p[8]-90356884823*p[11])/6148155808-(8632160*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(1120*(2928*p[8]-76697*p[11]))/101715813+(273280*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,7]^2,(11797221376*p[8]+1791775039315*p[11])/55333402272+(92165792*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,(-454656*p[8]+9130289*p[11])/22603514-(56832*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(22*(4608*p[8]-1047077*p[11]))/33905271+(8448*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,7]^2,(419521830912*p[8]-80184069824909*p[11])/1992002481792+(91042064*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(8785670144*p[8]+2374801726143*p[11])/55333402272+(68638048*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-1280*(2928*p[8]-76697*p[11]))/101715813-(312320*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-42704687104*p[8]-4673192138011*p[11])/221333609088-(83407592*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(600400512*p[8]-144495788543*p[11])/3661769268+(463272*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,7]^2,(600077312*p[8]-7162606559785*p[11])/55333402272+(4688104*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]^3,(543368192*p[8]+163043662155*p[11])/4611116856+(16980256*tr5*pe[8])/576389607},
{F[1,1,2]*F[1,1,7]^3,(-97622016*p[8]+119584984349*p[11])/6509812032-(127112*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,7]^3,(8214528*p[8]+62602399915*p[11])/19529436096+(10696*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,7]^3,(2*(745988576*p[8]+121669100573*p[11]))/5187506463+(372994288*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,7]^3,(-50671319040*p[8]+4274524005041*p[11])/175764924864-(2443640*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,7]^3,(-748539721728*p[8]+79412521815287*p[11])/1494001861344-(649774064*tr5*pe[8])/5187506463},
{F[1,1,7]^4,(-234734785536*p[8]+48517827554311*p[11])/1992002481792-(152822126*tr5*pe[8])/5187506463},
{F[1,1,8],-p[10]-(5185*p[11])/108+(-6*p[12]-6*p[13]-6*p[16]-6*p[17]-13*p[20]-6*p[24]-13*p[26]-13*p[28])/6+(tr5*(-6*pe[11]-6*pe[12]-6*pe[13]-6*pe[16]-6*pe[17]-13*pe[20]-6*pe[24]-13*pe[26]-13*pe[28]))/24},
{F[3,1]*F[1,1,8],(-74700672*p[8]+1285399636819*p[11])/3254906016-(194533*tr5*pe[8])/33905271},
{F[3,2]*F[1,1,8],(-3*(673024*p[8]-274111363*p[11]))/90414056-(63096*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,8],(-2684928*p[8]-569053115*p[11])/90414056-(83904*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,8],(1702875840*p[8]-1040265101791*p[11])/9764718048+(8869145*tr5*pe[8])/203431626},
{F[3,5]*F[1,1,8],(-54816768*p[8]-28716272759*p[11])/1084968672-(142752*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,8],(-3597054720*p[8]+1425697439947*p[11])/4882359024-(18734660*tr5*pe[8])/101715813},
{F[3,7]*F[1,1,8],(-6266880*p[8]-2384667389*p[11])/180828112-(97920*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,8],(-5289984*p[8]-2425819601*p[11])/33905271-(440832*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,8],(97378048*p[8]-47319482589*p[11])/45207028+(6086128*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,8],(635904*p[8]-472247579*p[11])/90414056+(19872*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,8],(-4349952*p[8]-2729837365*p[11])/271242168-(45312*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,8],(971723328*p[8]-1515118407883*p[11])/9764718048+(5061059*tr5*pe[8])/203431626},
{F[3,13]*F[1,1,8],(2519040*p[8]+697161943*p[11])/361656224+(19680*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,8],(-1892087808*p[8]+262293092833*p[11])/4882359024-(9854624*tr5*pe[8])/101715813},
{F[3,15]*F[1,1,8],(-64512*p[8]+25960835*p[11])/22603514-(8064*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,8],(17*(4608*p[8]-1047077*p[11]))/22603514+(9792*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,8],(-3*(2543616*p[8]+631301495*p[11]))/361656224-(59616*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,8],(-1107170016*p[8]+177498327049*p[11])/1627453008-(11533021*tr5*pe[8])/67810542},
{F[3,19]*F[1,1,8],(645376*p[8]-267828901*p[11])/45207028+(40336*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,8],(3562164096*p[8]-1569684626827*p[11])/9764718048+(9276469*tr5*pe[8])/101715813},
{F[3,22]*F[1,1,8],(92160*p[8]-32243297*p[11])/11301757+(23040*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,8],-p[9]+(tr5*(-pe[9]+2*pe[10]))/4},
{F[3,24]*F[1,1,8],(3115008*p[8]+3191282113*p[11])/271242168+(32448*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,8],(3*p[9])/2+(3*tr5*(pe[9]-pe[10]))/8},
{F[3,27]*F[1,1,8],(3*(4608*p[8]-1047077*p[11]))/22603514+(1728*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,8],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,8],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,8],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,31]*F[1,1,8],(-39106944*p[8]+14653002239*p[11])/203431626-(543152*tr5*pe[8])/11301757},
{F[3,32]*F[1,1,8],(-6088224*p[8]+1571084929*p[11])/203431626-(253676*tr5*pe[8])/33905271},
{F[3,33]*F[1,1,8],(615936*p[8]-102286769*p[11])/22603514+(76992*tr5*pe[8])/11301757},
{F[3,34]*F[1,1,8],(-8*(996096*p[8]+65618911*p[11]))/101715813-(664064*tr5*pe[8])/33905271},
{F[3,35]*F[1,1,8],(-3*(638976*p[8]-28409855*p[11]))/90414056-(59904*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,8],(74360832*p[8]-32971896281*p[11])/406863252+(1549184*tr5*pe[8])/33905271},
{F[3,37]*F[1,1,8],(52921728*p[8]-13700903051*p[11])/813726504+(183756*tr5*pe[8])/11301757},
{F[3,38]*F[1,1,8],(2387712*p[8]-951307277*p[11])/90414056+(74616*tr5*pe[8])/11301757},
{F[3,40]*F[1,1,8],(-220855680*p[8]+66575464853*p[11])/813726504-(766860*tr5*pe[8])/11301757},
{F[3,41]*F[1,1,8],(813441024*p[8]-241358495413*p[11])/4882359024+(1412224*tr5*pe[8])/33905271},
{F[3,42]*F[1,1,8],(-2387712*p[8]+951307277*p[11])/45207028-(149232*tr5*pe[8])/11301757},
{F[3,44]*F[1,1,8],(-4*(301056*p[8]-49572769*p[11]))/101715813-(100352*tr5*pe[8])/33905271},
{eps5*F[3,45]*F[1,1,8],(3*p[9])/2+(3*tr5*(pe[9]-pe[10]))/8},
{F[3,51]*F[1,1,8],(2*(6144*p[8]-5163355*p[11]))/11301757+(3072*tr5*pe[8])/11301757},
{F[3,52]*F[1,1,8],(485376*p[8]-679147213*p[11])/542484336+(2528*tr5*pe[8])/11301757},
{F[3,53]*F[1,1,8],(15*(6144*p[8]-5163355*p[11]))/90414056+(2880*tr5*pe[8])/11301757},
{F[3,54]*F[1,1,8],(-4*(95232*p[8]-63079367*p[11]))/33905271-(31744*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,8],(-153600*p[8]+400326043*p[11])/135621084-(3200*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,8],(-3*(30720*p[8]-116230831*p[11]))/180828112-(1440*tr5*pe[8])/11301757},
{F[3,57]*F[1,1,8],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,8],(11*(6144*p[8]-5163355*p[11]))/45207028+(4224*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,8],(-9*(10240*p[8]+21532427*p[11]))/180828112-(1440*tr5*pe[8])/11301757},
{eps5*F[3,63]*F[1,1,8],-p[9]+(tr5*(-pe[9]+2*pe[10]))/4},
{F[3,65]*F[1,1,8],(6144*p[8]-5163355*p[11])/45207028+(384*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,8],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,8],(3*(6144*p[8]-5163355*p[11]))/45207028+(1152*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,8],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,69]*F[1,1,8],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{eps5*F[3,70]*F[1,1,8],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{eps5*F[3,71]*F[1,1,8],2*p[9]+(tr5*(2*pe[9]-3*pe[10]))/4},
{eps5*F[3,78]*F[1,1,8],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{F[3,79]*F[1,1,8],(3*(808960*p[8]-355858041*p[11]))/45207028+(151680*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,8],p[9]/2+(tr5*(2*pe[9]+11*pe[10]))/16},
{eps5*F[3,82]*F[1,1,8],p[9]/2+(tr5*(pe[9]-3*pe[10]))/8},
{F[1,1,1]*F[1,1,8],p[21]+(tr5*pe[21])/4},
{F[1,1,1]^2*F[1,1,8],p[3]/4+p[5]/2-(92160*p[8])/11301757+(20941540*p[11])/11301757+p[19]/9+(2*p[23])/3+p[27]/3-(2*p[30])/9+(tr5*(pe[3]/4+pe[5]/2-(92160*pe[8])/11301757+pe[19]/9+(2*pe[23])/3+pe[27]/3-(2*pe[30])/9))/4},
{F[1,1,1]^3*F[1,1,8],(-54463443456*p[8]+585417546317*p[11])/58588308288-(70915942*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,8],p[22]+(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8],p[3]/6+p[5]/3-(184320*p[8])/11301757+(75788351*p[11])/11301757-(2*p[19])/9+(4*p[23])/3+p[30]/9+tr5*(pe[3]/24+pe[5]/12-(46080*pe[8])/11301757-pe[19]/18+pe[23]/3+pe[30]/36)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(-1296384*p[8]+343551943*p[11])/180828112-(20256*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,8],p[3]/12+p[5]/6+(46080*p[8])/11301757-(10470770*p[11])/11301757-p[19]/9+(2*p[23])/3+p[30]/18+tr5*(pe[3]/48+pe[5]/24+(11520*pe[8])/11301757-pe[19]/36+pe[23]/6+pe[30]/72)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(12079104*p[8]+3874324507*p[11])/271242168+(125824*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,8],(-137533440*p[8]-59753756423*p[11])/3254906016-(358160*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(22854402816*p[8]-7120170691789*p[11])/9764718048+(59516674*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(-2575872*p[8]+788747669*p[11])/135621084-(53664*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(-3681792*p[8]+1040046149*p[11])/271242168-(38352*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,8],(3*p[3])/20-p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-p[23]/10-p[27]/2+p[30]/4+tr5*((3*pe[3])/80-pe[5]/4+(17280*pe[8])/11301757-pe[23]/40-pe[27]/8+pe[30]/16)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(-36488555520*p[8]+23811558241369*p[11])/39058872192-(23755570*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(560640*p[8]-112325359*p[11])/45207028+(35040*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,8],(-137706432*p[8]+71168845877*p[11])/542484336-(717221*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8],(-3*p[3]-5*p[21]-p[22]-18*p[23]-p[26]-p[31]-6*p[33])/5+(tr5*(-3*pe[3]-5*pe[21]-pe[22]-18*pe[23]-pe[26]-pe[31]-6*pe[33]))/20},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(-2*p[3])/5-p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757-(2*p[19])/9-(26*p[23])/15-(2*p[27])/3+(4*p[30])/9+tr5*(-1/10*pe[3]-pe[5]/4+(46080*pe[8])/11301757-pe[19]/18-(13*pe[23])/30-pe[27]/6+pe[30]/9)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(1978195456*p[8]-482434148345*p[11])/2169937344+(7727326*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,4]*F[1,1,8],-1/6*p[3]-p[5]/3-(92160*p[8])/11301757+(20941540*p[11])/11301757+(2*p[19])/9-(4*p[23])/3-p[30]/9+(tr5*(-1/6*pe[3]-pe[5]/3-(92160*pe[8])/11301757+(2*pe[19])/9-(4*pe[23])/3-pe[30]/9))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(-4540416*p[8]-456344801*p[11])/271242168-(47296*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-5*(3354624*p[8]-95468393*p[11]))/542484336-(87360*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(-3*p[3])/10+2*p[5]-(138240*p[8])/11301757+(31412310*p[11])/11301757+p[23]/5+p[27]-p[30]/2+(tr5*((-3*pe[3])/10+2*pe[5]-(138240*pe[8])/11301757+pe[23]/5+pe[27]-pe[30]/2))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-35165824512*p[8]+4582641591487*p[11])/19529436096-(45788834*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(317952*p[8]-501715079*p[11])/135621084+(6624*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(-7964067072*p[8]+7426685983511*p[11])/39058872192-(10369879*tr5*pe[8])/203431626},
{F[1,1,4]^2*F[1,1,8],p[3]/4-p[5]/2-(23040*p[8])/11301757+(5235385*p[11])/11301757+p[19]/9+p[23]/6-p[27]/6+p[30]/36+(tr5*(pe[3]/4-pe[5]/2-(23040*pe[8])/11301757+pe[19]/9+pe[23]/6-pe[27]/6+pe[30]/36))/4},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(-6780182528*p[8]+4317482929791*p[11])/4339874688-(13242544*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(5*(1734144*p[8]+336796975*p[11]))/135621084+(180640*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(61553557632*p[8]-31119157239581*p[11])/19529436096+(160295723*tr5*pe[8])/203431626},
{F[1,1,4]^3*F[1,1,8],(-84448409088*p[8]+44644165477871*p[11])/117176616576-(54979433*tr5*pe[8])/305147439},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(-5404672*p[8]+7224314943*p[11])/361656224-(42224*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(-534528*p[8]+87555661*p[11])/45207028-(33408*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(2224128*p[8]+605950273*p[11])/180828112+(34752*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(5*(4608*p[8]-1047077*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(15*(985088*p[8]-1423083787*p[11]))/723312448+(57720*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(5404672*p[8]-7224314943*p[11])/180828112+(84448*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-5*(356352*p[8]+141293933*p[11]))/90414056-(55680*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-15071232*p[8]+21413269733*p[11])/361656224-(117744*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(-38912*p[8]-8526496053*p[11])/723312448-(152*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(4128000*p[8]-2405351263*p[11])/271242168+(43000*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(3*(802816*p[8]+225694921*p[11]))/90414056+(75264*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(-1982208*p[8]+813957473*p[11])/90414056-(61944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(6957494272*p[8]+1692820496557*p[11])/442667218176+(6794428*tr5*pe[8])/1729168821},
{F[1,1,5]^3*F[1,1,8],(2728513536*p[8]-980982703483*p[11])/9764718048+(7105504*tr5*pe[8])/101715813},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(5904384*p[8]-1910509765*p[11])/813726504+(61504*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-448512*p[8]-97748879*p[11])/271242168-(4672*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(1929216*p[8]-95556275*p[11])/203431626+(80384*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-25*(227328*p[8]-55423051*p[11]))/271242168-(59200*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-1942130688*p[8]+756927478373*p[11])/55333402272-(5057632*tr5*pe[8])/576389607},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(448512*p[8]+97748879*p[11])/135621084+(9344*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(27617280*p[8]-9782793409*p[11])/813726504+(287680*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-134242304*p[8]-88833851133*p[11])/18444467424-(1048768*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-11*(871780352*p[8]+240788772239*p[11]))/73777869696-(18729656*tr5*pe[8])/576389607},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(-1194504081408*p[8]+344659198010641*p[11])/3984004963584-(14401332*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(-851267584*p[8]+988880287335*p[11])/55333402272-(6650528*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(264192*p[8]-493266433*p[11])/542484336+(1376*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(19*(2341203968*p[8]-7569494451*p[11]))/442667218176+(43440308*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(390188759040*p[8]+284089158312817*p[11])/1992002481792+(28225460*tr5*pe[8])/576389607},
{F[1,1,6]^3*F[1,1,8],(-70472515584*p[8]-104661976025711*p[11])/1328001654528-(22940272*tr5*pe[8])/1729168821},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(2*(618432*p[8]-281327515*p[11]))/33905271+(103072*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(78336*p[8]+4803205*p[11])/11301757+(19584*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-320*(2928*p[8]-76697*p[11]))/101715813-(78080*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(-6438144*p[8]+2854940819*p[11])/271242168-(67064*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(1587843072*p[8]-514521177925*p[11])/55333402272+(1378336*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(393216*p[8]-25307281*p[11])/101715813+(32768*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(-19*(29675520*p[8]-28747696759*p[11]))/55333402272-(489440*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(454656*p[8]-9130289*p[11])/33905271+(37888*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(11*(871780352*p[8]+240788772239*p[11]))/110666804544+(37459312*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-431289796608*p[8]+29992285776785*p[11])/1992002481792-(93595876*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(5*(1686032384*p[8]+49052834373*p[11]))/55333402272+(65860640*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-10656157696*p[8]-200562276921*p[11])/55333402272-(83251232*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(9403526144*p[8]-3339838901309*p[11])/18444467424+(73465048*tr5*pe[8])/576389607},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-70013528064*p[8]-82952939052341*p[11])/1992002481792-(1688212*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-86759200*p[8]-15287305057*p[11])/576389607-(21689800*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(20886425600*p[8]+3066076953899*p[11])/221333609088+(40793800*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(-66701792256*p[8]+16887352069271*p[11])/166000206816-(173702584*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(-66957041664*p[8]+24566405978279*p[11])/221333609088-(14530608*tr5*pe[8])/192129869},
{F[1,1,7]^3*F[1,1,8],(116507559936*p[8]-19801096813627*p[11])/332000413632+(151702552*tr5*pe[8])/1729168821},
{F[1,1,8]^2,(31*p[3]+6*(-4*p[22]+31*p[23]+5*p[25]+p[26]+p[31]+6*p[33]))/60+(tr5*(31*pe[3]+6*(-4*pe[22]+31*pe[23]+5*pe[25]+pe[26]+pe[31]+6*pe[33])))/240},
{F[1,1,1]*F[1,1,8]^2,-1/2*p[3]+(3*p[5])/2-(46080*p[8])/11301757+(10470770*p[11])/11301757-p[19]/9-(2*p[23])/3+(2*p[27])/3-(5*p[30])/18+tr5*(-1/8*pe[3]+(3*pe[5])/8-(11520*pe[8])/11301757-pe[19]/36-pe[23]/6+pe[27]/6-(5*pe[30])/72)},
{F[1,1,1]^2*F[1,1,8]^2,(14158218624*p[8]-11125100659957*p[11])/19529436096+(36870361*tr5*pe[8])/203431626},
{F[1,1,2]*F[1,1,8]^2,p[3]/15-p[5]/6-(46080*p[8])/11301757+(10470770*p[11])/11301757+p[19]/9-(4*p[23])/15-p[30]/18+tr5*(pe[3]/60-pe[5]/24-(11520*pe[8])/11301757+pe[19]/36-pe[23]/15-pe[30]/72)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-606976*p[8]-128923731*p[11])/22603514-(75872*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,8]^2,(243712*p[8]-4220704069*p[11])/723312448+(952*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]^2,(3*p[3])/20-p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-p[23]/10-p[27]/2+p[30]/4+tr5*((3*pe[3])/80-pe[5]/4+(17280*pe[8])/11301757-pe[23]/40-pe[27]/8+pe[30]/16)},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(-5422726656*p[8]+4070802038287*p[11])/13019624064-(1176807*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(3285504*p[8]-723962387*p[11])/271242168+(34224*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,8]^2,(-9204548352*p[8]+2728257039625*p[11])/13019624064-(11985089*tr5*pe[8])/67810542},
{F[1,1,4]*F[1,1,8]^2,(7*p[3])/20-p[5]/2-(23040*p[8])/11301757+(5235385*p[11])/11301757+p[19]/9+(23*p[23])/30-p[27]/6+p[30]/36+tr5*((7*pe[3])/80-pe[5]/8-(5760*pe[8])/11301757+pe[19]/36+(23*pe[23])/120-pe[27]/24+pe[30]/144)},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(79002402816*p[8]-33574648090793*p[11])/39058872192+(51433856*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(4357632*p[8]+900974855*p[11])/135621084+(90784*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(-9425611776*p[8]+7246919627359*p[11])/13019624064-(6136466*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,8]^2,(-17525402112*p[8]+6822214567151*p[11])/19529436096-(22819534*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(-18468864*p[8]+21431864041*p[11])/542484336-(96192*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(792576*p[8]-146191973*p[11])/90414056+(24768*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(25*(620544*p[8]-860551565*p[11]))/723312448+(60600*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(12197859328*p[8]-1613683091735*p[11])/442667218176+(11911972*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[1,1,8]^2,(2534194944*p[8]-1194520885889*p[11])/29294154144+(733274*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(35579904*p[8]-7726941571*p[11])/813726504+(370624*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(448512*p[8]+97748879*p[11])/271242168+(4672*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-50325504*p[8]+10557707149*p[11])/1627453008-(262112*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(1812025344*p[8]+329471223271*p[11])/26039248128+(589852*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(19*(27709673472*p[8]-12240510853391*p[11]))/1328001654528+(57127148*tr5*pe[8])/576389607},
{F[1,1,6]^2*F[1,1,8]^2,(-1127761127424*p[8]-102868938143557*p[11])/3984004963584-(122369914*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(-6161664*p[8]+1707147527*p[11])/813726504-(64184*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-78336*p[8]-4803205*p[11])/11301757-(19584*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(2417664*p[8]-48321839*p[11])/203431626+(100736*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-11896262656*p[8]-1575271438171*p[11])/110666804544-(46469776*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(-477998536704*p[8]+133476161257867*p[11])/664000827264-(311196964*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(-240157083648*p[8]+101539809705023*p[11])/664000827264-(156352268*tr5*pe[8])/1729168821},
{F[1,1,7]^2*F[1,1,8]^2,(48651823616*p[8]-6299180838957*p[11])/55333402272+(380092372*tr5*pe[8])/1729168821},
{F[1,1,8]^3,p[23]+(tr5*pe[23])/4},
{F[1,1,1]*F[1,1,8]^3,(20005087872*p[8]-4244754866285*p[11])/29294154144+(52096583*tr5*pe[8])/305147439},
{F[1,1,2]*F[1,1,8]^3,(78268416*p[8]+41635919183*p[11])/3254906016+(203824*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,8]^3,(-159297920*p[8]+36973674381*p[11])/723312448-(1244515*tr5*pe[8])/22603514},
{F[1,1,4]*F[1,1,8]^3,(-25630253952*p[8]+5234611626229*p[11])/58588308288-(66745453*tr5*pe[8])/610294878},
{F[1,1,5]*F[1,1,8]^3,(1016603136*p[8]-190881749159*p[11])/43941231216+(65368*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]^3,(-2202080256*p[8]+837182911271*p[11])/21970615608-(849568*tr5*pe[8])/33905271},
{F[1,1,7]*F[1,1,8]^3,(740844288*p[8]-315756701489*p[11])/7323538536+(2572376*tr5*pe[8])/101715813},
{F[1,1,8]^4,(65912944704*p[8]-24956552354095*p[11])/117176616576+(343296587*tr5*pe[8])/2441179512},
{F[1,1,9],p[24]+(tr5*pe[24])/4},
{F[3,1]*F[1,1,9],(823296*p[8]-70292935*p[11])/90414056+(25728*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,9],(3*(137728*p[8]-48876479*p[11]))/22603514+(51648*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,9],(2361344*p[8]+4517828089*p[11])/813726504+(73792*tr5*pe[8])/101715813},
{F[3,4]*F[1,1,9],(-3683328*p[8]+2242148669*p[11])/542484336-(19184*tr5*pe[8])/11301757},
{F[3,5]*F[1,1,9],(183246848*p[8]-107906451695*p[11])/3254906016+(1431616*tr5*pe[8])/101715813},
{F[3,6]*F[1,1,9],(-479232*p[8]+481853989*p[11])/135621084-(9984*tr5*pe[8])/11301757},
{F[3,7]*F[1,1,9],(3*(5691392*p[8]-4813125867*p[11]))/361656224+(133392*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,9],(85813248*p[8]-46506797923*p[11])/542484336+(446944*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,9],(-64*(10532*p[8]-2854285*p[11]))/11301757-(168512*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,9],(39936*p[8]-276549583*p[11])/90414056+(1248*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,9],(47507456*p[8]-42802962761*p[11])/1627453008+(742304*tr5*pe[8])/101715813},
{F[3,12]*F[1,1,9],(-11160576*p[8]+2389097653*p[11])/542484336-(58128*tr5*pe[8])/11301757},
{F[3,13]*F[1,1,9],(-25014272*p[8]+2347469507*p[11])/3254906016-(195424*tr5*pe[8])/101715813},
{F[3,14]*F[1,1,9],(-7514112*p[8]+2133133075*p[11])/271242168-(78272*tr5*pe[8])/11301757},
{F[3,15]*F[1,1,9],(-119808*p[8]+61129273*p[11])/22603514-(14976*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,9],(85*(4608*p[8]-1047077*p[11]))/22603514+(48960*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,9],(-4575232*p[8]+26813915833*p[11])/1084968672-(35744*tr5*pe[8])/33905271},
{F[3,18]*F[1,1,9],(-2958336*p[8]+954767359*p[11])/180828112-(46224*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,9],(-609792*p[8]+244046255*p[11])/67810542-(25408*tr5*pe[8])/11301757},
{F[3,20]*F[1,1,9],(-1267712*p[8]+1931840285*p[11])/406863252-(79232*tr5*pe[8])/101715813},
{F[3,21]*F[1,1,9],(-27*(6144*p[8]-5163355*p[11]))/90414056-(5184*tr5*pe[8])/11301757},
{F[3,22]*F[1,1,9],(129024*p[8]-63223427*p[11])/11301757+(32256*tr5*pe[8])/11301757},
{eps5*F[3,23]*F[1,1,9],p[9]/2+(tr5*pe[9])/8},
{F[3,24]*F[1,1,9],(-413696*p[8]+321295137*p[11])/11301757-(103424*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,9],(3*p[9])/2+(3*tr5*(pe[9]-pe[10]))/8},
{F[3,27]*F[1,1,9],(-4608*p[8]+1047077*p[11])/22603514-(576*tr5*pe[8])/11301757},
{F[3,28]*F[1,1,9],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,29]*F[1,1,9],(-3*(4608*p[8]-1047077*p[11]))/22603514-(1728*tr5*pe[8])/11301757},
{F[3,30]*F[1,1,9],(4608*p[8]-1047077*p[11])/22603514+(576*tr5*pe[8])/11301757},
{F[3,31]*F[1,1,9],(-2*(22272*p[8]-14479003*p[11]))/11301757-(11136*tr5*pe[8])/11301757},
{F[3,32]*F[1,1,9],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[3,33]*F[1,1,9],(-3*(22272*p[8]-14479003*p[11]))/11301757-(16704*tr5*pe[8])/11301757},
{F[3,34]*F[1,1,9],(-16*(22272*p[8]-14479003*p[11]))/33905271-(29696*tr5*pe[8])/11301757},
{F[3,35]*F[1,1,9],(9*(6144*p[8]-5163355*p[11]))/90414056+(1728*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,9],(-4*(22272*p[8]-14479003*p[11]))/33905271-(7424*tr5*pe[8])/11301757},
{F[3,38]*F[1,1,9],(-22272*p[8]+14479003*p[11])/11301757-(5568*tr5*pe[8])/11301757},
{F[3,40]*F[1,1,9],(-22272*p[8]+14479003*p[11])/11301757-(5568*tr5*pe[8])/11301757},
{F[3,42]*F[1,1,9],(2*(22272*p[8]-14479003*p[11]))/11301757+(11136*tr5*pe[8])/11301757},
{eps5*F[3,43]*F[1,1,9],-1/2*p[9]+(tr5*(-pe[9]+pe[10]))/8},
{F[3,44]*F[1,1,9],(4*(22272*p[8]-14479003*p[11]))/33905271+(7424*tr5*pe[8])/11301757},
{eps5*F[3,45]*F[1,1,9],p[9]+(tr5*(pe[9]-pe[10]))/4},
{F[3,51]*F[1,1,9],(-11556864*p[8]+139049577863*p[11])/14647077072-(6688*tr5*pe[8])/33905271},
{F[3,52]*F[1,1,9],(337305600*p[8]+521431642283*p[11])/58588308288+(48800*tr5*pe[8])/33905271},
{F[3,53]*F[1,1,9],(-159744*p[8]+100341959*p[11])/90414056-(4992*tr5*pe[8])/11301757},
{F[3,54]*F[1,1,9],(4*(132096*p[8]-94059497*p[11]))/33905271+(44032*tr5*pe[8])/11301757},
{F[3,55]*F[1,1,9],(4859136*p[8]+1738249189*p[11])/915442317+(44992*tr5*pe[8])/33905271},
{F[3,56]*F[1,1,9],(2897510400*p[8]+2006224532047*p[11])/58588308288+(419200*tr5*pe[8])/33905271},
{F[3,57]*F[1,1,9],(-1628160*p[8]+260716889*p[11])/361656224-(12720*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,9],(244426752*p[8]+45055786669*p[11])/542484336+(1273056*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,9],(-1890902016*p[8]-394917351373*p[11])/19529436096-(273568*tr5*pe[8])/11301757},
{F[3,60]*F[1,1,9],(-18468864*p[8]-20814103625*p[11])/1830884634-(85504*tr5*pe[8])/33905271},
{F[3,61]*F[1,1,9],(20*(4608*p[8]-1047077*p[11]))/11301757+(23040*tr5*pe[8])/11301757},
{eps5*F[3,63]*F[1,1,9],-1/8*(tr5*pe[10])},
{F[3,65]*F[1,1,9],(-3*(6144*p[8]-5163355*p[11]))/45207028-(1152*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,9],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,9],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,9],(-6144*p[8]+5163355*p[11])/45207028-(384*tr5*pe[8])/11301757},
{eps5*F[3,70]*F[1,1,9],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{F[3,77]*F[1,1,9],(32*(4608*p[8]-1047077*p[11]))/11301757+(36864*tr5*pe[8])/11301757},
{eps5*F[3,78]*F[1,1,9],-1/2*p[9]+(tr5*(-pe[9]+2*pe[10]))/8},
{F[3,79]*F[1,1,9],(-5670912*p[8]+1804716331*p[11])/45207028-(354432*tr5*pe[8])/11301757},
{eps5*F[3,80]*F[1,1,9],-1/2*p[9]+(tr5*(-2*pe[9]-9*pe[10]))/16},
{eps5*F[3,81]*F[1,1,9],p[9]+(tr5*(2*pe[9]-3*pe[10]))/8},
{eps5*F[3,82]*F[1,1,9],-1/2*p[9]+(tr5*(-pe[9]+3*pe[10]))/8},
{F[1,1,1]*F[1,1,9],p[25]+(tr5*pe[25])/4},
{F[1,1,1]^2*F[1,1,9],-1/15*p[3]+p[5]/6-(230400*p[8])/11301757+(86259121*p[11])/11301757-p[19]/9-(11*p[23])/15+p[30]/18+tr5*(-1/60*pe[3]+pe[5]/24-(57600*pe[8])/11301757-pe[19]/36-(11*pe[23])/60+pe[30]/72)},
{F[1,1,1]^3*F[1,1,9],(-13709312*p[8]+3334926803*p[11])/271242168-(428416*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,9],p[26]+(tr5*pe[26])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],p[3]/6+p[5]/3+(92160*p[8])/11301757-(20941540*p[11])/11301757-(2*p[19])/9+(4*p[23])/3+p[30]/9+(tr5*(pe[3]/6+pe[5]/3+(92160*pe[8])/11301757-(2*pe[19])/9+(4*pe[23])/3+pe[30]/9))/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(-5*(666624*p[8]-260727457*p[11]))/135621084-(69440*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,9],-1/6*p[5]+(92160*p[8])/11301757-(20941540*p[11])/11301757+p[19]/9+(2*p[23])/3+(4*p[30])/9+tr5*(-1/24*pe[5]+(23040*pe[8])/11301757+(pe[19]+6*pe[23]+4*pe[30])/36)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(-16*(119400*p[8]-96413417*p[11]))/33905271-(159200*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,9],(29673472*p[8]+95840826275*p[11])/2441179512+(927296*tr5*pe[8])/305147439},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(573952*p[8]+70500867*p[11])/90414056+(17936*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(-2354688*p[8]+738487973*p[11])/135621084-(49056*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(-3*(364032*p[8]-105322597*p[11]))/45207028-(68256*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(13341696*p[8]-3600492043*p[11])/542484336+(69488*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(202752*p[8]-79976659*p[11])/135621084+(4224*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,9],(4874466816*p[8]+2467232434991*p[11])/43941231216+(2820872*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,9],-p[26]-(tr5*pe[26])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],-1/6*p[3]-p[5]/3-(92160*p[8])/11301757+(20941540*p[11])/11301757+(2*p[19])/9-(4*p[23])/3-p[30]/9+(tr5*(-1/6*pe[3]-pe[5]/3-(92160*pe[8])/11301757+(2*pe[19])/9-(4*pe[23])/3-pe[30]/9))/4},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(11*(642048*p[8]+8564617*p[11]))/271242168+(73568*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9],p[5]/3-(184320*p[8])/11301757+(41883080*p[11])/11301757-(2*p[19])/9-(4*p[23])/3-(8*p[30])/9+tr5*(pe[5]/12-(46080*pe[8])/11301757+(-pe[19]-6*pe[23]-4*pe[30])/18)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(3136512*p[8]-1251427495*p[11])/135621084+(65344*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-17*(361472*p[8]+541970763*p[11]))/271242168-(192032*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-7*(20224*p[8]+6078377*p[11]))/22603514-(17696*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(9*(109056*p[8]-32315327*p[11]))/22603514+(122688*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(715843584*p[8]+394390982977*p[11])/36888934848+(932088*tr5*pe[8])/192129869},
{F[1,1,4]^2*F[1,1,9],p[3]/20+(5*p[5])/6+(161280*p[8])/11301757-(36647695*p[11])/11301757-(5*p[19])/9+(59*p[23])/30+p[30]/36+tr5*(pe[3]/80+(5*pe[5])/24+(40320*pe[8])/11301757-(5*pe[19])/36+(59*pe[23])/120+pe[30]/144)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(6472704*p[8]-10531036021*p[11])/542484336+(33712*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(135067648*p[8]-150526496629*p[11])/2169937344+(527608*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(-4511616*p[8]+1732477265*p[11])/135621084-(93992*tr5*pe[8])/11301757},
{F[1,1,4]^3*F[1,1,9],(-11921408*p[8]-96730232299*p[11])/4882359024-(186272*tr5*pe[8])/305147439},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-534528*p[8]+87555661*p[11])/90414056-(16704*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],(-460800*p[8]+70802429*p[11])/45207028-(28800*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-1447168*p[8]-793172971*p[11])/67810542-(180896*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(35*(4608*p[8]-1047077*p[11]))/33905271+(13440*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(2774016*p[8]-325192915*p[11])/542484336+(14448*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9],-1/10*p[3]-2*p[5]-(138240*p[8])/11301757+(31412310*p[11])/11301757+(4*p[19])/3-(13*p[23])/5+(5*p[30])/6+tr5*(-1/40*pe[3]-pe[5]/2-(34560*pe[8])/11301757+pe[19]/3-(13*pe[23])/20+(5*pe[30])/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(3*(805888*p[8]+217462365*p[11]))/90414056+(75552*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-8710144*p[8]+114588659211*p[11])/1084968672-(68048*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(824832*p[8]-390858409*p[11])/90414056+(25776*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(-5*(1296896*p[8]-2145670651*p[11]))/90414056-(202640*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,9],p[3]/20+p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-(2*p[19])/3+(13*p[23])/10-(5*p[30])/12+(tr5*(pe[3]/20+pe[5]+(69120*pe[8])/11301757-(2*pe[19])/3+(13*pe[23])/10-(5*pe[30])/12))/4},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-4137984*p[8]+228264455*p[11])/180828112-(64656*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(176478208*p[8]-457835474113*p[11])/6509812032+(689368*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(1337856*p[8]-522501991*p[11])/180828112+(20904*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(73768960*p[8]-306907523809*p[11])/3254906016+(576320*tr5*pe[8])/101715813},
{F[1,1,5]^3*F[1,1,9],(-20371456*p[8]+326757967843*p[11])/9764718048-(159152*tr5*pe[8])/305147439},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(8*(15648*p[8]-965713*p[11]))/33905271+(10432*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(906240*p[8]-609021143*p[11])/90414056+(28320*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(129024*p[8]-85826941*p[11])/22603514+(16128*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-5*(9706952704*p[8]+4558193616609*p[11]))/221333609088-(94794460*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(337920*p[8]-12742357*p[11])/67810542+(14080*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(448512*p[8]+97748879*p[11])/67810542+(18688*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-964638720*p[8]-247940422901*p[11])/6148155808-(7536240*tr5*pe[8])/192129869},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-1296384*p[8]-63311309*p[11])/180828112-(20256*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-3*(156672*p[8]-1695347*p[11]))/90414056-(14688*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(448512*p[8]+97748879*p[11])/90414056+(14016*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(-804864*p[8]+133915169*p[11])/180828112-(12576*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(-4905984*p[8]+3122733473*p[11])/542484336-(25552*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(-129024*p[8]+85826941*p[11])/45207028-(8064*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(17848574208*p[8]+4614921102079*p[11])/62250077556+(13772048*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(3077744640*p[8]+626222621951*p[11])/36888934848+(4007480*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(113664*p[8]+226578007*p[11])/180828112+(1776*tr5*pe[8])/11301757},
{F[1,1,6]^3*F[1,1,9],(-122272008192*p[8]-16607198451637*p[11])/1992002481792-(8844908*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(17*(1536*p[8]+7185479*p[11]))/33905271+(2176*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-1330595840*p[8]-168116656963*p[11])/12296311616-(5197640*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-26*(21504*p[8]-1119107*p[11]))/33905271-(46592*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-4*(78336*p[8]+4803205*p[11]))/11301757-(78336*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(1867776*p[8]-43922725*p[11])/67810542+(77824*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-3*(78336*p[8]+4803205*p[11]))/11301757-(58752*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(13*(21504*p[8]-1119107*p[11]))/22603514+(34944*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-2*(160512*p[8]+21919229*p[11]))/33905271-(26752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(3*(1388251136*p[8]+148867473731*p[11]))/6148155808+(32537136*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-4*(22272*p[8]-14479003*p[11]))/33905271-(7424*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-12543559680*p[8]-1238431983931*p[11])/36888934848-(16332760*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(4*(176640*p[8]-55206961*p[11]))/33905271+(58880*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(5*(22272*p[8]-14479003*p[11]))/33905271+(9280*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(22272*p[8]-14479003*p[11])/11301757+(5568*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(-70656*p[8]+87632975*p[11])/22603514-(8832*tr5*pe[8])/11301757},
{F[1,1,7]^3*F[1,1,9],(-2356224*p[8]+471362083*p[11])/203431626-(98176*tr5*pe[8])/33905271},
{F[1,1,8]*F[1,1,9],-p[25]-(tr5*pe[25])/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(2*p[3])/15-p[5]/3+(184320*p[8])/11301757-(75788351*p[11])/11301757+(2*p[19])/9+(22*p[23])/15-p[30]/9+tr5*(pe[3]/30-pe[5]/12+(46080*pe[8])/11301757+pe[19]/18+(11*pe[23])/30-pe[30]/36)},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(11968512*p[8]-4237810685*p[11])/542484336+(62336*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9],-1/6*p[3]-p[5]/3-(92160*p[8])/11301757+(20941540*p[11])/11301757+(2*p[19])/9-(4*p[23])/3-p[30]/9+(tr5*(-1/6*pe[3]-pe[5]/3-(92160*pe[8])/11301757+(2*pe[19])/9-(4*pe[23])/3-pe[30]/9))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(5677056*p[8]-8828270783*p[11])/271242168+(59136*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-5*(7047168*p[8]+3299865527*p[11]))/1084968672-(91760*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(2*(178368*p[8]-85266727*p[11]))/33905271+(29728*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(2520576*p[8]-776182745*p[11])/135621084+(52512*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-1136128*p[8]+215467125*p[11])/90414056-(35504*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9],p[3]/6+p[5]/3+(92160*p[8])/11301757-(20941540*p[11])/11301757-(2*p[19])/9+(4*p[23])/3+p[30]/9+(tr5*(pe[3]/6+pe[5]/3+(92160*pe[8])/11301757-(2*pe[19])/9+(4*pe[23])/3+pe[30]/9))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(1026048*p[8]+2528246815*p[11])/271242168+(10688*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(2397696*p[8]+2536783343*p[11])/67810542+(99904*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(5492736*p[8]-1756694849*p[11])/271242168+(57216*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-68732928*p[8]-9256966625*p[11])/1084968672-(178992*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(516096*p[8]-83367353*p[11])/45207028+(32256*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(516096*p[8]-83367353*p[11])/45207028+(32256*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(5713920*p[8]+2193867433*p[11])/180828112+(89280*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-7483392*p[8]-1927410949*p[11])/361656224-(58464*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(768000*p[8]-102935039*p[11])/135621084+(16000*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(448512*p[8]+97748879*p[11])/135621084+(9344*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-325632*p[8]+544899983*p[11])/90414056-(10176*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-657408*p[8]+9994649*p[11])/135621084-(13696*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],(2*(22272*p[8]-14479003*p[11]))/11301757+(11136*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-2021376*p[8]-606814633*p[11])/542484336-(10528*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-20*(57216*p[8]-12059393*p[11]))/33905271-(95360*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(26*(21504*p[8]-1119107*p[11]))/33905271+(46592*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2*(22272*p[8]-14479003*p[11]))/11301757-(11136*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(176640*p[8]+12603581*p[11])/33905271+(14720*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(434688*p[8]-204257329*p[11])/67810542+(18112*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,1,9],-1/15*p[3]+p[5]/6+(46080*p[8])/11301757-(10470770*p[11])/11301757-p[19]/9-(11*p[23])/15+p[30]/18+tr5*(-1/60*pe[3]+pe[5]/24+(11520*pe[8])/11301757-pe[19]/36-(11*pe[23])/60+pe[30]/72)},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(10801152*p[8]-182695331*p[11])/271242168+(112512*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(-11*(915456*p[8]-2668035071*p[11]))/1084968672-(26224*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(-12945408*p[8]+4572808579*p[11])/542484336-(67424*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-19971072*p[8]-2977636687*p[11])/542484336-(104016*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(-9*(49152*p[8]-7401569*p[11]))/90414056-(13824*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(-718848*p[8]+174645769*p[11])/90414056-(22464*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(325632*p[8]-70226189*p[11])/22603514+(40704*tr5*pe[8])/11301757},
{F[1,1,8]^3*F[1,1,9],(5036544*p[8]-8061130445*p[11])/406863252+(34976*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]^2,-1/30*p[3]-p[5]/6-(46080*p[8])/11301757+(10470770*p[11])/11301757+p[19]/9+(17*p[23])/15-p[30]/18+tr5*(-1/120*pe[3]-pe[5]/24-(11520*pe[8])/11301757+pe[19]/36+(17*pe[23])/60-pe[30]/72)},
{F[1,1,1]^2*F[1,1,9]^2,(-1749504*p[8]-1945690717*p[11])/135621084-(36448*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]^2,-1/10*p[3]-(11*p[5])/6-(230400*p[8])/11301757+(52353850*p[11])/11301757+(11*p[19])/9-(49*p[23])/15+(7*p[30])/18+tr5*(-1/40*pe[3]-(11*pe[5])/24-(57600*pe[8])/11301757+(11*pe[19])/36-(49*pe[23])/60+(7*pe[30])/72)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(23933952*p[8]-5901889975*p[11])/271242168+(249312*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,9]^2,(-180770816*p[8]+215531774829*p[11])/6509812032-(706136*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(-1459200*p[8]+1209344177*p[11])/180828112-(22800*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(3*(873984*p[8]-273940651*p[11]))/90414056+(81936*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,9]^2,(-3304267776*p[8]-6462256866295*p[11])/117176616576-(239024*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,9]^2,p[3]/20+(5*p[5])/6+(161280*p[8])/11301757-(36647695*p[11])/11301757-(5*p[19])/9+(59*p[23])/30+p[30]/36+tr5*(pe[3]/80+(5*pe[5])/24+(40320*pe[8])/11301757-(5*pe[19])/36+(59*pe[23])/120+pe[30]/144)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(-31509504*p[8]+10923397607*p[11])/542484336-(164112*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(-296081408*p[8]+654067132065*p[11])/6509812032-(1156568*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(1552384*p[8]+185758306915*p[11])/12296311616+(6064*tr5*pe[8])/192129869},
{F[1,1,4]^2*F[1,1,9]^2,(45884416*p[8]-60122664429*p[11])/1627453008+(716944*tr5*pe[8])/101715813},
{F[1,1,5]*F[1,1,9]^2,p[3]/20+p[5]+(69120*p[8])/11301757-(15706155*p[11])/11301757-(2*p[19])/3+(13*p[23])/10-(5*p[30])/12+(tr5*(pe[3]/20+pe[5]+(69120*pe[8])/11301757-(2*pe[19])/3+(13*pe[23])/10-(5*pe[30])/12))/4},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-3*(1192960*p[8]+152111411*p[11]))/180828112-(55920*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(335206400*p[8]-633512669609*p[11])/6509812032+(1309400*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(-165312*p[8]+151994177*p[11])/67810542-(6888*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(21444608*p[8]-173270298725*p[11])/3254906016+(167536*tr5*pe[8])/101715813},
{F[1,1,5]^2*F[1,1,9]^2,(-4112384*p[8]+55756769757*p[11])/1084968672-(32128*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(-863232*p[8]+1013646181*p[11])/542484336-(4496*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(1468416*p[8]+1003706041*p[11])/271242168+(15296*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(290521847808*p[8]+124770545350579*p[11])/1992002481792+(63047276*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(2657863680*p[8]+716252641859*p[11])/36888934848+(3460760*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(2688*p[8]-12854365*p[11])/22603514+(336*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,9]^2,(-7*(5130450432*p[8]+646691830421*p[11]))/166000206816-(31174612*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(528384*p[8]-93694063*p[11])/22603514+(66048*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-5*(78336*p[8]+4803205*p[11]))/11301757-(97920*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-1354827776*p[8]-152363501699*p[11])/12296311616-(5292296*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(7*(78336*p[8]+4803205*p[11]))/22603514+(68544*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(3*(78336*p[8]+4803205*p[11]))/22603514+(29376*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-12367251456*p[8]-1354321801019*p[11])/36888934848-(16103192*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[1,1,9]^2,(-763392*p[8]+294017831*p[11])/67810542-(31808*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]^2,p[3]/30+p[5]/6+(46080*p[8])/11301757-(10470770*p[11])/11301757-p[19]/9-(17*p[23])/15+p[30]/18+tr5*(pe[3]/120+pe[5]/24+(11520*pe[8])/11301757-pe[19]/36-(17*pe[23])/60+pe[30]/72)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(-3374592*p[8]+2499745463*p[11])/135621084-(70304*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(15857664*p[8]+54303094633*p[11])/1084968672+(41296*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(7108608*p[8]-3668443307*p[11])/542484336+(37024*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(-356352*p[8]-47631276847*p[11])/1084968672-(928*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(-3907584*p[8]-2468700533*p[11])/361656224-(30528*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-3127296*p[8]-423326695*p[11])/542484336-(16288*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-513024*p[8]-263917913*p[11])/67810542-(21376*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,1,9]^2,(131*(100352*p[8]-1455247*p[11]))/361656224+(102704*tr5*pe[8])/11301757},
{F[1,1,9]^3,-1/45*p[3]-(4*p[5])/9-(122880*p[8])/11301757+(83766160*p[11])/33905271+(8*p[19])/27+(4*p[23])/45-(4*p[30])/27+tr5*(-1/180*pe[3]-pe[5]/9-(30720*pe[8])/11301757+(2*pe[19])/27+pe[23]/45-pe[30]/27)},
{F[1,1,1]*F[1,1,9]^3,(5*(216576*p[8]-1043767235*p[11]))/203431626+(15040*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]^3,(-15679488*p[8]-1345875785*p[11])/1627453008-(81664*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,9]^3,(-1820860416*p[8]-596452978741*p[11])/9764718048-(1580608*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,9]^3,(-28*(1480080*p[8]+2072250283*p[11]))/1729168821-(3453520*tr5*pe[8])/576389607},
{F[1,1,5]*F[1,1,9]^3,(-13*(1683456*p[8]-1426061027*p[11]))/1084968672-(56992*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]^3,(25262585856*p[8]-31215815913077*p[11])/2988003722688+(1218296*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,9]^3,(12262803456*p[8]+1566598991131*p[11])/55333402272+(31934384*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,1,9]^3,(-860416*p[8]+346830513*p[11])/22603514-(107552*tr5*pe[8])/11301757},
{F[1,1,9]^4,(18844123392*p[8]+2747890525609*p[11])/87882462432+(5452582*tr5*pe[8])/101715813},
{F[3,1]*F[1,1,10],(6555648*p[8]-491319677*p[11])/135621084+(136576*tr5*pe[8])/11301757},
{F[3,2]*F[1,1,10],(-46080*p[8]+44376041*p[11])/11301757-(11520*tr5*pe[8])/11301757},
{F[3,3]*F[1,1,10],(-368640*p[8]+230689001*p[11])/22603514-(46080*tr5*pe[8])/11301757},
{F[3,4]*F[1,1,10],(-9043968*p[8]-435090667*p[11])/813726504-(94208*tr5*pe[8])/33905271},
{F[3,5]*F[1,1,10],(-7520256*p[8]+5653142857*p[11])/271242168-(78336*tr5*pe[8])/11301757},
{F[3,6]*F[1,1,10],(-5*(528384*p[8]+64530535*p[11]))/203431626-(110080*tr5*pe[8])/33905271},
{F[3,7]*F[1,1,10],(-27*(16384*p[8]-17536199*p[11]))/45207028-(27648*tr5*pe[8])/11301757},
{F[3,8]*F[1,1,10],(-4*(442368*p[8]-428270345*p[11]))/33905271-(147456*tr5*pe[8])/11301757},
{F[3,9]*F[1,1,10],(16*(6144*p[8]-5163355*p[11]))/33905271+(8192*tr5*pe[8])/11301757},
{F[3,10]*F[1,1,10],(-21504*p[8]+1119107*p[11])/45207028-(1344*tr5*pe[8])/11301757},
{F[3,11]*F[1,1,10],(-774144*p[8]+503659889*p[11])/67810542-(32256*tr5*pe[8])/11301757},
{F[3,12]*F[1,1,10],(-2476032*p[8]-767210699*p[11])/813726504-(25792*tr5*pe[8])/33905271},
{F[3,13]*F[1,1,10],(147456*p[8]-180429305*p[11])/90414056+(4608*tr5*pe[8])/11301757},
{F[3,14]*F[1,1,10],(-1406976*p[8]-241613087*p[11])/406863252-(29312*tr5*pe[8])/33905271},
{F[3,15]*F[1,1,10],(-6*(4608*p[8]-1047077*p[11]))/11301757-(6912*tr5*pe[8])/11301757},
{F[3,16]*F[1,1,10],(-32*(4608*p[8]-1047077*p[11]))/11301757-(36864*tr5*pe[8])/11301757},
{F[3,17]*F[1,1,10],(-3*(221184*p[8]-197182537*p[11]))/90414056-(20736*tr5*pe[8])/11301757},
{F[3,18]*F[1,1,10],(-2678784*p[8]-291672545*p[11])/271242168-(27904*tr5*pe[8])/11301757},
{F[3,19]*F[1,1,10],(-2*(18432*p[8]+7113449*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[3,21]*F[1,1,10],(-3459072*p[8]+58926101*p[11])/406863252-(72064*tr5*pe[8])/33905271},
{eps5*F[3,23]*F[1,1,10],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{F[3,24]*F[1,1,10],(552960*p[8]-453400193*p[11])/67810542+(23040*tr5*pe[8])/11301757},
{eps5*F[3,25]*F[1,1,10],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{F[3,31]*F[1,1,10],(-5932713984*p[8]-1226625213397*p[11])/27666701136-(30899552*tr5*pe[8])/576389607},
{F[3,32]*F[1,1,10],(-10613098496*p[8]-2604259682501*p[11])/36888934848-(41457416*tr5*pe[8])/576389607},
{F[3,33]*F[1,1,10],(-259110912*p[8]-264423990233*p[11])/6148155808-(2024304*tr5*pe[8])/192129869},
{F[3,34]*F[1,1,10],(-22515712*p[8]-4536705323*p[11])/33905271-(5628928*tr5*pe[8])/33905271},
{F[3,35]*F[1,1,10],(-427008*p[8]+2847827*p[11])/45207028-(26688*tr5*pe[8])/11301757},
{F[3,36]*F[1,1,10],(-17207296*p[8]-5064832607*p[11])/271242168-(537728*tr5*pe[8])/33905271},
{F[3,37]*F[1,1,10],(5932713984*p[8]+1226625213397*p[11])/110666804544+(7724888*tr5*pe[8])/576389607},
{F[3,40]*F[1,1,10],(-5932713984*p[8]-1226625213397*p[11])/36888934848-(7724888*tr5*pe[8])/192129869},
{eps5*F[3,43]*F[1,1,10],p[9]/2+(tr5*(pe[9]-2*pe[10]))/8},
{F[3,44]*F[1,1,10],(17207296*p[8]+5064832607*p[11])/271242168+(537728*tr5*pe[8])/33905271},
{eps5*F[3,45]*F[1,1,10],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{F[3,51]*F[1,1,10],(-75963770880*p[8]+11841648598873*p[11])/166000206816-(197822320*tr5*pe[8])/1729168821},
{F[3,52]*F[1,1,10],(-209491126272*p[8]+14451424474009*p[11])/664000827264-(45462484*tr5*pe[8])/576389607},
{F[3,53]*F[1,1,10],(-737163264*p[8]-277945423601*p[11])/18444467424-(1919696*tr5*pe[8])/192129869},
{F[3,54]*F[1,1,10],(-8*(4048288*p[8]-344367223*p[11]))/33905271-(8096576*tr5*pe[8])/33905271},
{F[3,55]*F[1,1,10],(-241560576*p[8]-202575455723*p[11])/2441179512-(279584*tr5*pe[8])/11301757},
{F[3,56]*F[1,1,10],(-16191326208*p[8]-18264742891519*p[11])/664000827264-(10541228*tr5*pe[8])/1729168821},
{F[3,57]*F[1,1,10],(24*(4384*p[8]-917693*p[11]))/11301757+(26304*tr5*pe[8])/11301757},
{F[3,58]*F[1,1,10],(-209848320*p[8]-55309024961*p[11])/542484336-(1092960*tr5*pe[8])/11301757},
{F[3,59]*F[1,1,10],(-18602534912*p[8]+5243931765557*p[11])/73777869696-(36333076*tr5*pe[8])/576389607},
{F[3,60]*F[1,1,10],(-1378304*p[8]-2315094013*p[11])/180828112-(21536*tr5*pe[8])/11301757},
{F[3,61]*F[1,1,10],(-3*(101376*p[8]-11733937*p[11]))/11301757-(76032*tr5*pe[8])/11301757},
{eps5*F[3,62]*F[1,1,10],p[9]+(tr5*(pe[9]-2*pe[10]))/4},
{eps5*F[3,63]*F[1,1,10],-1/4*p[9]+(tr5*(-pe[9]+6*pe[10]))/16},
{F[3,65]*F[1,1,10],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[3,66]*F[1,1,10],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[3,67]*F[1,1,10],(-6144*p[8]+5163355*p[11])/22603514-(768*tr5*pe[8])/11301757},
{F[3,68]*F[1,1,10],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[3,69]*F[1,1,10],(-1600*(2928*p[8]-76697*p[11]))/101715813-(390400*tr5*pe[8])/33905271},
{eps5*F[3,70]*F[1,1,10],p[9]/2+(tr5*(pe[9]-pe[10]))/8},
{F[3,77]*F[1,1,10],(-32*(4608*p[8]-1047077*p[11]))/11301757-(36864*tr5*pe[8])/11301757},
{F[3,79]*F[1,1,10],(20*(6144*p[8]-5163355*p[11]))/11301757+(30720*tr5*pe[8])/11301757},
{eps5*F[3,81]*F[1,1,10],-p[9]+(tr5*(-2*pe[9]+3*pe[10]))/8},
{F[1,1,1]^3*F[1,1,10],(-21460992*p[8]-80289686885*p[11])/6509812032-(27944*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(552960*p[8]-453400193*p[11])/135621084+(11520*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(552960*p[8]-453400193*p[11])/33905271+(46080*tr5*pe[8])/11301757},
{F[1,1,2]^3*F[1,1,10],(-26478592*p[8]+16593925927*p[11])/1084968672-(206864*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(-16*(457584*p[8]-110922799*p[11]))/101715813-(610112*tr5*pe[8])/33905271},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(-6*(4608*p[8]-1047077*p[11]))/11301757-(6912*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(36724224*p[8]-4306360163*p[11])/813726504+(382544*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(110592*p[8]-81638633*p[11])/67810542+(4608*tr5*pe[8])/11301757},
{F[1,1,3]^3*F[1,1,10],(45248587776*p[8]-44744058274247*p[11])/498000620448+(39278288*tr5*pe[8])/1729168821},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(832512*p[8]+198855079*p[11])/135621084+(17344*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(-552960*p[8]+453400193*p[11])/67810542-(23040*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(-221184*p[8]+264993079*p[11])/135621084-(4608*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-540672*p[8]+149227801*p[11])/406863252-(11264*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-3409889280*p[8]-808203336251*p[11])/55333402272-(8879920*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(2823168*p[8]+153381067*p[11])/135621084+(58816*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(2*(359424*p[8]-273801875*p[11]))/33905271+(59904*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-13744128*p[8]-1062335677*p[11])/813726504-(143168*tr5*pe[8])/33905271},
{F[1,1,4]^3*F[1,1,10],(-14412101632*p[8]-5973227905881*p[11])/166000206816-(112594544*tr5*pe[8])/5187506463},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(-26314752*p[8]+29121738805*p[11])/2169937344-(34264*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(552960*p[8]-272572081*p[11])/45207028+(34560*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(562176*p[8]-229459207*p[11])/45207028+(35136*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-20*(4608*p[8]-1047077*p[11]))/33905271-(7680*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(-9*(17408*p[8]-5211375*p[11]))/45207028-(9792*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(-368640*p[8]+230689001*p[11])/22603514-(46080*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(-147456*p[8]+180429305*p[11])/90414056-(4608*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(3311616*p[8]-30404542453*p[11])/2169937344+(4312*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(755712*p[8]-612489151*p[11])/67810542+(31488*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(-562176*p[8]+365080291*p[11])/67810542-(23424*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(-147456*p[8]+180429305*p[11])/90414056-(4608*tr5*pe[8])/11301757},
{F[1,1,5]^3*F[1,1,10],(3938048000*p[8]+872847849221*p[11])/36888934848+(15383000*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-12328960*p[8]-5299335583*p[11])/542484336-(192640*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(324864*p[8]+33547763*p[11])/11301757+(81216*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(-129024*p[8]+85826941*p[11])/33905271-(10752*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(-319727904768*p[8]+214271422927541*p[11])/1992002481792-(69385396*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(14245888*p[8]+4637716411*p[11])/271242168+(445184*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(1597440*p[8]+115454353*p[11])/135621084+(33280*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(-1708896256*p[8]-28881387207*p[11])/27666701136-(26701504*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(156672*p[8]-1695347*p[11])/45207028+(9792*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-5932713984*p[8]-1226625213397*p[11])/36888934848-(7724888*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-47301632*p[8]-10437409625*p[11])/271242168-(1478176*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(129024*p[8]-85826941*p[11])/67810542+(5376*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(-700987447296*p[8]+18821158659359*p[11])/1992002481792-(16902668*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(10608207872*p[8]+2196013807179*p[11])/55333402272+(82876624*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-5996636160*p[8]-1225933511821*p[11])/36888934848-(7808120*tr5*pe[8])/192129869},
{F[1,1,6]^3*F[1,1,10],(5*(159631251456*p[8]-11740208748575*p[11]))/996001240896+(1039265960*tr5*pe[8])/5187506463},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(17207296*p[8]+5064832607*p[11])/542484336+(268864*tr5*pe[8])/33905271},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(1388251136*p[8]+148867473731*p[11])/6148155808+(10845712*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-17207296*p[8]-5064832607*p[11])/271242168-(537728*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(285109248*p[8]+85915948895*p[11])/1537038952+(8909664*tr5*pe[8])/192129869},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(5932713984*p[8]+1226625213397*p[11])/55333402272+(15449776*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(17207296*p[8]+5064832607*p[11])/271242168+(537728*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(6*(10240*p[8]-1071087*p[11]))/11301757+(15360*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-63158272*p[8]-359398889695*p[11])/9222233712-(986848*tr5*pe[8])/576389607},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-1436071936*p[8]-383892212607*p[11])/18444467424-(11219312*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(17207296*p[8]+5064832607*p[11])/271242168+(537728*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-1875458048*p[8]-111364571811*p[11])/9222233712-(29304032*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-7676672000*p[8]-1289801800479*p[11])/18444467424-(59974000*tr5*pe[8])/576389607},
{F[1,1,7]^3*F[1,1,10],(7*(373180416*p[8]+41981462903*p[11]))/13833350568+(27211072*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(1637376*p[8]+437897891*p[11])/406863252+(34112*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(-552960*p[8]+453400193*p[11])/67810542-(23040*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(65*(6144*p[8]+153061243*p[11]))/1084968672+(1040*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(167936*p[8]+20860147*p[11])/45207028+(10496*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(16*(4608*p[8]-1047077*p[11]))/11301757+(18432*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-470016*p[8]+50293069*p[11])/33905271-(39168*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-4564992*p[8]-1249417885*p[11])/406863252-(95104*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(552960*p[8]-453400193*p[11])/67810542+(23040*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(4*(168576*p[8]+17261405*p[11]))/33905271+(56192*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-1130496*p[8]+238046629*p[11])/203431626-(47104*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-16*(4608*p[8]-1047077*p[11]))/11301757-(18432*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-5932713984*p[8]-1226625213397*p[11])/110666804544-(7724888*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(17244160*p[8]+5033852477*p[11])/271242168+(538880*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(178176*p[8]-285358379*p[11])/67810542+(7424*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-17465344*p[8]-4847971697*p[11])/271242168-(545792*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(5932713984*p[8]+1226625213397*p[11])/18444467424+(15449776*tr5*pe[8])/192129869},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-5942740992*p[8]-1144420748341*p[11])/36888934848-(7737944*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-17207296*p[8]-5064832607*p[11])/271242168-(537728*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(18276352*p[8]+4369840463*p[11])/271242168+(571136*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-5932713984*p[8]-1226625213397*p[11])/27666701136-(30899552*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-233472*p[8]+94491677*p[11])/33905271-(19456*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(6014183424*p[8]+1220409203653*p[11])/55333402272+(15661936*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(35939328*p[8]+803325257*p[11])/813726504+(374368*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-6592512*p[8]-10711646651*p[11])/1084968672-(17168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(2995968*p[8]-1518988207*p[11])/135621084+(62416*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-3526656*p[8]+420870445*p[11])/813726504-(36736*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-4635469824*p[8]-1396898175325*p[11])/110666804544-(6035768*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-8600455168*p[8]-1898396210125*p[11])/36888934848-(33595528*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(7628949504*p[8]+1758161010631*p[11])/27666701136+(13244704*tr5*pe[8])/192129869},
{F[1,1,8]^3*F[1,1,10],(-29239296*p[8]+23600455343*p[11])/3254906016-(76144*tr5*pe[8])/33905271},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(-2*(110976*p[8]-65715067*p[11]))/33905271-(18496*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(-552960*p[8]+453400193*p[11])/67810542-(23040*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(-3*(22528*p[8]-34001311*p[11]))/22603514-(8448*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-2801664*p[8]+331475377*p[11])/135621084-(58368*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(77933058048*p[8]+143133483445229*p[11])/1992002481792+(16912556*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(1124352*p[8]-922290451*p[11])/135621084+(23424*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(663552*p[8]-478530041*p[11])/33905271+(55296*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(320014336*p[8]+83934204147*p[11])/3074077904+(5000224*tr5*pe[8])/192129869},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(-2433024*p[8]+1784748169*p[11])/135621084-(50688*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(4*(4608*p[8]-1047077*p[11]))/33905271+(1536*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(27*(32768*p[8]-23770641*p[11]))/45207028+(55296*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(-2580480*p[8]+1908668689*p[11])/271242168-(26880*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-3*(6144*p[8]-5163355*p[11]))/45207028-(1152*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(5*(16306452480*p[8]-14072485041343*p[11]))/332000413632+(106161800*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(5*(6144*p[8]-5163355*p[11]))/45207028+(1920*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(-49*(7389149184*p[8]-3986890913867*p[11]))/1992002481792-(8730428*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-1404962816*p[8]-147119459747*p[11])/3074077904-(21952544*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-2*(22272*p[8]-14479003*p[11]))/11301757-(11136*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(233472*p[8]-94491677*p[11])/33905271+(19456*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(-99840*p[8]+7617659*p[11])/67810542-(4160*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(353280*p[8]-415561361*p[11])/67810542+(14720*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(995328*p[8]-418298501*p[11])/67810542+(41472*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(23*(8192*p[8]-3117221*p[11]))/45207028+(11776*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-285696*p[8]+234445129*p[11])/33905271-(23808*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-5*(61440*p[8]-17728279*p[11]))/67810542-(12800*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(144384*p[8]-36575665*p[11])/33905271+(12032*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(1931264*p[8]+177732027*p[11])/361656224+(15088*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(-2*(34944*p[8]-99296203*p[11]))/33905271-(5824*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(1585152*p[8]-2338001963*p[11])/135621084+(33024*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(-29380995072*p[8]+84860370509329*p[11])/1992002481792-(6376084*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-1307228160*p[8]-2300319281*p[11])/18444467424-(3404240*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(-13*(73728*p[8]-118469045*p[11]))/271242168-(9984*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(-81284093952*p[8]+72805259163755*p[11])/664000827264-(52919332*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(4275886080*p[8]+440818876217*p[11])/18444467424+(11135120*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-3557376*p[8]-3768868141*p[11])/1084968672-(9264*tr5*pe[8])/11301757},
{F[1,1,9]^3*F[1,1,10],(-30440042496*p[8]-28954166188085*p[11])/249000310224-(52847296*tr5*pe[8])/1729168821},
{F[1,1,1]^2*F[1,1,10]^2,(101615616*p[8]-249291107*p[11])/4339874688+(66156*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,10]^2,(321536*p[8]+716804533*p[11])/361656224+(2512*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-2995712*p[8]+391893713*p[11])/90414056-(93616*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(-2*(4608*p[8]-1047077*p[11]))/11301757-(2304*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,10]^2,(77517428736*p[8]-76235203633553*p[11])/664000827264+(50467076*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(5099520*p[8]+223816393*p[11])/271242168+(53120*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-2577408*p[8]-88673099*p[11])/135621084-(53696*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,10]^2,(1294026752*p[8]+165576573315*p[11])/27666701136+(20219168*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-23894016*p[8]-20153967325*p[11])/2169937344-(31112*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(6*(4608*p[8]-1047077*p[11]))/11301757+(6912*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(-156672*p[8]+69505889*p[11])/67810542-(6528*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,10]^2,(5*(821248*p[8]+1283871771*p[11]))/1446624896+(8020*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-10960896*p[8]-180334747*p[11])/271242168-(114176*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(6883964928*p[8]+3085467272623*p[11])/29294154144+(1991888*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(1337399296*p[8]+1220145608499*p[11])/55333402272+(10448432*tr5*pe[8])/1729168821},
{F[1,1,6]^2*F[1,1,10]^2,(-60259100672*p[8]-20024992566473*p[11])/221333609088-(117693556*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-117539840*p[8]-80656828317*p[11])/4611116856-(3673120*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-10716616704*p[8]-757542797801*p[11])/18444467424-(27907856*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[1,1,10]^2,(8377567232*p[8]+896884676253*p[11])/36888934848+(32724872*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(348160*p[8]-92925743*p[11])/90414056+(10880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(215040*p[8]-2960949647*p[11])/542484336+(1120*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(-361472*p[8]+113531143*p[11])/45207028-(22592*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(-122880*p[8]+69361829*p[11])/90414056-(3840*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(786432*p[8]-16709291*p[11])/271242168+(8192*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-73728*p[8]+5451475*p[11])/22603514-(9216*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,1,10]^2,(-5*(1861632*p[8]-637752491*p[11]))/723312448-(36360*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(5*(39808*p[8]+4453739*p[11]))/11301757+(49760*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(-138240*p[8]+42714067*p[11])/11301757-(34560*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(-165545570304*p[8]+47969630966387*p[11])/498000620448-(143702752*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(9*(20480*p[8]-13443931*p[11]))/90414056+(5760*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(1926144*p[8]-132530747*p[11])/271242168+(20064*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-1966657536*p[8]+35760072595*p[11])/29294154144-(569056*tr5*pe[8])/33905271},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(196608*p[8]-18304519*p[11])/22603514+(24576*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(-3864576*p[8]-1340763047*p[11])/1084968672-(10064*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[1,1,10]^2,(363226134528*p[8]-82158702035515*p[11])/1992002481792+(78825116*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,10]^3,(266999808*p[8]+87951438217*p[11])/6509812032+(347656*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,10]^3,(2439168*p[8]+1363278679*p[11])/203431626+(101632*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,10]^3,(-369235968*p[8]-320561930305*p[11])/6509812032-(480776*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,10]^3,(11*(70784000*p[8]+27637208691*p[11]))/20750025852+(48664000*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,10]^3,(-22480896*p[8]+27165602069*p[11])/6509812032-(29272*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,10]^3,(-898674112512*p[8]+136811431791755*p[11])/2988003722688-(390049528*tr5*pe[8])/5187506463},
{F[1,1,7]*F[1,1,10]^3,(16528615424*p[8]+1480896544573*p[11])/55333402272+(129129808*tr5*pe[8])/1729168821},
{F[1,1,8]*F[1,1,10]^3,(215040*p[8]+474784481*p[11])/813726504+(2240*tr5*pe[8])/33905271},
{F[1,1,9]*F[1,1,10]^3,(43053189120*p[8]+9847226861389*p[11])/175764924864+(6228760*tr5*pe[8])/101715813},
{F[1,1,10]^4,(469172748288*p[8]+23883984831109*p[11])/3984004963584+(152725504*tr5*pe[8])/5187506463},
{F[2,1,1],(-414720*p[8])/11301757+(94236930*p[11])/11301757-p[14]-p[15]/5-p[18]+2*p[19]-p[20]/5+p[22]+p[26]+(3*p[27])/2-p[29]/5+p[30]/2+p[31]-(6*p[32])/5+(tr5*((-414720*pe[8])/11301757-pe[14]-pe[15]/5-pe[18]+2*pe[19]-pe[20]/5+pe[22]+pe[26]+(3*pe[27])/2-pe[29]/5+pe[30]/2+pe[31]-(6*pe[32])/5))/4},
{F[1,1,1]*F[2,1,1],p[3]/5-2*p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/9-(2*p[23])/15-(7*p[27])/3+(11*p[30])/9+(tr5*(pe[3]/5-2*pe[5]+(184320*pe[8])/11301757-(4*pe[19])/9-(2*pe[23])/15-(7*pe[27])/3+(11*pe[30])/9))/4},
{F[1,1,1]^2*F[2,1,1],(-5*(161459040*p[8]-649672839017*p[11]))/4882359024-(8409325*tr5*pe[8])/203431626},
{F[1,1,2]*F[2,1,1],p[27]+(tr5*pe[27])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(-72192*p[8]+136956281*p[11])/33905271-(6016*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,1],(64*(4608*p[8]-1047077*p[11]))/33905271+(24576*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,1],p[3]/5-2*p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757+(8*p[19])/9-(2*p[23])/15-(10*p[27])/3+(14*p[30])/9+tr5*(pe[3]/20-pe[5]/2+(46080*pe[8])/11301757+(2*pe[19])/9-pe[23]/30-(5*pe[27])/6+(7*pe[30])/18)},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(-1538681664*p[8]+1632249291175*p[11])/1627453008-(8013967*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(-229888*p[8]+92421533*p[11])/11301757-(57472*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,1],(-6717738048*p[8]+3906806514589*p[11])/9764718048-(34988219*tr5*pe[8])/203431626},
{F[1,1,4]*F[2,1,1],-p[27]-(tr5*pe[27])/4},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(-13792764480*p[8]+6259873934707*p[11])/2441179512-(143674630*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(-128*(4608*p[8]-1047077*p[11]))/33905271-(49152*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(-13614932544*p[8]+6231671036683*p[11])/2441179512-(141822214*tr5*pe[8])/101715813},
{F[1,1,4]^2*F[2,1,1],(41755392*p[8]-3447299119*p[11])/271242168+(434952*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,1],(-829440*p[8]+188473860*p[11]+11301757*(4*p[19]-3*p[27]+p[30]))/33905271+tr5*((-69120*pe[8])/11301757+(4*pe[19]-3*pe[27]+pe[30])/12)},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(15366144*p[8]-22022766997*p[11])/180828112+(240096*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(-122*(4608*p[8]-1047077*p[11]))/33905271-(46848*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(46688256*p[8]-66202326847*p[11])/542484336+(243168*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(110*(4608*p[8]-1047077*p[11]))/33905271+(42240*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[2,1,1],(-211968*p[8]-53550271*p[11])/67810542-(8832*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-2448384*p[8]+379286053*p[11])/33905271-(204032*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-2946048*p[8]+424559827*p[11])/33905271-(245504*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(-2*(82944*p[8]-7545629*p[11]))/11301757-(41472*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,1],(82944*p[8]-7545629*p[11])/11301757+(20736*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-4*(507648*p[8]+18384475*p[11]))/101715813-(169216*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(-4*(507648*p[8]+18384475*p[11]))/101715813-(169216*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(-1463151264*p[8]+549658329769*p[11])/1220589756-(30482318*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(-827675808*p[8]+505449157735*p[11])/1220589756-(17243246*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-3*(3861248*p[8]-281538611*p[11]))/45207028-(723984*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,1],(35267328*p[8]-2515499039*p[11])/90414056+(1102104*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(-1178112*p[8]+478668817*p[11])/67810542-(49088*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(-2*(4608*p[8]-1047077*p[11]))/11301757-(2304*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(-680448*p[8]+365584501*p[11])/67810542-(28352*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(6*(4608*p[8]-1047077*p[11]))/11301757+(6912*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,1],(12*(4608*p[8]-1047077*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,1],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-3563520*p[8]+248418949*p[11])/101715813-(296960*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-5*(546816*p[8]-52675343*p[11]))/101715813-(227840*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(2*(82944*p[8]-7545629*p[11]))/11301757+(41472*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,1],(3*(82944*p[8]-7545629*p[11]))/11301757+(62208*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(-2*(82944*p[8]-7545629*p[11]))/11301757-(41472*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(-16*(4608*p[8]-1047077*p[11]))/11301757-(18432*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(16*(4608*p[8]-1047077*p[11]))/11301757+(18432*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,1],(-156672*p[8]+24298861*p[11])/22603514-(19584*tr5*pe[8])/11301757},
{F[2,1,1]^2,(133829568*p[8]-14758605701*p[11])/723312448+(2091087*tr5*pe[8])/45207028},
{F[2,1,2],(-3*p[3])/5-(414720*p[8])/11301757+(94236930*p[11])/11301757-p[14]-p[15]/5+2*p[19]+(4*p[20])/5-p[21]-p[22]/5-(18*p[23])/5+(4*p[26])/5+(3*p[27])/2+p[28]-p[29]/5+p[30]/2-p[31]/5-(6*p[32])/5-(6*p[33])/5+tr5*((-3*pe[3])/20-(103680*pe[8])/11301757+(-10*pe[14]-2*pe[15]+20*pe[19]+8*pe[20]-10*pe[21]-2*pe[22]-36*pe[23]+8*pe[26]+15*pe[27]+10*pe[28]-2*pe[29]+5*pe[30]-2*pe[31]-12*pe[32]-12*pe[33])/40)},
{F[1,1,1]*F[2,1,2],(3*p[3])/10+(92160*p[8])/11301757-(20941540*p[11])/11301757+(2*p[23])/15-p[27]+p[30]/3+tr5*((3*pe[3])/40+(23040*pe[8])/11301757+(2*pe[23]-15*pe[27]+5*pe[30])/60)},
{F[1,1,1]^2*F[2,1,2],(13754925312*p[8]-366525735277*p[11])/19529436096+(17910059*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(511488*p[8]-161432575*p[11])/33905271+(42624*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,2],(4*(6144*p[8]-5163355*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(-3719384832*p[8]+1331834895239*p[11])/19529436096-(4842949*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(8*(6144*p[8]-5163355*p[11]))/11301757+(12288*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,2],(4*(86784*p[8]+16068947*p[11]))/11301757+(86784*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,2],(3*p[3])/10+(92160*p[8])/11301757-(20941540*p[11])/11301757+(2*p[23])/15-p[27]+p[30]/3+tr5*((3*pe[3])/40+(23040*pe[8])/11301757+(2*pe[23]-15*pe[27]+5*pe[30])/60)},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(-10443061248*p[8]+7175845668793*p[11])/6509812032-(13597736*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(585216*p[8]-223392835*p[11])/33905271+(48768*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(90832503552*p[8]-38355157524919*p[11])/19529436096+(118271489*tr5*pe[8])/101715813},
{F[1,1,4]^2*F[2,1,2],(1732862352*p[8]-556694884145*p[11])/1220589756+(36101299*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(4040704*p[8]-6914380151*p[11])/180828112+(63136*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(4040704*p[8]-6914380151*p[11])/180828112+(63136*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-1775616*p[8]+407240923*p[11])/67810542-(73984*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,2],(-12*(6144*p[8]-5163355*p[11]))/11301757-(18432*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-3090432*p[8]-250875199*p[11])/271242168-(32192*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-6309888*p[8]+962890897*p[11])/271242168-(65728*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,2],(13*(6144*p[8]-5163355*p[11]))/22603514+(9984*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-2*(79872*p[8]+686927*p[11]))/33905271-(13312*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(16*(52608*p[8]+289441*p[11]))/33905271+(70144*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(2*(130560*p[8]+470837*p[11]))/33905271+(21760*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-8*(52608*p[8]+289441*p[11]))/33905271-(35072*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[2,1,2],(4*(52608*p[8]+289441*p[11]))/33905271+(17536*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(-7826319744*p[8]+1996495806631*p[11])/9764718048-(20381041*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(-4*(6144*p[8]-5163355*p[11]))/11301757-(6144*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(3609313152*p[8]-1523866930177*p[11])/1627453008+(18798506*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(-7937575296*p[8]+1987464299467*p[11])/9764718048-(20670769*tr5*pe[8])/101715813},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(933888*p[8]-72819269*p[11])/67810542+(38912*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-8*(52608*p[8]+289441*p[11]))/33905271-(35072*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,2],(-3627855744*p[8]+1522361678983*p[11])/3254906016-(9447541*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(-173312*p[8]+27452097*p[11])/11301757-(43328*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(4*(6144*p[8]-5163355*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(-77*(6144*p[8]-5163355*p[11]))/90414056-(14784*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(-1662976*p[8]+451967751*p[11])/90414056-(51968*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,2],(6144*p[8]-5163355*p[11])/22603514+(768*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(4*(6144*p[8]-5163355*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,2],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-2*(66048*p[8]+37733429*p[11]))/33905271-(11008*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-1701888*p[8]+6227953*p[11])/135621084-(35456*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-829440*p[8]-26259523*p[11])/45207028-(51840*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(786432*p[8]+51101251*p[11])/67810542+(32768*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(-5*(6144*p[8]-5163355*p[11]))/22603514-(3840*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,2],(-6144*p[8]+5163355*p[11])/22603514-(768*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,2],(-192000*p[8]-16647829*p[11])/33905271-(16000*tr5*pe[8])/11301757},
{F[2,1,2]^2,(8345822208*p[8]-3608620630507*p[11])/13019624064+(5433478*tr5*pe[8])/33905271},
{F[2,1,3],p[28]+(tr5*pe[28])/4},
{F[1,1,2]*F[2,1,3],p[3]/30+(2*p[5])/3-(184320*p[8])/11301757+(41883080*p[11])/11301757-(4*p[19])/9+(38*p[23])/15-(10*p[30])/9+tr5*(pe[3]/120+pe[5]/6-(46080*pe[8])/11301757-pe[19]/9+(19*pe[23])/30-(5*pe[30])/18)},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-7511040*p[8]-1243023067*p[11])/135621084-(156480*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,3],(5*(47425536*p[8]-32961865475*p[11]))/3254906016+(205840*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(-4317696*p[8]+1591406027*p[11])/135621084-(89952*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,3],p[3]/30+(2*p[5])/3-(184320*p[8])/11301757+(41883080*p[11])/11301757-(4*p[19])/9+(38*p[23])/15-(10*p[30])/9+tr5*(pe[3]/120+pe[5]/6-(46080*pe[8])/11301757-pe[19]/9+(19*pe[23])/30-(5*pe[30])/18)},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-7511040*p[8]-1243023067*p[11])/135621084-(156480*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(25212928*p[8]-18242696477*p[11])/542484336+(393952*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(-4317696*p[8]+1591406027*p[11])/135621084-(89952*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,3],(-57833472*p[8]+18788625649*p[11])/3254906016-(150608*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(-22380544*p[8]+33301000873*p[11])/406863252-(1398784*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(-5*(2268160*p[8]-3452595637*p[11]))/203431626-(1417600*tr5*pe[8])/101715813},
{F[1,1,5]^2*F[2,1,3],(1267712*p[8]-1931840285*p[11])/271242168+(39616*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-448512*p[8]-97748879*p[11])/45207028-(28032*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-448512*p[8]-97748879*p[11])/45207028-(28032*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(6*(78336*p[8]+4803205*p[11]))/11301757+(117504*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(6*(78336*p[8]+4803205*p[11]))/11301757+(117504*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-15593472*p[8]-7701939647*p[11])/271242168-(162432*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-15593472*p[8]-7701939647*p[11])/271242168-(162432*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(111736832*p[8]-66718002311*p[11])/1627453008+(1745888*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(119343104*p[8]-78309044021*p[11])/1627453008+(1864736*tr5*pe[8])/101715813},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(-5*(1267712*p[8]-1931840285*p[11]))/271242168-(198080*tr5*pe[8])/33905271},
{F[1,1,9]^2*F[2,1,3],(1267712*p[8]-1931840285*p[11])/90414056+(39616*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(-1990656*p[8]+1548607693*p[11])/67810542-(82944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(-1990656*p[8]+1548607693*p[11])/67810542-(82944*tr5*pe[8])/11301757},
{F[2,1,3]^2,(3602432*p[8]-4978883857*p[11])/723312448+(14072*tr5*pe[8])/11301757},
{F[2,1,4],p[29]+(tr5*pe[29])/4},
{F[1,1,1]*F[2,1,4],p[30]+(tr5*pe[30])/4},
{F[1,1,1]^2*F[2,1,4],(40*(4608*p[8]-1047077*p[11]))/33905271+(15360*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,4],p[3]/15+2*p[5]-(368640*p[8])/11301757+(83766160*p[11])/11301757-(4*p[19])/3+(26*p[23])/15-(8*p[30])/3+tr5*(pe[3]/60+pe[5]/2-(92160*pe[8])/11301757-pe[19]/3+(13*pe[23])/30-(2*pe[30])/3)},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-4371456*p[8]-50201849*p[11])/135621084-(91072*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,4],(107808768*p[8]-316704340727*p[11])/3254906016+(93584*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,4],(-276480*p[8]+62824620*p[11]-11301757*p[30])/11301757+tr5*((-69120*pe[8])/11301757-pe[30]/4)},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(-92*(4608*p[8]-1047077*p[11]))/33905271-(35328*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(1377792*p[8]-245265481*p[11])/45207028+(86112*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,4],(40*(4608*p[8]-1047077*p[11]))/33905271+(15360*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,4],(-276480*p[8]+62824620*p[11]-11301757*p[30])/11301757+tr5*((-69120*pe[8])/11301757-pe[30]/4)},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(-92*(4608*p[8]-1047077*p[11]))/33905271-(35328*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(42129408*p[8]-59703902785*p[11])/813726504+(438848*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,4],(92*(4608*p[8]-1047077*p[11]))/33905271+(35328*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,4],(52*(4608*p[8]-1047077*p[11]))/33905271+(19968*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,4],p[3]/15+2*p[5]-(645120*p[8])/11301757+(146590780*p[11])/11301757-(4*p[19])/3+(26*p[23])/15-(11*p[30])/3+tr5*(pe[3]/60+pe[5]/2-(161280*pe[8])/11301757-pe[19]/3+(13*pe[23])/30-(11*pe[30])/12)},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-5624832*p[8]+234603095*p[11])/135621084-(117184*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(116647936*p[8]+28014991657*p[11])/1627453008+(1822624*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(2953728*p[8]-467744731*p[11])/135621084+(61536*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(65574912*p[8]-65031430561*p[11])/813726504+(683072*tr5*pe[8])/33905271},
{F[1,1,5]^2*F[2,1,4],(4243456*p[8]+11099756147*p[11])/101715813+(1060864*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(4*(4608*p[8]-1047077*p[11]))/11301757+(4608*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-2039808*p[8]-806057951*p[11])/90414056-(63744*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-2187264*p[8]-772551487*p[11])/90414056-(68352*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(1024*p[8]+9471895433*p[11])/406863252+(64*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(-1989632*p[8]+9924232697*p[11])/406863252-(124352*tr5*pe[8])/101715813},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(-147456*p[8]+180429305*p[11])/22603514-(18432*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,4],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(-3*(24576*p[8]-54558691*p[11]))/22603514-(9216*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,4],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,4],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[2,1,4]^2,(-3*(1611776*p[8]+4921722259*p[11]))/723312448-(18888*tr5*pe[8])/11301757},
{F[2,1,5],(299520*p[8])/11301757-(68060005*p[11])/11301757-p[15]+p[18]-(13*p[19])/9-(13*p[27])/12-(13*p[30])/36+p[32]+(tr5*((299520*pe[8])/11301757-pe[15]+pe[18]-(13*pe[19])/9-(13*pe[27])/12-(13*pe[30])/36+pe[32]))/4},
{F[1,1,1]^2*F[2,1,5],(-6*(4608*p[8]-1047077*p[11]))/11301757-(6912*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,5],(16*(4608*p[8]-1047077*p[11]))/11301757+(18432*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,5],-p[5]+(414720*p[8])/11301757-(94236930*p[11])/11301757-2*p[19]+p[27]/2-p[30]/2+tr5*(-1/4*pe[5]+(103680*pe[8])/11301757+(-4*pe[19]+pe[27]-pe[30])/8)},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(491520*p[8]+5096609*p[11])/11301757+(122880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(322560*p[8]-61993633*p[11])/11301757+(80640*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,5],(65280000*p[8]-37297716497*p[11])/361656224+(510000*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(-9*(6144*p[8]-5163355*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,5],-p[5]+(414720*p[8])/11301757-(94236930*p[11])/11301757-2*p[19]+p[27]/2-p[30]/2+tr5*(-1/4*pe[5]+(103680*pe[8])/11301757+(-4*pe[19]+pe[27]-pe[30])/8)},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(491520*p[8]+5096609*p[11])/11301757+(122880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(359424*p[8]-70370249*p[11])/11301757+(89856*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(3*(8169472*p[8]-8349838451*p[11]))/180828112+(382944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(-9*(6144*p[8]-5163355*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[2,1,5],(-3*(6096896*p[8]+4068326415*p[11]))/361656224-(142896*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(9*(2560*p[8]-3093211*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(9*(2560*p[8]-3093211*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(-118272*p[8]-10797547*p[11])/11301757-(29568*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(-118272*p[8]-10797547*p[11])/11301757-(29568*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(3*(654592*p[8]-269923055*p[11]))/45207028+(122736*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(3*(654592*p[8]-269923055*p[11]))/45207028+(122736*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,5],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,5],(-32*(9312*p[8]-3764141*p[11]))/11301757-(74496*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,5],(-8*(41856*p[8]-16103641*p[11]))/11301757-(83712*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,5],(4*(4608*p[8]-1047077*p[11]))/11301757+(4608*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(12*(4608*p[8]-1047077*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,5],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(101376*p[8]-56940965*p[11])/11301757+(25344*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(9*(15360*p[8]-7257509*p[11]))/11301757+(34560*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,5],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,5],(-2*(4608*p[8]-1047077*p[11]))/11301757-(2304*tr5*pe[8])/11301757},
{F[2,1,5]^2,(4912128*p[8]-1489142063*p[11])/180828112+(76752*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,6],(-160*(2928*p[8]-76697*p[11]))/33905271-(39040*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,6],(948744192*p[8]+498239357791*p[11])/36888934848+(1235344*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(300851200*p[8]-88960573919*p[11])/3074077904+(4700800*tr5*pe[8])/192129869},
{F[1,1,6]^2*F[2,1,6],(23*(115716096*p[8]-68076793253*p[11]))/36888934848+(3465456*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-640*(2928*p[8]-76697*p[11]))/33905271-(156160*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-10248269824*p[8]-1626620497111*p[11])/18444467424-(80064608*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-7867486208*p[8]-970326047441*p[11])/18444467424-(61464736*tr5*pe[8])/576389607},
{F[1,1,7]^2*F[2,1,6],(-320*(2928*p[8]-76697*p[11]))/11301757-(234240*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(2353152*p[8]-350111957*p[11])/67810542+(98048*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(159744*p[8]-100341959*p[11])/22603514+(19968*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,6],(160*(2928*p[8]-76697*p[11]))/33905271+(39040*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(-159744*p[8]+100341959*p[11])/22603514-(19968*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(-159744*p[8]+100341959*p[11])/22603514-(19968*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-7*(1896448*p[8]+730639113*p[11]))/90414056-(414848*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-47321088*p[8]-15147077053*p[11])/271242168-(492928*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(1600*(2928*p[8]-76697*p[11]))/33905271+(390400*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,6],(-640*(2928*p[8]-76697*p[11]))/33905271-(156160*tr5*pe[8])/11301757},
{F[2,1,6]^2,(935538688*p[8]+334822931715*p[11])/36888934848+(3654448*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-11*(871780352*p[8]+240788772239*p[11]))/110666804544-(37459312*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[2,1,7],(-31256561664*p[8]+8646267683273*p[11])/58588308288-(4522072*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(181017980928*p[8]+56134623560983*p[11])/996001240896+(8729648*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-11*(871780352*p[8]+240788772239*p[11]))/110666804544-(37459312*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(194324032512*p[8]-18066475335503*p[11])/249000310224+(337368112*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(181017980928*p[8]+56134623560983*p[11])/996001240896+(8729648*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[2,1,7],(271675084800*p[8]-41137014669817*p[11])/332000413632+(353743600*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(13*(22712832*p[8]-6833702569*p[11]))/813726504+(1025232*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(13*(22712832*p[8]-6833702569*p[11]))/813726504+(1025232*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(5932713984*p[8]+1226625213397*p[11])/27666701136+(30899552*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(5932713984*p[8]+1226625213397*p[11])/27666701136+(30899552*tr5*pe[8])/576389607},
{F[2,1,7]^2,(-5*(19052544*p[8]-3873476837*p[11]))/723312448-(372120*tr5*pe[8])/11301757},
{F[1,1,1]^2*F[2,1,8],(454656*p[8]-9130289*p[11])/33905271+(37888*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-382464000*p[8]-435697154437*p[11])/27666701136-(664000*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[2,1,8],(262453248*p[8]+455282033065*p[11])/27666701136+(455648*tr5*pe[8])/192129869},
{F[1,1,5]^2*F[2,1,8],(-5*(99840*p[8]-7617659*p[11]))/22603514-(62400*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-44478464*p[8]-1128355546811*p[11])/27666701136-(694976*tr5*pe[8])/1729168821},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(320*(2928*p[8]-76697*p[11]))/101715813+(78080*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(-11*(231774208*p[8]-30242169991*p[11]))/13833350568-(79672384*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(-299890944*p[8]+123144295139*p[11])/3661769268-(694192*tr5*pe[8])/33905271},
{F[1,1,6]^2*F[2,1,8],(808553576448*p[8]+405503452181623*p[11])/996001240896+(350934712*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-2498641920*p[8]-318030775909*p[11])/6916675284-(17351680*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(23648980992*p[8]+2438458837313*p[11])/110666804544+(30792944*tr5*pe[8])/576389607},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(-299890944*p[8]+123144295139*p[11])/3661769268-(694192*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(1423383699456*p[8]+119055108327607*p[11])/996001240896+(617788064*tr5*pe[8])/1729168821},
{F[1,1,7]^2*F[2,1,8],(374286569472*p[8]-22868264090623*p[11])/332000413632+(54150256*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-2*(159744*p[8]+170900209*p[11]))/101715813-(26624*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(-272633856*p[8]+543567499781*p[11])/27666701136-(1419968*tr5*pe[8])/576389607},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(5*(99840*p[8]-7617659*p[11]))/11301757+(124800*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(8083684352*p[8]-1229954535111*p[11])/27666701136+(126307568*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(8925808128*p[8]-563385368599*p[11])/13833350568+(92977168*tr5*pe[8])/576389607},
{F[1,1,8]^2*F[2,1,8],(-6314496*p[8]+907429189*p[11])/203431626-(263104*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(8*(22272*p[8]-14479003*p[11]))/33905271+(14848*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,8],(8*(22272*p[8]-14479003*p[11]))/11301757+(44544*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(20*(22272*p[8]-14479003*p[11]))/33905271+(37120*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(4*(22272*p[8]-14479003*p[11]))/33905271+(7424*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,8],(2*(22272*p[8]-14479003*p[11]))/33905271+(3712*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-17207296*p[8]-5064832607*p[11])/135621084-(1075456*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(20202496*p[8]+4836302837*p[11])/135621084+(1262656*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(1820784640*p[8]+400450012431*p[11])/2305558428+(113799040*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(4*(85182464*p[8]+20153653983*p[11]))/576389607+(85182464*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(17563648*p[8]+4833168559*p[11])/135621084+(1097728*tr5*pe[8])/33905271},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(-4*(22272*p[8]-14479003*p[11]))/33905271-(7424*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,8],(-5*(210432*p[8]+35063035*p[11]))/135621084-(21920*tr5*pe[8])/11301757},
{F[2,1,8]^2,(5*(188905472*p[8]+51835171485*p[11]))/4611116856+(29516480*tr5*pe[8])/576389607},
{F[2,1,9],(-3*p[3]+5*p[15]+5*p[20]-5*p[21]-p[22]-18*p[23]-5*p[25]-p[26]+5*p[29]-p[31]-6*p[33])/5+(tr5*(-3*pe[3]+5*pe[15]+5*pe[20]-5*pe[21]-pe[22]-18*pe[23]-5*pe[25]-pe[26]+5*pe[29]-pe[31]-6*pe[33]))/20},
{F[1,1,1]*F[2,1,9],(7*p[3])/10-2*p[5]+(184320*p[8])/11301757-(75788351*p[11])/11301757+(4*p[19])/9-(2*p[23])/15-(2*p[27])/3+p[30]/9+tr5*((7*pe[3])/40-pe[5]/2+(46080*pe[8])/11301757+pe[19]/9-pe[23]/30-pe[27]/6+pe[30]/36)},
{F[1,1,1]^2*F[2,1,9],(-13*(99288384*p[8]-294930371845*p[11]))/4882359024-(6722651*tr5*pe[8])/101715813},
{F[1,1,2]*F[2,1,9],(-3*p[3]-8*p[23])/10+(tr5*(-3*pe[3]-8*pe[23]))/40},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(386560*p[8]-82815123*p[11])/11301757+(96640*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,9],(-304128*p[8]+80408839*p[11])/33905271-(25344*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(-535375776*p[8]+176465445631*p[11])/813726504-(5576831*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(5*(4608*p[8]-1047077*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,9],(200186304*p[8]-45301434355*p[11])/542484336+(1042637*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,9],(3*p[3]+8*p[23])/10+(tr5*(3*pe[3]+8*pe[23]))/40},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(-15925690752*p[8]+8363203787641*p[11])/9764718048-(41473153*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(4*(131328*p[8]-35492573*p[11]))/33905271+(43776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(-51488064*p[8]+11138796053*p[11])/180828112-(804501*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,9],(95126976*p[8]-22656901067*p[11])/542484336+(495453*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(4630528*p[8]-7048406007*p[11])/180828112+(72352*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(-4909056*p[8]+2159014927*p[11])/135621084-(102272*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(-3*(6144*p[8]-5163355*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,9],(12*(6656*p[8]+999057*p[11]))/11301757+(19968*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,9],(-33792*p[8]-11157697*p[11])/11301757-(8448*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(2*(642048*p[8]-81849439*p[11]))/101715813+(107008*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,9],(-2*(33792*p[8]+11157697*p[11]))/11301757-(16896*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,9],(2*(33792*p[8]+11157697*p[11]))/11301757+(16896*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[2,1,9],(16*(2592*p[8]+117379*p[11]))/11301757+(10368*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,9],(9*p[3])/10-2*p[5]-(92160*p[8])/11301757+(20941540*p[11])/11301757+(4*p[19])/9-(14*p[23])/15-(2*p[27])/3+p[30]/9+tr5*((9*pe[3])/40-pe[5]/2-(23040*pe[8])/11301757+pe[19]/9-(7*pe[23])/30-pe[27]/6+pe[30]/36)},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(-671619840*p[8]+2886810627427*p[11])/9764718048-(1749010*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(2*(890880*p[8]-206202139*p[11]))/33905271+(148480*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(-338334720*p[8]+185832588329*p[11])/1627453008-(1762160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(-15427456512*p[8]+8188731547483*p[11])/9764718048-(40175668*tr5*pe[8])/101715813},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(25*(182272*p[8]-281266111*p[11]))/180828112+(71200*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(-4171776*p[8]+2488759915*p[11])/135621084-(86912*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(16*(42240*p[8]-22783589*p[11]))/101715813+(56320*tr5*pe[8])/33905271},
{F[1,1,8]^2*F[2,1,9],(712344192*p[8]-1163620927093*p[11])/2441179512+(7420252*tr5*pe[8])/101715813},
{F[1,1,9]*F[2,1,9],(p[3]-4*p[23])/5+(tr5*(pe[3]-4*pe[23]))/20},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(-7050240*p[8]+2630487697*p[11])/135621084-(146880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(594432*p[8]-157676447*p[11])/33905271+(49536*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-20*(1920*p[8]+505531*p[11]))/33905271-(3200*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,9],(-2*(264960*p[8]-77159563*p[11]))/33905271-(44160*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(-4608*p[8]+1047077*p[11])/11301757-(1152*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,9],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,9],(-2*(75264*p[8]+13035761*p[11]))/11301757-(37632*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(-7369728*p[8]+2582532961*p[11])/135621084-(153536*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,9],(-16*(1216*p[8]-2316907*p[11]))/11301757-(4864*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-2531328*p[8]-415593065*p[11])/203431626-(105472*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(4*(6144*p[8]-5163355*p[11]))/33905271+(2048*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,9],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,9],(6144*p[8]-5163355*p[11])/11301757+(1536*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-5*(454656*p[8]+126490795*p[11]))/203431626-(94720*tr5*pe[8])/33905271},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(6144*p[8]-5163355*p[11])/33905271+(512*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,9],(-2*(6144*p[8]-5163355*p[11]))/33905271-(1024*tr5*pe[8])/11301757},
{F[2,1,9]^2,(-3*(2047104*p[8]-8610905315*p[11]))/180828112-(95958*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[2,1,10],(-119522304*p[8]+36776878433*p[11])/2441179512-(138336*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(5*(119522304*p[8]-36776878433*p[11]))/2441179512+(691680*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,10],(-119522304*p[8]+36776878433*p[11])/813726504-(415008*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(11027722240*p[8]+846285350289*p[11])/110666804544+(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(2*(36994752*p[8]-25852001459*p[11]))/915442317+(685088*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-182267633664*p[8]-93173315729831*p[11])/996001240896-(79109216*tr5*pe[8])/1729168821},
{F[1,1,7]^2*F[2,1,10],(-7*(8226693120*p[8]+246723388777*p[11]))/83000103408-(299931520*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(11027722240*p[8]+846285350289*p[11])/110666804544+(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(1625757696*p[8]-575780111587*p[11])/3661769268+(3763328*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-231032733696*p[8]-78168349329167*p[11])/996001240896-(100274624*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-133481453568*p[8]+38295878119*p[11])/166000206816-(347607952*tr5*pe[8])/1729168821},
{F[1,1,8]^2*F[2,1,10],(43*(11728896*p[8]-3753895915*p[11]))/3254906016+(1313392*tr5*pe[8])/33905271},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-9443002368*p[8]-2259851065225*p[11])/27666701136-(49182304*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-9443002368*p[8]-2259851065225*p[11])/27666701136-(49182304*tr5*pe[8])/576389607},
{F[2,1,10]^2,(527966208*p[8]-135645431311*p[11])/6509812032+(229152*tr5*pe[8])/11301757},
{F[2,1,11],p[31]+(tr5*pe[31])/4},
{F[1,1,1]*F[2,1,11],-1/30*p[3]-(2*p[5])/3+(92160*p[8])/11301757-(54846811*p[11])/11301757+(4*p[19])/9-(28*p[23])/15-(2*p[30])/9+tr5*(-1/120*pe[3]-pe[5]/6+(23040*pe[8])/11301757+pe[19]/9-(7*pe[23])/15-pe[30]/18)},
{F[1,1,1]^2*F[2,1,11],(787456*p[8]+131236617*p[11])/22603514+(98432*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,11],p[3]/6+(8*p[5])/3+(460800*p[8])/11301757-(104707700*p[11])/11301757-(16*p[19])/9+6*p[23]-p[30]/9+tr5*(pe[3]/24+(2*pe[5])/3+(115200*pe[8])/11301757-(4*pe[19])/9+(3*pe[23])/2-pe[30]/36)},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-16438272*p[8]-1120715573*p[11])/135621084-(342464*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,11],(5*(10432512*p[8]-10451338583*p[11]))/406863252+(362240*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(2271744*p[8]-719640587*p[11])/67810542+(94656*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(-9487872*p[8]+3173089673*p[11])/135621084-(197664*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,11],(4*(4608*p[8]-1047077*p[11]))/11301757+(4608*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,11],p[3]/30+(2*p[5])/3+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/9+(28*p[23])/15+(2*p[30])/9+tr5*(pe[3]/120+pe[5]/6+(46080*pe[8])/11301757-pe[19]/9+(7*pe[23])/15+pe[30]/18)},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-7*(93696*p[8]+54054481*p[11]))/33905271-(54656*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(27088896*p[8]-51946368769*p[11])/813726504+(282176*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(-2271744*p[8]+719640587*p[11])/67810542-(94656*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,11],(-16*(31104*p[8]-9893209*p[11]))/33905271-(41472*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(3*(156672*p[8]-24298861*p[11]))/22603514+(58752*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(-21665792*p[8]+24408608189*p[11])/406863252-(1354112*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-9*(56320*p[8]-11541857*p[11]))/22603514-(63360*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[2,1,11],(55296*p[8]-23866681*p[11])/22603514+(6912*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(448512*p[8]+97748879*p[11])/67810542+(18688*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-5*(448512*p[8]+97748879*p[11]))/135621084-(46720*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-448512*p[8]-97748879*p[11])/67810542-(18688*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,11],(-4*(78336*p[8]+4803205*p[11]))/11301757-(78336*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(10*(78336*p[8]+4803205*p[11]))/11301757+(195840*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,11],(4*(78336*p[8]+4803205*p[11]))/11301757+(78336*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,11],p[3]/30+(2*p[5])/3+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/9+(28*p[23])/15+(2*p[30])/9+tr5*(pe[3]/120+pe[5]/6+(46080*pe[8])/11301757-pe[19]/9+(7*pe[23])/15+pe[30]/18)},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(-155648*p[8]+669522077*p[11])/45207028-(9728*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-5*(4718592*p[8]+2555657149*p[11]))/271242168-(245760*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(-2271744*p[8]+719640587*p[11])/67810542-(94656*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-6359040*p[8]-2069880167*p[11])/135621084-(132480*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(-3*(156672*p[8]-24298861*p[11]))/22603514-(58752*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-448512*p[8]-97748879*p[11])/67810542-(18688*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,11],(4*(78336*p[8]+4803205*p[11]))/11301757+(78336*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,11],(-1382400*p[8]-962975441*p[11])/45207028-(86400*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,11],p[3]/5+(10*p[5])/3+(645120*p[8])/11301757-(146590780*p[11])/11301757-(20*p[19])/9+(118*p[23])/15+p[30]/9+tr5*(pe[3]/20+(5*pe[5])/6+(161280*pe[8])/11301757-(5*pe[19])/9+(59*pe[23])/30+pe[30]/36)},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(-7746560*p[8]+1234093203*p[11])/45207028-(484160*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(347600896*p[8]-196386835067*p[11])/1627453008+(5431264*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(-3*(1608192*p[8]-523654471*p[11]))/45207028-(301536*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(13670400*p[8]-76609188709*p[11])/813726504+(142400*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(-28798976*p[8]+25419188507*p[11])/406863252-(1799936*tr5*pe[8])/101715813},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-7*(448512*p[8]+97748879*p[11]))/135621084-(65408*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(14*(78336*p[8]+4803205*p[11]))/11301757+(274176*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(-5*(1568768*p[8]+2075917709*p[11]))/90414056-(245120*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,11],(359720960*p[8]-134278841087*p[11])/3254906016+(2810320*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(552960*p[8]-453400193*p[11])/33905271+(46080*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(-2654208*p[8]+2445302743*p[11])/67810542-(110592*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(-552960*p[8]+453400193*p[11])/33905271-(46080*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(-4*(152064*p[8]-124967597*p[11]))/33905271-(50688*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(-3538944*p[8]+3301843433*p[11])/67810542-(147456*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,11],(55296*p[8]-23866681*p[11])/22603514+(6912*tr5*pe[8])/11301757},
{F[2,1,11]^2,(9209856*p[8]-20013577247*p[11])/723312448+(35976*tr5*pe[8])/11301757},
{F[2,1,12],(13*p[3])/30-p[22]+(13*p[23])/5+p[25]+p[33]+(tr5*((13*pe[3])/30-pe[22]+(13*pe[23])/5+pe[25]+pe[33]))/4},
{F[1,1,1]^2*F[2,1,12],(-8*(3264*p[8]-270773*p[11]))/11301757-(6528*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[2,1,12],(6*(8192*p[8]-3117221*p[11]))/11301757+(12288*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,12],(12*(8192*p[8]-3117221*p[11]))/11301757+(24576*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(10*(4608*p[8]-1047077*p[11]))/11301757+(11520*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,12],(-5*(4608*p[8]-1047077*p[11]))/11301757-(5760*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,12],(-6*(8192*p[8]-3117221*p[11]))/11301757-(12288*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,12],(-6*(8192*p[8]-3117221*p[11]))/11301757-(12288*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,12],(3*(8192*p[8]-3117221*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,12],(6*(2816*p[8]-12005*p[11]))/11301757+(4224*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(12*(4608*p[8]-1047077*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-12*(2816*p[8]-12005*p[11]))/11301757-(8448*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[2,1,12],(-384*(28*p[8]-16173*p[11]))/11301757-(2688*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,12],2*p[23]+(tr5*pe[23])/2},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-3173376*p[8]-164217271*p[11])/45207028-(198336*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,12],(2*(258048*p[8]-69938069*p[11]))/11301757+(129024*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(-2161152*p[8]+694510739*p[11])/45207028-(135072*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(-3*(92160*p[8]-32243297*p[11]))/22603514-(34560*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-9*(156672*p[8]-24298861*p[11]))/45207028-(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(3*(104448*p[8]-19966493*p[11]))/22603514+(39168*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,12],(2*(125952*p[8]+12819671*p[11]))/11301757+(62976*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,12],(-11962368*p[8]-954859133*p[11])/180828112-(186912*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,12],2*p[23]+(tr5*pe[23])/2},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-3161088*p[8]-197147495*p[11])/45207028-(197568*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,12],(8*(70656*p[8]-19822433*p[11]))/11301757+(141312*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(-3*(658944*p[8]-217542553*p[11]))/45207028-(123552*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(-3*(124928*p[8]-44712181*p[11]))/22603514-(46848*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-9*(156672*p[8]-24298861*p[11]))/45207028-(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(3*(81920*p[8]-19870453*p[11]))/22603514+(30720*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,12],(2*(142848*p[8]+12747641*p[11]))/11301757+(71424*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(4319232*p[8]-6184035647*p[11])/90414056+(134976*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,12],(19298304*p[8]-11177514433*p[11])/180828112+(301536*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(-10*(4608*p[8]-1047077*p[11]))/11301757-(11520*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(10*(4608*p[8]-1047077*p[11]))/11301757+(11520*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-12*(2816*p[8]-12005*p[11]))/11301757-(8448*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(12*(2816*p[8]-12005*p[11]))/11301757+(8448*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(8*(3456*p[8]+18992767*p[11]))/11301757+(6912*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(2*(7680*p[8]+81134423*p[11]))/11301757+(3840*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[2,1,12],(-4*(6144*p[8]-5163355*p[11]))/11301757-(6144*tr5*pe[8])/11301757},
{F[2,1,12]^2,(-3*(1517568*p[8]-506829209*p[11]))/180828112-(71136*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(1674240*p[8]-180773603*p[11])/45207028+(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,13],(-23*(15243264*p[8]-13533596203*p[11]))/6509812032-(152168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-972994560*p[8]-240918260101*p[11])/9222233712-(5067680*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-1059840*p[8]+139111897*p[11])/135621084-(22080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(67788269568*p[8]-4914192757123*p[11])/498000620448+(58843984*tr5*pe[8])/1729168821},
{F[1,1,6]^2*F[2,1,13],(-18468864*p[8]-20814103625*p[11])/406863252-(128256*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(1388251136*p[8]+148867473731*p[11])/3074077904+(21691424*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(-190464*p[8]+431306173*p[11])/135621084-(3968*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(1260693504*p[8]+1153161406141*p[11])/7323538536+(1459136*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(5*(18468864*p[8]+20814103625*p[11]))/1220589756+(213760*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,13],(-18468864*p[8]-20814103625*p[11])/1220589756-(42752*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(1674240*p[8]-180773603*p[11])/45207028+(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(22036592640*p[8]+1734369963413*p[11])/83000103408+(114773920*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-972994560*p[8]-240918260101*p[11])/9222233712-(5067680*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-1059840*p[8]+139111897*p[11])/135621084-(22080*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(75323566080*p[8]+3577961521877*p[11])/498000620448+(65385040*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(1388251136*p[8]+148867473731*p[11])/3074077904+(21691424*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(-190464*p[8]+431306173*p[11])/135621084-(3968*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(188338176*p[8]+170999206025*p[11])/3661769268+(435968*tr5*pe[8])/33905271},
{F[1,1,10]^2*F[2,1,13],(98547824640*p[8]-13170199226863*p[11])/332000413632+(128317480*tr5*pe[8])/1729168821},
{F[2,1,13]^2,(-183859200*p[8]-145503042947*p[11])/6509812032-(79800*tr5*pe[8])/11301757},
{F[1,1,1]^2*F[2,1,14],(-540672*p[8]+13606717*p[11])/33905271-(45056*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(8*(130560*p[8]+470837*p[11]))/33905271+(87040*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,14],(674304*p[8]-100480735*p[11])/67810542+(28096*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(1062912*p[8]-11723369*p[11])/33905271+(88576*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-1026048*p[8]-19256761*p[11])/33905271-(85504*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[2,1,14],(122150400*p[8]+5342812859*p[11])/2305558428+(2544800*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(13452288*p[8]-574147501*p[11])/135621084+(280256*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-423659520*p[8]-134660541401*p[11])/1627453008-(735520*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-953536512*p[8]-238068920243*p[11])/4611116856-(9932672*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(-156672*p[8]+1695347*p[11])/45207028-(9792*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,14],(25063852032*p[8]+9519871877383*p[11])/58588308288+(1208712*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-70101504*p[8]-2063214743*p[11])/384259738-(8762688*tr5*pe[8])/192129869},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(25*(226271232*p[8]+21288533773*p[11]))/4611116856+(58924800*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[2,1,14],(565320192*p[8]+26428962893*p[11])/2305558428+(11777504*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,8]*F[2,1,14],(6144*p[8]-5163355*p[11])/11301757+(1536*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,14],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,14],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(190464*p[8]+178988705*p[11])/135621084+(3968*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(8*(14208*p[8]-9821179*p[11]))/33905271+(9472*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,14],(-4*(14208*p[8]-9821179*p[11]))/33905271-(4736*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,14],(6144*p[8]-5163355*p[11])/11301757+(1536*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-6*(94464*p[8]-4512443*p[11]))/11301757-(141696*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,14],(-6144*p[8]+5163355*p[11])/11301757-(1536*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(1592303616*p[8]+226922875897*p[11])/14647077072+(921472*tr5*pe[8])/33905271},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(-8*(14208*p[8]-9821179*p[11]))/33905271-(9472*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(8*(14208*p[8]-9821179*p[11]))/33905271+(9472*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,14],(1568256*p[8]+12835523*p[11])/67810542+(65344*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(9053184*p[8]-403333505*p[11])/135621084+(188608*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-372639744*p[8]-135223263113*p[11])/1627453008-(646944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-806473728*p[8]-241769947267*p[11])/4611116856-(8400768*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(-156672*p[8]+1695347*p[11])/45207028-(9792*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(347045437440*p[8]-15807499631593*p[11])/249000310224+(200836480*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(7*(810319872*p[8]+74503985939*p[11]))/4611116856+(59085824*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(-190464*p[8]+431306173*p[11])/135621084-(3968*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(1649369088*p[8]+186289173193*p[11])/14647077072+(954496*tr5*pe[8])/33905271},
{F[1,1,10]^2*F[2,1,14],(5*(3347896320*p[8]-422153985617*p[11]))/19529436096+(2421800*tr5*pe[8])/11301757},
{F[2,1,14]^2,(-7*(5150720*p[8]-22170319659*p[11]))/4611116856-(1126720*tr5*pe[8])/576389607},
{F[1,1,1]^2*F[2,1,15],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[2,1,15],(202752*p[8]-12166117*p[11])/67810542+(8448*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,15],(6*(10240*p[8]-1071087*p[11]))/11301757+(15360*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(32*(4608*p[8]-1047077*p[11]))/33905271+(12288*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[2,1,15],(-276480*p[8]+51522863*p[11])/67810542-(11520*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,15],(2*(6144*p[8]-5163355*p[11]))/11301757+(3072*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(-32*(4608*p[8]-1047077*p[11]))/33905271-(12288*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(-32*(4608*p[8]-1047077*p[11]))/33905271-(12288*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[2,1,15],(16*(4608*p[8]-1047077*p[11]))/33905271+(6144*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,15],(3*(26624*p[8]-7305529*p[11]))/11301757+(19968*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,15],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[2,1,15],(-6144*p[8]+5163355*p[11])/22603514-(768*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(-6*(10240*p[8]-1071087*p[11]))/11301757-(15360*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[2,1,15],(3*(10240*p[8]-1071087*p[11]))/11301757+(7680*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,15],(6*(10240*p[8]-1071087*p[11]))/11301757+(15360*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,15],(55296*p[8]-23866681*p[11])/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,15],(-6*(10240*p[8]-1071087*p[11]))/11301757-(15360*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,15],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,15],(16*(4608*p[8]-1047077*p[11]))/11301757+(18432*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,15],(-6*(10240*p[8]-1071087*p[11]))/11301757-(15360*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[2,1,15],(-43008*p[8]+13539971*p[11])/22603514-(5376*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-1790976*p[8]-1020824707*p[11])/135621084-(37312*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(645120*p[8]-248306593*p[11])/33905271+(53760*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-403789824*p[8]-107892274049*p[11])/1627453008-(701024*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-325445632*p[8]-79369798327*p[11])/3074077904-(5085088*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-2589696*p[8]+283309835*p[11])/135621084-(53952*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(128850868224*p[8]+4541251831021*p[11])/498000620448+(111849712*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(1338116096*p[8]+154111515683*p[11])/3074077904+(20908064*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(-202752*p[8]+260804771*p[11])/45207028-(12672*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[2,1,15],(27457062912*p[8]+6167417127565*p[11])/58588308288+(3972376*tr5*pe[8])/33905271},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-2823168*p[8]-695865403*p[11])/135621084-(58816*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(3*(55296*p[8]-23866681*p[11]))/11301757+(41472*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-402020352*p[8]-107209382945*p[11])/1627453008-(697952*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-322103296*p[8]-82178663447*p[11])/3074077904-(5032864*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-1999872*p[8]+149283979*p[11])/135621084-(41664*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(126685034496*p[8]+4369393946989*p[11])/498000620448+(109969648*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(1354827776*p[8]+152363501699*p[11])/3074077904+(21169184*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(-3*(51200*p[8]-73165977*p[11]))/45207028-(9600*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(47521585152*p[8]-27734465390011*p[11])/249000310224+(82502752*tr5*pe[8])/1729168821},
{F[1,1,10]^2*F[2,1,15],(44676470784*p[8]-45591507276539*p[11])/332000413632+(58172488*tr5*pe[8])/1729168821},
{F[2,1,15]^2,(77174784*p[8]+15860246339*p[11])/723312448+(301464*tr5*pe[8])/11301757},
{F[2,2,1]^2,(4608*p[8]-1047077*p[11])/11301757+(1152*tr5*pe[8])/11301757},
{F[2,2,9]^2,(-6144*p[8]+5163355*p[11])/22603514-(768*tr5*pe[8])/11301757},
{tci[1,1]^2,-1/10*p[3]-(69120*p[8])/11301757+(11992165367*p[11])/1220589756-p[14]/6+(2*p[15])/15+p[19]/3-p[20]/5-p[21]/6+(2*p[22])/15-(3*p[23])/5-p[26]/5+p[27]/4-p[28]/2+(3*p[29])/10+p[30]/12+(3*p[31])/10-p[32]/5-p[33]/5+tr5*(-1/40*pe[3]-(17280*pe[8])/11301757+(-10*pe[14]+8*pe[15]+20*pe[19]-12*pe[20]-10*pe[21]+8*pe[22]-36*pe[23]-12*pe[26]+15*pe[27]-30*pe[28]+18*pe[29]+5*pe[30]+18*pe[31]-12*pe[32]-12*pe[33])/240)},
{F[1,1,1]*tci[1,1]^2,-1/15*p[3]-(7*p[5])/6-(652800*p[8])/11301757+(675282067*p[11])/67810542+(23*p[19])/9-(83*p[23])/45-(5*p[27])/12+(7*p[30])/36+(tr5*(-1/15*pe[3]-(7*pe[5])/6-(652800*pe[8])/11301757+(23*pe[19])/9-(83*pe[23])/45-(5*pe[27])/12+(7*pe[30])/36))/4},
{F[1,1,1]^2*tci[1,1]^2,(-4348231068*p[8]+2379819898711*p[11])/610294878-(362352589*tr5*pe[8])/203431626},
{F[1,1,2]*tci[1,1]^2,-1/45*p[3]-(4*p[5])/9-(30720*p[8])/11301757+(122657353*p[11])/33905271+(8*p[19])/27-(26*p[23])/45+(5*p[30])/27+tr5*(-1/180*pe[3]-pe[5]/9-(7680*pe[8])/11301757+(2*pe[19])/27-(13*pe[23])/90+(5*pe[30])/108)},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-18488320*p[8]+583287617*p[11])/271242168-(577760*tr5*pe[8])/33905271},
{F[1,1,2]^2*tci[1,1]^2,(-4927223808*p[8]+309877322473*p[11])/39058872192-(1069276*tr5*pe[8])/33905271},
{F[1,1,3]*tci[1,1]^2,p[3]/60+(11*p[5])/6+(130560*p[8])/11301757-(89001545*p[11])/33905271-(13*p[19])/27-p[23]/90-(4*p[27])/9-p[30]/108+tr5*(pe[3]/240+(11*pe[5])/24+(32640*pe[8])/11301757-(13*pe[19])/108-pe[23]/360-pe[27]/9-pe[30]/432)},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(12141947264*p[8]-16341040143137*p[11])/13019624064+(94858963*tr5*pe[8])/406863252},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(-1830918144*p[8]+1613841637405*p[11])/26039248128-(596002*tr5*pe[8])/33905271},
{F[1,1,3]^2*tci[1,1]^2,(-1037629584432*p[8]+111390065213783*p[11])/996001240896-(7205761003*tr5*pe[8])/27666701136},
{F[1,1,4]*tci[1,1]^2,p[3]/45-p[5]/18+(23040*p[8])/11301757-(5235385*p[11])/11301757+p[19]/27-p[23]/5-p[27]/12+(13*p[30])/108+tr5*(pe[3]/180-pe[5]/72+(5760*pe[8])/11301757+pe[19]/108-pe[23]/20-pe[27]/48+(13*pe[30])/432)},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-20371526912*p[8]+1317427164223*p[11])/13019624064-(79576277*tr5*pe[8])/203431626},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(-765437952*p[8]+2773624846951*p[11])/19529436096-(996664*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(23*(186908896512*p[8]-56149199648699*p[11]))/1328001654528+(1865844019*tr5*pe[8])/2305558428},
{F[1,1,4]^2*tci[1,1]^2,(766408741376*p[8]-250532274713447*p[11])/332000413632+(2993784146*tr5*pe[8])/5187506463},
{F[1,1,5]*tci[1,1]^2,p[3]/45+(7*p[5])/12-(157440*p[8])/11301757+(214650785*p[11])/67810542-(11*p[19])/18+(26*p[23])/45+p[27]/24-(85*p[30])/72+tr5*(pe[3]/180+(7*pe[5])/48-(39360*pe[8])/11301757-(11*pe[19])/72+(13*pe[23])/90+pe[27]/96-(85*pe[30])/288)},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(-272201728*p[8]+367737031883*p[11])/8679749376-(265822*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-769673216*p[8]-925331749573*p[11])/19529436096-(3006536*tr5*pe[8])/305147439},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(-2406500352*p[8]+926760845857*p[11])/13019624064-(522244*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(9456149504*p[8]-9535824105367*p[11])/166000206816+(73876168*tr5*pe[8])/5187506463},
{F[1,1,5]^2*tci[1,1]^2,(360801416448*p[8]-51089705675399*p[11])/1992002481792+(52199279*tr5*pe[8])/1152779214},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(-228556800*p[8]+356664293191*p[11])/55333402272-(198400*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(-4*(12544*p[8]-18547261*p[11]))/33905271-(12544*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(3364240490496*p[8]+2000803785679259*p[11])/11952014890752+(13520128*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(5791774720*p[8]+814074918477*p[11])/41500051704+(180992960*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(1280249667072*p[8]-1185947635143839*p[11])/5976007445376+(92610653*tr5*pe[8])/1729168821},
{F[1,1,6]^2*tci[1,1]^2,(-13*(37784413184*p[8]+8577100273957*p[11]))/2656003309056-(479684933*tr5*pe[8])/10375012926},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(362292384*p[8]-145900175449*p[11])/6916675284+(7547758*tr5*pe[8])/576389607},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(1632256*p[8]-10722051603*p[11])/2893249792+(1594*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(35843094528*p[8]+63434473711799*p[11])/1328001654528+(11667674*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(-5*(24287360*p[8]-13255189531*p[11]))/20750025852-(7589800*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(-1538886924288*p[8]+457742090449303*p[11])/5976007445376-(333959836*tr5*pe[8])/5187506463},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(-7691965249536*p[8]+350221127979769*p[11])/5976007445376-(1669263292*tr5*pe[8])/5187506463},
{F[1,1,7]^2*tci[1,1]^2,(1802449486848*p[8]-22241819480185*p[11])/3984004963584+(586734859*tr5*pe[8])/5187506463},
{F[1,1,8]*tci[1,1]^2,p[3]/6-p[5]/6-(7680*p[8])/11301757+(5235385*p[11])/33905271+p[19]/27+(13*p[23])/18-p[27]/18+p[30]/108+tr5*(pe[3]/24-pe[5]/24-(1920*pe[8])/11301757+pe[19]/108+(13*pe[23])/72-pe[27]/72+pe[30]/432)},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(97771331456*p[8]-49099118230805*p[11])/13019624064+(763838527*tr5*pe[8])/406863252},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(261527552*p[8]+213155082603*p[11])/4339874688+(510796*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(-1253511905280*p[8]+638831790474181*p[11])/234353233152-(408044240*tr5*pe[8])/305147439},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(-1680459830144*p[8]+849565252786989*p[11])/664000827264-(13128592423*tr5*pe[8])/20750025852},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(9848517120*p[8]+48308300414021*p[11])/1992002481792+(2137265*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(-731661487104*p[8]+609914228433047*p[11])/3984004963584-(238171057*tr5*pe[8])/5187506463},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(1086552720384*p[8]-487577744286349*p[11])/1992002481792+(707391094*tr5*pe[8])/5187506463},
{F[1,1,8]^2*tci[1,1]^2,(907786303296*p[8]-325252419723383*p[11])/234353233152+(4728053663*tr5*pe[8])/4882359024},
{F[1,1,9]*tci[1,1]^2,(11*p[3])/180+p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757-(2*p[19])/3+(119*p[23])/45+(tr5*((11*pe[3])/180+pe[5]+(184320*pe[8])/11301757-(2*pe[19])/3+(119*pe[23])/45))/4},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(10823680*p[8]+2529630309*p[11])/542484336+(169120*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(1952012288*p[8]-648978234577*p[11])/9764718048+(15250096*tr5*pe[8])/305147439},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(2757317234688*p[8]+73226004670901*p[11])/11952014890752+(99729356*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(-48240347136*p[8]-29102041416067*p[11])/332000413632-(62812952*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(60921856*p[8]+2540912602421*p[11])/19529436096+(237976*tr5*pe[8])/305147439},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-5215300227072*p[8]-1812186183341471*p[11])/11952014890752-(565896292*tr5*pe[8])/5187506463},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-3517802496*p[8]-249056341381*p[11])/27666701136-(6107296*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(39014400*p[8]-35827476883*p[11])/1627453008+(203200*tr5*pe[8])/33905271},
{F[1,1,9]^2*tci[1,1]^2,(-818207084544*p[8]-825637766211203*p[11])/7968009927168-(133171726*tr5*pe[8])/5187506463},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(-158226432*p[8]+11251958425*p[11])/26039248128-(51506*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(2082816*p[8]-12012372701*p[11])/1627453008+(3616*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-19092469248*p[8]-47970710712341*p[11])/166000206816-(16573324*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-40565082112*p[8]-14478148439253*p[11])/332000413632-(158457352*tr5*pe[8])/5187506463},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-77853382656*p[8]-11443880621449*p[11])/1328001654528-(25342898*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(-1324519409664*p[8]+92777133256039*p[11])/1992002481792-(95813036*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(67107964928*p[8]+15933890012469*p[11])/221333609088+(131070244*tr5*pe[8])/1729168821},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(72381241344*p[8]-3475589724053*p[11])/664000827264+(47123204*tr5*pe[8])/1729168821},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(157722359808*p[8]+236497658840743*p[11])/1992002481792+(102683828*tr5*pe[8])/5187506463},
{F[1,1,10]^2*tci[1,1]^2,(304694350848*p[8]-82137848535205*p[11])/3984004963584+(33061453*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(1674240*p[8]-180773603*p[11])/45207028+(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(-3350458368*p[8]+3137192156689*p[11])/27666701136-(5816768*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-972994560*p[8]-240918260101*p[11])/9222233712-(5067680*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-1059840*p[8]+139111897*p[11])/135621084-(22080*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(67788269568*p[8]-4914192757123*p[11])/498000620448+(58843984*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(1388251136*p[8]+148867473731*p[11])/3074077904+(21691424*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(-190464*p[8]+431306173*p[11])/135621084-(3968*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(1260693504*p[8]+1153161406141*p[11])/7323538536+(1459136*tr5*pe[8])/33905271},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(7*(289946112*p[8]-8961345263*p[11]))/10375012926+(84567616*tr5*pe[8])/1729168821},
{F[1,2,2]^2*tci[1,1]^2,(-183859200*p[8]-145503042947*p[11])/6509812032-(79800*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(35889152*p[8]+20384346883*p[11])/4611116856+(1121536*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(322576384*p[8]-102607080343*p[11])/3074077904+(5040256*tr5*pe[8])/192129869},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-10248269824*p[8]-1626620497111*p[11])/18444467424-(80064608*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(2353152*p[8]-350111957*p[11])/67810542+(98048*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(-159744*p[8]+100341959*p[11])/22603514-(19968*tr5*pe[8])/11301757},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-7*(1896448*p[8]+730639113*p[11]))/90414056-(414848*tr5*pe[8])/11301757},
{F[1,2,3]^2*tci[1,1]^2,(935538688*p[8]+334822931715*p[11])/36888934848+(3654448*tr5*pe[8])/576389607},
{F[1,2,6]*tci[1,1]^2,-1/30*p[3]-(2*p[5])/3+(184320*p[8])/11301757-(41883080*p[11])/11301757+(4*p[19])/9-(38*p[23])/15+(10*p[30])/9+tr5*(-1/120*pe[3]-pe[5]/6+(46080*pe[8])/11301757+pe[19]/9-(19*pe[23])/30+(5*pe[30])/18)},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(7511040*p[8]+1243023067*p[11])/135621084+(156480*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(95770624*p[8]+79442739433*p[11])/1084968672+(748208*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(4317696*p[8]-1591406027*p[11])/135621084+(89952*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(293339136*p[8]+23242416713*p[11])/1627453008+(1527808*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(5*(2268160*p[8]-3452595637*p[11]))/203431626+(1417600*tr5*pe[8])/101715813},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(448512*p[8]+97748879*p[11])/45207028+(28032*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-6*(78336*p[8]+4803205*p[11]))/11301757-(117504*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(15593472*p[8]+7701939647*p[11])/271242168+(162432*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(-119343104*p[8]+78309044021*p[11])/1627453008-(1864736*tr5*pe[8])/101715813},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(1990656*p[8]-1548607693*p[11])/67810542+(82944*tr5*pe[8])/11301757},
{F[1,2,6]^2*tci[1,1]^2,(3602432*p[8]-4978883857*p[11])/723312448+(14072*tr5*pe[8])/11301757},
{F[1,2,7]*tci[1,1]^2,-p[5]+(414720*p[8])/11301757-(94236930*p[11])/11301757-2*p[19]+p[27]/2-p[30]/2+tr5*(-1/4*pe[5]+(103680*pe[8])/11301757+(-4*pe[19]+pe[27]-pe[30])/8)},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(436224*p[8]+17661533*p[11])/11301757+(109056*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(322560*p[8]-61993633*p[11])/11301757+(80640*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(70290432*p[8]-36733440167*p[11])/180828112+(1098288*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(-9*(6144*p[8]-5163355*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(39343104*p[8]-27463523149*p[11])/180828112+(614736*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(9*(2560*p[8]-3093211*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(-118272*p[8]-10797547*p[11])/11301757-(29568*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(3*(654592*p[8]-269923055*p[11]))/45207028+(122736*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,(-32*(9312*p[8]-3764141*p[11]))/11301757-(74496*tr5*pe[8])/11301757},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(156672*p[8]-69505889*p[11])/11301757+(39168*tr5*pe[8])/11301757},
{F[1,2,7]^2*tci[1,1]^2,(4912128*p[8]-1489142063*p[11])/180828112+(76752*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-2*(454656*p[8]-9130289*p[11]))/33905271-(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-11027722240*p[8]-846285350289*p[11])/110666804544-(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(-1625757696*p[8]+575780111587*p[11])/3661769268-(3763328*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(231032733696*p[8]+78168349329167*p[11])/996001240896+(100274624*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(177239678976*p[8]+11238976801273*p[11])/332000413632+(76926944*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-46252183552*p[8]+10136303176723*p[11])/110666804544-(180672592*tr5*pe[8])/1729168821},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(8*(22272*p[8]-14479003*p[11]))/33905271+(14848*tr5*pe[8])/11301757},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(9443002368*p[8]+2259851065225*p[11])/27666701136+(49182304*tr5*pe[8])/576389607},
{F[1,2,8]^2*tci[1,1]^2,(527966208*p[8]-135645431311*p[11])/6509812032+(229152*tr5*pe[8])/11301757},
{F[1,2,9]*tci[1,1]^2,2*p[23]+(tr5*pe[23])/2},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-5*(678912*p[8]+22791515*p[11]))/45207028-(212160*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,(2*(258048*p[8]-69938069*p[11]))/11301757+(129024*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(-2161152*p[8]+694510739*p[11])/45207028-(135072*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(-3*(92160*p[8]-32243297*p[11]))/22603514-(34560*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-9*(156672*p[8]-24298861*p[11]))/45207028-(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(3*(104448*p[8]-19966493*p[11]))/22603514+(39168*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(2*(153600*p[8]+6537209*p[11]))/11301757+(76800*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-15*(319744*p[8]+17130671*p[11]))/22603514-(599520*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(-3*(2485248*p[8]+1578843049*p[11]))/90414056-(232992*tr5*pe[8])/11301757},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(8*(3456*p[8]+18992767*p[11]))/11301757+(6912*tr5*pe[8])/11301757},
{F[1,2,9]^2*tci[1,1]^2,(-3*(1517568*p[8]-506829209*p[11]))/180828112-(71136*tr5*pe[8])/11301757},
{F[2,1,1]*tci[1,1]^2,(-191321570688*p[8]+104808656596403*p[11])/13019624064-(498233257*tr5*pe[8])/135621084},
{F[2,1,2]*tci[1,1]^2,(22913560560*p[8]-6830396751851*p[11])/4882359024+(477365845*tr5*pe[8])/406863252},
{F[2,1,3]*tci[1,1]^2,(-1083709440*p[8]-92428183159*p[11])/6509812032-(470360*tr5*pe[8])/11301757},
{F[2,1,4]*tci[1,1]^2,(5*(30136320*p[8]-9888056213*p[11]))/13019624064+(32700*tr5*pe[8])/11301757},
{F[2,1,5]*tci[1,1]^2,(5*(9106944*p[8]-4096154933*p[11]))/180828112+(711480*tr5*pe[8])/11301757},
{F[2,1,6]*tci[1,1]^2,(1346400256*p[8]+334310455197*p[11])/55333402272+(10518752*tr5*pe[8])/1729168821},
{F[2,1,7]*tci[1,1]^2,(101551104*p[8]-35405699813*p[11])/13019624064+(22038*tr5*pe[8])/11301757},
{F[2,1,8]*tci[1,1]^2,(-337742848*p[8]+1261107994185*p[11])/73777869696-(659654*tr5*pe[8])/576389607},
{F[2,1,9]*tci[1,1]^2,(-154492108800*p[8]+101465155616113*p[11])/39058872192-(100580800*tr5*pe[8])/101715813},
{F[2,1,10]*tci[1,1]^2,(10808212992*p[8]-1767397181017*p[11])/41500051704+(112585552*tr5*pe[8])/1729168821},
{F[2,1,11]*tci[1,1]^2,(-1533118464*p[8]-145210738945*p[11])/13019624064-(332708*tr5*pe[8])/11301757},
{F[2,1,12]*tci[1,1]^2,(-51554304*p[8]+2255126867*p[11])/271242168-(537024*tr5*pe[8])/11301757},
{F[2,1,13]*tci[1,1]^2,(-1968967680*p[8]+679686498703*p[11])/18444467424-(5127520*tr5*pe[8])/192129869},
{F[2,1,14]*tci[1,1]^2,(1287488512*p[8]-64764403351*p[11])/36888934848+(5029252*tr5*pe[8])/576389607},
{F[2,1,15]*tci[1,1]^2,(-22883328*p[8]-13414209397*p[11])/6509812032-(9932*tr5*pe[8])/11301757},
{eps5*tci[1,1]^3,(-11*(p[6]-p[7]))/270-(11*tr5*(pe[6]-pe[7]))/1080},
{eps5*F[1,1,1]*tci[1,1]^3,(-25*p[9])/216+(tr5*(-25*pe[9]+66*pe[10]))/864},
{eps5*F[1,1,2]*tci[1,1]^3,(49*p[9])/270+(49*tr5*(2*pe[9]-3*pe[10]))/2160},
{eps5*F[1,1,3]*tci[1,1]^3,(25*p[9])/216+(25*tr5*(pe[9]-2*pe[10]))/864},
{eps5*F[1,1,5]*tci[1,1]^3,-1/20*p[9]+(tr5*(-3*pe[9]+2*pe[10]))/240},
{eps5*F[1,1,6]*tci[1,1]^3,(329*p[9])/1080+(7*tr5*(47*pe[9]-48*pe[10]))/4320},
{eps5*F[1,1,7]*tci[1,1]^3,(-7*p[9])/45-(7*tr5*(12*pe[9]-pe[10]))/2160},
{eps5*F[1,1,8]*tci[1,1]^3,(-2*p[9])/27+(tr5*(-4*pe[9]+17*pe[10]))/216},
{eps5*F[1,1,9]*tci[1,1]^3,(-37*p[9])/180+(tr5*(-37*pe[9]+13*pe[10]))/720},
{eps5*F[1,1,10]*tci[1,1]^3,-1/1080*p[9]+(tr5*(-pe[9]+82*pe[10]))/4320},
{tci[1,1]^4,(43951779840*p[8]-77832069571321*p[11])/7968009927168+(7153610*tr5*pe[8])/5187506463},
{tci[1,2],(5185*p[11])/108+p[12]+p[17]+(13*p[20])/6+p[24]+(13*p[26])/6+(13*p[28])/6+(tr5*(pe[12]+pe[17]+(13*pe[20])/6+pe[24]+(13*pe[26])/6+(13*pe[28])/6))/4},
{F[3,1]*tci[1,2],(6451689984*p[8]-5064581447539*p[11])/1627453008+(33602552*tr5*pe[8])/33905271},
{F[3,2]*tci[1,2],(53720064*p[8]-31815372061*p[11])/361656224+(419688*tr5*pe[8])/11301757},
{F[3,3]*tci[1,2],(33598464*p[8]+40190680939*p[11])/813726504+(349984*tr5*pe[8])/33905271},
{F[3,4]*tci[1,2],(-4238166624*p[8]+1439805936089*p[11])/1627453008-(44147569*tr5*pe[8])/67810542},
{F[3,5]*tci[1,2],(487080960*p[8]+90194132509*p[11])/3254906016+(1268440*tr5*pe[8])/33905271},
{F[3,6]*tci[1,2],(19513650048*p[8]-8982784155721*p[11])/4882359024+(101633594*tr5*pe[8])/101715813},
{F[3,7]*tci[1,2],(17101824*p[8]+1128161083*p[11])/180828112+(267216*tr5*pe[8])/11301757},
{F[3,8]*tci[1,2],(5700608*p[8]+315777657*p[11])/11301757+(1425152*tr5*pe[8])/11301757},
{F[3,9]*tci[1,2],(-45745472*p[8]+10999242149*p[11])/11301757-(11436368*tr5*pe[8])/11301757},
{F[3,10]*tci[1,2],(-26112*p[8]+103881997*p[11])/22603514-(3264*tr5*pe[8])/11301757},
{F[3,11]*tci[1,2],(88034304*p[8]-39642743473*p[11])/813726504+(917024*tr5*pe[8])/33905271},
{F[3,12]*tci[1,2],(3999080640*p[8]-2341360019477*p[11])/9764718048+(20828545*tr5*pe[8])/203431626},
{F[3,13]*tci[1,2],(5*(1655808*p[8]-10574201735*p[11]))/3254906016+(21560*tr5*pe[8])/33905271},
{F[3,14]*tci[1,2],(2338246656*p[8]-1052907763571*p[11])/1627453008+(4059456*tr5*pe[8])/11301757},
{F[3,15]*tci[1,2],(184320*p[8]-75788351*p[11])/22603514+(23040*tr5*pe[8])/11301757},
{F[3,16]*tci[1,2],(320*(4608*p[8]-1047077*p[11]))/33905271+(122880*tr5*pe[8])/11301757},
{F[3,17]*tci[1,2],(15436800*p[8]+66664901263*p[11])/1084968672+(40200*tr5*pe[8])/11301757},
{F[3,18]*tci[1,2],(5*(350853408*p[8]-151586023747*p[11]))/542484336+(18273615*tr5*pe[8])/22603514},
{F[3,19]*tci[1,2],(-5*(4021248*p[8]-2266192783*p[11]))/180828112-(314160*tr5*pe[8])/11301757},
{F[3,20]*tci[1,2],(16680960*p[8]-25930560703*p[11])/1627453008+(28960*tr5*pe[8])/11301757},
{F[3,21]*tci[1,2],(-3680350080*p[8]+1498124357767*p[11])/1220589756-(76673960*tr5*pe[8])/101715813},
{F[3,22]*tci[1,2],(-9*(6144*p[8]-5163355*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[3,24]*tci[1,2],(-14595072*p[8]-1788185027*p[11])/271242168-(152032*tr5*pe[8])/11301757},
{F[3,31]*tci[1,2],(10200596480*p[8]-10590108449349*p[11])/110666804544+(39846080*tr5*pe[8])/1729168821},
{F[3,32]*tci[1,2],(-27958001664*p[8]-4070755699231*p[11])/442667218176-(9100912*tr5*pe[8])/576389607},
{F[3,33]*tci[1,2],(217155584*p[8]+236498464275*p[11])/18444467424+(1696528*tr5*pe[8])/576389607},
{F[3,34]*tci[1,2],(4123521024*p[8]+2769780376799*p[11])/55333402272+(10738336*tr5*pe[8])/576389607},
{F[3,35]*tci[1,2],(9*(6144*p[8]-5163355*p[11]))/22603514+(6912*tr5*pe[8])/11301757},
{F[3,36]*tci[1,2],(-11446898688*p[8]+4951225529837*p[11])/55333402272-(9936544*tr5*pe[8])/192129869},
{F[3,37]*tci[1,2],(-22167830528*p[8]+10161570280965*p[11])/442667218176-(21648272*tr5*pe[8])/1729168821},
{F[3,38]*tci[1,2],(-4206336*p[8]+987828433*p[11])/90414056-(131448*tr5*pe[8])/11301757},
{F[3,40]*tci[1,2],(91376738304*p[8]-44163082363919*p[11])/442667218176+(29745032*tr5*pe[8])/576389607},
{F[3,41]*tci[1,2],(-813441024*p[8]+241358495413*p[11])/4882359024-(1412224*tr5*pe[8])/33905271},
{F[3,42]*tci[1,2],(4206336*p[8]-987828433*p[11])/45207028+(262896*tr5*pe[8])/11301757},
{F[3,44]*tci[1,2],(504926208*p[8]-545116717669*p[11])/55333402272+(438304*tr5*pe[8])/192129869},
{F[3,51]*tci[1,2],(-1258346496*p[8]-982510771333*p[11])/9222233712-(6553888*tr5*pe[8])/192129869},
{F[3,52]*tci[1,2],(-1575585792*p[8]-531642253135*p[11])/18444467424-(4103088*tr5*pe[8])/192129869},
{F[3,53]*tci[1,2],(-399230976*p[8]-198407959649*p[11])/18444467424-(1039664*tr5*pe[8])/192129869},
{F[3,54]*tci[1,2],(-2*(1112064*p[8]+82590875*p[11]))/11301757-(556032*tr5*pe[8])/11301757},
{F[3,55]*tci[1,2],(7718400*p[8]+9706127623*p[11])/135621084+(160800*tr5*pe[8])/11301757},
{F[3,56]*tci[1,2],(824632320*p[8]+102015147331*p[11])/9222233712+(4294960*tr5*pe[8])/192129869},
{F[3,57]*tci[1,2],(1560960*p[8]-289712231*p[11])/22603514+(195120*tr5*pe[8])/11301757},
{F[3,58]*tci[1,2],(-8*(92160*p[8]-32243297*p[11]))/33905271-(61440*tr5*pe[8])/11301757},
{F[3,59]*tci[1,2],(-7133184*p[8]-3098310451*p[11])/33373584-(12384*tr5*pe[8])/231761},
{F[3,60]*tci[1,2],(258287616*p[8]+270518119649*p[11])/4882359024+(149472*tr5*pe[8])/11301757},
{F[3,61]*tci[1,2],(-3*(491136*p[8]-78637499*p[11]))/11301757-(368352*tr5*pe[8])/11301757},
{F[3,69]*tci[1,2],(-935538688*p[8]-334822931715*p[11])/55333402272-(7308896*tr5*pe[8])/1729168821},
{F[3,77]*tci[1,2],(3*(2350080*p[8]-658328597*p[11]))/45207028+(440640*tr5*pe[8])/11301757},
{eps5*F[3,78]*tci[1,2],-p[9]+(tr5*(-pe[9]+pe[10]))/4},
{F[3,79]*tci[1,2],(-3*(808960*p[8]-355858041*p[11]))/45207028-(151680*tr5*pe[8])/11301757},
{eps5*F[3,80]*tci[1,2],-2*p[9]+(tr5*(-8*pe[9]-5*pe[10]))/16},
{eps5*F[3,82]*tci[1,2],2*p[9]+(tr5*(2*pe[9]-3*pe[10]))/4},
{F[1,1,1]*tci[1,2],(13*p[3])/30+(299520*p[8])/11301757-(4152235153*p[11])/203431626-p[15]+p[18]-(13*p[19])/9-p[20]-p[22]+(13*p[23])/5+p[25]-p[26]-(13*p[27])/12-p[29]-(13*p[30])/36-p[31]+(tr5*((13*pe[3])/30+(299520*pe[8])/11301757-pe[15]+pe[18]-(13*pe[19])/9-pe[20]-pe[22]+(13*pe[23])/5+pe[25]-pe[26]-(13*pe[27])/12-pe[29]-(13*pe[30])/36-pe[31]))/4},
{F[1,1,1]^2*tci[1,2],-p[3]+(9*p[5])/2+(161280*p[8])/11301757+(14376242*p[11])/33905271-(5*p[19])/3+p[23]/3+(15*p[27])/4-(13*p[30])/12+(tr5*(-pe[3]+(9*pe[5])/2+(161280*pe[8])/11301757-(5*pe[19])/3+pe[23]/3+(15*pe[27])/4-(13*pe[30])/12))/4},
{F[1,1,1]^3*tci[1,2],(441306633984*p[8]-262197979609309*p[11])/58588308288+(574618013*tr5*pe[8])/305147439},
{F[1,1,2]*tci[1,2],p[20]+p[26]+p[29]+p[31]+(tr5*(pe[20]+pe[26]+pe[29]+pe[31]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],(2*p[3])/15+(2*p[5])/3+(46080*p[8])/11301757-(44376041*p[11])/11301757+(2*p[19])/9-(8*p[23])/15-p[27]/2+(7*p[30])/18+tr5*(pe[3]/30+pe[5]/6+(11520*pe[8])/11301757+pe[19]/18-(2*pe[23])/15-pe[27]/8+(7*pe[30])/72)},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-14201856*p[8]+2311648997*p[11])/542484336-(73968*tr5*pe[8])/11301757},
{F[1,1,2]^2*tci[1,2],(2*(276480*p[8]-62824620*p[11]+11301757*(-2*p[23]+p[30])))/33905271+tr5*((46080*pe[8])/11301757+(-2*pe[23]+pe[30])/6)},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-11403264*p[8]-870938345*p[11])/135621084-(237568*tr5*pe[8])/11301757},
{F[1,1,2]^3*tci[1,2],(515094528*p[8]+1829821972321*p[11])/19529436096+(670696*tr5*pe[8])/101715813},
{F[1,1,3]*tci[1,2],p[32]+(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,3]*tci[1,2],(2*p[3])/5-3*p[5]+(645120*p[8])/11301757-(146590780*p[11])/11301757-(14*p[19])/9-(4*p[23])/15-(8*p[27])/3+(7*p[30])/9+(tr5*((2*pe[3])/5-3*pe[5]+(645120*pe[8])/11301757-(14*pe[19])/9-(4*pe[23])/15-(8*pe[27])/3+(7*pe[30])/9))/4},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(-3820920064*p[8]+2433560272905*p[11])/1084968672-(29850938*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*tci[1,2],-p[5]-(414720*p[8])/11301757+(94236930*p[11])/11301757+p[27]/2-p[30]/2+tr5*(-1/4*pe[5]-(103680*pe[8])/11301757+(pe[27]-pe[30])/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(1049088*p[8]-471954175*p[11])/135621084+(21856*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(113498112*p[8]-49610541065*p[11])/2169937344+(147784*tr5*pe[8])/11301757},
{F[1,1,3]^2*tci[1,2],(-3*p[5])/2-(207360*p[8])/11301757+(47118465*p[11])/11301757+p[19]-p[27]/4+p[30]/4+(tr5*((-3*pe[5])/2-(207360*pe[8])/11301757+pe[19]-pe[27]/4+pe[30]/4))/4},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(-13137657216*p[8]+9926649372151*p[11])/9764718048-(34212649*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(139204608*p[8]-120715714045*p[11])/2169937344+(181256*tr5*pe[8])/11301757},
{F[1,1,3]^3*tci[1,2],(123287379168*p[8]-2721326533487*p[11])/249000310224+(1284243533*tr5*pe[8])/10375012926},
{F[1,1,1]*F[1,1,4]*tci[1,2],(3*p[3])/5-2*p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757+(4*p[23])/15-2*p[27]+(2*p[30])/3+(tr5*((3*pe[3])/5-2*pe[5]+(184320*pe[8])/11301757+(4*pe[23])/15-2*pe[27]+(2*pe[30])/3))/4},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(-75514713600*p[8]+36383003691791*p[11])/19529436096-(98326450*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]*tci[1,2],p[3]/10+2*p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757-(4*p[19])/3+(34*p[23])/15-(2*p[30])/3+tr5*(pe[3]/40+pe[5]/2+(46080*pe[8])/11301757-pe[19]/3+(17*pe[23])/30-pe[30]/6)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(7099392*p[8]-1338187211*p[11])/90414056+(221856*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(2562688*p[8]-2857426711*p[11])/22603514+(320336*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*tci[1,2],-1/10*p[3]+p[5]-(230400*p[8])/11301757+(52353850*p[11])/11301757+(2*p[19])/9+p[23]/15+(5*p[27])/3-(11*p[30])/18+(tr5*(-1/10*pe[3]+pe[5]-(230400*pe[8])/11301757+(2*pe[19])/9+pe[23]/15+(5*pe[27])/3-(11*pe[30])/18))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(147623921664*p[8]-61974646453015*p[11])/19529436096+(192218648*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(74240*p[8]+226746077*p[11])/45207028+(4640*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(-615078210432*p[8]+198933639456875*p[11])/332000413632-(1601766173*tr5*pe[8])/3458337642},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(18833985408*p[8]-2081368153085*p[11])/9764718048+(49046837*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-79030272*p[8]-486623941673*p[11])/3254906016-(205808*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(-42363293376*p[8]+14310283510223*p[11])/9764718048-(220642153*tr5*pe[8])/203431626},
{F[1,1,4]^3*tci[1,2],(-435026506176*p[8]+148263392271047*p[11])/249000310224-(755254351*tr5*pe[8])/1729168821},
{F[1,1,5]*tci[1,2],p[20]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],(-414720*p[8])/11301757+(94236930*p[11])/11301757-p[27]/2-p[30]/2+tr5*((-103680*pe[8])/11301757-pe[27]/8-pe[30]/8)},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(-248702976*p[8]+228446469085*p[11])/2169937344-(323832*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*tci[1,2],-1/15*p[3]-p[5]-(460800*p[8])/11301757+(104707700*p[11])/11301757+(2*p[19])/3-(26*p[23])/15-p[30]+(tr5*(-1/15*pe[3]-pe[5]-(460800*pe[8])/11301757+(2*pe[19])/3-(26*pe[23])/15-pe[30]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(17*(6144*p[8]+17440159*p[11]))/33905271+(8704*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-37815296*p[8]-35972560123*p[11])/1627453008-(590864*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]*tci[1,2],-p[5]+(829440*p[8])/11301757-(188473860*p[11])/11301757-2*p[19]+p[27]+(tr5*(-pe[5]+(829440*pe[8])/11301757-2*pe[19]+pe[27]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(3*(9267200*p[8]-7614766851*p[11]))/180828112+(434400*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(7460352*p[8]-1763028205*p[11])/135621084+(155424*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(55511040*p[8]-33224425109*p[11])/361656224+(433680*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*tci[1,2],-1/30*p[3]-p[5]+(322560*p[8])/11301757-(73295390*p[11])/11301757+(2*p[19])/3-(13*p[23])/15+(11*p[30])/6+tr5*(-1/120*pe[3]-pe[5]/4+(80640*pe[8])/11301757+pe[19]/6-(13*pe[23])/60+(11*pe[30])/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(5754624*p[8]-5543899909*p[11])/67810542+(239776*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(87209984*p[8]+499000454473*p[11])/3254906016+(681328*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(-23*(1093632*p[8]-1066000031*p[11]))/361656224-(196512*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(-70611968*p[8]+126622821503*p[11])/3254906016-(551656*tr5*pe[8])/101715813},
{F[1,1,5]^2*tci[1,2],-1/60*p[3]-p[5]/2+(161280*p[8])/11301757-(36647695*p[11])/11301757+p[19]/3-(13*p[23])/30+(11*p[30])/12+tr5*(-1/240*pe[3]-pe[5]/8+(40320*pe[8])/11301757+pe[19]/12-(13*pe[23])/120+(11*pe[30])/48)},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(-92708864*p[8]+54965250751*p[11])/723312448-(362144*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-2275328*p[8]-404807933943*p[11])/6509812032-(8888*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(5064192*p[8]-7886584795*p[11])/67810542+(211008*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-15850475520*p[8]-19137468981229*p[11])/442667218176-(5159660*tr5*pe[8])/576389607},
{F[1,1,5]^3*tci[1,2],(-229297815552*p[8]+93813796588453*p[11])/664000827264-(149282432*tr5*pe[8])/1729168821},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(9685020672*p[8]-1668902906219*p[11])/110666804544+(4203568*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(7*(178176*p[8]-81926753*p[11]))/135621084+(25984*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(3*(75776*p[8]+41801687*p[11]))/45207028+(14208*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-38544384*p[8]+11693139647*p[11])/813726504-(401504*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(129024*p[8]-85826941*p[11])/67810542+(5376*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-40555176960*p[8]-22224727253561*p[11])/166000206816-(105612440*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-991604736*p[8]-186615147109*p[11])/27666701136-(1721536*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(-890880*p[8]+274012681*p[11])/135621084-(18560*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-7320999936*p[8]-2545021984009*p[11])/55333402272-(19065104*tr5*pe[8])/576389607},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(552549376*p[8]+420855134877*p[11])/13833350568+(17267168*tr5*pe[8])/1729168821},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(448512*p[8]+97748879*p[11])/135621084+(9344*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(27648*p[8]-221015845*p[11])/90414056+(864*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(7*(1387368448*p[8]+382180598531*p[11]))/73777869696+(18967928*tr5*pe[8])/576389607},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(117359898624*p[8]-51931949449781*p[11])/498000620448+(33958304*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(13*(125102080*p[8]-30309347547*p[11]))/55333402272+(12705680*tr5*pe[8])/1729168821},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(-63488*p[8]+60889173*p[11])/45207028-(3968*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-5788827648*p[8]-67820084114669*p[11])/996001240896-(279168*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-22064115712*p[8]-26207432728155*p[11])/442667218176-(21546988*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-1042748080128*p[8]-639655230095513*p[11])/3984004963584-(12571712*tr5*pe[8])/192129869},
{F[1,1,6]^3*tci[1,2],(558575194112*p[8]+231501932900611*p[11])/1328001654528+(545483588*tr5*pe[8])/5187506463},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-6351040512*p[8]+195061603547*p[11])/110666804544-(2756528*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-31082496*p[8]-29777077177*p[11])/2169937344-(40472*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(2*(1180416*p[8]-21471197*p[11]))/33905271+(196736*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(-29079552*p[8]+26088215737*p[11])/1084968672-(75728*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-2085613568*p[8]-630951546993*p[11])/12296311616-(8146928*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(975310848*p[8]+442391999509*p[11])/27666701136+(1693248*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-2*(1344768*p[8]-32446177*p[11]))/33905271-(224128*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(16697212928*p[8]+1969157553441*p[11])/110666804544+(65223488*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-454656*p[8]+9130289*p[11])/33905271-(37888*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-2*(78336*p[8]+4803205*p[11]))/11301757-(39168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(-557568*p[8]+13678747*p[11])/33905271-(46464*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-10356649984*p[8]-2695709477989*p[11])/110666804544-(40455664*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(7*(22411952640*p[8]-1364608265723*p[11]))/498000620448+(45394580*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-297189376*p[8]-14951061615*p[11])/1627453008-(4643584*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(3*(1403570176*p[8]+142654010723*p[11]))/6148155808+(32896176*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-17351323648*p[8]-3572743192149*p[11])/55333402272-(135557216*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(-125269318656*p[8]+42562688779001*p[11])/166000206816-(108740728*tr5*pe[8])/576389607},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(576225506304*p[8]+45387986402209*p[11])/996001240896+(250097876*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(3198603264*p[8]+188845160005*p[11])/18444467424+(8329696*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(-13154304*p[8]+22469517625*p[11])/2169937344-(17128*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-159111168*p[8]-74123906795*p[11])/6509812032-(207176*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-123027959808*p[8]-15172429427369*p[11])/221333609088-(26698776*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(168383056896*p[8]-22397888874197*p[11])/498000620448+(146165848*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(554302199808*p[8]-40053879412669*p[11])/996001240896+(80194184*tr5*pe[8])/576389607},
{F[1,1,7]^3*tci[1,2],(-5227211776*p[8]-416919411919*p[11])/83000103408-(81675184*tr5*pe[8])/5187506463},
{F[1,1,8]*tci[1,2],p[33]+(tr5*pe[33])/4},
{F[1,1,1]*F[1,1,8]*tci[1,2],(9*p[3])/10-3*p[5]+(92160*p[8])/11301757-(20941540*p[11])/11301757+(2*p[19])/9+(26*p[23])/15-(4*p[27])/3+(5*p[30])/9+(tr5*((9*pe[3])/10-3*pe[5]+(92160*pe[8])/11301757+(2*pe[19])/9+(26*pe[23])/15-(4*pe[27])/3+(5*pe[30])/9))/4},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(-4676335008*p[8]+5031346957279*p[11])/2441179512-(48711823*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,8]*tci[1,2],(-2*p[3])/15+p[5]/3+(368640*p[8])/11301757-(117671431*p[11])/11301757-(2*p[19])/9+(8*p[23])/15+p[30]/9+tr5*(-1/30*pe[3]+pe[5]/12+(92160*pe[8])/11301757-pe[19]/18+(2*pe[23])/15+pe[30]/36)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(14664192*p[8]+246741677*p[11])/135621084+(305504*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(23678976*p[8]+6422221883*p[11])/361656224+(184992*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*tci[1,2],(-3*p[3])/10+2*p[5]-(138240*p[8])/11301757+(31412310*p[11])/11301757+p[23]/5+p[27]-p[30]/2+(tr5*((-3*pe[3])/10+2*pe[5]-(138240*pe[8])/11301757+pe[23]/5+pe[27]-pe[30]/2))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-3415425024*p[8]-12144016671121*p[11])/19529436096-(4447168*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(-4391424*p[8]+1110881951*p[11])/135621084-(91488*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(21831120768*p[8]-10589598010373*p[11])/6509812032+(56851877*tr5*pe[8])/67810542},
{F[1,1,4]*F[1,1,8]*tci[1,2],-1/2*p[3]+p[5]+(46080*p[8])/11301757-(10470770*p[11])/11301757-(2*p[19])/9-p[23]/3+p[27]/3-p[30]/18+(tr5*(-1/2*pe[3]+pe[5]+(46080*pe[8])/11301757-(2*pe[19])/9-pe[23]/3+pe[27]/3-pe[30]/18))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-19047077376*p[8]-1135069060235*p[11])/19529436096-(24800882*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-16897536*p[8]-364622245*p[11])/135621084-(352032*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(-51700388352*p[8]+28488228022087*p[11])/19529436096-(67318214*tr5*pe[8])/101715813},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(3912703968*p[8]-2032751644583*p[11])/1627453008+(40757333*tr5*pe[8])/67810542},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(18358272*p[8]-21406734193*p[11])/271242168+(191232*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(1081344*p[8]+865625369*p[11])/90414056+(33792*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(344064*p[8]+15002129341*p[11])/361656224+(2688*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(-9565769728*p[8]+2569539089807*p[11])/221333609088-(18683144*tr5*pe[8])/1729168821},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(-725206523904*p[8]+309137873753467*p[11])/3984004963584-(78689944*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-4224479232*p[8]+579757210123*p[11])/55333402272-(11001248*tr5*pe[8])/576389607},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-448512*p[8]-97748879*p[11])/135621084-(9344*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(5*(4909056*p[8]-870614629*p[11]))/406863252+(511360*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-25761779712*p[8]-4818336937187*p[11])/221333609088-(5590664*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(-5*(44017754112*p[8]-25640779466609*p[11]))/332000413632-(95524640*tr5*pe[8])/576389607},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(1920483459072*p[8]+139430036394707*p[11])/3984004963584+(208385792*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(-5490542592*p[8]+2073787113805*p[11])/55333402272-(4766096*tr5*pe[8])/192129869},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(2*(78336*p[8]+4803205*p[11]))/11301757+(39168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(6438144*p[8]-2854940819*p[11])/135621084+(134128*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(14474874880*p[8]+1095900767387*p[11])/110666804544+(56542480*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(446063643648*p[8]-133693085251967*p[11])/498000620448+(387208024*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(494296943616*p[8]-113621509087607*p[11])/498000620448+(143025736*tr5*pe[8])/576389607},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(-11*(54278393856*p[8]-14527706953393*p[11]))/664000827264-(388712456*tr5*pe[8])/1729168821},
{F[1,1,8]^2*tci[1,2],-p[23]-(tr5*pe[23])/4},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(-50532311424*p[8]+20674945089689*p[11])/9764718048-(131594561*tr5*pe[8])/101715813},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-47591424*p[8]-53187638635*p[11])/1084968672-(123936*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(20618555520*p[8]-9285397534319*p[11])/6509812032+(53694155*tr5*pe[8])/67810542},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(35349240192*p[8]-12885589925869*p[11])/19529436096+(92055313*tr5*pe[8])/203431626},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-460375068672*p[8]+46818014780131*p[11])/3984004963584-(49953892*tr5*pe[8])/1729168821},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(54406950912*p[8]-29671082625391*p[11])/234353233152+(655948*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(-7*(15791529984*p[8]-9181262794433*p[11]))/332000413632-(143933216*tr5*pe[8])/1729168821},
{F[1,1,8]^3*tci[1,2],(-68589243456*p[8]+24931880415289*p[11])/29294154144-(357235643*tr5*pe[8])/610294878},
{F[1,1,9]*tci[1,2],p[26]+(tr5*pe[26])/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],p[3]/6+p[5]/3+(368640*p[8])/11301757-(117671431*p[11])/11301757-(2*p[19])/9+(4*p[23])/3+p[30]/9+tr5*(pe[3]/24+pe[5]/12+(92160*pe[8])/11301757-pe[19]/18+pe[23]/3+pe[30]/36)},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(52718592*p[8]-16383176909*p[11])/542484336+(274576*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*tci[1,2],-1/3*p[5]+(184320*p[8])/11301757-(41883080*p[11])/11301757+(2*p[19])/9+(4*p[23])/3+(8*p[30])/9+tr5*(-1/12*pe[5]+(46080*pe[8])/11301757+(pe[19]+6*pe[23]+4*pe[30])/18)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(6091776*p[8]+4639600687*p[11])/271242168+(63456*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(218003456*p[8]+122655333715*p[11])/3254906016+(1703152*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-17940480*p[8]+5052338141*p[11])/271242168-(186880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(-7*(246528*p[8]-72971255*p[11]))/33905271-(143808*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-72525901824*p[8]-2246084788369*p[11])/332000413632-(10492752*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,9]*tci[1,2],-1/10*p[3]-(5*p[5])/3-(322560*p[8])/11301757+(73295390*p[11])/11301757+(10*p[19])/9-(59*p[23])/15-p[30]/18+tr5*(-1/40*pe[3]-(5*pe[5])/12-(80640*pe[8])/11301757+(5*pe[19])/18-(59*pe[23])/60-pe[30]/72)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(-4981248*p[8]+2081237825*p[11])/67810542-(207552*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(-975591424*p[8]+558346901137*p[11])/3254906016-(7621808*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(253329408*p[8]-711449859901*p[11])/18444467424+(659712*tr5*pe[8])/192129869},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(276481024*p[8]+257287368335*p[11])/3254906016+(2160008*tr5*pe[8])/101715813},
{F[1,1,5]*F[1,1,9]*tci[1,2],p[3]/10+2*p[5]+(138240*p[8])/11301757-(31412310*p[11])/11301757-(4*p[19])/3+(13*p[23])/5-(5*p[30])/6+tr5*(pe[3]/40+pe[5]/2+(34560*pe[8])/11301757-pe[19]/3+(13*pe[23])/20-(5*pe[30])/24)},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-3*(805888*p[8]+217462365*p[11]))/90414056-(75552*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(5*(5515264*p[8]-30350236099*p[11]))/1084968672+(215440*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(-6476544*p[8]+2257138835*p[11])/135621084-(134928*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(13739008*p[8]-45630337825*p[11])/180828112+(214672*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(21991936*p[8]+164775248999*p[11])/1627453008+(343624*tr5*pe[8])/101715813},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(-7609344*p[8]+2207514199*p[11])/271242168-(79264*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(-4*(104448*p[8]-19966493*p[11]))/33905271-(34816*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(220680443904*p[8]+110304320915309*p[11])/332000413632+(287344328*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(1008506880*p[8]+280240821041*p[11])/6148155808+(7878960*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(-41856*p[8]+16103641*p[11])/11301757-(10464*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-355957659648*p[8]-95365975416181*p[11])/996001240896-(17166168*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(16*(103200*p[8]-32161933*p[11]))/33905271+(137600*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],(4*(78336*p[8]+4803205*p[11]))/11301757+(78336*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(1330595840*p[8]+168116656963*p[11])/6148155808+(10395280*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-1867776*p[8]+43922725*p[11])/33905271-(155648*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(13*(21504*p[8]-1119107*p[11]))/11301757+(69888*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-12367251456*p[8]-1354321801019*p[11])/18444467424-(32206384*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(-571392*p[8]+186346333*p[11])/22603514-(71424*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*tci[1,2],-1/6*p[3]-p[5]/3-(368640*p[8])/11301757+(117671431*p[11])/11301757+(2*p[19])/9+(2*p[23])/3-p[30]/9+tr5*(-1/24*pe[3]-pe[5]/12-(92160*pe[8])/11301757+pe[19]/18+pe[23]/6-pe[30]/36)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-9402880*p[8]+376056199*p[11])/45207028-(587680*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(-3416064*p[8]-36493194251*p[11])/542484336-(17792*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(-222720*p[8]+585558553*p[11])/135621084-(4640*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(28880896*p[8]+5629471033*p[11])/180828112+(451264*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-11354112*p[8]-1319108437*p[11])/180828112-(177408*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(2672640*p[8]-1070676697*p[11])/90414056+(83520*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(643584*p[8]-40758689*p[11])/33905271+(53632*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(1423616*p[8]-507456111*p[11])/45207028+(88976*tr5*pe[8])/11301757},
{F[1,1,9]^2*tci[1,2],-1/20*p[3]-(5*p[5])/6-(161280*p[8])/11301757+(36647695*p[11])/11301757+(5*p[19])/9-(59*p[23])/30-p[30]/36+tr5*(-1/80*pe[3]-(5*pe[5])/24-(40320*pe[8])/11301757+(5*pe[19])/36-(59*pe[23])/120-pe[30]/144)},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(31690752*p[8]-4492443127*p[11])/271242168+(330112*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-653535232*p[8]-639976659327*p[11])/6509812032-(2552872*tr5*pe[8])/101715813},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(9396615168*p[8]+19383180571553*p[11])/249000310224+(5437856*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(210034688*p[8]+9134874726675*p[11])/110666804544+(820448*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(21519616*p[8]+49101724805*p[11])/813726504+(672488*tr5*pe[8])/101715813},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-419393267712*p[8]-165615841163557*p[11])/1992002481792-(91014164*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(2586335232*p[8]+698698746665*p[11])/36888934848+(3367624*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(50049024*p[8]-30951062699*p[11])/1084968672+(130336*tr5*pe[8])/11301757},
{F[1,1,9]^3*tci[1,2],(40368347136*p[8]+17421356430629*p[11])/166000206816+(11680656*tr5*pe[8])/192129869},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(155596800*p[8]+36910901477*p[11])/2169937344+(202600*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(552960*p[8]-453400193*p[11])/67810542+(23040*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(18180096*p[8]-22940958691*p[11])/1084968672+(47344*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(9483648*p[8]-3077006731*p[11])/101715813+(790304*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(-20*(4608*p[8]-1047077*p[11]))/33905271-(7680*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(7*(127446016*p[8]+1200793379127*p[11]))/27666701136+(13939408*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-2*(1169664*p[8]+29946263*p[11]))/33905271-(194944*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(-9*(32768*p[8]-23770641*p[11]))/22603514-(36864*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(24655872*p[8]+1046640367*p[11])/406863252+(513664*tr5*pe[8])/33905271},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(6377961472*p[8]+2788080613401*p[11])/55333402272+(49827824*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(12822528*p[8]-23614717837*p[11])/1084968672+(33392*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(1732608*p[8]-834469475*p[11])/67810542+(72192*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(-2*(18432*p[8]+29716963*p[11]))/33905271-(3072*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(147456*p[8]-180429305*p[11])/45207028+(9216*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(1715444736*p[8]+490150093567*p[11])/27666701136+(8934608*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-26957824*p[8]-5177379617*p[11])/271242168-(842432*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(129024*p[8]-85826941*p[11])/33905271+(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(427396773888*p[8]-206728550039131*p[11])/996001240896+(61834024*tr5*pe[8])/576389607},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-175806464*p[8]-186168216729*p[11])/3458337642-(21975808*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-5996636160*p[8]-1225933511821*p[11])/18444467424-(15616240*tr5*pe[8])/192129869},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(987383162880*p[8]+40573400978611*p[11])/1992002481792+(214275860*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(17207296*p[8]+5064832607*p[11])/271242168+(537728*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-545848320*p[8]-260185047061*p[11])/2305558428-(11371840*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(5932713984*p[8]+1226625213397*p[11])/27666701136+(30899552*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(-508520448*p[8]+166736886865*p[11])/9222233712-(2648544*tr5*pe[8])/192129869},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(20614281216*p[8]+2934254505835*p[11])/55333402272+(53683024*tr5*pe[8])/576389607},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-37819392*p[8]-240496757*p[11])/406863252-(787904*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(7*(436224*p[8]+1645114541*p[11]))/542484336+(15904*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(-2535168*p[8]+1301262937*p[11])/67810542-(105632*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(1130496*p[8]-238046629*p[11])/101715813+(94208*tr5*pe[8])/33905271},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(4635469824*p[8]+1396898175325*p[11])/55333402272+(12071536*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(8511883264*p[8]+1963608902093*p[11])/18444467424+(66499088*tr5*pe[8])/576389607},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-5841217536*p[8]-1185934416229*p[11])/27666701136-(30423008*tr5*pe[8])/576389607},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(-35291136*p[8]+1505634433*p[11])/1084968672-(91904*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(228864*p[8]+30874727*p[11])/11301757+(57216*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(-829440*p[8]+448414271*p[11])/33905271-(69120*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-117214230528*p[8]-123932914203241*p[11])/996001240896-(50874232*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-627898368*p[8]-495581687845*p[11])/9222233712-(3270304*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(-2727936*p[8]+1942175153*p[11])/135621084-(56832*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(-80118454272*p[8]+70004276295035*p[11])/332000413632-(104320904*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(4211963904*p[8]+427677227225*p[11])/9222233712+(21937312*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(-1857536*p[8]+2563143449*p[11])/180828112-(29024*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(181199038464*p[8]-89359995157417*p[11])/1992002481792+(39322708*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-3*(8763392*p[8]+968496813*p[11]))/723312448-(102696*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(227328*p[8]+2860430255*p[11])/542484336+(1184*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(1197766656*p[8]+1796199635077*p[11])/9764718048+(346576*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-2036965376*p[8]-158531792457*p[11])/13833350568-(63655168*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(7276544*p[8]+6512696383*p[11])/723312448+(28424*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-55191840768*p[8]-31536240628657*p[11])/249000310224-(95819168*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(132580352*p[8]+79544727417*p[11])/4611116856+(4143136*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(10512384*p[8]-3341846503*p[11])/361656224+(82128*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(78766838784*p[8]-23834512978381*p[11])/249000310224+(136747984*tr5*pe[8])/1729168821},
{F[1,1,10]^3*tci[1,2],(-4*(28639360*p[8]-26583102729*p[11]))/5187506463-(28639360*tr5*pe[8])/5187506463},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-1674240*p[8]+180773603*p[11])/45207028-(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(-129024*p[8]+85826941*p[11])/33905271-(10752*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(23*(15243264*p[8]-13533596203*p[11]))/6509812032+(152168*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(972994560*p[8]+240918260101*p[11])/9222233712+(5067680*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(1059840*p[8]-139111897*p[11])/135621084+(22080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-67788269568*p[8]+4914192757123*p[11])/498000620448-(58843984*tr5*pe[8])/1729168821},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(18468864*p[8]+20814103625*p[11])/406863252+(128256*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-1388251136*p[8]-148867473731*p[11])/3074077904-(21691424*tr5*pe[8])/192129869},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(190464*p[8]-431306173*p[11])/135621084+(3968*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-1260693504*p[8]-1153161406141*p[11])/7323538536-(1459136*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-5*(18468864*p[8]+20814103625*p[11]))/1220589756-(213760*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(18468864*p[8]+20814103625*p[11])/1220589756+(42752*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-1674240*p[8]+180773603*p[11])/45207028-(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(-129024*p[8]+85826941*p[11])/33905271-(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-22036592640*p[8]-1734369963413*p[11])/83000103408-(114773920*tr5*pe[8])/1729168821},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(972994560*p[8]+240918260101*p[11])/9222233712+(5067680*tr5*pe[8])/192129869},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(1059840*p[8]-139111897*p[11])/135621084+(22080*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-75323566080*p[8]-3577961521877*p[11])/498000620448-(65385040*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-1388251136*p[8]-148867473731*p[11])/3074077904-(21691424*tr5*pe[8])/192129869},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(190464*p[8]-431306173*p[11])/135621084+(3968*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-188338176*p[8]-170999206025*p[11])/3661769268-(435968*tr5*pe[8])/33905271},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(-98547824640*p[8]+13170199226863*p[11])/332000413632-(128317480*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(160*(2928*p[8]-76697*p[11]))/33905271+(39040*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-948744192*p[8]-498239357791*p[11])/36888934848-(1235344*tr5*pe[8])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(-300851200*p[8]+88960573919*p[11])/3074077904-(4700800*tr5*pe[8])/192129869},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(-23*(115716096*p[8]-68076793253*p[11]))/36888934848-(3465456*tr5*pe[8])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(640*(2928*p[8]-76697*p[11]))/33905271+(156160*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(10248269824*p[8]+1626620497111*p[11])/18444467424+(80064608*tr5*pe[8])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(7867486208*p[8]+970326047441*p[11])/18444467424+(61464736*tr5*pe[8])/576389607},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],(320*(2928*p[8]-76697*p[11]))/11301757+(234240*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-2353152*p[8]+350111957*p[11])/67810542-(98048*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(-159744*p[8]+100341959*p[11])/22603514-(19968*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-160*(2928*p[8]-76697*p[11]))/33905271-(39040*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(159744*p[8]-100341959*p[11])/22603514+(19968*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(159744*p[8]-100341959*p[11])/22603514+(19968*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-320*(2928*p[8]-76697*p[11]))/33905271-(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(7*(1896448*p[8]+730639113*p[11]))/90414056+(414848*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(47321088*p[8]+15147077053*p[11])/271242168+(492928*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-1600*(2928*p[8]-76697*p[11]))/33905271-(390400*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(640*(2928*p[8]-76697*p[11]))/33905271+(156160*tr5*pe[8])/11301757},
{F[1,2,6]*tci[1,2],p[28]+(tr5*pe[28])/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],p[3]/30+(2*p[5])/3-(184320*p[8])/11301757+(41883080*p[11])/11301757-(4*p[19])/9+(38*p[23])/15-(10*p[30])/9+tr5*(pe[3]/120+pe[5]/6-(46080*pe[8])/11301757-pe[19]/9+(19*pe[23])/30-(5*pe[30])/18)},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-7511040*p[8]-1243023067*p[11])/135621084-(156480*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(5*(47425536*p[8]-32961865475*p[11]))/3254906016+(205840*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(-4317696*p[8]+1591406027*p[11])/135621084-(89952*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,2,6]*tci[1,2],p[3]/30+(2*p[5])/3-(184320*p[8])/11301757+(41883080*p[11])/11301757-(4*p[19])/9+(38*p[23])/15-(10*p[30])/9+tr5*(pe[3]/120+pe[5]/6-(46080*pe[8])/11301757-pe[19]/9+(19*pe[23])/30-(5*pe[30])/18)},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-7511040*p[8]-1243023067*p[11])/135621084-(156480*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(25212928*p[8]-18242696477*p[11])/542484336+(393952*tr5*pe[8])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(-4317696*p[8]+1591406027*p[11])/135621084-(89952*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(-57833472*p[8]+18788625649*p[11])/3254906016-(150608*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(-22380544*p[8]+33301000873*p[11])/406863252-(1398784*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(-5*(2268160*p[8]-3452595637*p[11]))/203431626-(1417600*tr5*pe[8])/101715813},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(1267712*p[8]-1931840285*p[11])/271242168+(39616*tr5*pe[8])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-448512*p[8]-97748879*p[11])/45207028-(28032*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-448512*p[8]-97748879*p[11])/45207028-(28032*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(6*(78336*p[8]+4803205*p[11]))/11301757+(117504*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(6*(78336*p[8]+4803205*p[11]))/11301757+(117504*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-15593472*p[8]-7701939647*p[11])/271242168-(162432*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-15593472*p[8]-7701939647*p[11])/271242168-(162432*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(111736832*p[8]-66718002311*p[11])/1627453008+(1745888*tr5*pe[8])/101715813},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(119343104*p[8]-78309044021*p[11])/1627453008+(1864736*tr5*pe[8])/101715813},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(-5*(1267712*p[8]-1931840285*p[11]))/271242168-(198080*tr5*pe[8])/33905271},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(1267712*p[8]-1931840285*p[11])/90414056+(39616*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(-1990656*p[8]+1548607693*p[11])/67810542-(82944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(-1990656*p[8]+1548607693*p[11])/67810542-(82944*tr5*pe[8])/11301757},
{F[1,2,7]*tci[1,2],(-299520*p[8])/11301757+(68060005*p[11])/11301757+p[15]-p[18]+(13*p[19])/9+(13*p[27])/12+(13*p[30])/36-p[32]+(tr5*((-299520*pe[8])/11301757+pe[15]+(-36*pe[18]+52*pe[19]+39*pe[27]+13*pe[30]-36*pe[32])/36))/4},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(6*(4608*p[8]-1047077*p[11]))/11301757+(6912*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],(-16*(4608*p[8]-1047077*p[11]))/11301757-(18432*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,2,7]*tci[1,2],p[5]-(414720*p[8])/11301757+(94236930*p[11])/11301757+2*p[19]-p[27]/2+p[30]/2+(tr5*(pe[5]-(414720*pe[8])/11301757+(4*pe[19]-pe[27]+pe[30])/2))/4},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-491520*p[8]-5096609*p[11])/11301757-(122880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(-322560*p[8]+61993633*p[11])/11301757-(80640*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(-65280000*p[8]+37297716497*p[11])/361656224-(510000*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(9*(6144*p[8]-5163355*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,2,7]*tci[1,2],p[5]-(414720*p[8])/11301757+(94236930*p[11])/11301757+2*p[19]-p[27]/2+p[30]/2+(tr5*(pe[5]-(414720*pe[8])/11301757+(4*pe[19]-pe[27]+pe[30])/2))/4},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-491520*p[8]-5096609*p[11])/11301757-(122880*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(-359424*p[8]+70370249*p[11])/11301757-(89856*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(-3*(8169472*p[8]-8349838451*p[11]))/180828112-(382944*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(9*(6144*p[8]-5163355*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(3*(6096896*p[8]+4068326415*p[11]))/361656224+(142896*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(-9*(2560*p[8]-3093211*p[11]))/11301757-(5760*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(-9*(2560*p[8]-3093211*p[11]))/11301757-(5760*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(118272*p[8]+10797547*p[11])/11301757+(29568*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(118272*p[8]+10797547*p[11])/11301757+(29568*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(-3*(654592*p[8]-269923055*p[11]))/45207028-(122736*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(-3*(654592*p[8]-269923055*p[11]))/45207028-(122736*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],(32*(9312*p[8]-3764141*p[11]))/11301757+(74496*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],(8*(41856*p[8]-16103641*p[11]))/11301757+(83712*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],(-4*(4608*p[8]-1047077*p[11]))/11301757-(4608*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(-12*(4608*p[8]-1047077*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(-101376*p[8]+56940965*p[11])/11301757-(25344*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(-9*(15360*p[8]-7257509*p[11]))/11301757-(34560*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],(8*(4608*p[8]-1047077*p[11]))/11301757+(9216*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(2*(4608*p[8]-1047077*p[11]))/11301757+(2304*tr5*pe[8])/11301757},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(-119522304*p[8]+36776878433*p[11])/2441179512-(138336*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(5*(119522304*p[8]-36776878433*p[11]))/2441179512+(691680*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(-119522304*p[8]+36776878433*p[11])/813726504-(415008*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(11027722240*p[8]+846285350289*p[11])/110666804544+(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(2*(36994752*p[8]-25852001459*p[11]))/915442317+(685088*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-182267633664*p[8]-93173315729831*p[11])/996001240896-(79109216*tr5*pe[8])/1729168821},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-7*(8226693120*p[8]+246723388777*p[11]))/83000103408-(299931520*tr5*pe[8])/1729168821},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(2*(454656*p[8]-9130289*p[11]))/33905271+(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(11027722240*p[8]+846285350289*p[11])/110666804544+(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(1625757696*p[8]-575780111587*p[11])/3661769268+(3763328*tr5*pe[8])/33905271},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-231032733696*p[8]-78168349329167*p[11])/996001240896-(100274624*tr5*pe[8])/1729168821},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-133481453568*p[8]+38295878119*p[11])/166000206816-(347607952*tr5*pe[8])/1729168821},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(43*(11728896*p[8]-3753895915*p[11]))/3254906016+(1313392*tr5*pe[8])/33905271},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(-8*(22272*p[8]-14479003*p[11]))/33905271-(14848*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-9443002368*p[8]-2259851065225*p[11])/27666701136-(49182304*tr5*pe[8])/576389607},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-9443002368*p[8]-2259851065225*p[11])/27666701136-(49182304*tr5*pe[8])/576389607},
{F[1,2,9]*tci[1,2],(-13*p[3])/30+p[22]-(13*p[23])/5-p[25]-p[33]+(tr5*((-13*pe[3])/30+pe[22]-(13*pe[23])/5-pe[25]-pe[33]))/4},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(8*(3264*p[8]-270773*p[11]))/11301757+(6528*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],(-6*(8192*p[8]-3117221*p[11]))/11301757-(12288*tr5*pe[8])/11301757},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],(-12*(8192*p[8]-3117221*p[11]))/11301757-(24576*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(-10*(4608*p[8]-1047077*p[11]))/11301757-(11520*tr5*pe[8])/11301757},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(5*(4608*p[8]-1047077*p[11]))/11301757+(5760*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],(6*(8192*p[8]-3117221*p[11]))/11301757+(12288*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],(6*(8192*p[8]-3117221*p[11]))/11301757+(12288*tr5*pe[8])/11301757},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],(-3*(8192*p[8]-3117221*p[11]))/11301757-(6144*tr5*pe[8])/11301757},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-6*(2816*p[8]-12005*p[11]))/11301757-(4224*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(-12*(4608*p[8]-1047077*p[11]))/11301757-(13824*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(12*(2816*p[8]-12005*p[11]))/11301757+(8448*tr5*pe[8])/11301757},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(384*(28*p[8]-16173*p[11]))/11301757+(2688*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,2,9]*tci[1,2],-2*p[23]-(tr5*pe[23])/2},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(3173376*p[8]+164217271*p[11])/45207028+(198336*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2*(258048*p[8]-69938069*p[11]))/11301757-(129024*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(2161152*p[8]-694510739*p[11])/45207028+(135072*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(3*(92160*p[8]-32243297*p[11]))/22603514+(34560*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(9*(156672*p[8]-24298861*p[11]))/45207028+(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(-3*(104448*p[8]-19966493*p[11]))/22603514-(39168*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2*(125952*p[8]+12819671*p[11]))/11301757-(62976*tr5*pe[8])/11301757},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(11962368*p[8]+954859133*p[11])/180828112+(186912*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,2,9]*tci[1,2],-2*p[23]-(tr5*pe[23])/2},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(3161088*p[8]+197147495*p[11])/45207028+(197568*tr5*pe[8])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],(-8*(70656*p[8]-19822433*p[11]))/11301757-(141312*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(658944*p[8]-217542553*p[11]))/45207028+(123552*tr5*pe[8])/11301757},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(124928*p[8]-44712181*p[11]))/22603514+(46848*tr5*pe[8])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(9*(156672*p[8]-24298861*p[11]))/45207028+(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(-3*(81920*p[8]-19870453*p[11]))/22603514-(30720*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],(-2*(142848*p[8]+12747641*p[11]))/11301757-(71424*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(-4319232*p[8]+6184035647*p[11])/90414056-(134976*tr5*pe[8])/11301757},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(-19298304*p[8]+11177514433*p[11])/180828112-(301536*tr5*pe[8])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(10*(4608*p[8]-1047077*p[11]))/11301757+(11520*tr5*pe[8])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(-10*(4608*p[8]-1047077*p[11]))/11301757-(11520*tr5*pe[8])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(12*(2816*p[8]-12005*p[11]))/11301757+(8448*tr5*pe[8])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-12*(2816*p[8]-12005*p[11]))/11301757-(8448*tr5*pe[8])/11301757},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-8*(3456*p[8]+18992767*p[11]))/11301757-(6912*tr5*pe[8])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-2*(7680*p[8]+81134423*p[11]))/11301757-(3840*tr5*pe[8])/11301757},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(4*(6144*p[8]-5163355*p[11]))/11301757+(6144*tr5*pe[8])/11301757},
{F[2,1,1]*tci[1,2],(-2*p[3])/5+4*p[5]-(368640*p[8])/11301757+(83766160*p[11])/11301757-(4*p[19])/9+(4*p[23])/15+(20*p[27])/3-(25*p[30])/9+tr5*(-1/10*pe[3]+pe[5]-(92160*pe[8])/11301757-pe[19]/9+pe[23]/15+(5*pe[27])/3-(25*pe[30])/36)},
{F[1,1,1]*F[2,1,1]*tci[1,2],(39668769408*p[8]-26111857452185*p[11])/4882359024+(206608174*tr5*pe[8])/101715813},
{F[1,1,2]*F[2,1,1]*tci[1,2],(2*(220672*p[8]-90327379*p[11]))/11301757+(110336*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,1]*tci[1,2],(5*(2093717568*p[8]-1164434654621*p[11]))/1220589756+(218095580*tr5*pe[8])/101715813},
{F[1,1,4]*F[2,1,1]*tci[1,2],(7*(1948687296*p[8]-891078774445*p[11]))/1220589756+(284183564*tr5*pe[8])/101715813},
{F[1,1,5]*F[2,1,1]*tci[1,2],(-50669568*p[8]+67107001375*p[11])/271242168-(527808*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,1]*tci[1,2],(2*(2946048*p[8]-424559827*p[11]))/33905271+(491008*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,1]*tci[1,2],(8*(507648*p[8]+18384475*p[11]))/101715813+(338432*tr5*pe[8])/33905271},
{F[1,1,8]*F[2,1,1]*tci[1,2],(825685152*p[8]-504996820471*p[11])/610294878+(34403548*tr5*pe[8])/101715813},
{F[1,1,9]*F[2,1,1]*tci[1,2],(680448*p[8]-365584501*p[11])/33905271+(56704*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,1]*tci[1,2],(10*(546816*p[8]-52675343*p[11]))/101715813+(455680*tr5*pe[8])/33905271},
{F[2,1,2]*tci[1,2],(-3*p[3])/5-(184320*p[8])/11301757+(41883080*p[11])/11301757-(4*p[23])/15+2*p[27]-(2*p[30])/3+tr5*((-3*pe[3])/20-(46080*pe[8])/11301757+(-2*pe[23]+15*pe[27]-5*pe[30])/30)},
{F[1,1,1]*F[2,1,2]*tci[1,2],(11595678720*p[8]-13059656022163*p[11])/9764718048+(30197080*tr5*pe[8])/101715813},
{F[1,1,2]*F[2,1,2]*tci[1,2],(-2*(585216*p[8]-223392835*p[11]))/33905271-(97536*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,2]*tci[1,2],(-32906144640*p[8]+13771897167119*p[11])/4882359024-(171386170*tr5*pe[8])/101715813},
{F[1,1,4]*F[2,1,2]*tci[1,2],(-16513294080*p[8]+5111154702041*p[11])/3254906016-(43003370*tr5*pe[8])/33905271},
{F[1,1,5]*F[2,1,2]*tci[1,2],(-4040704*p[8]+6914380151*p[11])/90414056-(126272*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,2]*tci[1,2],(6383616*p[8]-1024851157*p[11])/135621084+(132992*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-4*(130560*p[8]+470837*p[11]))/33905271-(43520*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,2]*tci[1,2],(7937575296*p[8]-1987464299467*p[11])/4882359024+(41341538*tr5*pe[8])/101715813},
{F[1,1,9]*F[2,1,2]*tci[1,2],(1662976*p[8]-451967751*p[11])/45207028+(103936*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,2]*tci[1,2],(3*(272384*p[8]+12195411*p[11]))/22603514+(102144*tr5*pe[8])/11301757},
{F[2,1,3]*tci[1,2],-1/30*p[3]-(2*p[5])/3+(184320*p[8])/11301757-(41883080*p[11])/11301757+(4*p[19])/9-(38*p[23])/15+(10*p[30])/9+tr5*(-1/120*pe[3]-pe[5]/6+(46080*pe[8])/11301757+pe[19]/9-(19*pe[23])/30+(5*pe[30])/18)},
{F[1,1,1]*F[2,1,3]*tci[1,2],(7511040*p[8]+1243023067*p[11])/135621084+(156480*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,3]*tci[1,2],(95770624*p[8]+79442739433*p[11])/1084968672+(748208*tr5*pe[8])/33905271},
{F[1,1,3]*F[2,1,3]*tci[1,2],(4317696*p[8]-1591406027*p[11])/135621084+(89952*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,3]*tci[1,2],(293339136*p[8]+23242416713*p[11])/1627453008+(1527808*tr5*pe[8])/33905271},
{F[1,1,5]*F[2,1,3]*tci[1,2],(5*(2268160*p[8]-3452595637*p[11]))/203431626+(1417600*tr5*pe[8])/101715813},
{F[1,1,6]*F[2,1,3]*tci[1,2],(448512*p[8]+97748879*p[11])/45207028+(28032*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-6*(78336*p[8]+4803205*p[11]))/11301757-(117504*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,3]*tci[1,2],(15593472*p[8]+7701939647*p[11])/271242168+(162432*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,3]*tci[1,2],(-119343104*p[8]+78309044021*p[11])/1627453008-(1864736*tr5*pe[8])/101715813},
{F[1,1,10]*F[2,1,3]*tci[1,2],(1990656*p[8]-1548607693*p[11])/67810542+(82944*tr5*pe[8])/11301757},
{F[1,2,6]*F[2,1,3]*tci[1,2],(3602432*p[8]-4978883857*p[11])/361656224+(28144*tr5*pe[8])/11301757},
{F[2,1,4]*tci[1,2],(552960*p[8])/11301757-(125649240*p[11])/11301757+p[30]+(tr5*((552960*pe[8])/11301757+pe[30]))/4},
{F[1,1,1]*F[2,1,4]*tci[1,2],(92*(4608*p[8]-1047077*p[11]))/33905271+(35328*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,4]*tci[1,2],(-2*(1396416*p[8]-4479650881*p[11]))/101715813-(232736*tr5*pe[8])/33905271},
{F[1,1,3]*F[2,1,4]*tci[1,2],(-68*(4608*p[8]-1047077*p[11]))/33905271-(26112*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,4]*tci[1,2],(-104*(4608*p[8]-1047077*p[11]))/33905271-(39936*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,4]*tci[1,2],(-2*(1866432*p[8]-4586452735*p[11]))/101715813-(311072*tr5*pe[8])/33905271},
{F[1,1,9]*F[2,1,4]*tci[1,2],(12*(4608*p[8]-1047077*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,4]*tci[1,2],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[2,1,5]*tci[1,2],p[5]-(414720*p[8])/11301757+(94236930*p[11])/11301757+2*p[19]-p[27]/2+p[30]/2+(tr5*(pe[5]-(414720*pe[8])/11301757+(4*pe[19]-pe[27]+pe[30])/2))/4},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-436224*p[8]-17661533*p[11])/11301757-(109056*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,5]*tci[1,2],(-322560*p[8]+61993633*p[11])/11301757-(80640*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,5]*tci[1,2],(-70290432*p[8]+36733440167*p[11])/180828112-(1098288*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,5]*tci[1,2],(9*(6144*p[8]-5163355*p[11]))/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,5]*tci[1,2],(-39343104*p[8]+27463523149*p[11])/180828112-(614736*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,5]*tci[1,2],(-9*(2560*p[8]-3093211*p[11]))/11301757-(5760*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,5]*tci[1,2],(118272*p[8]+10797547*p[11])/11301757+(29568*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,5]*tci[1,2],(-3*(654592*p[8]-269923055*p[11]))/45207028-(122736*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,5]*tci[1,2],(32*(9312*p[8]-3764141*p[11]))/11301757+(74496*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,5]*tci[1,2],(-156672*p[8]+69505889*p[11])/11301757-(39168*tr5*pe[8])/11301757},
{F[1,2,7]*F[2,1,5]*tci[1,2],(-4912128*p[8]+1489142063*p[11])/90414056-(153504*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,6]*tci[1,2],(320*(2928*p[8]-76697*p[11]))/33905271+(78080*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,6]*tci[1,2],(-35889152*p[8]-20384346883*p[11])/4611116856-(1121536*tr5*pe[8])/576389607},
{F[1,1,6]*F[2,1,6]*tci[1,2],(-322576384*p[8]+102607080343*p[11])/3074077904-(5040256*tr5*pe[8])/192129869},
{F[1,1,7]*F[2,1,6]*tci[1,2],(10248269824*p[8]+1626620497111*p[11])/18444467424+(80064608*tr5*pe[8])/576389607},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-2353152*p[8]+350111957*p[11])/67810542-(98048*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,6]*tci[1,2],(159744*p[8]-100341959*p[11])/22603514+(19968*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,6]*tci[1,2],(7*(1896448*p[8]+730639113*p[11]))/90414056+(414848*tr5*pe[8])/11301757},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-935538688*p[8]-334822931715*p[11])/18444467424-(7308896*tr5*pe[8])/576389607},
{F[1,1,5]*F[2,1,7]*tci[1,2],(-33534697472*p[8]+14790265163213*p[11])/110666804544-(130994912*tr5*pe[8])/1729168821},
{F[1,1,7]*F[2,1,7]*tci[1,2],(-33534697472*p[8]+14790265163213*p[11])/110666804544-(130994912*tr5*pe[8])/1729168821},
{F[1,1,1]*F[2,1,8]*tci[1,2],(237072384*p[8]+530216086021*p[11])/27666701136+(411584*tr5*pe[8])/192129869},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-640*(2928*p[8]-76697*p[11]))/101715813-(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-189757440*p[8]-502541498857*p[11])/13833350568-(658880*tr5*pe[8])/192129869},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-5*(99840*p[8]-7617659*p[11]))/11301757-(124800*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,8]*tci[1,2],(-399378304*p[8]+212457256125*p[11])/3458337642-(49922288*tr5*pe[8])/1729168821},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-57116000256*p[8]+7210522181063*p[11])/110666804544-(74369792*tr5*pe[8])/576389607},
{F[1,1,8]*F[2,1,8]*tci[1,2],(1567371264*p[8]-684067111733*p[11])/27666701136+(8163392*tr5*pe[8])/576389607},
{F[1,1,9]*F[2,1,8]*tci[1,2],(-4*(22272*p[8]-14479003*p[11]))/33905271-(7424*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-20558848*p[8]-4604638789*p[11])/135621084-(1284928*tr5*pe[8])/33905271},
{F[2,1,9]*tci[1,2],(-19*p[3])/10+4*p[5]-(92160*p[8])/11301757+(54846811*p[11])/11301757-(8*p[19])/9+(4*p[23])/15+(4*p[27])/3-(2*p[30])/9+tr5*((-19*pe[3])/40+pe[5]-(23040*pe[8])/11301757-(2*pe[19])/9+pe[23]/15+pe[27]/3-pe[30]/18)},
{F[1,1,1]*F[2,1,9]*tci[1,2],(2348734656*p[8]-2391998258215*p[11])/813726504+(24465986*tr5*pe[8])/33905271},
{F[1,1,2]*F[2,1,9]*tci[1,2],(-2*(1767936*p[8]-409263047*p[11]))/33905271-(294656*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,9]*tci[1,2],(335680512*p[8]-183602018969*p[11])/813726504+(3496672*tr5*pe[8])/33905271},
{F[1,1,4]*F[2,1,9]*tci[1,2],(15354465792*p[8]-8168890941787*p[11])/4882359024+(79971176*tr5*pe[8])/101715813},
{F[1,1,5]*F[2,1,9]*tci[1,2],(-25*(182272*p[8]-281266111*p[11]))/90414056-(142400*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,9]*tci[1,2],(4171776*p[8]-2488759915*p[11])/67810542+(173824*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,9]*tci[1,2],(-32*(42240*p[8]-22783589*p[11]))/101715813-(112640*tr5*pe[8])/33905271},
{F[1,1,8]*F[2,1,9]*tci[1,2],(345286976*p[8]-80043619115*p[11])/271242168+(10790218*tr5*pe[8])/33905271},
{F[1,1,9]*F[2,1,9]*tci[1,2],(8346624*p[8]-2894927341*p[11])/67810542+(347776*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,9]*tci[1,2],(2383872*p[8]+539513585*p[11])/101715813+(198656*tr5*pe[8])/33905271},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-2*(454656*p[8]-9130289*p[11]))/33905271-(75776*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,10]*tci[1,2],(640*(2928*p[8]-76697*p[11]))/101715813+(156160*tr5*pe[8])/33905271},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-11027722240*p[8]-846285350289*p[11])/110666804544-(43077040*tr5*pe[8])/1729168821},
{F[1,1,5]*F[2,1,10]*tci[1,2],(-1625757696*p[8]+575780111587*p[11])/3661769268-(3763328*tr5*pe[8])/33905271},
{F[1,1,6]*F[2,1,10]*tci[1,2],(231032733696*p[8]+78168349329167*p[11])/996001240896+(100274624*tr5*pe[8])/1729168821},
{F[1,1,7]*F[2,1,10]*tci[1,2],(177239678976*p[8]+11238976801273*p[11])/332000413632+(76926944*tr5*pe[8])/576389607},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-46252183552*p[8]+10136303176723*p[11])/110666804544-(180672592*tr5*pe[8])/1729168821},
{F[1,1,9]*F[2,1,10]*tci[1,2],(8*(22272*p[8]-14479003*p[11]))/33905271+(14848*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,10]*tci[1,2],(9443002368*p[8]+2259851065225*p[11])/27666701136+(49182304*tr5*pe[8])/576389607},
{F[1,2,8]*F[2,1,10]*tci[1,2],(527966208*p[8]-135645431311*p[11])/3254906016+(458304*tr5*pe[8])/11301757},
{F[2,1,11]*tci[1,2],-1/30*p[3]-(2*p[5])/3-(460800*p[8])/11301757+(138612971*p[11])/11301757+(4*p[19])/9-(28*p[23])/15-(2*p[30])/9+tr5*(-1/120*pe[3]-pe[5]/6-(115200*pe[8])/11301757+pe[19]/9-(7*pe[23])/15-pe[30]/18)},
{F[1,1,1]*F[2,1,11]*tci[1,2],(-10902528*p[8]-630598993*p[11])/135621084-(227136*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,11]*tci[1,2],(49811712*p[8]+19491745351*p[11])/203431626+(2075488*tr5*pe[8])/33905271},
{F[1,1,3]*F[2,1,11]*tci[1,2],(2050560*p[8]-669380891*p[11])/67810542+(85440*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,11]*tci[1,2],(5835776*p[8]+292597903*p[11])/45207028+(364736*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,11]*tci[1,2],(580608*p[8]-120629945*p[11])/22603514+(72576*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,11]*tci[1,2],(448512*p[8]+97748879*p[11])/67810542+(18688*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,11]*tci[1,2],(-4*(78336*p[8]+4803205*p[11]))/11301757-(78336*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,11]*tci[1,2],(8*(614496*p[8]+137496419*p[11]))/33905271+(409664*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,11]*tci[1,2],(141602304*p[8]+59767233263*p[11])/406863252+(2950048*tr5*pe[8])/33905271},
{F[1,1,10]*F[2,1,11]*tci[1,2],(4*(179712*p[8]-131250059*p[11]))/33905271+(59904*tr5*pe[8])/11301757},
{F[2,1,12]*tci[1,2],-2*p[23]-(tr5*pe[23])/2},
{F[1,1,1]*F[2,1,12]*tci[1,2],(5*(678912*p[8]+22791515*p[11]))/45207028+(212160*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,12]*tci[1,2],(-2*(258048*p[8]-69938069*p[11]))/11301757-(129024*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,12]*tci[1,2],(2161152*p[8]-694510739*p[11])/45207028+(135072*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,12]*tci[1,2],(3*(92160*p[8]-32243297*p[11]))/22603514+(34560*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,12]*tci[1,2],(9*(156672*p[8]-24298861*p[11]))/45207028+(88128*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,12]*tci[1,2],(-3*(104448*p[8]-19966493*p[11]))/22603514-(39168*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-2*(153600*p[8]+6537209*p[11]))/11301757-(76800*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,12]*tci[1,2],(15*(319744*p[8]+17130671*p[11]))/22603514+(599520*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,12]*tci[1,2],(3*(2485248*p[8]+1578843049*p[11]))/90414056+(232992*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-8*(3456*p[8]+18992767*p[11]))/11301757-(6912*tr5*pe[8])/11301757},
{F[1,2,9]*F[2,1,12]*tci[1,2],(3*(1517568*p[8]-506829209*p[11]))/90414056+(142272*tr5*pe[8])/11301757},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-1674240*p[8]+180773603*p[11])/45207028-(104640*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,13]*tci[1,2],(-129024*p[8]+85826941*p[11])/33905271-(10752*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,13]*tci[1,2],(3350458368*p[8]-3137192156689*p[11])/27666701136+(5816768*tr5*pe[8])/192129869},
{F[1,1,4]*F[2,1,13]*tci[1,2],(972994560*p[8]+240918260101*p[11])/9222233712+(5067680*tr5*pe[8])/192129869},
{F[1,1,5]*F[2,1,13]*tci[1,2],(1059840*p[8]-139111897*p[11])/135621084+(22080*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-67788269568*p[8]+4914192757123*p[11])/498000620448-(58843984*tr5*pe[8])/1729168821},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-1388251136*p[8]-148867473731*p[11])/3074077904-(21691424*tr5*pe[8])/192129869},
{F[1,1,8]*F[2,1,13]*tci[1,2],(190464*p[8]-431306173*p[11])/135621084+(3968*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-1260693504*p[8]-1153161406141*p[11])/7323538536-(1459136*tr5*pe[8])/33905271},
{F[1,1,10]*F[2,1,13]*tci[1,2],(-7*(289946112*p[8]-8961345263*p[11]))/10375012926-(84567616*tr5*pe[8])/1729168821},
{F[1,2,2]*F[2,1,13]*tci[1,2],(183859200*p[8]+145503042947*p[11])/3254906016+(159600*tr5*pe[8])/11301757},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-8*(130560*p[8]+470837*p[11]))/33905271-(87040*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-674304*p[8]+100480735*p[11])/33905271-(56192*tr5*pe[8])/11301757},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-122777088*p[8]-4816150649*p[11])/1152779214-(5115712*tr5*pe[8])/192129869},
{F[1,1,6]*F[2,1,14]*tci[1,2],(13*(780023808*p[8]+292173470743*p[11]))/27666701136+(17604704*tr5*pe[8])/192129869},
{F[1,1,7]*F[2,1,14]*tci[1,2],(206439936*p[8]+8861004917*p[11])/1152779214+(8601664*tr5*pe[8])/192129869},
{F[1,1,8]*F[2,1,14]*tci[1,2],(132096*p[8]-94059497*p[11])/33905271+(11008*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,14]*tci[1,2],(2*(793344*p[8]-1327271*p[11]))/33905271+(132224*tr5*pe[8])/11301757},
{F[1,1,10]*F[2,1,14]*tci[1,2],(9365723136*p[8]+3743708732251*p[11])/27666701136+(16259936*tr5*pe[8])/192129869},
{F[1,1,1]*F[2,1,15]*tci[1,2],(-6*(10240*p[8]-1071087*p[11]))/11301757-(15360*tr5*pe[8])/11301757},
{F[1,1,2]*F[2,1,15]*tci[1,2],(-313344*p[8]+105106507*p[11])/33905271-(26112*tr5*pe[8])/11301757},
{F[1,1,3]*F[2,1,15]*tci[1,2],(276480*p[8]-51522863*p[11])/33905271+(23040*tr5*pe[8])/11301757},
{F[1,1,5]*F[2,1,15]*tci[1,2],(32*(4608*p[8]-1047077*p[11]))/33905271+(12288*tr5*pe[8])/11301757},
{F[1,1,6]*F[2,1,15]*tci[1,2],(-3*(47104*p[8]-9447703*p[11]))/11301757-(35328*tr5*pe[8])/11301757},
{F[1,1,7]*F[2,1,15]*tci[1,2],(6*(10240*p[8]-1071087*p[11]))/11301757+(15360*tr5*pe[8])/11301757},
{F[1,1,8]*F[2,1,15]*tci[1,2],(55296*p[8]-23866681*p[11])/11301757+(13824*tr5*pe[8])/11301757},
{F[1,1,9]*F[2,1,15]*tci[1,2],(1285360128*p[8]+324641570519*p[11])/3458337642+(17852224*tr5*pe[8])/192129869},
{F[1,1,10]*F[2,1,15]*tci[1,2],(1300400640*p[8]+321223911191*p[11])/3458337642+(18061120*tr5*pe[8])/192129869},
{tci[1,1]^2*tci[1,2],p[3]/180+p[5]/36-(99840*p[8])/11301757+(58005563*p[11])/203431626+(16*p[19])/27-(67*p[23])/90-p[27]/6+(25*p[30])/108+tr5*(pe[3]/720+pe[5]/144-(24960*pe[8])/11301757+(4*pe[19])/27-(67*pe[23])/360-pe[27]/24+(25*pe[30])/432)},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(402731326464*p[8]-154608464683453*p[11])/117176616576+(262194874*tr5*pe[8])/305147439},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(1662695424*p[8]-6445151643449*p[11])/78117744384+(60138*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(742094793072*p[8]-232504960146071*p[11])/498000620448+(572604007*tr5*pe[8])/1537038952},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(-5148406172160*p[8]+1557742855879783*p[11])/3984004963584-(372425215*tr5*pe[8])/1152779214},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(664257641472*p[8]+188550080516975*p[11])/11952014890752+(72076567*tr5*pe[8])/5187506463},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-769207721472*p[8]-580463587438333*p[11])/5976007445376-(166928759*tr5*pe[8])/5187506463},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(-16019138560*p[8]+5954510913359*p[11])/78117744384-(15643690*tr5*pe[8])/305147439},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(-10812546445440*p[8]+3525233105253101*p[11])/3984004963584-(28157673035*tr5*pe[8])/41500051704},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(-451060789248*p[8]+154941985784807*p[11])/11952014890752-(48943228*tr5*pe[8])/5187506463},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(416293877760*p[8]+451949089465373*p[11])/3984004963584+(135512330*tr5*pe[8])/5187506463},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(1968967680*p[8]-679686498703*p[11])/18444467424+(5127520*tr5*pe[8])/192129869},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-1346400256*p[8]-334310455197*p[11])/55333402272-(10518752*tr5*pe[8])/1729168821},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-1083709440*p[8]-92428183159*p[11])/6509812032-(470360*tr5*pe[8])/11301757},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(-5*(9106944*p[8]-4096154933*p[11]))/180828112-(711480*tr5*pe[8])/11301757},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(10808212992*p[8]-1767397181017*p[11])/41500051704+(112585552*tr5*pe[8])/1729168821},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(51554304*p[8]-2255126867*p[11])/271242168+(537024*tr5*pe[8])/11301757},
{eps5*tci[1,1]^3*tci[1,2],(-86*p[9])/45-(43*tr5*(2*pe[9]-3*pe[10]))/180},
{eps5*tci[1,1]^2*tci[2,1],(-55*p[9])/18-(55*tr5*(2*pe[9]-3*pe[10]))/144},
{eps5*tci[1,2]*tci[2,1],(-2*(p[6]-p[7]))/3+(tr5*(-pe[6]+pe[7]))/6},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],(-7*p[9])/2+tr5*((-7*pe[9])/8+(5*pe[10])/4)},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(-20*p[9])/3+tr5*((-5*pe[9])/3+(5*pe[10])/2)},
{eps5*F[1,1,3]*tci[1,2]*tci[2,1],(7*p[9])/2+(7*tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],4*p[9]+tr5*(pe[9]-(2*pe[10])/3)},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],p[9]/6+(tr5*(pe[9]-45*pe[10]))/24},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(2*p[9])/3+(tr5*(4*pe[9]+35*pe[10]))/24},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],2*p[9]+(tr5*(4*pe[9]-17*pe[10]))/8},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(14*p[9])/3+tr5*((7*pe[9])/6-(17*pe[10])/24)},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],(-29*p[9])/6+(tr5*(-29*pe[9]+46*pe[10]))/24},
{tci[2,1]^2,(-32*(1024*p[8]+1023067*p[11]))/33905271-(8192*tr5*pe[8])/33905271},
{eps5*tci[3,1],(-24*(p[6]-p[7]))/5-(6*tr5*(pe[6]-pe[7]))/5},
{eps5*F[1,1,1]*tci[3,1],-18*p[9]+tr5*((-9*pe[9])/2+9*pe[10])},
{eps5*F[1,1,2]*tci[3,1],(-24*p[9])/5+tr5*((-6*pe[9])/5+(9*pe[10])/5)},
{eps5*F[1,1,3]*tci[3,1],18*p[9]+(9*tr5*(pe[9]-2*pe[10]))/2},
{eps5*F[1,1,5]*tci[3,1],(36*p[9])/5+(3*tr5*(3*pe[9]-2*pe[10]))/5},
{eps5*F[1,1,6]*tci[3,1],(114*p[9])/5+(3*tr5*(19*pe[9]-36*pe[10]))/10},
{eps5*F[1,1,7]*tci[3,1],(-48*p[9])/5-(3*tr5*(4*pe[9]-7*pe[10]))/5},
{eps5*F[1,1,9]*tci[3,1],(-12*p[9])/5-(3*tr5*(pe[9]+pe[10]))/5},
{eps5*F[1,1,10]*tci[3,1],(-66*p[9])/5-(33*tr5*(pe[9]-2*pe[10]))/10},
{eps5*tci[1,2]*tci[3,1],(-144*p[9])/5-(18*tr5*(2*pe[9]-3*pe[10]))/5},
{eps5*tci[1,2]*tci[3,2],-36*p[9]+tr5*(-9*pe[9]+(27*pe[10])/2)},
{eps5*tci[4,1],(-395*p[9])/9-(395*tr5*(2*pe[9]-3*pe[10]))/72},
{eps5*tci[4,2],24*p[9]+tr5*(6*pe[9]-9*pe[10])},
{eps5*tci[4,3],4*p[9]+tr5*(pe[9]-(3*pe[10])/2)},
{tci[1,1]^2*tcr[1,1],-1/6*p[2]-p[4]/6+(5*p[5])/6+(587520*p[8])/11301757-(766403213*p[11])/101715813-(13*p[19])/6+(7*p[23])/6+(13*p[27])/24-p[30]/24+(tr5*(-1/6*pe[2]-pe[4]/6+(5*pe[5])/6+(587520*pe[8])/11301757-(13*pe[19])/6+(7*pe[23])/6+(13*pe[27])/24-pe[30]/24))/4},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(23342313216*p[8]-13807207109405*p[11])/117176616576+(30393637*tr5*pe[8])/610294878},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(3147264*p[8]-963792245*p[11])/203431626+(43712*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(9344015616*p[8]-4262543185049*p[11])/29294154144+(24333374*tr5*pe[8])/305147439},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(47300275968*p[8]-21749780988691*p[11])/117176616576+(61588901*tr5*pe[8])/610294878},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(-1147904*p[8]-5464129281*p[11])/135621084-(71744*tr5*pe[8])/33905271},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(-5302272*p[8]+3913491029*p[11])/1627453008-(27616*tr5*pe[8])/33905271},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(691968*p[8]+134725993*p[11])/101715813+(57664*tr5*pe[8])/33905271},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(2334682752*p[8]-846519918751*p[11])/14647077072+(12159806*tr5*pe[8])/305147439},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(3020800*p[8]-3842118849*p[11])/542484336+(47200*tr5*pe[8])/33905271},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-6285312*p[8]-459180391*p[11])/271242168-(65472*tr5*pe[8])/11301757},
{eps5*tci[1,1]^3*tcr[1,1],(-547*p[9])/1080+(tr5*(-547*pe[9]+678*pe[10]))/4320},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(-402457721856*p[8]+154751623760677*p[11])/117176616576-(262016746*tr5*pe[8])/305147439},
{eps5*tci[2,1]*tcr[1,1],-2*p[6]+2*p[7]+(tr5*(-pe[6]+pe[7]))/2},
{eps5*F[1,1,1]*tci[2,1]*tcr[1,1],(-15*p[9])/2-(15*tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],-2*p[9]+(tr5*(-2*pe[9]+3*pe[10]))/4},
{eps5*F[1,1,3]*tci[2,1]*tcr[1,1],(15*p[9])/2+(15*tr5*(pe[9]-2*pe[10]))/8},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],3*p[9]+(tr5*(3*pe[9]-2*pe[10]))/4},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],(19*p[9])/2+tr5*((19*pe[9])/8-(9*pe[10])/2)},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],-4*p[9]+tr5*(-pe[9]+(7*pe[10])/4)},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],-p[9]+(tr5*(-pe[9]-pe[10]))/4},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],(-11*p[9])/2-(11*tr5*(pe[9]-2*pe[10]))/8},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],(-21*p[9])/2+tr5*((-21*pe[9])/8+4*pe[10])},
{eps5*tci[3,1]*tcr[1,1],(18*p[9])/5+(9*tr5*(pe[9]-4*pe[10]))/10},
{eps5*tci[3,2]*tcr[1,1],-12*p[9]+tr5*(-3*pe[9]+(9*pe[10])/2)},
{eps5*tci[1,1]*tcr[1,1]^2,(p[6]-p[7])/10+(tr5*(pe[6]-pe[7]))/40},
{eps5*F[1,1,1]*tci[1,1]*tcr[1,1]^2,(3*p[9])/8+(3*tr5*(pe[9]-2*pe[10]))/32},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,p[9]/10+(tr5*(2*pe[9]-3*pe[10]))/80},
{eps5*F[1,1,3]*tci[1,1]*tcr[1,1]^2,(-3*p[9])/8-(3*tr5*(pe[9]-2*pe[10]))/32},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,(-3*p[9])/20+(tr5*(-3*pe[9]+2*pe[10]))/80},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(-19*p[9])/40+(tr5*(-19*pe[9]+36*pe[10]))/160},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,p[9]/5+(tr5*(4*pe[9]-7*pe[10]))/80},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,p[9]/20+(tr5*(pe[9]+pe[10]))/80},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,(11*p[9])/40+(11*tr5*(pe[9]-2*pe[10]))/160},
{tci[1,1]^2*tcr[1,1]^2,(811471603200*p[8]-443091384376867*p[11])/117176616576+(528301825*tr5*pe[8])/305147439},
{tci[1,2]*tcr[1,1]^2,(9*p[3])/10-(9*p[5])/2-(645120*p[8])/11301757+(22271453*p[11])/11301757+4*p[19]-(44*p[23])/15-4*p[27]+(5*p[30])/3+tr5*((9*pe[3])/40-(9*pe[5])/8-(161280*pe[8])/11301757+pe[19]-(11*pe[23])/15-pe[27]+(5*pe[30])/12)},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(10246296576*p[8]+16434143668849*p[11])/19529436096+(13341532*tr5*pe[8])/101715813},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(2*(337536*p[8]-51269437*p[11]))/33905271+(56256*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(-17*(26036040*p[8]-6967533641*p[11]))/305147439-(36884390*tr5*pe[8])/101715813},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(-8259981312*p[8]+12310063029617*p[11])/19529436096-(10755184*tr5*pe[8])/101715813},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(2867200*p[8]-2209901293*p[11])/22603514+(358400*tr5*pe[8])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-4611840*p[8]+921746611*p[11])/33905271-(384320*tr5*pe[8])/11301757},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(3*(82432*p[8]-13708041*p[11]))/22603514+(30912*tr5*pe[8])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(-1993375776*p[8]-667844435917*p[11])/2441179512-(20764331*tr5*pe[8])/101715813},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(-2294272*p[8]+1126599879*p[11])/45207028-(143392*tr5*pe[8])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-3581952*p[8]+230003743*p[11])/67810542-(149248*tr5*pe[8])/11301757},
{eps5*tci[1,1]*tci[1,2]*tcr[1,1]^2,(3*p[9])/5+(3*tr5*(2*pe[9]-3*pe[10]))/40},
{eps5*tci[2,1]*tcr[1,1]^2,(3*p[9])/2+(3*tr5*(pe[9]-4*pe[10]))/8},
{tcr[1,1]^3,p[2]/3-(13*p[3])/30+p[4]/3+(17*p[5])/6-(7680*p[8])/11301757+(140025482*p[11])/101715813-(5*p[19])/9+(13*p[23])/45+(19*p[27])/12-(7*p[30])/12+(tr5*(pe[2]/3-(13*pe[3])/30+pe[4]/3+(17*pe[5])/6-(7680*pe[8])/11301757-(5*pe[19])/9+(13*pe[23])/45+(19*pe[27])/12-(7*pe[30])/12))/4},
{F[1,1,1]*tcr[1,1]^3,(1307243328*p[8]-4070845519297*p[11])/9764718048+(6808559*tr5*pe[8])/203431626},
{F[1,1,2]*tcr[1,1]^3,(-808704*p[8]+42490051*p[11])/101715813-(22464*tr5*pe[8])/11301757},
{F[1,1,3]*tcr[1,1]^3,(1242045360*p[8]-310814189173*p[11])/813726504+(8625315*tr5*pe[8])/22603514},
{F[1,1,4]*tcr[1,1]^3,(7113693696*p[8]-4206462526501*p[11])/4882359024+(37050488*tr5*pe[8])/101715813},
{F[1,1,5]*tcr[1,1]^3,(-81192960*p[8]+72618818041*p[11])/1627453008-(140960*tr5*pe[8])/11301757},
{F[1,1,6]*tcr[1,1]^3,(6202368*p[8]-1624099025*p[11])/135621084+(129216*tr5*pe[8])/11301757},
{F[1,1,7]*tcr[1,1]^3,(-259584*p[8]-197187821*p[11])/203431626-(10816*tr5*pe[8])/33905271},
{F[1,1,8]*tcr[1,1]^3,(1146773632*p[8]-31935501279*p[11])/1084968672+(8959169*tr5*pe[8])/33905271},
{F[1,1,9]*tcr[1,1]^3,(2637568*p[8]-837300013*p[11])/67810542+(329696*tr5*pe[8])/33905271},
{F[1,1,10]*tcr[1,1]^3,(2214912*p[8]+427216315*p[11])/203431626+(92288*tr5*pe[8])/33905271},
{eps5*tci[1,1]*tcr[1,1]^3,(-29*p[9])/120+(tr5*(-29*pe[9]+66*pe[10]))/480},
{tci[1,2]*tcr[1,1]^3,(-236022761856*p[8]+106457539019429*p[11])/29294154144-(614642609*tr5*pe[8])/305147439},
{tcr[1,1]^4,(60402103680*p[8]-31333785060821*p[11])/58588308288+(157297145*tr5*pe[8])/610294878},
{tci[1,1]^2*tcr[1,2],p[2]/3-p[3]/30+p[4]/3+(7*p[5])/3-(675840*p[8])/11301757+(2639963953*p[11])/203431626+(16*p[19])/9+(16*p[23])/45-p[27]/3-(2*p[30])/3+tr5*(pe[2]/12-pe[3]/120+pe[4]/12+(7*pe[5])/12-(168960*pe[8])/11301757+(4*pe[19])/9+(4*pe[23])/45-pe[27]/12-pe[30]/6)},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(-973715584*p[8]+482813885585*p[11])/4339874688-(7607153*tr5*pe[8])/135621084},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(-7845888*p[8]-127377423143*p[11])/4339874688-(5108*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(2850541440*p[8]+3475574578679*p[11])/39058872192+(7423285*tr5*pe[8])/406863252},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(-112915293952*p[8]+58522892626455*p[11])/221333609088-(441075367*tr5*pe[8])/3458337642},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(726557184*p[8]+303023003119*p[11])/7323538536+(2522768*tr5*pe[8])/101715813},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-29533642752*p[8]-7344293351455*p[11])/73777869696-(19227632*tr5*pe[8])/192129869},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(-455698120704*p[8]+17409529881427*p[11])/664000827264-(296678464*tr5*pe[8])/1729168821},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(-7*(304884480*p[8]-460276445939*p[11]))/39058872192-(2778895*tr5*pe[8])/203431626},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-280009728*p[8]-133193417173*p[11])/7323538536-(972256*tr5*pe[8])/101715813},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-367032182784*p[8]+23888298288083*p[11])/664000827264-(238953244*tr5*pe[8])/1729168821},
{eps5*tci[1,1]^3*tcr[1,2],(109*p[9])/162+(109*tr5*(2*pe[9]-3*pe[10]))/1296},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-5541241856*p[8]-435574493539*p[11])/55333402272-(43290952*tr5*pe[8])/1729168821},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],30*p[9]+(15*tr5*(2*pe[9]-3*pe[10]))/4},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(847394944*p[8]-504139125745*p[11])/4339874688+(6620273*tr5*pe[8])/135621084},
{tci[1,2]*tcr[1,1]*tcr[1,2],(2488320*p[8]-68144272*p[11]+33905271*(-4*p[19]+4*p[23]+p[27]-p[30]))/67810542+tr5*((103680*pe[8])/11301757+(-4*pe[19]+4*pe[23]+pe[27]-pe[30])/8)},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-3*(570368*p[8]+4760469*p[11]))/45207028-(106944*tr5*pe[8])/11301757},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],(-8*(4608*p[8]-1047077*p[11]))/11301757-(9216*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(-511872*p[8]+303733607*p[11])/11301757-(127968*tr5*pe[8])/11301757},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(-9*(20480*p[8]-13443931*p[11]))/11301757-(46080*tr5*pe[8])/11301757},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(-433152*p[8]+132330509*p[11])/22603514-(54144*tr5*pe[8])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],(4*(111360*p[8]-4584473*p[11]))/11301757+(111360*tr5*pe[8])/11301757},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],(-2*(6144*p[8]-5163355*p[11]))/11301757-(3072*tr5*pe[8])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(820992*p[8]-1228199489*p[11])/45207028+(51312*tr5*pe[8])/11301757},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(-18*(19456*p[8]-3165241*p[11]))/11301757-(87552*tr5*pe[8])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],(4*(70656*p[8]-19822433*p[11]))/11301757+(70656*tr5*pe[8])/11301757},
{eps5*tci[1,1]*tcr[1,1]^2*tcr[1,2],(3*p[9])/2+(3*tr5*(2*pe[9]-3*pe[10]))/16},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(1496064*p[8]+48075991*p[11])/45207028+(93504*tr5*pe[8])/11301757},
{tcr[1,1]^3*tcr[1,2],(11*p[11])/12},
{tci[1,1]^2*tcr[1,2]^2,(-1571262464*p[8]+747560532367*p[11])/18444467424-(12275488*tr5*pe[8])/576389607},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,(4*(768*p[8]-2058139*p[11]))/11301757+(768*tr5*pe[8])/11301757},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(18432*p[8]+16100815417*p[11])/723312448+(72*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-34957312*p[8]-99266363847*p[11])/723312448-(136552*tr5*pe[8])/11301757},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(-4726400*p[8]+107395573977*p[11])/2305558428-(295400*tr5*pe[8])/576389607},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(73857024*p[8]-8249723621*p[11])/1627453008+(128224*tr5*pe[8])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(826081280*p[8]-2111534662023*p[11])/36888934848+(3226880*tr5*pe[8])/576389607},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(299139072*p[8]-56811077971*p[11])/2169937344+(389504*tr5*pe[8])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(241451008*p[8]-75658950459*p[11])/723312448+(943168*tr5*pe[8])/11301757},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-163584*p[8]-2454866185*p[11])/101715813-(4544*tr5*pe[8])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-185948160*p[8]-55232141423*p[11])/2169937344-(242120*tr5*pe[8])/11301757},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,9*p[9]+(9*tr5*(2*pe[9]-3*pe[10]))/8},
{eps5*tci[2,1]*tcr[1,2]^2,10*p[9]+(5*tr5*(2*pe[9]-3*pe[10]))/4},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(-3*(2048*p[8]-9255623*p[11]))/22603514-(768*tr5*pe[8])/11301757},
{tcr[1,1]^2*tcr[1,2]^2,(-9*p[11])/8},
{tcr[1,2]^3,(-4*p[2])/3+(4*p[3])/15-(4*p[4])/3-(8*p[5])/3+(307200*p[8])/11301757-(379607546*p[11])/101715813-(8*p[19])/9+(32*p[23])/45-(2*p[27])/3+(2*p[30])/9+tr5*(-1/3*pe[2]+pe[3]/15-pe[4]/3-(2*pe[5])/3+(76800*pe[8])/11301757-(2*pe[19])/9+(8*pe[23])/45-pe[27]/6+pe[30]/18)},
{F[1,1,1]*tcr[1,2]^3,(783693952*p[8]-488941020849*p[11])/1084968672+(6122609*tr5*pe[8])/33905271},
{F[1,1,2]*tcr[1,2]^3,(2*(110592*p[8]-104242147*p[11]))/101715813+(6144*tr5*pe[8])/11301757},
{F[1,1,3]*tcr[1,2]^3,(-3565345728*p[8]+46944402557*p[11])/4882359024-(18569509*tr5*pe[8])/101715813},
{F[1,1,4]*tcr[1,2]^3,(9370021632*p[8]-3419392974977*p[11])/3254906016+(24401098*tr5*pe[8])/33905271},
{F[1,1,5]*tcr[1,2]^3,(156672*p[8]+66115195*p[11])/101715813+(4352*tr5*pe[8])/11301757},
{F[1,1,6]*tcr[1,2]^3,(64*(4608*p[8]-1047077*p[11]))/33905271+(24576*tr5*pe[8])/11301757},
{F[1,1,7]*tcr[1,2]^3,(8*(89472*p[8]+37119853*p[11]))/101715813+(59648*tr5*pe[8])/33905271},
{F[1,1,8]*tcr[1,2]^3,(-116943456*p[8]-369028195657*p[11])/1220589756-(2436322*tr5*pe[8])/101715813},
{F[1,1,9]*tcr[1,2]^3,(-2*(298496*p[8]-35177801*p[11]))/33905271-(149248*tr5*pe[8])/33905271},
{F[1,1,10]*tcr[1,2]^3,(-187392*p[8]-164617747*p[11])/101715813-(15616*tr5*pe[8])/33905271},
{tci[1,2]*tcr[1,2]^3,(-4*p[11])/3},
{tcr[1,1]*tcr[1,2]^3,(-783693952*p[8]+491291786305*p[11])/1084968672-(6122609*tr5*pe[8])/33905271},
{tcr[1,2]^4,(-41*p[11])/48},
{tci[1,1]^2*tcr[2,1],(90858056064*p[8]-60197684696035*p[11])/6509812032+(236609521*tr5*pe[8])/67810542},
{tci[1,2]*tcr[2,1],(14*p[3])/5-8*p[5]-(46080*p[8])/11301757-(465864998*p[11])/33905271+(14*p[19])/3-(58*p[23])/15-(21*p[27])/2+(9*p[30])/2+tr5*((7*pe[3])/10-2*pe[5]-(11520*pe[8])/11301757+(7*pe[19])/6-(29*pe[23])/30-(21*pe[27])/8+(9*pe[30])/8)},
{F[1,1,1]*tci[1,2]*tcr[2,1],(9874469184*p[8]+12570455235935*p[11])/4882359024+(51429527*tr5*pe[8])/101715813},
{F[1,1,2]*tci[1,2]*tcr[2,1],(8*(381312*p[8]-66867547*p[11]))/33905271+(254208*tr5*pe[8])/11301757},
{F[1,1,3]*tci[1,2]*tcr[2,1],(-633175572*p[8]+290518383845*p[11])/305147439-(52764631*tr5*pe[8])/101715813},
{F[1,1,4]*tci[1,2]*tcr[2,1],(-59513783424*p[8]+29222761804315*p[11])/4882359024-(309967622*tr5*pe[8])/101715813},
{F[1,1,5]*tci[1,2]*tcr[2,1],(82913280*p[8]-110004144701*p[11])/271242168+(863680*tr5*pe[8])/11301757},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-46589952*p[8]+11012346035*p[11])/135621084-(970624*tr5*pe[8])/11301757},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-2*(717312*p[8]+168523219*p[11]))/33905271-(119552*tr5*pe[8])/11301757},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-3280988928*p[8]-3445307896519*p[11])/4882359024-(17088484*tr5*pe[8])/101715813},
{F[1,1,9]*tci[1,2]*tcr[2,1],(-5926912*p[8]+2046226889*p[11])/45207028-(370432*tr5*pe[8])/11301757},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-7*(909312*p[8]+15644693*p[11]))/67810542-(265216*tr5*pe[8])/11301757},
{tcr[1,1]*tcr[2,1],2*p[2]-(9*p[3])/5+2*p[4]+8*p[5]-(645120*p[8])/11301757+(146590780*p[11])/11301757-(2*p[23])/15+6*p[27]-(7*p[30])/3+(tr5*(2*pe[2]-(9*pe[3])/5+2*pe[4]+8*pe[5]-(645120*pe[8])/11301757-(2*pe[23])/15+6*pe[27]-(7*pe[30])/3))/4},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-10704844032*p[8]-9530492470967*p[11])/9764718048-(27877198*tr5*pe[8])/101715813},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(-1350144*p[8]+216379505*p[11])/33905271-(112512*tr5*pe[8])/11301757},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(8112388800*p[8]-2303093713283*p[11])/2441179512+(84504050*tr5*pe[8])/101715813},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(74107928832*p[8]-37275398447911*p[11])/9764718048+(192989398*tr5*pe[8])/101715813},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(-26544128*p[8]+36012678707*p[11])/180828112-(414752*tr5*pe[8])/11301757},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(19212288*p[8]-5296124365*p[11])/135621084+(400256*tr5*pe[8])/11301757},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(2*(609792*p[8]+4592399*p[11]))/33905271+(101632*tr5*pe[8])/11301757},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(7639077120*p[8]+1646630112119*p[11])/4882359024+(39786860*tr5*pe[8])/101715813},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(4590592*p[8]-1087072653*p[11])/45207028+(286912*tr5*pe[8])/11301757},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(3*(75776*p[8]+64405201*p[11]))/22603514+(28416*tr5*pe[8])/11301757},
{tci[1,2]*tcr[1,1]*tcr[2,1],(-138866971776*p[8]+68856204271291*p[11])/9764718048-(361632739*tr5*pe[8])/101715813},
{tcr[1,1]^2*tcr[2,1],(5348979840*p[8]-2964186907007*p[11])/6509812032+(13929635*tr5*pe[8])/67810542},
{tci[1,2]*tcr[1,2]*tcr[2,1],p[11]},
{tcr[2,1]^2,(-10312579968*p[8]+1994790548989*p[11])/13019624064-(26855677*tr5*pe[8])/135621084},
{tcr[3,1],4*p[2]-(13*p[3])/10+4*p[4]+8*p[5]-(645120*p[8])/11301757+(191133686*p[11])/33905271+(4*p[19])/3-(32*p[23])/15+4*p[27]-p[30]+tr5*(pe[2]-(13*pe[3])/40+pe[4]+2*pe[5]-(161280*pe[8])/11301757+pe[19]/3-(8*pe[23])/15+pe[27]-pe[30]/4)},
{F[1,1,1]*tcr[3,1],(-5606133120*p[8]+1974753024161*p[11])/2169937344-(14599305*tr5*pe[8])/22603514},
{F[1,1,2]*tcr[3,1],(2*(110592*p[8]+31378937*p[11]))/33905271+(18432*tr5*pe[8])/11301757},
{F[1,1,3]*tcr[3,1],(212178642*p[8]-31093201585*p[11])/101715813+(35363107*tr5*pe[8])/67810542},
{F[1,1,4]*tcr[3,1],(-6438284544*p[8]+1714201657661*p[11])/2169937344-(8383183*tr5*pe[8])/11301757},
{F[1,1,5]*tcr[3,1],(-1336320*p[8]+201936517*p[11])/33905271-(111360*tr5*pe[8])/11301757},
{F[1,1,6]*tcr[3,1],(-48*(1024*p[8]+1023067*p[11]))/11301757-(12288*tr5*pe[8])/11301757},
{F[1,1,7]*tcr[3,1],(4*(132864*p[8]-39608851*p[11]))/33905271+(44288*tr5*pe[8])/11301757},
{F[1,1,8]*tcr[3,1],(-691550592*p[8]+3199411265845*p[11])/3254906016-(1800913*tr5*pe[8])/33905271},
{F[1,1,9]*tcr[3,1],(2*(355840*p[8]-45696591*p[11]))/11301757+(177920*tr5*pe[8])/11301757},
{F[1,1,10]*tcr[3,1],(-1403904*p[8]+315242207*p[11])/33905271-(116992*tr5*pe[8])/11301757},
{tci[1,2]*tcr[3,1],p[11]},
{tcr[1,1]*tcr[3,1],(5606133120*p[8]-1963903337441*p[11])/2169937344+(14599305*tr5*pe[8])/22603514},
{tcr[3,2],p[2]-p[3]/5+p[4]+2*p[5]-(230400*p[8])/11301757+(189803773*p[11])/67810542+(2*p[19])/3-(8*p[23])/15+p[27]/2-p[30]/6+(tr5*(pe[2]-pe[3]/5+pe[4]+2*pe[5]-(230400*pe[8])/11301757+(2*pe[19])/3-(8*pe[23])/15+pe[27]/2-pe[30]/6))/4},
{F[1,1,1]*tcr[3,2],(-783693952*p[8]+488941020849*p[11])/1446624896-(6122609*tr5*pe[8])/45207028},
{F[1,1,2]*tcr[3,2],(-110592*p[8]+104242147*p[11])/67810542-(4608*tr5*pe[8])/11301757},
{F[1,1,3]*tcr[3,2],(3565345728*p[8]-46944402557*p[11])/6509812032+(18569509*tr5*pe[8])/135621084},
{F[1,1,4]*tcr[3,2],(-9370021632*p[8]+3419392974977*p[11])/4339874688-(12200549*tr5*pe[8])/22603514},
{F[1,1,5]*tcr[3,2],(-156672*p[8]-66115195*p[11])/135621084-(3264*tr5*pe[8])/11301757},
{F[1,1,6]*tcr[3,2],(-16*(4608*p[8]-1047077*p[11]))/11301757-(18432*tr5*pe[8])/11301757},
{F[1,1,7]*tcr[3,2],(-2*(89472*p[8]+37119853*p[11]))/33905271-(14912*tr5*pe[8])/11301757},
{F[1,1,8]*tcr[3,2],(116943456*p[8]+369028195657*p[11])/1627453008+(1218161*tr5*pe[8])/67810542},
{F[1,1,9]*tcr[3,2],(298496*p[8]-35177801*p[11])/22603514+(37312*tr5*pe[8])/11301757},
{F[1,1,10]*tcr[3,2],(187392*p[8]+164617747*p[11])/135621084+(3904*tr5*pe[8])/11301757},
{tci[1,2]*tcr[3,2],p[11]},
{tcr[1,1]*tcr[3,2],(783693952*p[8]-489664333297*p[11])/1446624896+(6122609*tr5*pe[8])/45207028},
{tcr[3,3],(-49*p[2])/6+(7*p[3])/4-(49*p[4])/6-(49*p[5])/3+(752640*p[8])/11301757-(9423020533*p[11])/406863252-(7*p[23])/9-(35*p[27])/6+(49*p[30])/18+(tr5*((-49*pe[2])/6+(7*pe[3])/4-(49*pe[4])/6-(49*pe[5])/3+(752640*pe[8])/11301757-(7*pe[23])/9-(35*pe[27])/6+(49*pe[30])/18))/4},
{F[1,1,1]*tcr[3,3],(-3222892389504*p[8]+1122437207111609*p[11])/234353233152-(8392948931*tr5*pe[8])/2441179512},
{F[1,1,2]*tcr[3,3],(9396312064*p[8]-10428150954917*p[11])/26039248128+(9176086*tr5*pe[8])/101715813},
{F[1,1,3]*tcr[3,3],(-499300879744*p[8]+73431496846479*p[11])/78117744384-(3900788123*tr5*pe[8])/2441179512},
{F[1,1,4]*tcr[3,3],(107347128086016*p[8]-38138299108638241*p[11])/3984004963584+(23295817727*tr5*pe[8])/3458337642},
{F[1,1,5]*tcr[3,3],(-5*(3441862656*p[8]-2466362258203*p[11]))/29294154144-(14938640*tr5*pe[8])/101715813},
{F[1,1,6]*tcr[3,3],(605151911936*p[8]+148562787679395*p[11])/1328001654528+(590968664*tr5*pe[8])/5187506463},
{F[1,1,7]*tcr[3,3],(-9022447017984*p[8]+5313897770806133*p[11])/3984004963584-(2936994472*tr5*pe[8])/5187506463},
{F[1,1,8]*tcr[3,3],(3588390636288*p[8]-1577301984469289*p[11])/234353233152+(4672383641*tr5*pe[8])/1220589756},
{F[1,1,9]*tcr[3,3],(-8160012288*p[8]+8924908576525*p[11])/29294154144-(7083344*tr5*pe[8])/101715813},
{F[1,1,10]*tcr[3,3],(-662075480064*p[8]+3727596497162941*p[11])/3984004963584-(215519362*tr5*pe[8])/5187506463},
{eps5*tci[1,1]*tcr[3,3],(-65*p[9])/18-(65*tr5*(2*pe[9]-3*pe[10]))/144},
{tci[1,2]*tcr[3,3],(-445*p[11])/36},
{tcr[1,1]*tcr[3,3],(3222892389504*p[8]-1121538853051193*p[11])/234353233152+(8392948931*tr5*pe[8])/2441179512},
{tcr[4,1],(-13*p[11])/4},
{tcr[4,2],(13*p[11])/2},
{tcr[4,3],(-9*p[11])/16},
{tcr[4,4],(7*p[11])/2},
{tcr[4,5],(-9*p[11])/8}
},{
p[1]->(-79663+(18*(-36*s34^2+18*s45^2+295*s34*(s45-2*s51)))/(s23*(-s12+s23+s45))-(4986*(3*s23^2+s23*(3*s45-5*s51)+(s45-s51)^2))/((s12-s23-s45)*(s34+s45))+(9*(2306*s23-1279*s34+1117*s45-2887*s51))/(s12-s23-s45)+(18*(36*s12+590*s23-72*s34-1457*s51))/s45-(4986*(2*s23+s45-2*s51))/(s34+s45)-(4986*(s23-s51)^3)/((s12-s23-s45)*s45*(s34+s45))+(81*(2*s23-s34-s45-3*s51))/(s12+s23-s34-s51)+(324*(s34+s45)*(s45-s51))/(s23*(s12+s23-s34-s51))-(324*s45*(s45-s51)^2)/(s23*(-s12+s23+s45)*(s12+s23-s34-s51))-(9972*s45*s51)/(s12*s23)-(144*(9*s12-9*s34-143*s51)*s51)/(s23*s45)-(4986*(s45-2*s51)*s51)/(s23*(s34+s45))-(9972*s45*(s45-s51)*s51)/(s12*s23^2)+(4986*s45*(s45-s51)^2*s51)/(s12*s23^2*(s34+s45))+(4986*(2*s45-s51)*s51)/(s23*(s12-s34))-(4986*s51^2)/((s12-s34)*(s12-s23-s45))+(18*(36*s12-277*s51)*s51^2)/(s23^2*s45)-(4986*(3*s12-s51)*s51^2)/(s23*s45*(s34+s45))+(4986*s45*(s45-s51)*s51^2)/(s12*s23^2*(s12-s34))+(9972*(s45-s51)*s51^2)/(s23^2*(s34+s45))+(4986*s51^3)/(s12^2*s23-s12*s23*s34)+(4986*s51^3)/(s12*(s12-s34)*(s12-s23-s45))-(4986*s34*s51^3)/(s23^2*(s12-s34)*s45)-(4986*s51^3)/((s12-s34)*(s12-s23-s45)*s45)-(4986*s51^3)/(s12*(s12-s23-s45)*(s34+s45))+(4986*s12*s51^3)/(s23^2*s45*(s34+s45))-(4986*s51^3)/(s12*s23*s45-s23*s34*s45)-(324*s12)/(s34+s51)+(324*(s23+s45)*s51)/((s12-s23-s45)*(s34+s51))-(324*s45*s51^2)/(s23*(-s12+s23+s45)*(s34+s51))+(324*s51*(s12+s51))/(s23*(s34+s51))-(18*(18*s12+54*s34-295*s45+831*s51))/s23+(4986*s51*(s45^2-s51^2))/(s12*s23*(s34+s45))+(81*(s34^2+4*s34*s45+7*s45^2-6*s45*s51-s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(4986*(s23^2+s12*(s23-3*s51)-3*s23*s51+3*s51^2))/(s45*(s34+s45))+(18*(590*s23^2-349*s23*s34+36*s34^2-1457*s23*s51+626*s34*s51+1144*s51^2))/((s12-s23-s45)*s45)+(324*s34*(s45-2*s51)+18*s51*(-18*s12-259*s45+241*s51))/s23^2+(4986*(2*(s45-s51)^2*s51+s34*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)))/2592,
p[2]->(-16+(3*s45)/(s12-s34)+(5*(s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))-(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2)/(s34+s45)^2+(s12+10*s23+5*s45-6*s51)/(s34+s45)-(5*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(3*s34*s45^2)/(s23*(s12-s34)*(s12-s34-s51))+(s12+2*s34)/(s23-s34-s51)+(13*s51)/s23+((s12+2*s45-4*s51)*s51)/(s23*(s34+s45))+(2*s12*s51)/(s23*(s23-s34-s51))-(3*s51)/(s23+s45-s51)-(20*s51^2)/(s23*s45)+(5*s12*s51^2)/(s23*s34*s45+s23*s45^2)-(15*s51^2)/(s45*(s12-s34-s51))-(4*s12*s51^2)/(s23^2*(s23-s34-s51))-(5*s12*s51^2)/(s23*s45*(s23-s34-s51))-(9*s12^2*s51^2)/(s23*(s34+s45)^2*(s23-s34-s51))+(15*s12*s51^2)/(s23*(s34+s45)*(s23-s34-s51))+(6*s51^2)/(s23*(s23+s45-s51))+(9*s12^2*s51^2)/(s23*(s34+s45)^2*(s23+s45-s51))-(15*s12*s51^2)/(s23*(s34+s45)*(s23+s45-s51))+(4*s51^3)/(s23^2*s45)+(7*s34*s51^3)/(s23*(s12-s34)^2*s45)+(14*s34*s51^3)/(s23^2*(s12-s34)*s45)+(7*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)+(7*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+(s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(3*s12^2*s51^3)/(s23^2*(s34+s45)^2*(s23-s34-s51))-(3*s51^3)/(s23^2*(s23+s45-s51))-(3*s12^2*s51^3)/(s23^2*(s34+s45)^2*(s23+s45-s51))+(6*s12*s51^3)/(s23^2*(s34+s45)*(s23+s45-s51))+(s12*s51^2*(-3*s12+s51))/(s23*s45*(s34+s45)^2)+(7*s51^2*(-5*s34+s51))/(s23*(s12-s34)*s45)+(7*s51^2*(-5*s34+s51))/((s12-s34)*(s12-s23-s45)*s45)-(6*s51^3*(s34+s51))/(s23^2*s45*(s12-s34-s51))-(3*s34^2*s45^3)/(s23^2*(s12-s34)*(-s12+s34+s51)^2)-(3*(s45-2*s51)*s51)/(-s12+s34+s51)^2-(3*s51^3)/(s45*(-s12+s34+s51)^2)+(6*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s51)^2)-(3*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s51)^2)+(3*s34^2*s45^3)/(s23^2*(s12-s34)^2*(-s12+s34+s51))+(3*(s45-6*s51))/(-s12+s34+s51)-(4*s12*s51^2)/(s23*(-s23+s34+s51)^2)+(9*s12^2*s51^2)/(s23*(s34+s45)*(-s23+s34+s51)^2)+(s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)-(3*s12^2*s51^3)/(s23^2*(s34+s45)*(-s23+s34+s51)^2)+(6*s12*s51^3)/(s23^2*(s34+s45)*(-s23+s34+s51))-(2*(13*s23-9*s34+2*s45+s51))/(s12-s23-s45)-(s12*s51^2*(3*s12+2*s51))/(s23*s45*(-s23+s34+s51)^2)-(3*s12^2*(s45+2*s51))/((s34+s45)^2*(s23+s45-s51))-(3*s12^2*(s45+2*s51))/((s34+s45)*(-s23+s34+s51)^2)-(3*s12^2*(s45+2*s51))/((s34+s45)^2*(-s23+s34+s51))+(3*s12*(s45+3*s51))/((s34+s45)*(s23+s45-s51))+(3*s12*(s45+3*s51))/((s34+s45)*(-s23+s34+s51))+(3*s51^2*(5*s34+7*s51))/(s23*s45*(s12-s34-s51))-(s51*(s45+7*s51))/s23^2+(-3*s12-22*s23+3*s34+38*s51)/s45+(s51*(-34*s34+6*s45+47*s51))/((s12-s34)*(s12-s23-s45))+(3*s12^2-4*s12*s34+s34^2+2*s34*s45+4*s12*s51)/(-s23+s34+s51)^2-(s12^2+s12*s34-2*s34^2-3*s12*s51)/(s23*s45-s34*s45-s45*s51)-(2*s51*(s45^2+s12*s51-s45*s51))/(s23^2*(s34+s45))+((s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)+(6*(s45-s51)*(s34*(s45-s51)+s45*s51)^2)/(s23^2*(s12-s34)^3)+(-22*s23^2+18*s23*s34+50*s23*s51-35*s51^2)/((s12-s23-s45)*s45)+(s51*(6*s34*s45+19*s34*s51-12*s45*s51-13*s51^2))/((s12-s34)^2*(s12-s23-s45))+(s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)+(15*s23^2+15*s23*s45+5*s45^2-16*s23*s51-6*s45*s51+s51^2)/((s12-s23-s45)*(s34+s45))+(6*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34-s51))-(6*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23*(-s12+s34+s51)^2)-(3*(-3*s34*s45+s45^2+9*s34*s51-9*s45*s51+15*s51^2))/(s23*(s12-s34-s51))+(-17*s34*s45+3*s45^2+55*s34*s51-43*s45*s51+47*s51^2)/(s23*(s12-s34))-(6*s51^2*(-(s45*s51)+s34*(s45+s51)))/((s12-s34)^3*(s12-s23-s45))+(-4*s23^3-s45*(s45-s51)^2+s23^2*(-6*s45+8*s51)+s23*(-4*s45^2+7*s45*s51-4*s51^2))/((s12-s23-s45)*(s34+s45)^2)-(s34^3+s12^2*(s34-2*s51)-2*s12*(s34^2-s34*s51+s51^2))/(s45*(-s23+s34+s51)^2)+(6*s45*s51^3-6*s34*s51*(-2*s45^2+s45*s51+s51^2))/(s23*(s12-s34)^3)-(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2))/(s45*(s34+s45)^2)-(2*(s51*(3*s45^2-13*s45*s51+10*s51^2)+s34*(3*s45^2-13*s45*s51+17*s51^2)))/(s23^2*(s12-s34))+(s51*(9*s45^2-12*s45*s51-13*s51^2)+s34*(3*s45^2-29*s45*s51+19*s51^2))/(s23*(s12-s34)^2)+(2*s34*(3*s45-13*s51)*(s45-s51)^2-2*s34^2*(8*s45^2-15*s45*s51+12*s51^2)+s45*s51*(3*s45^2-22*s45*s51+19*s51^2))/(s23^2*(s12-s34)^2)+(3*(s34^2*(4*s45^2-6*s45*s51+4*s51^2)-2*s34*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3)+s51*(-s45^3+4*s45^2*s51-6*s45*s51^2+4*s51^3)))/(s23^2*(-s12+s34+s51)^2))/12,
p[3]->(16-(20*(s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))+(4*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2+(-9*s12+19*s23+9*s34-19*s51)/s45+(35*s23-3*s34+16*s45-16*s51)/(s12-s23-s45)-(4*(s12+10*s23+5*s45-6*s51))/(s34+s45)+(20*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(4*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(3*(s12^2-2*s34^2+s12*(s34-3*s51)))/(s45*(s23-s34-s51))+(3*s51)/s23-(s45*s51)/s23^2-(4*(s12+2*s45-4*s51)*s51)/(s23*(s34+s45))-(3*s12*s51)/(s23*(s23-s34-s51))-(20*s12*s51^2)/(s23*s34*s45+s23*s45^2)+(4*s12*(3*s12-s51)*s51^2)/(s23*s45*(s34+s45)^2)+(6*s12*s51^2)/(s23^2*(s23-s34-s51))-(15*s12*s51^2)/(s23*s45*(s23-s34-s51))-(4*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(-3*s34*(2*s34+s45)+6*s12*(s34-s51))/(-s23+s34+s51)^2+(6*s12*s51^2)/(s23*(-s23+s34+s51)^2)+(3*s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)-(3*(s12+2*s34))/(-s23+s34+s51)-(3*s12*s51^2*(3*s12+2*s51))/(s23*s45*(-s23+s34+s51)^2)+(s23*(-19*s23+3*s34+19*s51))/(s45*(-s12+s23+s45))+(8*s51*(s45^2+s12*s51-s45*s51))/(s23^2*(s34+s45))-(4*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)+(4*s51*(-s45^2+s12*(s45-2*s51)+s51^2))/(s23*(s34+s45)^2)-(4*(15*s23^2+15*s23*s45+5*s45^2-16*s23*s51-6*s45*s51+s51^2))/((s12-s23-s45)*(s34+s45))-(3*(s34^3+s12^2*(s34-2*s51)-2*s12*(s34^2-s34*s51+s51^2)))/(s45*(-s23+s34+s51)^2)+(4*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)+(4*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/2,
p[4]->(67-(80*(s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))+(-30*s12+88*s23+30*s34-96*s51)/s45-(2*(2*s12+86*s23+43*s45-54*s51))/(s34+s45)+(8*(19*s23-3*s34+8*s45-8*s51))/(s12-s23-s45)+(80*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(16*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(10*(s12^2-2*s34^2+s12*(s34-3*s51)))/(s45*(s23-s34-s51))-(2*(5*s12+16*(s45-2*s51))*s51)/(s23*(s34+s45))+(2*(4*s34-5*s51)*s51)/((s12-s34)*(s12-s23-s45))-(5*s12*s51)/(s23*(s23-s34-s51))+s51/(s23+s45-s51)+(10*s51^2)/(s23*s45)-(80*s12*s51^2)/(s23*s34*s45+s23*s45^2)+(16*s12*(3*s12-s51)*s51^2)/(s23*s45*(s34+s45)^2)+(10*s12*s51^2)/(s23^2*(s23-s34-s51))-(50*s12*s51^2)/(s23*s45*(s23-s34-s51))-(15*s12^2*s51^2)/(s23*(s34+s45)^2*(s23-s34-s51))+(25*s12*s51^2)/(s23*(s34+s45)*(s23-s34-s51))+(2*(5*s34-s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(2*s51^2)/(s23*(s23+s45-s51))-(3*s12^2*s51^2)/(s23*(s34+s45)^2*(s23+s45-s51))+(5*s12*s51^2)/(s23*(s34+s45)*(s23+s45-s51))-(2*s51^3)/(s23^2*s45)-(2*s34*s51^3)/(s23*(s12-s34)^2*s45)-(4*s34*s51^3)/(s23^2*(s12-s34)*s45)-(2*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)-(2*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)-(16*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(5*s12^2*s51^3)/(s23^2*(s34+s45)^2*(s23-s34-s51))+s51^3/(s23^2*(s23+s45-s51))+(s12^2*s51^3)/(s23^2*(s34+s45)^2*(s23+s45-s51))-(2*s12*s51^3)/(s23^2*(s34+s45)*(s23+s45-s51))+(2*s51^2*(-s34+s51))/((s12-s34)^2*(s12-s23-s45))+(6*(s45-s51)^2*(s34+s51))/(s23^2*(s12-s34-s51))-(3*s34^2*s45^3)/(s23^2*s51*(-s12+s34+s51)^2)-(6*(s45-s51)^2*(s34+s51))/(s23*(-s12+s34+s51)^2)+(3*(s45-2*s51))/(-s12+s34+s51)-(3*s34*s45^2)/(s23*s51*(-s12+s34+s51))+(5*(s12^2-s34*(3*s34+s45)+2*s12*(s34-s51)))/(-s23+s34+s51)^2+(10*s12*s51^2)/(s23*(-s23+s34+s51)^2)+(15*s12^2*s51^2)/(s23*(s34+s45)*(-s23+s34+s51)^2)+(10*s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)-(5*s12^2*s51^3)/(s23^2*(s34+s45)*(-s23+s34+s51)^2)-(10*(s12+2*s34))/(-s23+s34+s51)+(10*s12*s51^3)/(s23^2*(s34+s45)*(-s23+s34+s51))+(3*s51*(-s45+s51))/(-s12+s34+s51)^2+(3*(s45+s51))/s23-(10*s12*s51^2*(3*s12+2*s51))/(s23*s45*(-s23+s34+s51)^2)+(s12^2*(s45+2*s51))/((s34+s45)^2*(s23+s45-s51))-(5*s12^2*(s45+2*s51))/((s34+s45)*(-s23+s34+s51)^2)-(5*s12^2*(s45+2*s51))/((s34+s45)^2*(-s23+s34+s51))-(s12*(s45+3*s51))/((s34+s45)*(s23+s45-s51))+(5*s12*(s45+3*s51))/((s34+s45)*(-s23+s34+s51))-(12*(s23+s45-s51)^2*(s23^2+2*s23*s45+s45^2-s23*s51))/((s12-s23-s45)*(s34+s45)^3)+(4*s51*(8*s45^2+5*s12*s51-8*s45*s51))/(s23^2*(s34+s45))+(12*s51*(s45^2+s12*s51-s45*s51)^2)/(s23^2*(s34+s45)^3)+(4*s34*s45-14*s34*s51+8*s45*s51-10*s51^2)/(s12*s23-s23*s34)-(2*s51*(-11*s12*s45+11*s45^2+4*s12*s51+6*s45*s51-8*s51^2))/(s23*(s34+s45)^2)+(2*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)+(4*s51*(-(s34*s45)+2*s34*s51-s45*s51+s51^2))/(s23^2*(s12-s34))-(4*(63*s23^2+66*s23*s45+23*s45^2-67*s23*s51-27*s45*s51+4*s51^2))/((s12-s23-s45)*(s34+s45))-(3*(-(s34*s45)+s45^2+2*s34*s51-5*s45*s51+4*s51^2))/(s23*(s12-s34-s51))+(-8*s45*s51+6*s51^2)/s23^2+(2*(-3*s12^2+36*s23^2+48*s23*s45+20*s45^2+s12*(28*s23+11*s45-40*s51)-64*s23*s51-34*s45*s51+20*s51^2))/(s34+s45)^2+(10*s34*s51^2-2*s51^3)/(s12*s23*s45-s23*s34*s45)-(2*s51*(17*s45^3-25*s45^2*s51-16*s12*s51^2+2*s45*s51*(11*s12+4*s51)))/(s23^2*(s34+s45)^2)+(88*s23^2+10*s51^2-24*s23*(s34+4*s51))/((s12-s23-s45)*s45)-(10*(s34^3+s12^2*(s34-2*s51)-2*s12*(s34^2-s34*s51+s51^2)))/(s45*(-s23+s34+s51)^2)+(-6*s34*(s45-s51)^3-3*(s45-s51)^3*s51+3*s34^2*(3*s45^2-3*s45*s51+s51^2))/(s23^2*(-s12+s34+s51)^2)+(12*s51*(s45^3-3*s12^2*s51-s45*s51^2+s12*(-s45^2+2*s45*s51+s51^2)))/(s23*(s34+s45)^3)+(16*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)+(2*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)-(12*(s23^3+s45^3+s12^2*(s23-3*s51)+3*s23^2*(s45-s51)-2*s45^2*s51+s45*s51^2-s51^3+s23*(3*s45^2-5*s45*s51+3*s51^2)+s12*(s23^2+2*s23*s45+s45^2-3*s23*s51-2*s45*s51+3*s51^2)))/(s34+s45)^3+(4*(22*s23^3+s23^2*(42*s45-44*s51)+s45*(10*s45^2-17*s45*s51+7*s51^2)+s23*(34*s45^2-49*s45*s51+22*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/24,
p[5]->(-1+s51/(s23+s45-s51)+(s45*s51)/(-s12+s34+s51)^2-s51^2/(-s12+s34+s51)^2-s45/(-s12+s34+s51)+(2*s51)/(-s12+s34+s51)-s34^2/(-s23+s34+s51)^2-(s34*s45)/(-s23+s34+s51)^2-(s12^2*(s23-3*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12*(s34*(s45-5*s51)+s23*(2*s34+s45+s51)-s51*(3*s45+s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+((s45^3*(s34+s51)^2)/(s51*(-s12+s34+s51)^2)-(s45^2*(s34+s51)*(2*s12+s34+s51))/(-s12+s34+s51)^2+(s45*s51*(2*s12^2+(s34+s51)^2))/(-s12+s34+s51)^2+(s51^2*((2*s12*(s23+s45))/(s23-s34-s51)+(s12^2*s51)/(-s23+s34+s51)^2+(s12^2*s51-2*s12*(s23+s45)*(s34+s51)+(s23+s45)*(s34+s51)^2)/(-s12+s34+s51)^2))/(s23+s45-s51))/s23^2+(-((s12*s45*(s12-s34+3*s51))/(-s12+s34+s51)^2)+(s45^2*(s12*(-s34+s51)+(s34+s51)^2))/(s51*(-s12+s34+s51)^2)+s51*(1+(4*s51)/(s12-s34-s51)-(2*s51)/(s23+s45-s51)+(2*s34*s51)/(-s12+s34+s51)^2+(2*s51^2)/(-s12+s34+s51)^2-(2*s34)/(-s12+s34+s51)-(3*s12^2*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12*(-s23+s34+s51+(s51*(-3*s23+5*s34+2*s45+3*s51))/(s23+s45-s51)))/(-s23+s34+s51)^2))/s23)/8,
p[6]->(s12*(-6*s23^2-3*s23*s45+4*s23*s51+s45*s51-s51^2-(s12^2*(s23-s51)^3)/((s23+s45-s51)*(-s23+s34+s51)^2)-(s12*(s23-s51)*(3*s23^3+s23^2*(-4*s34+2*s45-6*s51)-s45*s51*(s34+s51)+s23*(-3*s34*s45+4*s34*s51-s45*s51+3*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)+((s34+s51)^2*(6*s23^3+s23^2*(9*s45-4*s51)+s45*s51*(-s45+s51)+s23*(3*s45^2-5*s45*s51+s51^2))+s12^2*(6*s23^3+6*s23^2*s45+s23*(3*s34*s45-4*s34*s51+4*s45*s51-5*s51^2)+(s34+s51)*(s45^2-3*s45*s51+2*s51^2))-s12*(12*s23^3*(s34+s51)+s23^2*(15*s34*s45-4*s34*s51+16*s45*s51-5*s51^2)+s23*(s34^2*(3*s45-4*s51)+s34*(4*s45^2-s45*s51-6*s51^2)+s51*(5*s45^2-5*s45*s51-2*s51^2))-(s45-s51)*(s34^2*s51+s51*(-s45^2+2*s45*s51+s51^2)+s34*(-s45^2+2*s45*s51+2*s51^2))))/((-s12+s23+s45)*(-s12+s34+s51)^2)))/(8*s23^2*s45),
p[7]->-1/8*(s12^2*(s12^4*(s23-s51)^2*s51+s23^4*(s34+s45)*s51*(3*s34+s45+2*s51)+s45^2*(s34+s51)^3*(s45^2-2*s45*s51+2*s51^2)-s23*s45*(s34+s51)^2*(-(s34*(s45^2+2*s45*s51-6*s51^2))+2*(s45^3-3*s45^2*s51+2*s45*s51^2+2*s51^3))-s23^3*(8*s34^3*s51+2*s34^2*s51*(5*s45+7*s51)+2*s45*s51*(-s45^2+s45*s51+4*s51^2)+s34*(-s45^3+19*s45*s51^2+6*s51^3))+s23^2*(6*s34^4*s51+8*s34^3*s51*(s45+2*s51)-2*s34^2*(s45^3+s45^2*s51-14*s45*s51^2-7*s51^3)+s45*s51*(s45^3-6*s45^2*s51+3*s45*s51^2+10*s51^3)+s34*(s45^4-8*s45^3*s51+s45^2*s51^2+30*s45*s51^3+4*s51^4))-s12^3*s51*(-2*s23^3+2*s23^2*(3*s34+s45+3*s51)-2*s23*s51*(4*s34+2*s45+3*s51)+s51*(2*s51*(s45+s51)+s34*(s45+2*s51)))+s12^2*s51*(3*s23^4-2*s23^3*(6*s34-s45+7*s51)+s23^2*(15*s34^2+2*s45^2+34*s34*s51-2*s45*s51+21*s51^2)+(s34+s51)*(2*s51*(s45^2+s45*s51+s51^2)+s34*(s45^2+2*s51^2))+s23*(2*s34^2*(2*s45-7*s51)+s34*(-2*s45^2+s45*s51-26*s51^2)-2*s51*(2*s45^2+s45*s51+6*s51^2)))-s12*(2*s23^4*s51*(3*s34+2*s45+s51)-2*s23^3*s51*(9*s34^2+4*s34*s45-3*s45^2+14*s34*s51+8*s45*s51+4*s51^2)+s45*(s34+s51)^2*(s34*(s45^2-2*s45*s51+2*s51^2)+2*s51*(s45^2-s45*s51+2*s51^2))+2*s23*(2*s34^3*(s45-2*s51)*s51-s51^2*(2*s45^3-5*s45^2*s51+8*s45*s51^2+2*s51^3)-s34*s51*(3*s45^3-10*s45^2*s51+14*s45*s51^2+8*s51^3)-s34^2*(s45^3-5*s45^2*s51+4*s45*s51^2+10*s51^3))+s23^2*(16*s34^3*s51+2*s34^2*s51*(3*s45+22*s51)+2*s51*(s45^3-7*s45^2*s51+12*s45*s51^2+5*s51^3)+s34*(s45^3-12*s45^2*s51+29*s45*s51^2+38*s51^3)))))/(s23^2*s45*(-s12+s23+s45)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[8]->(-(s23*(11301757*s34+64486594*s45))+s12*(11301757*s23+64486594*s45-11301757*s51)+s45*(-11301757*s34-64486594*s45+11301757*s51))/(368640*s45*(-s12+s23+s45)),
p[9]->s12^2/(12*(s12-s23-s45)*s45),
p[10]->(8779-(216*s34)/(s12-s45)+(216*s34^2)/((s12-s45)*s45)+(216*s34^2*s45)/(s23^2*(s12-s45))+(216*s34^2*s45)/(s23^2*(-s12+s23+s45))+(234*s12^2-3453*s12*(s23-2*s51)-3453*(s23-s51)^2)/(s45*(s34+s45))+(831*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2-(597*s12+6906*s23+3453*s45-4284*s51)/(s34+s45)+(6*(1000*s23+144*s34+500*s45-365*s51))/(s12-s23-s45)+(3453*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(831*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(234*s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))+(18*(13*s12^2+4*s34^2+16*s12*(s34-s51)))/(s45*(s23-s34-s51))+(5907*s51)/s23-(3*(199*s12+398*s45-874*s51)*s51)/(s23*(s34+s45))+(666*s51)/(s12-s34-s51)-(594*s34*s51)/((s12-s23-s45)*(s12-s34-s51))+(468*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))+(594*(s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))-(3957*s51^2)/(s23*s45)+(234*s12^2*s51^2)/(s23^2*s45*(s34+s45))+(831*s12*(3*s12-s51)*s51^2)/(s23*s45*(s34+s45)^2)-(72*s51^2)/(s45*(s12-s34-s51))+(234*s12^2*s51^2)/(s23^2*s45*(s23-s34-s51))+(831*(s34-s51)*s51^2)/((s12-s34)^2*(s12-s23-s45))+(597*s51^3)/(s23^2*s45)+(831*s34*s51^3)/(s23*(s12-s34)^2*s45)+(831*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)+(831*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)-(831*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)-(288*s51^2*(s34+s51))/(s23*s45*(s12-s34-s51))-(234*s51^2*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))+(288*(s45-2*s51)*(s34+s51))/(s23*(-s12+s34+s51))-(72*s34)/(-s23+s34+s51)+(234*s12^2)/((s34+s45)*(-s23+s34+s51))+(234*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))+(432*s34*(s34-s45+s51))/(s23*(-s12+s23+s45))-(597*s51*(s45+s51))/s23^2+(216*s34*(2*s34-s45+2*s51))/(s23*(s12-s45))+(36*s12*s51*(-13*s12+8*s51))/(s23*s45*(s23-s34-s51))+(6*s34*s51^2*(39*s34+277*s51))/(s23^2*(s12-s34)*s45)-(3*s12*s51*(156*s12+1151*s51))/(s23*s45*(s34+s45))+(3*s51*(-874*s34+1151*s51))/((s12-s34)*(s12-s23-s45))+(6*s51*(238*s45^2+199*s12*s51-238*s45*s51))/(s23^2*(s34+s45))-(831*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)-(3*(554*s34*s45-1705*s34*s51+952*s45*s51-1151*s51^2))/(s23*(s12-s34))+(831*s51*(-s45^2+s12*(s45-2*s51)+s51^2))/(s23*(s34+s45)^2)-(831*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)-(3*(3453*s23^2+3453*s23*s45+1151*s45^2-3730*s23*s51-1428*s45*s51+277*s51^2))/((s12-s23-s45)*(s34+s45))-(3453*s34*s51^2-831*s51^3)/(s12*s23*s45-s23*s34*s45)+(-3453*s34*s51^2+831*s51^3)/((s12-s34)*(s12-s23-s45)*s45)+(24*(12*s12+125*s23+3*(s34+5*s51)))/s45+(6*(117*s34^2*(s45-s51)+s34*(-78*s45^2+433*s45*s51-632*s51^2)+s51*(-39*s45^2+316*s45*s51-277*s51^2)))/(s23^2*(s12-s34))+(831*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)-(831*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)+(234*(-3*s34^2*(s45-s51)+2*s34*(s45^2-3*s45*s51+3*s51^2)+s51*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34-s51))+(831*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2)+(3000*s23^2+432*s23*(s34+s51)-3*(72*s34^2+144*s34*s51+1223*s51^2))/((s12-s23-s45)*s45))/432,
p[11]->-1/2,
p[12]->(54*s12^3*(s23-s51)^2-54*s45^3*(s34+s51)^2+s23*s45^2*(s34+s51)*(1265*s34+54*s45+1265*s51)-s23^3*(351*s34^2+1967*s34*s45+1616*s45*s51)+s23^2*s45*(968*s34^2-1913*s34*s45+3232*s34*s51-1265*s45*s51+1616*s51^2)-s12^2*(351*s23^3+2*s23^2*(54*s34+862*s45-351*s51)+54*s45*s51*(2*s34+3*s51)-s23*(1022*s34*s45+108*s34*s51+1886*s45*s51-351*s51^2))+s12*(s23^3*(702*s34+1967*s45)+s23^2*(54*s34^2+756*s34*s45+1670*s45^2-702*s34*s51-1053*s45*s51)+54*s45^2*(s34^2+4*s34*s51+3*s51^2)-2*s23*s45*(511*s34^2+538*s34*s45+1319*s34*s51+916*s45*s51+457*s51^2)))/(216*s23*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)),
p[13]->(453+(36*(3*s23^2+s23*(3*s45-5*s51)+(s45-s51)^2))/((s12-s23-s45)*(s34+s45))+(36*s12+615*s23-234*s34-1429*s51)/s45+(90*s45-1066*s51)/s23+(18*s45*(3*s34-4*s51))/(s23*(-s12+s23+s45))+(36*(2*s23+s45-2*s51))/(s34+s45)+(36*(s23-s51)^3)/((s12-s23-s45)*s45*(s34+s45))-(78*s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))-(432*(s34-s51))/(s23-s34-s51)+(114*s45*s51)/(s12*s23)+((874*s34-1073*s51)*s51)/((s12-s34)*(s12-s23-s45))+(36*(s45-2*s51)*s51)/(s23*(s34+s45))-(222*s51)/(s12-s34-s51)+(198*(s34-s51)*s51)/((s12-s23-s45)*(s12-s34-s51))-(198*(s34-s51)*s51)/((s12-s23-s45)*(s23-s34-s51))+(114*s45*(s45-s51)*s51)/(s12*s23^2)-(36*s45*(s45-s51)^2*s51)/(s12*s23^2*(s34+s45))+(199*s51^2)/s23^2+(1247*s51^2)/(s23*s45)+((1151*s34-199*s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(36*(3*s12-s51)*s51^2)/(s23*s45*(s34+s45))+(222*s51^2)/(s12*(s12-s34-s51))+(24*s51^2)/(s45*(s12-s34-s51))-(432*s51^2)/(s23*(s23-s34-s51))-(277*(s34-s51)*s51^2)/((s12-s34)^2*(s12-s23-s45))-(78*s51^3)/(s12^2*s23-s12*s23*s34)-(78*s51^3)/(s12*(s12-s34)*(s12-s23-s45))-(199*s51^3)/(s23^2*s45)-(277*s34*s51^3)/(s23*(s12-s34)^2*s45)-(277*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)-(277*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+(36*s51^3)/(s12*(s12-s23-s45)*(s34+s45))-(36*s12*s51^3)/(s23^2*s45*(s34+s45))+(198*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))-(24*s51^3)/(s12*s45*(s12-s34-s51))-(36*s12*s51^3)/(s23^2*s45*(s23-s34-s51))+(198*s51^3)/(s23*(-s12+s23+s45)*(s23-s34-s51))-(18*s12*s51)/(s34+s51)^2+(18*(s23+s45)*s51^2)/((s12-s23-s45)*(s34+s51)^2)-(18*s45*s51^3)/(s23*(-s12+s23+s45)*(s34+s51)^2)+(18*s51^2*(s12+s51))/(s23*(s34+s51)^2)-(24*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))+(24*(s23-2*s51)*s51)/(s45*(s34+s51))+(222*s51^2)/(s12*(s34+s51))+(198*s51^3)/(s12*(s12-s23-s45)*(s34+s51))-(96*s34*(s45-2*s51))/(s23*(-s12+s34+s51))-(96*s34*s51^2)/(s23*s45*(-s12+s34+s51))-(78*s34*s51^2*(s34+s51))/(s23^2*s45*(-s12+s34+s51))+(78*s45*s51^2*(-s45+s51))/(s12*s23^2*(s12-s34))+(72*s51^2*(-s45+s51))/(s23^2*(s34+s45))-(24*s51*(2*s23+3*s45+8*s51))/((s12-s23-s45)*(s34+s51))+(18*s51^2*(5*s45+11*s51))/(s23*(-s12+s23+s45)*(s34+s51))+(18*s51^2*(6*s12+13*s51))/(s23*s45*(s23-s34-s51))+(6*(3*s12+31*s51))/(s34+s51)-(6*s51*(3*s12+15*s45+37*s51))/(s23*(s34+s51))+(3*(211*s23-301*s34+6*s45+88*s51))/(s12-s23-s45)-(2*s34*s51^2*(39*s34+238*s51))/(s23^2*(s12-s34)*s45)-(24*s51^3)/(s12*s34*s45+s12*s45*s51)+(24*s51^3)/(s23*s34*s45+s23*s45*s51)+(554*s34*s45-1705*s34*s51+796*s45*s51-1073*s51^2)/(s12*s23-s23*s34)+(36*s51*(-s45^2+s51^2))/(s12*s23*(s34+s45))+(277*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)+(36*(s23^2+s12*(s23-3*s51)-3*s23*s51+3*s51^2))/(s45*(s34+s45))+(78*s34*(-3*s34*s45+s45^2+3*s34*s51-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s51))+(615*s23^2-849*s23*s34-1477*s23*s51+1037*s51^2)/((s12-s23-s45)*s45)+(1151*s34*s51^2-199*s51^3)/(s12*s23*s45-s23*s34*s45)+(36*s12*(s34-2*s51)-234*(s34^2-s34*s51+s51^2))/(s45*(s23-s34-s51))+(277*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)+(-234*s34^2*(s45-s51)+2*s51*(-39*s45^2-160*s45*s51+199*s51^2)+2*s34*(39*s45^2-316*s45*s51+515*s51^2))/(s23^2*(s12-s34)))/144,
p[14]->(2+(s34*s45)/(s23*(-s12+s23+s45))+(3*s23-5*s51)/s45+(s45-2*s51)/s23-(s23-s51)^3/((s12-s23-s45)*s45*(s34+s45))-(2*s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))+(3*(2*s23-s34+s45-s51))/(s12-s23-s45)-((s34+s45)*s51)/(s23*(s12-s34-s45))+((s34^2+s34*(s45-2*s51)-2*(s45-s51)^2)*s51)/(s23^2*(s12-s34-s45))+(2*(s34-2*s51)*s51)/((s12-s34)*(s12-s23-s45))-s51/(s12-s34-s51)+(3*s45*(s45-s51)^2*s51)/(s12*s23^2*(s12-s34-s45))-(s45^2*(s45-s51)^2*s51)/(s12^2*s23^2*(s12-s34-s45))-(2*s45^2*(s45-s51)^2*s51)/(s12*s23^2*(s34+s45)^2)-(s45^2*(s45-s51)^2*s51)/(s12^2*s23^2*(s34+s45))+s51^2/(s23*s45)+((4*s45-3*s51)*s51^2)/(s23^2*(s34+s45))+(s34*(s34-2*s51)*s51^2)/(s23^2*(s12-s34)*s45)+s51^2/(s45*(s12-s34-s51))-s51^2/(s23*(s23-s34-s51))+(3*s12*s51^2)/(s23*(s34+s45)*(s23-s34-s51))+(s34*(2*s34-s51)*s51^2)/(s23^2*s45*(-s12+s34+s45))+((3*s34-s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(2*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s45))-(s34*s51^3)/(s23*(s12-s34)*s45^2)-(s34^2*s51^3)/(s23^2*(s12-s34)*s45^2)-(s34*s51^3)/((s12-s34)*(s12-s23-s45)*s45^2)+(s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*s45^2)+s51^3/(s23^2*s45)-(2*s34*s51^3)/(s23*(s12-s34)^2*s45)-(2*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)-(2*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+s51^3/(s23*(s12-s34-s45)*s45)+s51^3/((s12-s23-s45)*(s12-s34-s45)*s45)+(s45*s51^3)/(s12^2*(s12-s23-s45)*(s12-s34-s45))+(2*s45*s51^3)/(s12*(s12-s23-s45)*(s34+s45)^2)-(2*s51^3)/(s12*(s12-s23-s45)*(s34+s45))+(s12*s51^3)/(s23^2*s45*(s34+s45))+(s45*s51^3)/(s12^2*(s12-s23-s45)*(s34+s45))-(s34*s51^3)/(s23*s45^2*(-s12+s34+s45))-(s34^2*s51^3)/(s23^2*s45^2*(-s12+s34+s45))+(s51^2*(-3*s12+s51))/(s23*s45*(s34+s45))+(2*s51^2*(-s34+s51))/((s12-s34)^2*(s12-s23-s45))+(s12-s34+s51)/(s23-s34-s51)-(2*s51^2*(s34+s51))/(s23*s45*(s12-s34-s51))+(s51^2*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))+(s12*s51^3)/(s23^2*(s34+s45)*(-s23+s34+s51))+(s51*(-2*s45+s51))/(s23*(s34+s45))-(s51*(s45+s51))/s23^2+(s12*(s45+2*s51))/((s34+s45)*(-s23+s34+s51))+(s12-5*s23-2*s45+7*s51)/(s34+s45)-(2*s51^2*(2*s45^2+s12*s51-2*s45*s51))/(s23^2*(s34+s45)^2)+(2*s51*(s45^2-2*s45*s51+(3*s12-s51)*s51))/(s23*(s34+s45)^2)+(4*s34*s45-6*s34*s51+4*s45*s51-4*s51^2)/(s12*s23-s23*s34)+(-6*s23^2-9*s23*s45-4*s45^2+10*s23*s51+6*s45*s51-2*s51^2)/((s12-s23-s45)*(s34+s45))+(2*s51*(s45^2-s51^2))/(s12*s23*(s12-s34-s45))+(2*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)-(s12*s23+s23^2-3*s12*s51-3*s23*s51+3*s51^2)/(s34*s45+s45^2)+(s45*s51*(4*s45^2-7*s45*s51+3*s51^2))/(s12*s23^2*(s34+s45))+(2*(s23^2+2*s23*s45+s45^2+s12*(s23-3*s51)-3*s23*s51-2*s45*s51+3*s51^2))/(s34+s45)^2+(-3*s34*s45+5*s34*s51-2*s45*s51+4*s51^2)/(s23*(s12-s34-s51))+(3*s45^2*s51-2*s51^3)/(s12*s23*s34+s12*s23*s45)+(3*s34*s51^2-s51^3)/(s12*s23*s45-s23*s34*s45)+(-(s45^3*s51)+s45*s51^3)/(s12^2*s23*(s12-s34-s45))+(-(s45^3*s51)+s45*s51^3)/(s12^2*s23*(s34+s45))+(-2*s45^3*s51+2*s45*s51^3)/(s12*s23*(s34+s45)^2)+(3*s23^2+3*s51^2-2*s23*(s34+3*s51))/((s12-s23-s45)*s45)+(2*(s23^3+s45^3+3*s23^2*(s45-s51)-2*s45^2*s51+s45*s51^2-s51^3+s23*(3*s45^2-5*s45*s51+3*s51^2)))/((s12-s23-s45)*(s34+s45)^2)+(2*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)+(s34^2*(5*s45-4*s51)+s34*(-3*s45^2+8*s45*s51-7*s51^2)-s51*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34-s51))+(s34^2*(-5*s45+3*s51)+s51*(2*s45^2-5*s45*s51+3*s51^2)+2*s34*(2*s45^2-5*s45*s51+4*s51^2))/(s23^2*(s12-s34)))/4,
p[15]->((124*s23^2)/(s45*(-s12+s23+s45))-(9*s34^3*(-13*s12+2*s23+11*s34+13*s45+11*s51))/((s12-s23-s45)*s45*(-s23+s34+s51)^2)-(2*s23*(-62*s12+62*s23+179*s34+44*s51))/(s45*(-s12+s23+s45))-(18*(s45-s51)*(s34*s45+(-s12+s45)*s51)^2*(-s12^2+s34*s51+s12*(s34+s51)))/(s12*s23^2*(s12-s34)^2*s45*(s12-s34-s51))+(9*s34^2*(-2*s12^2-28*s23^2+11*s34^2+28*s34*s45-24*s45^2+s12*(41*s23-39*s34+26*s45-39*s51)+11*s34*s51+39*s45*s51+s23*(17*s34-52*s45+28*s51)))/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+2*(-133-(9*s51)/(s23-s34-s51)-(27*s51^2)/((s12-s34)*(s12-s23-s45))+(18*s51^3)/((s12-s34)^2*(s12-s23-s45))+(9*s45*s51^3)/(s12*s23*(s12-s34)*(s12-s23-s45))+(s51*(44+(27*s51)/(s12-s23-s45)+(9*s12*s51^2)/(s23*(s12-s34)*(-s12+s23+s45))-(9*s12*s51)/(-s23+s34+s51)^2))/s45)+s34*(-358/(-s12+s23+s45)+(-36/((s12-s34)^2*(s12-s23-s45))+72/(s12*s23*s45-s23*s34*s45))*s51^2-504/(-s23+s34+s51)-(18*(13*s12+2*s23-15*s34-2*s51)*s51)/((s12-s34)*(s12-s23-s45)*(-s23+s34+s51))+(18*(13+(4*s51^2)/((s12-s34)*(s12-s23-s45))-(2*s51^3)/((s12-s34)^2*(s12-s23-s45))+(s12*s51)/(-s23+s34+s51)^2+s12/(-s23+s34+s51)))/s45)+(18*s51*(-1+s45/s12+s45/(s12-s34)-(3*s51)/(s12-s34)+(3*s51)/s45+s51/(s23-s34-s51)+(2*s51^2)/(s12-s34)^2+(s12*(s23-s34)*s51)/(s45*(-s23+s34+s51)^2)-(s34*(s12^2*(3*s45+s51)+s34^2*(3*s45+s51)+s34*(3*s45^2+3*s45*s51-2*s51^2)-2*s51*(-2*s45^2+s45*s51+s51^2)-s12*(3*s45^2+3*s45*s51-2*s51^2+2*s34*(3*s45+s51))))/((s12-s34)^2*s45*(s12-s34-s51))))/s23)/72,
p[16]->(-(s12^5*(s23-s51)^3)+s45^3*(2*s34+s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))+s12^4*(s23-s51)*(s23^2*(5*s34+4*s45)+s23*s34*(4*s45-7*s51)+3*s23*s45*(s45-3*s51)+s34*(s45^2-s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+5*s51^2))+s12^2*(s23^3*s34*(7*s34^2+14*s34*s45+6*s45^2)+s23^2*(s34*s45^2*(11*s45-23*s51)+s34^2*s45*(23*s45-22*s51)+s45^3*(s45-7*s51)+6*s34^3*(2*s45-s51))+s23*s45*(s34^3*(5*s45-2*s51)+s34^2*(9*s45^2-10*s45*s51+10*s51^2)+s45^2*(s45^2-10*s45*s51+17*s51^2)+s34*s45*(5*s45^2-17*s45*s51+30*s51^2))-s45^2*(2*s34^2*(s45^2-3*s45*s51+3*s51^2)+s45*s51*(3*s45^2-12*s45*s51+10*s51^2)+2*s34*(s45^3-2*s45^2*s51-3*s45*s51^2+6*s51^3)))+s12^3*(-(s23^3*(9*s34^2+13*s34*s45+3*s45^2))+s23^2*(-3*s34^2*(4*s45-5*s51)-4*s45^2*(s45-4*s51)+s34*s45*(-16*s45+33*s51))-s23*(s34^2*(4*s45^2-7*s45*s51+6*s51^2)+s45^2*(2*s45^2-14*s45*s51+23*s51^2)+s34*s45*(6*s45^2-19*s45*s51+28*s51^2))+s45*(s34^2*(s45^2-2*s45*s51+2*s51^2)+s45*s51*(3*s45^2-10*s45*s51+10*s51^2)+s34*(s45^3-4*s45*s51^2+8*s51^3)))-s12*(s23^3*s34^2*(2*s34^2+5*s34*s45+3*s45^2)+s23^2*s45*(4*s34^4+s34*s45^2*(s45-5*s51)+s34^2*s45*(7*s45-5*s51)+2*s34^3*(5*s45-s51)-s45^3*s51)+s23*s45^2*(2*s34^4+s34^3*(5*s45-2*s51)-s34*s45*(s45-12*s51)*s51-2*s45^2*(s45-3*s51)*s51+s34^2*(3*s45^2+s45*s51+2*s51^2))-s45^3*(s45*s51*(s45^2-6*s45*s51+5*s51^2)+s34^2*(s45^2-6*s45*s51+6*s51^2)+s34*(s45^3-4*s45^2*s51-4*s45*s51^2+8*s51^3))))/(4*s12*s23^2*(s12-s34)*(s12-s45)*(s12-s23-s45)*s45*(s34+s45)),
p[17]->(-19-(22*(s23-s34+s45))/(s12-s23-s45)-(14*s51)/s45+((13*s45-20*s51)*s51)/s23^2-(72*s51)/(s23-s34-s51)-(38*s51^2)/(s23*s45)+(33*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(72*s51^2)/(s23*(s23-s34-s51))-(33*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(13*s51^3)/(s23^2*s45)+(6*s12*s51^3)/(s23^2*s45*(s23-s34-s51))-(33*s51^3)/(s23*(-s12+s23+s45)*(s23-s34-s51))+(3*s12*s51)/(s34+s51)^2-(3*(s23+s45)*s51^2)/((s12-s23-s45)*(s34+s51)^2)+(3*s45*s51^3)/(s23*(-s12+s23+s45)*(s34+s51)^2)-(3*s51^2*(s12+s51))/(s23*(s34+s51)^2)+(4*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))-(4*(s23-2*s51)*s51)/(s45*(s34+s51))-(37*s51^2)/((s12-s34-s51)*(s34+s51))-(33*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s34+s51))+(4*s51^3)/(s45*(s12-s34-s51)*(s34+s51))+(13*s51^3*(s34+s51))/(s23^2*s45*(s12-s34-s51))-(16*(s45-2*s51)*s51)/(s23*(-s12+s34+s51))+(4*s51*(2*s23+3*s45+8*s51))/((s12-s23-s45)*(s34+s51))-(3*s51^2*(5*s45+11*s51))/(s23*(-s12+s23+s45)*(s34+s51))-(3*s51^2*(4*s12+13*s51))/(s23*s45*(s23-s34-s51))-(3*s12+31*s51)/(s34+s51)+(s51*(3*s12+15*s45+37*s51))/(s23*(s34+s51))+(-28*s45+48*s51)/s23+(-22*s34*s45+19*s34*s51+12*s45*s51)/(s23*(-s12+s23+s45))+(16*s51^3)/(s12*s23*s45-s23*s34*s45-s23*s45*s51)-(4*s51^3)/(s23*s34*s45+s23*s45*s51)-(13*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34-s51))+(6*s12*s51+39*s51*(-s34+s51))/(s45*(s23-s34-s51))-(s51*(10*s23+19*(s34+s51)))/((s12-s23-s45)*s45))/24,
p[18]->(-455-(18*s34*s45)/(s23*(-s12+s23+s45))-(2*(80*s23-80*s34+9*s45-9*s51))/(s12-s23-s45)-(54*s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))-(42*s51)/(s12-s34-s51)+(9*(20*s34-11*s51)*s51)/((s12-s23-s45)*(s12-s34-s51))-(18*s51)/(s23-s34-s51)-(36*s51^2)/((s12-s34)*(s12-s23-s45))+(231*s51^2)/(s23*s45)-(42*s51^2)/(s45*(s12-s34-s51))+(18*s51^2)/(s23*(s23-s34-s51))+(36*(s34-s51)*s51^2)/(s23*(s12-s34)*s45)+(36*(s34-s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(57*s51^3)/(s23^2*s45)-(36*s34*s51^3)/(s23*(s12-s34)^2*s45)-(36*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)-(36*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+(18*s12*s51^3)/(s23^2*s45*(s23-s34-s51))-(18*s51^2*(2*s12+s51))/(s23*s45*(s23-s34-s51))+(36*s51^2*(-s34+s51))/((s12-s34)^2*(s12-s23-s45))+(18*s51*(s12-s34+s51))/(s45*(s23-s34-s51))+(99*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(129*s51^2)/(-s12+s34+s51)^2-(99*s34*s51^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(30*s51^3)/(s45*(-s12+s34+s51)^2)-(12*(s45-2*s51)*s51*(s34+s51))/(s23*(-s12+s34+s51)^2)-(12*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s51)^2)-(57*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s51)^2)-(18*s34*s51^2*(3*s34+4*s51))/(s23^2*(s12-s34)*s45)+(3*s51*(6*s45+19*s51))/s23^2-(2*(71*s23+25*s51))/s45-(6*(3*s45+26*s51))/s23+(3*s51^2*(65*s34+67*s51))/(s23*s45*(s12-s34-s51))+(3*(8*s34*s45-73*s34*s51+40*s45*s51-107*s51^2))/(s23*(s12-s34-s51))+(6*s51^2*(9*s34^2-4*s34*s51-13*s51^2))/(s23^2*s45*(s12-s34-s51))+(18*(5*s34*s45-7*s34*s51+3*s45*s51-2*s51^2))/(s23*(s12-s34))+(36*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)+(57*(s34+s51)^2*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s51)^2)+(-142*s23^2+142*s23*s34-38*s23*s51+135*s51^2)/((s12-s23-s45)*s45)+(36*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)-(18*(9*s34^2*(s45-s51)+s51*(-3*s45^2+7*s45*s51-4*s51^2)-2*s34*(3*s45^2-8*s45*s51+7*s51^2)))/(s23^2*(s12-s34))+(6*(27*s34^2*(s45-s51)+s34*(-21*s45^2+38*s45*s51-13*s51^2)+s51*(-12*s45^2+11*s45*s51+14*s51^2)))/(s23^2*(s12-s34-s51)))/72,
p[19]->(-15+(3*(s12-s34-4*s51))/s45-(10*s51)/s23+(12*s51)/(s12-s34-s51)+s51/(s23+s45-s51)+(4*s51^2)/s23^2+(15*s51^2)/(s23*s45)-(15*s51^2)/(s45*(s12-s34-s51))+(5*s12*s51^2)/(s23*s45*(s23-s34-s51))-(2*s51^2)/(s23*(s23+s45-s51))-(5*s12*s51^2)/(s23*(s23-s34-s51)*(s23+s45-s51))-(3*s51^3)/(s23^2*s45)+s51^3/(s23^2*(s23+s45-s51))+(2*s12*s51^3)/(s23^2*(s23-s34-s51)*(s23+s45-s51))-(6*s51^3*(s34+s51))/(s23^2*s45*(s12-s34-s51))+(3*s51^2)/(-s12+s34+s51)^2-(3*s51^3)/(s45*(-s12+s34+s51)^2)+(6*(s45-2*s51)*s51*(s34+s51))/(s23*(-s12+s34+s51)^2)+(6*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s51)^2)-(3*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s51)^2)+(6*(s45-2*s51)*s51*(s34+s51))/(s23^2*(-s12+s34+s51))+(-s12^2+s34^2)/(-s23+s34+s51)^2-(3*s12^2*s51^2)/(s23*(s23+s45-s51)*(-s23+s34+s51)^2)-(s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)+(s12^2*s51^3)/(s23^2*(s23+s45-s51)*(-s23+s34+s51)^2)+(s12+2*s34)/(-s23+s34+s51)+(s12*s51^2*(3*s12+2*s51))/(s23*s45*(-s23+s34+s51)^2)+(s12^2*(s45+2*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12*(s45+3*s51))/((s23-s34-s51)*(s23+s45-s51))+(3*s51^2*(5*s34+7*s51))/(s23*s45*(s12-s34-s51))+(s12^2+s12*s34-2*s34^2-3*s12*s51)/(s23*s45-s34*s45-s45*s51)+(3*(2*s34*s45-7*s34*s51+4*s45*s51-11*s51^2))/(s23*(s12-s34-s51))+(3*(s34+s51)^2*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s51)^2)+(s34^3+s12^2*(s34-2*s51)-2*s12*(s34^2-s34*s51+s51^2))/(s45*(-s23+s34+s51)^2))/16,
p[20]->(-(s51/s45)-(s45*s51)/(s12*s23)-s51/(s23-s34-s51)+s51/(s23+s45-s51)+(s12*s51)/((s23-s34-s51)*(s23+s45-s51))+((2*s45-s51)*s51)/(s23*(s12-s34))+(2*s51^2)/s23^2-s51^2/((s12-s34)*(s12-s23-s45))+(2*s51^2)/(s23*s45)+s51^2/(s23*(s23-s34-s51))+(s45*(s45-s51)*s51^2)/(s12*s23^2*(s12-s34))-(2*s51^2)/(s23*(s23+s45-s51))+(s34*s51^2)/(s23*(-s12+s23+s45)*(s23+s45-s51))-(2*s12*s51^2)/(s23*(s23-s34-s51)*(s23+s45-s51))+s51^3/(s12^2*s23-s12*s23*s34)+s51^3/(s12*(s12-s34)*(s12-s23-s45))-s51^3/(s23^2*s45)-(s34*s51^3)/(s23^2*(s12-s34)*s45)-s51^3/((s12-s34)*(s12-s23-s45)*s45)-s51^3/(s12*s23*s45-s23*s34*s45)+s51^3/(s23^2*(s23+s45-s51))+(s12*s51^3)/(s23^2*(s23-s34-s51)*(s23+s45-s51))-((s45-s51)^2*(s34+s51))/(s23^2*(s12-s34-s51))+(s45*s51*(-s45+s51))/(s12*s23^2)+(s51*(-s45+s51))/(s23*(s12-s34-s51))+(s51*(-s23+s34+2*s51))/((s12-s23-s45)*s45)+(2*(s45-s51)^2*s51+s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34)))/4,
p[21]->(-5-s45/s23-(s34*s45)/(s23*(-s12+s23+s45))-(2*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2+(s23*(s23-s51)^3)/(s34^2*s45*(-s12+s23+s45))+(2*s23*(s23-s51)^3)/(s34*(s12-s23-s45)*(s34+s45)^2)+(s23*(s23-s51)^3)/(s34^2*(s12-s23-s45)*(s34+s45))+((s23-s51)^2*(4*s23-s51))/(s34*(s12-s23-s45)*s45)+(s34*s45^3)/(s23^2*(s12-s34)*(s12-s34-s51))+(s45-s51)^2/(s23*(s12-s34-s51))+(-2*s12+s45-s51)/(s23-s34-s51)+(2*(2*s45-3*s51)*s51)/(s23*s34)+((-s12+s45-2*s51)*s51)/(s23*(s34+s45))-(4*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))+(2*s12*(3*s12-s51)*s51^2)/(s23*s34*(s34+s45)^2)+(s12*(3*s12-s51)*s51^2)/(s23*s34^2*(s34+s45))-(s12*s51^2)/(s23^2*(s23-s34-s51))-(s12^2*s51^2)/(s23^2*s45*(s23-s34-s51))+(3*s45*(s45-s51)*s51^2)/(s12*s23^2*s34)-s51^3/(s23^2*s45)+(s12^2*s51^3)/(s23^2*s34^2*s45)-(s34*s51^3)/(s23^2*(s12-s34)*s45)-s51^3/((s12-s34)*(s12-s23-s45)*s45)-(2*s45*s51^3)/(s12*s23*(s12-s34)^2)-(s45*s51^3)/(s12^2*s23*(s12-s34))-(s45*s51^3)/(s12^2*s23*s34)-(2*s45*s51^3)/(s12*(s12-s34)^2*(s12-s23-s45))-(s45*s51^3)/(s12^2*(s12-s34)*(s12-s23-s45))-(s45*s51^3)/(s12^2*s34*(s12-s23-s45))-(2*s12^2*s51^3)/(s23^2*s34*(s34+s45)^2)-(s12^2*s51^3)/(s23^2*s34^2*(s34+s45))-s51^3/(s12*s23*s45-s23*s34*s45)+(s12*s51^2*(-3*s12+s51))/(s23*s34^2*s45)+(2*s12*s51*(s12+s51))/(s23*s45*(s23-s34-s51))-(s12*s51^2*(s12+s51))/(s23^2*s34*s45)+(2*s12*s51^2*(s12+s51))/(s23^2*s34*(s34+s45))-(2*s12^2)/((s34+s45)*(-s23+s34+s51))-(2*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))+(3*s51*(-s45+s51))/s23^2+(2*s45^2*s51^2*(-s45+s51))/(s12*s23^2*(s12-s34)^2)+(s45^2*s51^2*(-s45+s51))/(s12^2*s23^2*(s12-s34))+(s45^2*s51^2*(-s45+s51))/(s12^2*s23^2*s34)+(s51*(3*s12-s45+s51))/(s23*(s23-s34-s51))+(2*s51^2*(s45+s51))/((s12-s34)^2*(s12-s23-s45))+(s51^2*(-s12-2*s45+2*s51))/(s23^2*s34)+(s51^2*(3*s45+2*s51))/(s12*(s12-s34)*(s12-s23-s45))+(s51^2*(3*s45+2*s51))/(s12*s34*(s12-s23-s45))+(s12+s23-s45+3*s51)/s34-(s12-5*s23-3*s45+4*s51)/(s34+s45)+(-8*s23+3*s34-3*s45+5*s51)/(s12-s23-s45)-(s51*(2*s45+5*s51))/((s12-s34)*(s12-s23-s45))+(2*s12-5*s23-s34+6*s51)/s45-(s12^2-2*s12*s34+s34^2+2*s12*s51)/(s23*s45-s34*s45-s45*s51)+(2*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)-(2*(s45-s51)^2*(s34*(s45-s51)+2*s45*s51))/(s23^2*(s12-s34)^2)-(s12^2-4*s12*s23-4*s23^2+9*s12*s51+9*s23*s51-6*s51^2)/(s34*s45)+(4*s23^2+s23*s45-3*s23*s51-3*s51^2)/(s12*s34-s23*s34-s34*s45)+(2*s12^2-2*s12*s23-s23^2+6*s12*s51+3*s23*s51-3*s51^2)/(s34^2+s34*s45)+(s45*s51*(s45^2+2*s45*s51-3*s51^2))/(s12*s23^2*(s12-s34))+(2*s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)+(s51*(2*s12^2+6*s12*s51-s51^2))/(s23*s34*s45)+(s51*(-4*s12^2-6*s12*s51+s51^2))/(s23*s34*(s34+s45))+(6*s23^2+8*s23*s45+3*s45^2-7*s23*s51-4*s45*s51+s51^2)/((s12-s23-s45)*(s34+s45))+(2*s51*(-2*s45^2+s45*s51+s51^2))/(s23*(s12-s34)^2)+(s51*(-2*s45^2+3*s45*s51+2*s51^2))/(s12*s23*s34)+(s51*(-s45^2+3*s45*s51+2*s51^2))/(s12*s23*(s12-s34))-(s45^2-7*s45*s51+5*s51^2)/(s12*s23-s23*s34)+(s51*(-s45^2+s51*(2*s12+s51)))/(s23^2*(s34+s45))+(s23*(5*s23-2*(s34+3*s51)))/(s45*(-s12+s23+s45))+((s45-s51)^3-s34*(3*s45^2-3*s45*s51+s51^2))/(s23^2*(s12-s34-s51))-(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*s45)+(2*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s34*(s34+s45)^2)+(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*(s34+s45))-(2*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2)+(-((s45-5*s51)*(s45-s51)^2)+s34*(4*s45^2-6*s45*s51+4*s51^2))/(s23^2*(s12-s34)))/4,
p[22]->(-72-(36*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2+(36*s12+205*s23-18*s34-169*s51)/s45+(18*(s12+10*s23+5*s45-8*s51))/(s34+s45)+(36*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(18*(s23-s51)^2*(5*s23-s51))/((s12-s23-s45)*s45*(s34+s45))-(18*(s34-s51))/(s23-s34-s51)+(18*s45*s51)/s23^2+(18*s45*s51)/(s12*s23)+(18*(s12-4*s51)*s51)/(s23*(s34+s45))-(36*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))+(18*s45*(s45-s51)*s51)/(s12*s23^2)-(18*s45*(s45-s51)^2*s51)/(s12*s23^2*(s34+s45))-(18*s51^2)/(s23*s45)+(99*s51^2)/(s45*(s12-s34-s51))-(18*s51^2)/(s23*(s23-s34-s51))+(36*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(18*s51^3)/(s12*(s12-s23-s45)*(s34+s45))+(36*s12*s51^2*(-3*s12+s51))/(s23*s45*(s34+s45)^2)-(18*s12*s51^2*(s12+s51))/(s23^2*s45*(s34+s45))-(18*s12*s51^2*(s12+s51))/(s23^2*s45*(s23-s34-s51))-(99*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(99*s34*(s45-s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(117*(s45-2*s51)*s51)/(-s12+s34+s51)^2+(117*s51^3)/(s45*(-s12+s34+s51)^2)-(18*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s51)^2)-(9*(13*s45-24*s51))/(-s12+s34+s51)-(18*s12^2)/((s34+s45)*(-s23+s34+s51))-(18*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))-(18*s51^2*(s34+2*s51))/(s23*s45*(s12-s34-s51))+(18*(s45-2*s51)*(s34+2*s51))/(s23*(-s12+s34+s51))+(115*s23-259*s34-153*s45+270*s51)/(s12-s23-s45)+(36*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)+(205*s23^2-259*s23*s34-151*s23*s51-117*s51^2)/((s12-s23-s45)*s45)-(18*(s12^2-5*s12*s23-5*s23^2+11*s12*s51+11*s23*s51-7*s51^2))/(s45*(s34+s45))+(36*s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)+(18*s51*(-s45^2+s51^2))/(s12*s23*(s34+s45))-(18*s51*(-2*s12^2-7*s12*s51+s51^2))/(s23*s45*(s34+s45))+(18*s51*(2*s12^2+4*s12*s51+s51^2))/(s23*s45*(s23-s34-s51))-(18*(s12^2-2*s12*s34+s34^2+3*s12*s51-s34*s51+s51^2))/(s45*(s23-s34-s51))+(18*(15*s23^2+15*s23*s45+5*s45^2-19*s23*s51-8*s45*s51+3*s51^2))/((s12-s23-s45)*(s34+s45))+(18*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23*(-s12+s34+s51)^2)+(18*s51*(-3*s45^2+s45*s51+2*s51*(-s12+s51)))/(s23^2*(s34+s45))-(36*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)+(9*(s34*(-7*s45+18*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51))-(36*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/72,
p[23]->(-4+(5*(s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))-(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2)/(s34+s45)^2+(s12+10*s23+5*s45-6*s51)/(s34+s45)-(5*s23+3*s34+4*s45-4*s51)/(s12-s23-s45)-(5*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(2*(s12^2-2*s34^2+s12*(s34-3*s51)))/(s45*(s23-s34-s51))+(s23*(s23+3*s34-s51))/(s45*(-s12+s23+s45))+(3*s51)/s23-(s45*s51)/s23^2+((s12+2*s45-4*s51)*s51)/(s23*(s34+s45))+(2*s12*s51)/(s23*(s23-s34-s51))+(5*s12*s51^2)/(s23*s34*s45+s23*s45^2)-(4*s12*s51^2)/(s23^2*(s23-s34-s51))+(10*s12*s51^2)/(s23*s45*(s23-s34-s51))+(s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(s12*s51^2*(-3*s12+s51))/(s23*s45*(s34+s45)^2)+(6*s12-s23-6*s34+s51)/s45+(2*s34*(2*s34+s45)-4*s12*(s34-s51))/(-s23+s34+s51)^2-(4*s12*s51^2)/(s23*(-s23+s34+s51)^2)-(2*s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)+(2*(s12+2*s34))/(-s23+s34+s51)+(2*s12*s51^2*(3*s12+2*s51))/(s23*s45*(-s23+s34+s51)^2)-(2*s51*(s45^2+s12*s51-s45*s51))/(s23^2*(s34+s45))+((s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)+(s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)+(15*s23^2+15*s23*s45+5*s45^2-16*s23*s51-6*s45*s51+s51^2)/((s12-s23-s45)*(s34+s45))+(-4*s23^3-s45*(s45-s51)^2+s23^2*(-6*s45+8*s51)+s23*(-4*s45^2+7*s45*s51-4*s51^2))/((s12-s23-s45)*(s34+s45)^2)+(2*(s34^3+s12^2*(s34-2*s51)-2*s12*(s34^2-s34*s51+s51^2)))/(s45*(-s23+s34+s51)^2)-(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2))/(s45*(s34+s45)^2))/8,
p[24]->(-280-(8*(13*s12+48*s23+16*s34-102*s51))/s45-(48*(s45-3*s51))/s23-(2*(81*s23+69*s34+41*s45-153*s51))/(s12+s23-s34-s51)-(128*(s34-s51))/(s23-s34-s51)-(24*(s34+s45)*(s45-s51)^2)/(s23*(s12+s23-s34-s51)^2)-(24*(16*s45-11*s51)*(s45-s51)^2)/(s23*(-s12+s23+s45)*(s12+s23-s34-s51))+(264*(s45-s51)^3)/(s23*(-s12+s23+s45)*(s12-s34-s51))+(24*s45*(s45-s51)^3)/(s23*(-s12+s23+s45)*(s12+s23-s34-s51)^2)-(264*(s45-s51)*(s34+s45-s51))/((s12-s23-s45)*(s12-s34-s51))-(312*s51)/(s12-s34-s51)-(264*(s34+s45-s51)*s51)/((s12-s23-s45)*(s23-s34-s51))-(352*s51^2)/(s23*s45)+(312*s51^2)/(s45*(s12-s34-s51))-(128*s51^2)/(s23*(s23-s34-s51))+(48*s51^3)/(s23^2*s45)+(104*s12*s51^3)/(s23^2*s45*(s23-s34-s51))+(32*s51^3)/(s23*s45*(s12+s23-s34-s51))-(264*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(48*s51^3*(s34+s51))/(s23^2*s45*(s12-s34-s51))-(4*(s34-s51)*(s34+s51)^2)/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(32*s34^3)/(s45*(-s23+s34+s51)*(-s12-s23+s34+s51))+(8*s51*(6*s45+s51))/s23^2-(24*s51^2*(2*s34+15*s51))/(s23*s45*(s12-s34-s51))+(8*s51^2*(-39*s12+16*s51))/(s23*s45*(s23-s34-s51))+(-542*s23+202*s34-230*s45+246*s51)/(s12-s23-s45)-(48*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34-s51))-(4*(4*s23^2+6*s23*s34+7*s34^2-14*s23*s51-8*s34*s51+17*s51^2))/(s45*(s12+s23-s34-s51))+(8*(45*s45^2+3*s34*(s45-s51)-68*s45*s51+19*s51^2))/(s23*(s12+s23-s34-s51))+(24*(-2*s34*s45-11*s45^2+4*s34*s51+7*s45*s51+19*s51^2))/(s23*(s12-s34-s51))+(75*s34^2+342*s34*s45+635*s45^2-130*s34*s51-942*s45*s51+39*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(8*s34^2+s34*(4*s45-33*s51)+33*s51*(-s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(3*(-4*s23^2+s34^2-2*s34*s45+s45^2+6*s34*s51+6*s45*s51-7*s51^2+2*s23*(s34-s45+5*s51)))/(s12+s23-s34-s51)^2+(96*s45*(s45-s51)+8*s34*(3*s45+19*s51))/(s23*(-s12+s23+s45))-(4*(100*s23^2+s34^2+38*s34*s51+37*s51^2-4*s23*(9*s34+34*s51)))/((s12-s23-s45)*s45)-(3*(s34^3+s34^2*(5*s45-s51)+(s45-s51)^2*(15*s45+s51)+s34*(11*s45^2-10*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(8*(13*s12*(s34-2*s51)+16*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34-s51)))/192,
p[25]->(-378+(18*s34*s45)/(s23*(-s12+s23+s45))+(-54*s12^2+36*s12*(s23-2*s51)+36*(s23-s51)^2)/(s45*(s34+s45))+(36*(3*s23^2+s23*(3*s45-4*s51)+(s45-s51)^2))/((s12-s23-s45)*(s34+s45))-(36*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2-(189*s12+137*s23+135*s34-155*s51)/s45+(9*(2*s45-17*s51))/s23-(36*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(36*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(18*(s12+s45)*s51)/(s23*(s34+s45))+(3*(31*s45-18*s51)*s51)/s23^2-(18*s51)/(s12-s34-s51)-(108*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))-(18*s51^2)/(s23*s45)-(54*s12^2*s51^2)/(s23^2*s45*(s34+s45))+(18*s51^2)/(s45*(s12-s34-s51))+(150*s12*s51^2)/(s23^2*(s23-s34-s51))+(18*s51^3)/(s23^2*s45)+(36*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(36*s12*s51^2*(-3*s12+s51))/(s23*s45*(s34+s45)^2)+(36*s12*s51*(3*s12+s51))/(s23*s45*(s34+s45))-(18*s12*s51^2*(3*s12+s51))/(s23^2*s45*(s23-s34-s51))-(99*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(18*s51^3*(s34+s51))/(s23^2*s45*(s12-s34-s51))-(6*(5*s34*(2*s34+s45)+2*s12*(s34-s51)))/(-s23+s34+s51)^2-(99*(s34+s45)^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(12*s12*s51^2)/(s23*(-s23+s34+s51)^2)+(57*s12^2*s51^3)/(s23^2*s45*(-s23+s34+s51)^2)-(54*s12^2)/((s34+s45)*(-s23+s34+s51))-(54*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))-(18*s51^2*(s34+2*s51))/(s23*s45*(s12-s34-s51))+(18*(s45-2*s51)*(s34+2*s51))/(s23*(-s12+s34+s51))+(3*s12*s51^2*(-57*s12+4*s51))/(s23*s45*(-s23+s34+s51)^2)-(18*(s12-4*s23-2*s45+4*s51))/(s34+s45)-(497*s23+457*s34+459*s45+18*s51)/(s12-s23-s45)+(3*s51*(-43*s12-30*s45+24*s51))/(s23*(s23-s34-s51))-(3*(11*s12+100*s34+45*s45+24*s51))/(s23-s34-s51)+(-137*s23^2-241*s23*s34-99*s34^2+137*s23*s51)/((s12-s23-s45)*s45)+(36*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)+(18*s51*(-s45^2+2*s12*s51+s45*s51))/(s23^2*(s34+s45))-(9*(33*s34^2+33*s34*s45+11*s45^2+64*s34*s51+53*s45*s51))/((s12-s23-s45)*(s23-s34-s51))+(36*s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)-(18*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(s12-s34-s51))+(3*s51*(36*s12^2-47*s12*s51+6*s51^2))/(s23*s45*(s23-s34-s51))-(3*(37*s12^2+67*s12*s34+55*s34^2-57*s12*s51-6*s34*s51+6*s51^2))/(s45*(s23-s34-s51))-(3*(10*s34^3+19*s12^2*(s34-2*s51)+4*s12*(s34^2-s34*s51+s51^2)))/(s45*(-s23+s34+s51)^2)-(36*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)-(36*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/72,
p[26]->(5+(6*s23-3*s34+4*s45-5*s51)/(s12-s23-s45)+(2*(s23-2*s51))/s45-(2*s23+s45-2*s51)/(s34+s45)+((2*s23-s34-2*s51)*(s23-s51))/((s12-s23-s45)*s45)-(s23-s51)^3/((s12-s23-s45)*s45*(s34+s45))+(-2*(s45-s51)^2+s34*(2*s45-s51))/(s23*(s12-s34-s51))+(5*(s45-s51))/s23+(s45*(s45-s51))/s23^2+(s34*(2*s45-s51))/(s23*(-s12+s23+s45))-s45^2/(s23*s51)-(s34*s45^2)/(s23*(-s12+s23+s45)*s51)-(s23+2*s45)/s51-(s45*s51)/(s12*s23)-((s45-2*s51)*s51)/(s23*(s34+s45))+(s45*(s45-s51)^2*s51)/(s12*s23^2*(s34+s45))+((-2*s12+s45-s51)*s51)/(s23*(s23-s34-s51))+(2*s51^2)/(s23*s45)+(s12*s51^2)/(s23^2*(s23-s34-s51))+(2*(s45-s51)*s51^2)/(s23^2*(s34+s45))-s51^3/(s12*(s12-s23-s45)*(s34+s45))+(s12*s51^3)/(s23^2*s45*(s34+s45))+(s51^2*(-3*s12+s51))/(s23*s45*(s34+s45))+(s34*s45^2)/(s23*s51*(-s12+s34+s51))+(s34*s45^3)/(s23^2*s51*(-s12+s34+s51))+(-s45+s51)/(s12-s34-s51)+(s45*s51*(-s45+s51))/(s12*s23^2)+(s12-s34-s45+s51)/(s23-s34-s51)-(s23^2-s23*s34+2*s23*s45-2*s34*s45+s45^2)/(s12*s51-s23*s51-s45*s51)-(s12*s23+s23^2-3*s12*s51-3*s23*s51+3*s51^2)/(s34*s45+s45^2)+(s45^2*s51-s51^3)/(s12*s23*s34+s12*s23*s45)+(-3*s23^2-(s45-s51)^2+s23*(-3*s45+5*s51))/((s12-s23-s45)*(s34+s45))+(-(s45-s51)^3+s34*(3*s45^2-3*s45*s51+s51^2))/(s23^2*(s12-s34-s51)))/4,
p[27]->(3-(3*s23^2)/(s45*(-s12+s23+s45))-(7*s51)/s45+(8*s45*s51)/(s12*s23-s23*s34)-(4*s51)/(s12-s34-s51)-(10*s51^2)/(s12*s23-s23*s34)-(10*s51^2)/((s12-s34)*(s12-s23-s45))+(10*s51^2)/((s12-s23-s45)*s45)+(5*s51^2)/(s45*(s12-s34-s51))+(2*s51^3)/((s12-s34)^2*(s12-s23-s45))-(2*s51^3)/((s12-s34)*(s12-s23-s45)*s45)-(2*s51^3)/(s12*s23*s45-s23*s34*s45)-s51^2/(-s12+s34+s51)^2+s51^3/(s45*(-s12+s34+s51)^2)+(s23*(-3*s12+3*s23+3*s34+11*s51))/(s45*(-s12+s23+s45))+((s45-s51)*(s34*s45+(-s12+s45)*s51)^2*(s12^2+s34^2+4*s34*s51+2*s51^2-2*s12*(s34+2*s51)))/(s23^2*(s12-s34)^2*s45*(-s12+s34+s51)^2)+(s34*(s12^2*(3*s23*s45-4*s45^2+14*s45*s51-10*s51^2)-2*s34*s45*(2*s45^2-7*s45*s51+5*s51^2)+s23*(3*s34^2*s45+2*s51^2*(s45+s51)+s34*(-4*s45^2+22*s45*s51))+2*s12*(s23*s45*(-3*s34+2*s45-11*s51)+(s34+s45)*(2*s45^2-7*s45*s51+5*s51^2))))/(s23*(s12-s34)^2*s45*(-s12+s23+s45))+(s12^4*s51*(-4*s45+5*s51)+(s34+s51)^2*(2*s45*s51^3-2*s34*s51*(-2*s45^2+s45*s51+s51^2)+s34^2*(2*s45^2-11*s45*s51+10*s51^2))-s12^3*(s51*(4*s45^2-19*s45*s51+17*s51^2)+s34*(2*s45^2-23*s45*s51+25*s51^2))+s12^2*(s51^2*(2*s45^2-9*s45*s51+10*s51^2)+2*s34*s51*(8*s45^2-31*s45*s51+26*s51^2)+s34^2*(6*s45^2-45*s45*s51+45*s51^2))-s12*(4*s45*s51^4+2*s34*s51^2*(6*s45^2-11*s45*s51+8*s51^2)+s34^3*(6*s45^2-37*s45*s51+35*s51^2)+s34^2*s51*(20*s45^2-67*s45*s51+53*s51^2)))/(s23*(s12-s34)^2*s45*(-s12+s34+s51)^2))/4,
p[28]->(-3+(2*s23-s34+2*s45)/(-s12+s23+s45)+(-s12+s34+s45)/(s23-s34-s51)+(s45-s51)/(s12-s34-s51)+s45^2/(s23*s51)+(s34*s45^2)/(s23*(-s12+s23+s45)*s51)+(s23+2*s45)/s51+((2*s12-s45)*s51)/(s23*(s23-s34-s51))-s51/(s23+s45-s51)-(s12*s51)/((s23-s34-s51)*(s23+s45-s51))-(s12*s51^2)/(s23^2*(s23-s34-s51))+(2*s51^2)/(s23*(s23+s45-s51))-(s34*s51^2)/(s23*(-s12+s23+s45)*(s23+s45-s51))+(2*s12*s51^2)/(s23*(s23-s34-s51)*(s23+s45-s51))-s51^3/(s23^2*(s23+s45-s51))-(s12*s51^3)/(s23^2*(s23-s34-s51)*(s23+s45-s51))-(s34*s45^2)/(s23*s51*(-s12+s34+s51))-(s34*s45^3)/(s23^2*s51*(-s12+s34+s51))+((-2*s45+s51)*(s34-s45+s51))/(s23*(s12-s34-s51))-(s34*(s45+s51))/(s23*(-s12+s23+s45))+(-4*s45+2*s51)/s23+(s23^2-s23*s34+2*s23*s45-2*s34*s45+s45^2)/(s12*s51-s23*s51-s45*s51)-(s45^2+s51^2)/s23^2+(s45*((s45-s51)^2+s34*(-2*s45+s51)))/(s23^2*(s12-s34-s51)))/4,
p[29]->((-124*s23^2)/(s45*(-s12+s23+s45))+(9*s34^3*(-13*s12+2*s23+11*s34+13*s45+11*s51))/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(2*s23*(-62*s12+62*s23+179*s34+53*s51))/(s45*(-s12+s23+s45))-(9*s34^2*(-2*s12^2-28*s23^2+11*s34^2+28*s34*s45-24*s45^2+s12*(41*s23-39*s34+26*s45-39*s51)+11*s34*s51+39*s45*s51+s23*(17*s34-52*s45+28*s51)))/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(18*s51*(-((s45*(s34+s51))/(-s12+s34+s51))+(s12*s51^2)/(s12*s45-s34*s45-s45*s51)+s51*(-(((s12+s23-s34-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)))+(2*s12)/(-s12+s34+s51))))/s23^2+(18*(-((s45*(s34+s51))/(s12-s34-s51))+s51*((3/(s12-s34-s51)-2/(s23-s34-s51)+2/(s23+s45-s51)-s34/((-s12+s23+s45)*(s23+s45-s51))+(2*s12)/((s23-s34-s51)*(s23+s45-s51)))*s51-(2*s34)/(-s12+s34+s51))+(s51^2*((s12*(-s23+s34))/(-s23+s34+s51)^2+(-3*s12+2*s34+s51)/(s12-s34-s51)))/s45))/s23+2*s34*((-252*s12+73*s23+179*s34+252*s45+62*s51)/((s12-s23-s45)*(s23-s34-s51))-(9*(13+s12/(-s23+s34+s51)+s51*((s12-s23-s45)^(-1)+s12/(-s23+s34+s51)^2)))/s45)+2*(133-(9*s51*(s12^2+s23^2-s12*(s23+2*(s34+s45))+s23*(s45-s51)+(s34+s45)*(s34+s51)))/((s12-s34-s51)*(-s23+s34+s51)*(-s23-s45+s51))+(s51*(-44+9*s51*((-s12+s23+s45)^(-1)+(s12-s34-s51)^(-1)+s12/(-s23+s34+s51)^2)))/s45))/72,
p[30]->-1/4*((s23-s51)*(-3*s23^4*(s34+2*s45)+s12^2*(s23-s51)^3-s45^2*s51*(s34+s51)^2+s23^3*(4*s34^2+7*s34*s45-6*s45^2+6*s34*s51+15*s45*s51)+s23*s45*(s34+s51)*(-3*s34*s45+3*s34*s51-s45*s51+3*s51^2)+s23^2*(s34^2*(s45-4*s51)+4*s45*(2*s45-3*s51)*s51+s34*(10*s45^2-13*s45*s51-3*s51^2))+s12*(s23-s51)*(3*s23^3+s23^2*(-5*s34+2*s45-6*s51)-2*s45*s51*(s34+s51)+s23*(-4*s34*s45+5*s34*s51+3*s51^2))))/(s23^2*s45*(s23+s45-s51)*(-s23+s34+s51)^2),
p[31]->(-54+(-295*s23+313*s34+45*s45-144*s51)/(s12-s23-s45)-(277*(s23-s51))/s45-(90*(s45-s51))/s23-(18*s45*(s45-s51))/s23^2+(18*s45^2)/(s23*s51)+(18*s34*s45^2)/(s23*(-s12+s23+s45)*s51)+(18*(s23+2*s45))/s51+(18*(s23^2-s23*s34+2*s23*s45-2*s34*s45+s45^2))/((s12-s23-s45)*s51)-(18*s51^2)/(s23*s45)-(99*s51^2)/(s45*(s12-s34-s51))-(18*s12*s51^2)/(s23^2*(s23-s34-s51))+(18*s12*s51^3)/(s23^2*s45*(s23-s34-s51))-(18*s51^2*(2*s12+s51))/(s23*s45*(s23-s34-s51))+(18*s51*(s12-s34+s51))/(s45*(s23-s34-s51))+(99*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))-(99*s34*(s45-s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(117*(s45-2*s51)*s51)/(-s12+s34+s51)^2-(117*s51^3)/(s45*(-s12+s34+s51)^2)+(18*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s51)^2)+(99*(s45-2*s51))/(-s12+s34+s51)-(18*s34*s45^2)/(s23*s51*(-s12+s34+s51))-(18*s34*s45^3)/(s23^2*s51*(-s12+s34+s51))+(18*s34*(-2*s45+s51))/(s23*(-s12+s23+s45))+(18*s51^2*(s34+2*s51))/(s23*s45*(s12-s34-s51))+(18*s51*(2*s12-s45+2*s51))/(s23*(s23-s34-s51))+(18*(s12-s34-s45+2*s51))/(-s23+s34+s51)-(18*(s34+s51)*(s45^2-3*s45*s51+3*s51^2))/(s23*(-s12+s34+s51)^2)+(-277*s23^2+9*s51*(-2*s34+9*s51)+s23*(277*s34+259*s51))/((s12-s23-s45)*s45)+(18*((s45-s51)^3-s34*(3*s45^2-3*s45*s51+s51^2)))/(s23^2*(s12-s34-s51))-(18*(s34*(s45+s51)+2*(-s45^2+s45*s51+s51^2)))/(s23*(s12-s34-s51))-(9*(s34*(-7*s45+18*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51)))/72,
p[32]->(-3*s23^3*s34^2*(s34+s45)*(15*s34+13*s51)-s45^3*(s45-s51)*(s34+s51)^2*(19*s34+13*s51)+s23*s45^2*(s34+s51)^2*(7*s34*s45-26*s34*s51-13*s45*s51)-s12^4*(s23+s45-s51)*(45*s23^2-64*s23*s51+19*s51^2)+s23^2*s34*s45*(-45*s34^3+13*s34*s45*s51+26*s45*s51^2-s34^2*(19*s45+39*s51))+s12*(3*s23^3*s34*(60*s34^2+45*s34*s45+39*s34*s51+26*s45*s51)+s45^2*(s45-s51)*(s34+s51)*(19*s34^2+19*s34*s45+70*s34*s51+19*s45*s51+39*s51^2)+s23^2*(s34^3*(180*s45-109*s51)-52*s45^2*s51^2-s34*s45*s51*(38*s45+143*s51)+s34^2*(83*s45^2-56*s45*s51-91*s51^2))+s23*s45*(s34^3*(-26*s45+45*s51)+s45*s51^2*(-33*s45+91*s51)+s34*s51*(-78*s45^2+134*s45*s51+91*s51^2)+s34^2*(-33*s45^2-7*s45*s51+148*s51^2)))+s12^3*(3*s23^3*(60*s34+15*s45+13*s51)+s23^2*(180*s34*s45+45*s45^2-327*s34*s51-134*s45*s51-91*s51^2)+(s45-s51)*s51*(19*s34*(2*s45+s51)+s51*(57*s45+13*s51))+s23*(s51*(-128*s45^2+133*s45*s51+65*s51^2)+s34*(-26*s45^2-83*s45*s51+166*s51^2)))-s12^2*(3*s23^3*(90*s34^2+45*s34*s45+39*s34*s51+13*s45*s51)+s45*(s45-s51)*(19*s34^2*(s45+2*s51)+3*s51^2*(19*s45+13*s51)+s34*s51*(76*s45+83*s51))+s23^2*(3*s34^2*(90*s45-109*s51)-s45*s51*(25*s45+143*s51)+s34*(109*s45^2-229*s45*s51-182*s51^2))+s23*(s34^2*(-52*s45^2+26*s45*s51+83*s51^2)+s45*s51*(-64*s45^2+17*s45*s51+143*s51^2)+s34*(-26*s45^3-161*s45^2*s51+281*s45*s51^2+65*s51^3))))/(24*s23^2*(s12-s34)^2*s45*(-s12+s23+s45)*(s12-s34-s51)),
p[33]->(-39*s23^4*s34*(s34+s45)^2+s12^3*(13*s23-19*s34-6*s45-13*s51)*(s23-s51)^3-s45^3*s51*(s34+s51)^2*(19*s34+6*s45+13*s51)+s23*s45^2*s51*(s34+s51)*(26*s34^2+77*s34*s45+12*s45^2+26*s34*s51+65*s45*s51)+s23^3*(45*s34^4+39*s45^3*s51+3*s34^2*s45*(-7*s45+26*s51)+s34^3*(57*s45+39*s51)+s34*s45^2*(-33*s45+65*s51))+s23^2*s45*(45*s34^4+s34^2*s45*(57*s45+26*s51)+s34^3*(96*s45+39*s51)-s45^2*s51*(6*s45+91*s51)+2*s34*s45*(3*s45^2-29*s45*s51-26*s51^2))-s12^2*(s23-s51)*(13*s23^3*(5*s34+4*s45)-s45*s51*(2*s34+3*s51)*(19*s34+6*s45+13*s51)-s23^2*(83*s34^2+69*s34*s45+12*s45^2+130*s34*s51+143*s45*s51)+s23*(10*s45*s51*(3*s45+13*s51)+s34^2*(-19*s45+83*s51)+s34*(-6*s45^2+152*s45*s51+65*s51^2)))+s12*(13*s23^4*(7*s34^2+10*s34*s45+3*s45^2)+s45^2*s51*(19*s34+6*s45+13*s51)*(s34^2+4*s34*s51+3*s51^2)-s23^3*(109*s34^3+2*s45^2*(3*s45+91*s51)+2*s34^2*(60*s45+91*s51)+s34*s45*(17*s45+351*s51))+s23^2*(s34^3*(-64*s45+109*s51)+2*s45^2*s51*(15*s45+143*s51)-12*s34*s45*(s45^2-19*s45*s51-26*s51^2)+s34^2*(-76*s45^2+268*s45*s51+91*s51^2))-s23*s45*s51*(45*s34^3+14*s45*s51*(3*s45+13*s51)+2*s34^2*(51*s45+74*s51)+s34*(18*s45^2+320*s45*s51+91*s51^2))))/(24*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(s23-s34-s51)),
pe[1]->(-1216+(-72*s34*s45+590*s45*(s45-2*s51))/(s23*(-s12+s23+s45))+(554*(s12^2+s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))+(554*(3*s23^2+s23*(3*s45-4*s51)+(s45-s51)^2))/((s12-s23-s45)*(s34+s45))-(2*(277*s12-54*s34+277*s45-590*s51))/s23+(554*(s12+2*s23+s45-2*s51))/(s34+s45)-(554*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(9*(2*s23-5*s34-s45-3*s51))/(s12+s23-s34-s51)-(36*s45^2*(s45-s51))/(s23*(-s12+s23+s45)*(s12+s23-s34-s51))-(554*s12*(2*s12-s51)*s51)/(s23*s45*(s34+s45))+(554*s12*(s45-s51)*s51)/(s23^2*(s34+s45))-(554*s34^2*s51^2)/(s23^2*(s12-s34)*s45)-(554*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(554*s12^2*s51^2)/(s23^2*s45*(s34+s45))-(554*s34*s51^2)/(s12*s23*s45-s23*s34*s45)-(36*s51)/(s34+s51)+(36*s45^2*s51)/(s23*(-s12+s23+s45)*(s34+s51))-(36*(s23+2*s45)*s51)/((s12-s23-s45)*(s34+s51))+(-626*s12-626*s23+72*s34+1180*s51)/s45+(-1824*s23+153*s34-1761*s45+2351*s51)/(s12-s23-s45)-(2*s51*(-36*s12^2+277*s12*s51+277*s34*s51))/(s23^2*s45)-(36*(s12^2+s12*s51+s45*s51))/(s23*(s34+s51))-(554*s34*(s34*(s45-2*s51)+(s45-s51)*s51))/(s23^2*(s12-s34))+(-72*s12^2+72*s12*s34+1180*s12*s51-554*s51^2)/(s23*s45)+(-626*s23^2+72*s23*s34+1180*s23*s51-554*s51^2)/((s12-s23-s45)*s45)+(9*(s34^2+4*s34*s45+7*s45^2-2*s45*s51-s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(36*(s34^2+s45^2+s34*(s45+s51)))/(s23*(s12+s23-s34-s51))-(2*(18*s12^2+277*s12*(s45-2*s51)+277*(s34*(s45-2*s51)+(s45-s51)*s51)))/s23^2)/72,
pe[2]->(18+(24*s34^2)/(s12*s23-s23*s34)-(6*s34*s45)/(s12*s23-s23*s34)+(18*s45)/(s12-s23-s45)+s45^2/(s34+s45)^2+s45^3/((s12-s23-s45)*(s34+s45)^2)-s23^4/(s45*(-s12+s23+s45)*(s34+s45)^2)-(4*s45)/(s34+s45)-(4*s45^2)/((s12-s23-s45)*(s34+s45))+(12*s34*s51)/(s12*s23-s23*s34)-(22*s51)/(s12-s23-s45)+(12*s34*s51)/((s12-s34)*(s12-s23-s45))+(6*s34^2*s51)/((s12-s34)^2*(s12-s23-s45))-(28*s51)/s45-(28*s34*s51)/((s12-s23-s45)*s45)-(28*s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)-(2*s45*s51)/(s34+s45)^2-(2*s45^2*s51)/((s12-s23-s45)*(s34+s45)^2)+(4*s51)/(s34+s45)+(4*s45*s51)/((s12-s23-s45)*(s34+s45))-(28*s34^2*s51)/(s12*s23*s45-s23*s34*s45)-(6*s51^2)/(s12*s23-s23*s34)-(6*s51^2)/((s12-s34)*(s12-s23-s45))-(12*s34*s51^2)/((s12-s34)^2*(s12-s23-s45))+(6*s34^2*s51^2)/((-s12+s34)^3*(s12-s23-s45))+(7*s51^2)/((s12-s23-s45)*s45)+(14*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(7*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)+s51^2/(s34+s45)^2+(s45*s51^2)/((s12-s23-s45)*(s34+s45)^2)+(14*s34*s51^2)/(s12*s23*s45-s23*s34*s45)+(s23^3*(-s12+s23+4*s34+s45+2*s51))/(s45*(-s12+s23+s45)*(s34+s45)^2)+(18*s51^3)/(s12*s23*s45-s23*s34*s45-s23*s45*s51)-(s23^2*(18*s34^2+28*s34*s45+13*s45^2+4*s34*s51+s51^2-s12*(4*s34+s45+2*s51)+s23*(4*s34+s45+2*s51)))/(s45*(-s12+s23+s45)*(s34+s45)^2)+(s12^3*(s23-s51)^2*(s23^3-2*s45^3+s23^2*(-2*s34+s45-3*s51)-s45^2*s51+s45*s51^2-s51^3-s34^2*(s45+2*s51)-2*s34*(2*s45^2+s51^2)+s23*(2*s34^2+s45^2+4*s34*s51-2*s45*s51+3*s51^2)))/(s23^2*s45*(s34+s45)^2*(s23+s45-s51)*(-s23+s34+s51)^2)+(s23*(-18*s34^2*s45-32*s34*s45^2-15*s45^3+28*s34^2*s51+52*s34*s45*s51+26*s45^2*s51-s45*s51^2-s12*(18*s34^2+13*s45^2+s51^2+4*s34*(7*s45+s51))+s23*(18*s34^2+13*s45^2+s51^2+4*s34*(7*s45+s51))))/(s45*(-s12+s23+s45)*(s34+s45)^2)+(s12*(s23^4+4*s23*(s34+s45)^2*(3*s45-4*s51)-4*(s34+s45)^2*(s45-s51)*s51-2*s23^3*(2*s34+s45+s51)+s23^2*(18*s34^2+15*s45^2+2*s45*s51+s51^2+4*s34*(8*s45+s51))))/(s23^2*s45*(s34+s45)^2)+(s12*(s45-s51)*(-4*s34^3*s51*(s34+s51)^2+s12^4*(4*s34*s45-8*s34*s51+4*s45*s51+6*s51^2)-s12^3*(4*s34^2*(3*s45-7*s51)+2*s34*(13*s45-2*s51)*s51+s51^2*(23*s45+3*s51))-s12*(s34+s51)*(4*s34^3*(s45-5*s51)+2*s34^2*(7*s45-6*s51)*s51+6*s45^2*s51^2+s34*s45*s51*(9*s45+7*s51))+s12^2*(12*s34^3*(s45-3*s51)+2*s34^2*(20*s45-17*s51)*s51+s45*s51^2*(9*s45+13*s51)+s34*s51*(9*s45^2+44*s45*s51-5*s51^2))))/(s23^2*(s12-s34)^3*s45*(-s12+s34+s51)^2)+((s51*(3*s45^2*(2*s12-2*s34-s51)+3*s51^3+22*s51*(-s12+s34+s51)^2-6*s45*(2*s12^2-4*s12*s34+2*s34^2-s51^2)))/(s45*(-s12+s34+s51)^2)+2*s34*(6+(3*(s12-s34)*s45)/(-s12+s34+s51)^2+(18*s51)/(-s12+s34+s51)+s51^2*(-6/(s12-s34)^2-6/(-s12+s34+s51)^2)+(s51*(-8+(3*s51^2)/(-s12+s34+s51)^2-(15*s51)/(-s12+s34+s51)))/s45)+s34^2*(s45*(-3/(s12-s34)^2+3/(-s12+s34+s51)^2)+(s51*((7*s51)/(s12-s34)^2+(3*s51)/(-s12+s34+s51)^2-12/(-s12+s34+s51)))/s45+6*(s51^2/(-s12+s34)^3+2/(-s12+s34+s51)+s51*((s12-s34)^(-2)-(-s12+s34+s51)^(-2)))))/s23+s12^2*((s34+s45)^(-2)+s23/(s45*(s34+s45)^2)-4/(s45*(s34+s45))+3/(s45*(s23-s34-s51))+3/((s34+s45)*(s23+s45-s51))-(2*s51)/(s45*(s34+s45)^2)+(4*s51)/(s23*s34*s45+s23*s45^2)+2/(-s23+s34+s51)^2-s34/(s45*(-s23+s34+s51)^2)+s51/(s45*(-s23+s34+s51)^2)+3/((s34+s45)*(-s23+s34+s51))+(s51*(s45/(s34+s45)^2-(s34+s45)^(-1)-2/(s23-s34-s51)+(s51*(-1+(3*(s34+s45))/(s23+s45-s51)+(3*(s34+s45))/(-s23+s34+s51)))/(s34+s45)^2))/s23^2+(s51*((4*s23-2*(3*s34+s45+2*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(-4/(s23-s34-s51)+s51*((s34+s45)^(-2)-(-s23+s34+s51)^(-2)))/s45))/s23))/3,
pe[3]->(2*s12^2*(12*s23^4*(s34+s45)^2+s45^2*s51*(s34+s51)*(s34^2-6*s34*s45-3*s45^2+8*s34*s51+4*s51^2)+s12^2*(s23-s51)^2*(4*s23^2+s34^2-6*s34*s45-3*s45^2+8*s34*s51+4*s51^2-8*s23*(s34+s51))-2*s23^3*(9*s34^3+3*s34^2*(5*s45+4*s51)+3*s34*s45*(s45+10*s51)+s45^2*(-3*s45+20*s51))-3*s23*s45*s51*(s34^3+6*s34^2*s51-2*s45*(s45^2+s45*s51-4*s51^2)+s34*(-7*s45^2+12*s45*s51+4*s51^2))+3*s23^2*(s34^4-2*s34^3*(s45-3*s51)-s45^2*(s45^2+4*s45*s51-16*s51^2)+4*s34^2*(-2*s45^2+4*s45*s51+s51^2)+2*s34*s45*(-3*s45^2+5*s45*s51+8*s51^2))+s12*(-16*s23^4*(s34+s45)+s23^3*(26*s34^2+20*s34*s45-6*s45^2+48*s34*s51+56*s45*s51)-s45*s51*(s34+2*s51)*(s34^2-6*s34*s45-3*s45^2+8*s34*s51+4*s51^2)-2*s23^2*(2*s34^3+s34^2*(-7*s45+26*s51)-3*s45*(s45^2+2*s45*s51-12*s51^2)-6*s34*(2*s45^2-5*s45*s51-4*s51^2))+2*s23*s51*(2*s34^3+s34^2*(-2*s45+13*s51)+s34*(-18*s45^2+30*s45*s51+8*s51^2)+s45*(-6*s45^2-3*s45*s51+20*s51^2)))))/(s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(-s23+s34+s51)^2),
pe[4]->(-24-(6*s34^2)/(s12*s23-s23*s34)+(64*(s12^2+s12*(s23-s51)+s23*(s23-s51)))/(s45*(s34+s45))-(16*(s12^3+s12^2*(s23-2*s51)+s12*(s23-s51)^2+s23*(s23-s51)^2))/(s45*(s34+s45)^2)+(12*(s12^3+s12^2*(s23+s45-2*s51)+s12*(s23+s45-s51)^2+(s23+s45)*(s23+s45-s51)^2))/(s34+s45)^3-(64*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(16*s23^2*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(8*(3*s12+3*s23-s51))/s45+(30*s12^2)/(s45*(s23-s34-s51))+s12^3/((s34+s45)^2*(s23+s45-s51))-s12^2/((s34+s45)*(s23+s45-s51))+(12*(s23+s45)^2*(s23+s45-s51)^2)/((s12-s23-s45)*(s34+s45)^3)+(64*(s12+2*s23+s45-s51))/(s34+s45)-(8*(6*s23+3*s45-s51))/(s12-s23-s45)+(3*s34*s45^2)/(s23^2*s51)+(12*s12^2*s51)/(s23*(s34+s45)^2)+(10*s12^2*s51)/(s23^2*(s34+s45))-(64*s12^2*s51)/(s23*s34*s45+s23*s45^2)+(16*s12^2*(2*s12-s51)*s51)/(s23*s45*(s34+s45)^2)+(5*s12^2*s51)/(s23^2*(s23-s34-s51))-(40*s12^2*s51)/(s23*s45*(s23-s34-s51))-(10*s12^3*s51)/(s23*(s34+s45)^2*(s23-s34-s51))+(10*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))+(4*s34*(2*s34-s51)*s51)/((s12-s34)*(s12-s23-s45)*s45)+(2*(4*s12+4*s34-s51)*s51)/(s23*s45)-(2*s12^3*s51)/(s23*(s34+s45)^2*(s23+s45-s51))+(2*s12^2*s51)/(s23*(s34+s45)*(s23+s45-s51))-(2*s34^2*s51^2)/(s23*(s12-s34)^2*s45)-(6*s34^2*s51^2)/(s23^2*(s12-s34)*s45)-(2*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)-(2*(s12+2*s34)*s51^2)/(s23^2*s45)-(2*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)-(16*s12^3*s51^2)/(s23^2*s45*(s34+s45)^2)+(5*s12^3*s51^2)/(s23^2*(s34+s45)^2*(s23-s34-s51))+(s12^3*s51^2)/(s23^2*(s34+s45)^2*(s23+s45-s51))-(s12^2*s51^2)/(s23^2*(s34+s45)*(s23+s45-s51))+(12*s12^2*s51*(-2*s12+s51))/(s23*(s34+s45)^3)+(3*s34^3*s45^2)/(s23^2*s51*(-s12+s34+s51)^2)+(3*(s45-s51)*(s34+s51)^2)/(s23*(-s12+s34+s51)^2)-(6*s34^2*s45^2)/(s23^2*s51*(-s12+s34+s51))-(5*s12^2)/(-s23+s34+s51)^2-(5*s12^3)/((s34+s45)*(-s23+s34+s51)^2)+(5*s12^2*s51)/(s23*(-s23+s34+s51)^2)+(10*s12^3*s51)/(s23*(s34+s45)*(-s23+s34+s51)^2)+(10*s12^3*s51^2)/(s23^2*s45*(-s23+s34+s51)^2)-(5*s12^3*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51)^2)-(10*s12^2*s51*(2*s12+s51))/(s23*s45*(-s23+s34+s51)^2)+(10*s12^2*(s12-s34+s51))/(s45*(-s23+s34+s51)^2)-(5*s12^3)/((s34+s45)^2*(-s23+s34+s51))+(5*s12^2)/((s34+s45)*(-s23+s34+s51))+(5*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))-(3*(s34+s51)*(s34-2*s45+3*s51))/(s23*(s12-s34-s51))-(9*s12+9*s34-3*s45+6*s51)/s23+(2*s12^2*s51*(-11*s45+8*s51))/(s23^2*(s34+s45)^2)+(12*s12^2*s51*(s45^2+s12*s51-s45*s51))/(s23^2*(s34+s45)^3)+(64*(3*s23^2+3*s23*s45+s45^2-2*s23*s51-s45*s51))/((s12-s23-s45)*(s34+s45))+(2*s34^2*(-(s34*s45)+2*s34*s51-s45*s51+s51^2))/(s23^2*(s12-s34)^2)-(4*(7*s12^2+15*s23^2+18*s23*s45+7*s45^2+s12*(11*s23+7*s45-11*s51)-19*s23*s51-11*s45*s51+4*s51^2))/(s34+s45)^2+(-3*s12*s45-11*s34*s45+3*s45^2+5*s12*s51+12*s34*s51-11*s45*s51+8*s51^2)/s23^2+(8*s34^2*s51-4*s34*s51^2)/(s12*s23*s45-s23*s34*s45)-(2*(12*s23^2-4*s23*s51+s51*(-4*s34+s51)))/((s12-s23-s45)*s45)+(3*(3*s34^2*(s45-s51)^2+3*s34*(s45-s51)^2*s51+(s45-s51)^2*s51^2+s34^3*(-2*s45+s51)))/(s23^2*(-s12+s34+s51)^2)+(2*s34*(2*s51*(-s45+s51)+s34*(-2*s45+5*s51)))/(s23^2*(s12-s34))+(3*(s34^2*(-5*s45+3*s51)+2*s34*(2*s45^2-5*s45*s51+3*s51^2)+s51*(2*s45^2-5*s45*s51+3*s51^2)))/(s23^2*(s12-s34-s51))-(4*(19*s23^3+3*s23^2*(11*s45-9*s51)+s45*(7*s45^2-11*s45*s51+4*s51^2)+s23*(25*s45^2-30*s45*s51+8*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/6,
pe[5]->(s12^2*(s23^4*(s12-s34-s45)*s51-s34^3*s45*(s45^2-2*s45*s51+2*s51^2)+(s12-s45)*s51^3*(s12^2+s45^2-2*s12*s51-2*s45*s51+2*s51^2)+s23^3*(2*s34^2*s51+2*(s12-s45)*(s45-2*s51)*s51-s34*(s45^2+2*s12*s51-2*s45*s51-3*s51^2))+s34^2*s51*(s12*(s45^2+2*s51^2)-3*s45*(s45^2-2*s45*s51+2*s51^2))+s34*s51^2*(-(s12^2*(s45+2*s51))+2*s12*(s45^2+2*s51^2)-3*s45*(s45^2-2*s45*s51+2*s51^2))-s23^2*(2*s34^3*s51-2*s34^2*(s45^2-s45*s51+(2*s12-3*s51)*s51)-(s12-s45)*s51*(s12^2+s45^2-2*s12*s51-6*s45*s51+7*s51^2)+s34*(s45^3-8*s45^2*s51+s45*s51*(2*s12+9*s51)+s51*(3*s12^2-10*s12*s51+4*s51^2)))+s23*(-(s34^3*(s45^2-2*s51^2))-2*(s12-s45)*s51^2*(s12^2+s45^2-2*s12*s51-3*s45*s51+3*s51^2)+2*s34^2*(s45^3-4*s45^2*s51+s51^2*(-3*s12+2*s51)+s45*s51*(s12+3*s51))+s34*s51*(4*s45^3+5*s12^2*s51-13*s45^2*s51+12*s45*s51^2+2*s51^3-2*s12*(s45^2-2*s45*s51+6*s51^2)))))/(2*s23^2*(s23+s45-s51)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[6]->-1/2*(s12^4*(s12^5*(s23-s51)^4-s23^6*s34*(s34+s45)*(3*s34+2*s51)-s45^3*(s34+s51)^4*(s45^2-2*s45*s51+2*s51^2)+2*s23*s45^2*(s34+s51)^3*(s45^3-2*s34*s45*s51-2*s45^2*s51+2*s51^2*(s34+s51))+s23^5*(8*s34^4+8*s34*s45*s51^2+2*s45^2*s51^2+s34^3*(2*s45+17*s51)+s34^2*(-4*s45^2+13*s45*s51+8*s51^2))-s23^4*(6*s34^5+s45^2*s51^2*(-3*s45+10*s51)+s34^4*(-10*s45+24*s51)+2*s34*s45*s51*(-2*s45^2+5*s45*s51+5*s51^2)+s34^2*s51*(-11*s45^2+14*s45*s51+10*s51^2)+s34^3*(-9*s45^2-7*s45*s51+28*s51^2))+2*s23^3*(s34+s51)*(s34^4*(-6*s45+3*s51)+s45^2*s51^2*(-5*s45+9*s51)-s34^3*(s45^2+11*s45*s51-5*s51^2)+s34*s45*s51*(-5*s45^2+10*s45*s51+2*s51^2)+s34^2*(s45^3-2*s45^2*s51-2*s45*s51^2+2*s51^3))-s23^2*s45*(s34+s51)^2*(6*s34^3*(s45-s51)-2*s34*s45*(5*s45-8*s51)*s51+s34^2*(3*s45^2+4*s45*s51-4*s51^2)+s45*(s45^3-2*s45^2*s51-9*s45*s51^2+14*s51^3))+s12^4*(s23-s51)^2*(2*s23^3+s23^2*(-7*s34+s45-6*s51)-s51*(2*s34*(s45+s51)+s51*(3*s45+2*s51))+s23*(2*s51*(s45+3*s51)+s34*(-4*s45+9*s51)))+s12^3*(3*s23^6-2*s23^5*(7*s34-2*s45+10*s51)+s23^4*(21*s34^2-16*s34*s45+s45^2+66*s34*s51-18*s45*s51+52*s51^2)+2*s51^2*(s34^2*(s45^2+s45*s51+s51^2)+s51^2*(2*s45^2+2*s45*s51+s51^2)+s34*s51*(3*s45^2+3*s45*s51+2*s51^2))+s23^3*(s34^2*(24*s45-58*s51)+s34*(-4*s45^2+43*s45*s51-118*s51^2)-2*s51*(2*s45^2-13*s45*s51+34*s51^2))-s23*s51*(2*s51^2*(5*s45^2+3*s45*s51+8*s51^2)+s34^2*(2*s45^2-7*s45*s51+20*s51^2)+s34*s51*(8*s45^2+s45*s51+36*s51^2))+s23^2*(s51^2*(9*s45^2-10*s45*s51+47*s51^2)+2*s34*s51*(3*s45^2-16*s45*s51+49*s51^2)+s34^2*(6*s45^2-33*s45*s51+55*s51^2)))+s12^2*(-(s23^6*(9*s34+3*s45+2*s51))+s23^5*(30*s34^2-6*s34*s45-6*s45^2+57*s34*s51+20*s45*s51+12*s51^2)-2*s45*s51*(s34+s51)^2*(2*s45^2*s51+3*s51^3+s34*(s45^2-s45*s51+2*s51^2))-s23^4*(31*s34^3+3*s45^3-34*s45^2*s51+56*s45*s51^2+28*s51^3+s34^2*(-39*s45+126*s51)+s34*(-13*s45^2-16*s45*s51+135*s51^2))+s23*(s34+s51)*(2*s51^2*(7*s45^3-11*s45^2*s51+16*s45*s51^2+2*s51^3)+s34^2*(2*s45^3-7*s45^2*s51+2*s45*s51^2+10*s51^3)+s34*s51*(12*s45^3-33*s45^2*s51+36*s45*s51^2+14*s51^3))-s23^2*(s34^3*(16*s45^2-47*s45*s51+48*s51^2)+s51^2*(19*s45^3-66*s45^2*s51+71*s45*s51^2+18*s51^3)+s34*s51*(26*s45^3-99*s45^2*s51+84*s45*s51^2+84*s51^3)+s34^2*(10*s45^3-21*s45^2*s51-32*s45*s51^2+114*s51^3))+s23^3*(s34^3*(-48*s45+69*s51)+s34^2*s51*(-95*s45+186*s51)+4*s51*(3*s45^3-18*s45^2*s51+21*s45*s51^2+8*s51^3)+s34*(10*s45^3-59*s45^2*s51+22*s45*s51^2+153*s51^3)))+s12*(s23^6*(9*s34^2+6*s34*s45+4*s34*s51+2*s45*s51)+s45^2*(s34+s51)^3*(s34*(s45^2-2*s45*s51+2*s51^2)+s51*(3*s45^2-4*s45*s51+6*s51^2))-s23^5*(26*s34^3+54*s34^2*s51+14*s45*s51^2+s34*(-10*s45^2+33*s45*s51+20*s51^2))-s23*s45*(s34+s51)^2*(s34^2*(s45^2-6*s45*s51+6*s51^2)+2*s51*(5*s45^3-11*s45^2*s51+8*s45*s51^2+4*s51^3)+s34*(4*s45^3-11*s45^2*s51-4*s45*s51^2+18*s51^3))+s23^4*(22*s34^4+s34^3*(-34*s45+94*s51)+s45*s51*(-6*s45^2+s45*s51+38*s51^2)+s34^2*(-23*s45^2-5*s45*s51+111*s51^2)+2*s34*(s45^3-21*s45^2*s51+41*s45*s51^2+18*s51^3))+s23^3*(4*s34^4*(10*s45-9*s51)+2*s34^3*(3*s45^2+43*s45*s51-52*s51^2)-2*s45*s51*(2*s45^3-13*s45^2*s51+3*s45*s51^2+25*s51^3)-s34^2*(9*s45^3-60*s45^2*s51+25*s45*s51^2+96*s51^3)+s34*(-2*s45^4+11*s45^3*s51+54*s45^2*s51^2-123*s45*s51^3-28*s51^4))+s23^2*(2*s34^4*(8*s45^2-13*s45*s51+7*s51^2)+2*s34^3*(5*s45^3-s45^2*s51-8*s45*s51^2+18*s51^3)+s45*s51^2*(11*s45^3-38*s45^2*s51+15*s45*s51^2+32*s51^3)+2*s34*s51*(8*s45^4-27*s45^3*s51-7*s45^2*s51^2+51*s45*s51^3+4*s51^4)+s34^2*(5*s45^4-6*s45^3*s51-47*s45^2*s51^2+80*s45*s51^3+30*s51^4)))))/(s23^2*s45*(-s12+s23+s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[7]->(s12^4*(s12^5*(s23-s51)^3*s51-s23^5*s34*(s34+s45)*s51*(3*s34+s45+2*s51)+s45^3*(s34+s51)^4*(s45^2-2*s45*s51+2*s51^2)-2*s23*s45^2*(s34+s51)^3*(-(s34*s45^2)+s45^3-3*s45^2*s51+2*s34*s51^2+2*s45*s51^2+2*s51^3)-2*s23^3*(s34+s51)*(3*s34^4*s51+5*s34^3*s51^2+s45^2*s51*(-s45^2+s45*s51+4*s51^2)+s34^2*(s45^3-2*s45^2*s51+3*s45*s51^2+2*s51^3)+s34*s45*(-s45^3+s45^2*s51+4*s45*s51^2+2*s51^3))+s23^4*(8*s34^4*s51+7*s34^3*s51*(s45+2*s51)+s45^2*s51^2*(s45+2*s51)+s34*s45*s51*(s45^2+4*s45*s51+6*s51^2)+s34^2*(s45^3+14*s45*s51^2+6*s51^3))+s23^2*s45*(s34+s51)^2*(-6*s34^3*s51+s34^2*(s45^2-6*s45*s51-4*s51^2)-4*s34*(s45^3-2*s45*s51^2)+s45*(s45^3-6*s45^2*s51+3*s45*s51^2+10*s51^3))+s12^4*(s23-s51)*s51*(2*s23^3-s23^2*(7*s34+2*s45+6*s51)+s23*(-(s34*s45)+9*s34*s51+5*s45*s51+6*s51^2)-s51*(2*s34*(s45+s51)+s51*(3*s45+2*s51)))-s12^3*s51*(-3*s23^5+s23^4*(14*s34-2*s45+17*s51)-s23^3*(21*s34^2+2*s45^2+52*s34*s51-2*s45*s51+35*s51^2)+2*s51*(s34^2*(s45^2+s45*s51+s51^2)+s51^2*(2*s45^2+2*s45*s51+s51^2)+s34*s51*(3*s45^2+3*s45*s51+2*s51^2))-s23*(2*s51^2*(5*s45^2+5*s45*s51+7*s51^2)+s34^2*(s45^2-s45*s51+18*s51^2)+s34*s51*(7*s45^2+11*s45*s51+32*s51^2))+s23^2*(s34^2*(-10*s45+37*s51)+s34*s51*(5*s45+66*s51)+s51*(8*s45^2+6*s45*s51+33*s51^2)))+s12^2*(-(s23^5*s51*(9*s34+4*s45+2*s51))+s23^4*s51*(30*s34^2-6*s45^2+23*s45*s51+10*s51^2+3*s34*(s45+16*s51))+2*s45*s51*(s34+s51)^2*(2*s45^2*s51+3*s51^3+s34*(s45^2-s45*s51+2*s51^2))-s23^3*(31*s34^3*s51-6*s34^2*(s45-16*s51)*s51-s34*(s45^3+12*s45^2*s51-35*s45*s51^2-87*s51^3)+2*s51*(s45^3-11*s45^2*s51+27*s45*s51^2+9*s51^3))+s23*(s34^3*(s45^3+s45^2*s51-4*s45*s51^2-10*s51^3)-2*s51^3*(5*s45^3-5*s45^2*s51+16*s45*s51^2+2*s51^3)-2*s34^2*s51*(2*s45^3-8*s45^2*s51+21*s45*s51^2+12*s51^3)-s34*s51^2*(15*s45^3-25*s45^2*s51+70*s45*s51^2+18*s51^3))+s23^2*(s34^3*s51*(-23*s45+38*s51)-2*s34^2*(s45^3+8*s45^2*s51-2*s45*s51^2-45*s51^3)+s51^2*(8*s45^3-26*s45^2*s51+61*s45*s51^2+14*s51^3)+s34*s51*(3*s45^3-38*s45^2*s51+86*s45*s51^2+66*s51^3)))+s12*(s23^5*s51*(9*s34^2+4*s34*(2*s45+s51)+s45*(s45+2*s51))-s45^2*(s34+s51)^3*(s34*(s45^2-2*s45*s51+2*s51^2)+s51*(3*s45^2-4*s45*s51+6*s51^2))-s23^4*(26*s34^3*s51+3*s34^2*s51*(4*s45+15*s51)+s45*s51*(-2*s45^2+7*s45*s51+12*s51^2)+s34*(s45^3-6*s45^2*s51+37*s45*s51^2+16*s51^3))+s23*s45*(s34+s51)^2*(-(s34^2*(s45^2+2*s45*s51-6*s51^2))+s51*(7*s45^3-18*s45^2*s51+22*s45*s51^2+8*s51^3)+s34*(s45^3-9*s45^2*s51+6*s45*s51^2+18*s51^3))+s23^3*(22*s34^4*s51-4*s34^3*(s45-17*s51)*s51+s45*s51*(s45^3-14*s45^2*s51+21*s45*s51^2+26*s51^3)+s34^2*(s45^3-18*s45^2*s51+43*s45*s51^2+66*s51^3)-s34*(s45^4+7*s45^3*s51+3*s45^2*s51^2-75*s45*s51^3-20*s51^4))+s23^2*(2*s34^4*(10*s45-7*s51)*s51+s34^3*(s45^3+22*s45^2*s51+10*s45*s51^2-36*s51^3)-s45*s51^2*(5*s45^3-26*s45^2*s51+31*s45*s51^2+24*s51^3)+s34^2*(s45^4+16*s45^3*s51+23*s45^2*s51^2-66*s45*s51^3-30*s51^4)-s34*s51*(4*s45^4-41*s45^3*s51+30*s45^2*s51^2+80*s45*s51^3+8*s51^4)))))/(2*s23^2*s45*(-s12+s23+s45)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(11301757*s12^2)/(92160*(s12-s23-s45)*s45),
pe[9]->(s12^4*(s23*(s34-2*s45)+s45*(s34-2*s45-s51)+s12*(-s23+2*s45+s51)))/(3*(s12-s23-s45)*s45*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[10]->(2*s12^4)/(3*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[11]->(-252+(675*s34^2)/(s12*s23-s23*s34)+(72*s34*s45^2)/(s23^2*(s12-s45))+(72*s34*s45^2)/(s23^2*(-s12+s23+s45))+(72*s34*s45)/(s12*s23-s23*s45)+(874*(s12^2+s12*(s23-s51)+s23*(s23-s51)))/(s45*(s34+s45))-(277*(s12^3+s12^2*(s23-2*s51)+s12*(s23-s51)^2+s23*(s23-s51)^2))/(s45*(s34+s45)^2)-(277*(s12^2+3*s23^2+s23*(3*s45-4*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2-(874*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(277*s23^2*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(78*s34^3*s45)/(s23^2*(s12-s34)*(s12-s34-s51))+(78*s12^3)/(s23*(s34+s45)*(s23-s34-s51))+(874*(s12+2*s23+s45-s51))/(s34+s45)+(199*s12^2*s51)/(s23^2*(s34+s45))+(78*s12^3*s51)/(s23^2*s45*(s34+s45))+(277*s12^2*(2*s12-s51)*s51)/(s23*s45*(s34+s45)^2)+(78*s12^3*s51)/(s23^2*s45*(s23-s34-s51))-(277*s12^2*(s45-s51)*s51)/(s23^2*(s34+s45)^2)+(277*s34^2*s51^2)/(s23*(s12-s34)^2*s45)+(277*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)+(277*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)-(277*s12^3*s51^2)/(s23^2*s45*(s34+s45)^2)+((199*s12+398*s34-78*s51)*s51^2)/(s23^2*s45)+(174*(s34+s51)^2)/(s23*(s12-s34-s51))-(198*s34*(s34+s51)^2)/((s12-s23-s45)*s45*(s23-s34-s51))-(174*s51*(s34+s51)^2)/(s23*s45*(s12-s34-s51))-(198*s51*(s34+s51)^2)/((s12-s23-s45)*s45*(s12-s34-s51))-(78*s51*(s34+s51)^3)/(s23^2*s45*(s12-s34-s51))+(78*s12^3*s51)/(s23^2*(s34+s45)*(-s23+s34+s51))+(72*s45*(3*s34-s45+s51))/(s23*(-s12+s23+s45))-(198*(s12+2*s34+s45+s51))/(s23-s34-s51)+(6*s12^2*(-13*s12+29*s51))/(s23*s45*(s23-s34-s51))+(921*s12+777*s34+72*s45+102*s51)/s23+(s51*(-1120*s12-1048*s34+103*s51))/(s23*s45)+(2*s34*s51*(-437*s34+277*s51))/(s23*(s12-s34)*s45)+(2*s34*s51*(-437*s34+277*s51))/((s12-s34)*(s12-s23-s45)*s45)+(3*s34^2*s51*(26*s34+277*s51))/(s23^2*(s12-s34)*s45)-(2*s12^2*(39*s12+437*s51))/(s23*s45*(s34+s45))-(2*(63*s12+63*s23+135*s34+572*s51))/s45-(2*(189*s23+405*s34+189*s45+707*s51))/(s12-s23-s45)+(874*(3*s23^2+3*s23*s45+s45^2-2*s23*s51-s45*s51))/((s12-s23-s45)*(s34+s45))+(199*s34*(s45-3*s51)+(-199*s12+199*s45-121*s51)*s51)/s23^2+(277*s34^2*(s34*(s45-2*s51)+(s45-s51)*s51))/(s23^2*(s12-s34)^2)+(s34*(-156*s34^2+s34*(632*s45-1463*s51)+554*(s45-s51)*s51))/(s23^2*(s12-s34))-(126*s23^2+270*s23*s34+198*s34^2+1144*s23*s51+1270*s34*s51-79*s51^2)/((s12-s23-s45)*s45)-(6*(29*s12^2+33*s12*s34+33*s34*(s34+s51)))/(s45*(s23-s34-s51))+(78*(2*s34^3-3*s34^2*(s45-2*s51)-3*s34*(s45-2*s51)*s51+s51^2*(-s45+2*s51)))/(s23^2*(s12-s34-s51))-(198*(3*s34^2+(s45+s51)^2+s34*(3*s45+4*s51)))/((s12-s23-s45)*(s23-s34-s51))-(277*(4*s23^3+6*s23^2*(s45-s51)+s45*(s45-s51)^2+2*s23*(2*s45^2-3*s45*s51+s51^2)))/((s12-s23-s45)*(s34+s45)^2))/36,
pe[12]->-1/2*(s12^2*(2*s12-13*s23-2*s45)*(-(s23*(s34+s45))+s12*(s23-s51)+s45*(s34+s51)))/(s23*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)),
pe[13]->(-705-(675*s34^2)/(s12*s23-s23*s34)+(54*s45^2)/(s23*(-s12+s23+s45))-(903*s12+849*s34+54*s45)/s23-(36*(s12^2+s12*(s23-2*s51)+(s23-s51)^2))/(s45*(s34+s45))-(36*(3*s23^2+s23*(3*s45-4*s51)+(s45-s51)^2))/((s12-s23-s45)*(s34+s45))-(36*(s12+2*s23+s45-2*s51))/(s34+s45)+(36*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(78*s34^3*s45)/(s23^2*(s12-s34)*(s12-s34-s51))+(18*(-2*s12^2+11*s34^2+11*s12*(s34-s51)))/(s45*(s23-s34-s51))+(198*(s34-s51))/(s23-s34-s51)+(2*s34*(437*s34-238*s51)*s51)/((s12-s34)*(s12-s23-s45)*s45)+((1048*s12+1048*s34-199*s51)*s51)/(s23*s45)+(36*s12*(2*s12-s51)*s51)/(s23*s45*(s34+s45))-(277*s34^2*s51^2)/(s23*(s12-s34)^2*s45)-(277*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)-(199*(s12+2*s34)*s51^2)/(s23^2*s45)-(277*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)-(36*s12^2*s51^2)/(s23^2*s45*(s34+s45))+(198*s51^2)/(s23*(s23-s34-s51))-(36*s12^2*s51^2)/(s23^2*s45*(s23-s34-s51))-(198*s45*s51^2)/(s23*(-s12+s23+s45)*(s23-s34-s51))-(18*s51^2)/(s34+s51)^2+(18*s45^2*s51^2)/(s23*(-s12+s23+s45)*(s34+s51)^2)-(18*(s23+2*s45)*s51^2)/((s12-s23-s45)*(s34+s51)^2)+(48*s51)/(s34+s51)-(24*(s12+s23)*s51)/(s45*(s34+s51))+(24*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))+(198*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(198*s34*s51*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(78*s34*s51*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))+(174*s34*(s34+s51))/(s23*(-s12+s34+s51))-(174*s34*s51*(s34+s51))/(s23*s45*(-s12+s34+s51))+(36*s12*s51*(-s45+s51))/(s23^2*(s34+s45))+(18*s12*s51*(4*s12+11*s51))/(s23*s45*(s23-s34-s51))-(18*s45*s51*(4*s45+11*s51))/(s23*(-s12+s23+s45)*(s34+s51))+(6*s51*(4*s23+20*s45+33*s51))/((s12-s23-s45)*(s34+s51))-(3*s34^2*s51*(26*s34+251*s51))/(s23^2*(s12-s34)*s45)+(-1356*s23+396*s34-759*s45+676*s51)/(s12-s23-s45)+(-651*s12-651*s23+198*s34+874*s51)/s45+(198*(2*s34^2+s34*s45-s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(18*s51*(s12^2+s12*s51+s45*s51))/(s23*(s34+s51)^2)+(24*s12*s51^2)/(s23*s34*s45+s23*s45*s51)-(277*s34^2*(s34*(s45-2*s51)+(s45-s51)*s51))/(s23^2*(s12-s34)^2)+(-651*s23^2+198*s23*s34+198*s34^2+874*s23*s51+1072*s34*s51-199*s51^2)/((s12-s23-s45)*s45)+(78*s34*(2*s34^2-2*s34*s45+4*s34*s51-s45*s51+2*s51^2))/(s23^2*(-s12+s34+s51))+(874*s34^2*s51-476*s34*s51^2)/(s12*s23*s45-s23*s34*s45)+(199*(-(s34*(s45-3*s51))+s51*(s12-s45+s51)))/s23^2+(6*(3*s12^2+41*s12*s51+3*s51*(4*s45+11*s51)))/(s23*(s34+s51))+(s34*(156*s34^2+476*s51*(-s45+s51)+s34*(-554*s45+1307*s51)))/(s23^2*(s12-s34)))/36,
pe[14]->-3-(2*s34^2)/(s12*s23-s23*s34)+s45^2/(s23*(-s12+s23+s45))+(s12^2+s12*(s23-2*s51)+(s23-s51)^2)/(s45*(s34+s45))+(4*s23^2+s23*(5*s45-4*s51)+2*s45*(s45-s51))/((s12-s23-s45)*(s34+s45))-(2*(s12^2+s12*(s23+s45-2*s51)+(s23+s45-s51)^2))/(s34+s45)^2+(2*s12+3*s23+2*s45-2*s51)/(s34+s45)-(s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(2*(s12+s23-s51))/s45+(2*s34^3*s45)/(s23^2*(s12-s34)*(s12-s34-s51))-(2*(s23+s45)*(s23+s45-s51)^2)/((s12-s23-s45)*(s34+s45)^2)-(2*s12+s34+s45-s51)/s23+(s34^2*(s34-3*s51)*s51)/(s23^2*s45*(-s12+s34+s45))+(2*s34*(s34-2*s51)*s51)/(s23*(s12-s34)*s45)+(2*s34*(s34-2*s51)*s51)/((s12-s34)*(s12-s23-s45)*s45)+(2*s12*(2*s12-s51)*s51)/(s23*(s34+s45)^2)+(2*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))+((s12+s34-s51)*s51)/(s23*s45)+((2*s12-s45)*(s45-s51)*s51)/(s23^2*(s34+s45))+(s34*(3*s34+s45-s51)*s51)/(s23^2*(-s12+s34+s45))+s51^2/(s23*(s12-s34-s45))+s51^2/((s12-s23-s45)*(s12-s34-s45))-(s34^2*s51^2)/(s23*(s12-s34)*s45^2)-(s34^3*s51^2)/(s23^2*(s12-s34)*s45^2)-(s34^2*s51^2)/((s12-s34)*(s12-s23-s45)*s45^2)+(s34^2*s51^2)/((s12-s23-s45)*(s12-s34-s45)*s45^2)-(2*s34^2*s51^2)/(s23*(s12-s34)^2*s45)-(5*s34^2*s51^2)/(s23^2*(s12-s34)*s45)-(2*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)-(2*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)+(3*s34*s51^2)/((s12-s23-s45)*(s12-s34-s45)*s45)-s51^2/(s23*(s34+s45))+(s12^2*s51^2)/(s23^2*s45*(s34+s45))-(s34^2*s51^2)/(s23*s45^2*(-s12+s34+s45))-(s34^3*s51^2)/(s23^2*s45^2*(-s12+s34+s45))-(3*s34*s51^2)/(s23*s45*(-s12+s34+s45))+(s12*s51*(-2*s12+s51))/(s23*s45*(s34+s45))+(s34+s51)^2/(s23*(s12-s34-s51))-(s51*(s34+s51)^2)/(s23*s45*(s12-s34-s51))+(s51*(s34+s51)^3)/(s23^2*s45*(s12-s34-s51))+(s51^2*(s12+s34+s51))/(s23^2*s45)+s12^2/((s34+s45)*(-s23+s34+s51))+(s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))+(-5*s23-4*s45+2*s51)/(s12-s23-s45)+(-2*s23^2+2*s23*s51+2*s34*s51)/((s12-s23-s45)*s45)-(2*s12*s51*(s45^2+s12*s51-s45*s51))/(s23^2*(s34+s45)^2)-(s12*s45+s34*s45+s51^2)/s23^2+(2*s34^2*(-(s34*s45)+2*s34*s51-s45*s51+s51^2))/(s23^2*(s12-s34)^2)+(-3*s34^3+s34^2*(5*s45-8*s51)+s34*(4*s45-7*s51)*s51+(s45-2*s51)*s51^2)/(s23^2*(s12-s34-s51))+(s34*(3*s34^2+4*s51*(-s45+s51)+s34*(-6*s45+11*s51)))/(s23^2*(s12-s34)),
pe[15]->62/9-(s12+s34)/s23-s34^2/(s12*s23-s23*s34)+(s34^3*s45)/(s23^2*(s12-s34)*(s12-s34-s51))+(s34*(2*s34-3*s51)*s51)/(s23*(s12-s34)*s45)+(s34*(2*s34-3*s51)*s51)/((s12-s34)*(s12-s23-s45)*s45)+(s12^2*s51)/(s23*s45*(s23-s34-s51))+((2*s12+2*s34-s51)*s51)/(s23*s45)-(2*s34^2*s51^2)/(s23*(s12-s34)^2*s45)-(2*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)-((s12+2*s34)*s51^2)/(s23^2*s45)-(2*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)+(s34*s51*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))-(11*s34^2)/(2*(-s23+s34+s51)^2)+(s12^2*s51^2)/(s23*s45*(-s23+s34+s51)^2)-(11*s34^2*(s34+s51)^2)/(2*(s12-s23-s45)*s45*(-s23+s34+s51)^2)+(13*s34)/(-s23+s34+s51)-(11*s34^2*(2*s34+s45+2*s51))/(2*(s12-s23-s45)*(-s23+s34+s51)^2)-(s34^2*s51*(s34+5*s51))/(s23^2*(s12-s34)*s45)+(2*(62*s23-117*s34+31*s45+9*s51))/(9*(s12-s23-s45))+(62*s12+62*s23-117*s34+18*s51)/(9*s45)+(s34*(26*s12+37*s34+26*s51))/(2*s45*(-s23+s34+s51))-(2*s34^2*(s34*(s45-2*s51)+(s45-s51)*s51))/(s23^2*(s12-s34)^2)+(s34*(2*s34^2-2*s34*s45+4*s34*s51-s45*s51+2*s51^2))/(s23^2*(-s12+s34+s51))-(s34*(24*s34^2+37*s34*s51+13*s51^2))/((s12-s23-s45)*s45*(s23-s34-s51))+(-11*s12*s34^2+2*s12^2*(s34-s51)-11*s34^2*(s34+s51))/(2*s45*(-s23+s34+s51)^2)+(-(s34*(s45-3*s51))+s51*(s12-s45+s51))/s23^2-(s34*(37*s34+13*(s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51))+(s34*(2*s34^2+3*s51*(-s45+s51)+s34*(-4*s45+9*s51)))/(s23^2*(s12-s34))+(124*s23^2+s23*(-234*s34+36*s51)-9*(37*s34^2+22*s34*s51+2*s51^2))/(18*(s12-s23-s45)*s45),
pe[16]->(s12*(-(s12^4*(s23-s51)^2)+s45^3*(2*s34+s45)*(s23+s45-s51)*s51+s12^3*(4*s23^2*(s34+s45)+s23*s45*(3*s45-8*s51)+3*s23*s34*(s45-2*s51)+s34*(s45^2-2*s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+4*s51^2))-s12^2*(s23^2*(5*s34^2+9*s34*s45+3*s45^2)+s23*(s34*s45*(9*s45-14*s51)+s45^2*(4*s45-9*s51)+s34^2*(5*s45-4*s51))+s45*(2*s34*(s45^2-3*s45*s51+3*s51^2)+s45*(2*s45^2-7*s45*s51+6*s51^2)))+s12*(s23^2*s34*(2*s34^2+5*s34*s45+3*s45^2)+s23*s45*(2*s34+s45)*(s34^2+s45*(s45-4*s51)+2*s34*(s45-s51))+s45^2*(s45*(s45^2-5*s45*s51+4*s51^2)+s34*(s45^2-6*s45*s51+6*s51^2)))))/(s23^2*(s12-s34)*(s12-s45)*s45*(-s12+s23+s45)*(s34+s45)),
pe[17]->(s12^2*(3*s12^2*(s23^2*s34*s45-2*s51^2*(s34+s51)^2+s23*(s34+s51)*(-(s34*s45)+2*s34*s51+2*s51^2))-s12*(s23^3*(3*s34*s45+4*s34*s51+4*s51^2)+s23*(s34+s51)*(-25*s34^2*(s45-s51)+s51*(13*s45^2-4*s45*s51+3*s51^2)+2*s34*(5*s45^2-13*s45*s51+14*s51^2))-(s34+s51)^2*(s34*(13*s45^2-26*s45*s51+19*s51^2)+s51*(13*s45^2-20*s45*s51+19*s51^2))+s23^2*(4*s51^2*(-4*s45+3*s51)+2*s34^2*(11*s45+8*s51)+s34*(3*s45^2+3*s45*s51+28*s51^2)))+(s34+s51)*(s23^3*(3*s34*s45+4*s34*s51-29*s45*s51)-s45*(s34+s51)^2*(13*s45^2-26*s45*s51+19*s51^2)+s23^2*(16*s34*(s45+s51)^2+s34^2*(19*s45+16*s51)+s45*s51*(-16*s45+45*s51))+s23*(s34^3*(-22*s45+19*s51)-2*s34^2*(8*s45^2+11*s45*s51-19*s51^2)+s45*s51*(13*s45^2-10*s45*s51+3*s51^2)+s34*(13*s45^3-26*s45^2*s51+3*s45*s51^2+19*s51^3)))))/(6*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)^2),
pe[18]->(160-(18*s34^2)/(s12*s23-s23*s34)-(18*s45^2)/(s23*(-s12+s23+s45))+(54*s34^3*s45)/(s23^2*(s12-s34)*(s12-s34-s51))-(18*s12^2*s51)/(s23*s45*(s23-s34-s51))-(36*s34^2*s51^2)/(s23*(s12-s34)^2*s45)-(36*s34^3*s51^2)/(s23^2*(s12-s34)^2*s45)-(72*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(36*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)-(72*s34*s51^2)/(s12*s23*s45-s23*s34*s45)+(18*s12^2*s51^2)/(s23^2*s45*(s23-s34-s51))+(27*(2*s34-5*s51)*s51*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))+(69*s51*(s34+s51)^2)/(s23*(-s12+s34+s51)^2)-(69*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s51)^2)-(99*s51^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s12+s34+s51)^2)-(57*(s45-2*s51)*(s34+s51)^3)/(s23^2*(-s12+s34+s51)^2)-(57*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s51)^2)-(54*s34^2*s51*(s34+2*s51))/(s23^2*(s12-s34)*s45)-(3*(45*s12+51*s34-6*s45+22*s51))/s23-(3*s51^2*(19*s12+32*s34+26*s51))/(s23^2*s45)+(3*s51*(64*s12+64*s34+29*s51))/(s23*s45)+(2*(71*s12+71*s23+90*s51))/s45+(2*(151*s23+89*s45+90*s51))/(s12-s23-s45)-(36*s34^2*(s34*(s45-2*s51)+(s45-s51)*s51))/(s23^2*(s12-s34)^2)+(18*s51*(10*s34^2+9*s34*s51-s51^2))/((s12-s23-s45)*s45*(s12-s34-s51))-(3*(45*s34^2+44*s34*s51-s51^2))/(s23*(s12-s34-s51))+(6*s51*(32*s34^2+41*s34*s51+9*s51^2))/(s23*s45*(s12-s34-s51))+(3*(6*s12*s45-7*s34*s45+13*s12*s51+39*s34*s51-7*s45*s51+33*s51^2))/s23^2+(142*s23^2+180*s23*s51+45*s51*(4*s34+s51))/((s12-s23-s45)*s45)-(3*(36*s34^3+2*s34*(5*s45-41*s51)*s51+(14*s45-59*s51)*s51^2+s34^2*(-22*s45+13*s51)))/(s23^2*(s12-s34-s51))+(18*s34*(6*s34^2+4*s51*(-s45+s51)+s34*(-7*s45+13*s51)))/(s23^2*(s12-s34)))/18,
pe[19]->-1/4*(s12^2*(s12^3*(s23-s51)^3+s45*(s34+s51)^3*(3*s45^2-6*s45*s51+4*s51^2)+3*s23^4*(s34^2-3*s34*s45+6*s34*s51-2*s45*s51+4*s51^2)+s12^2*(s23-s51)*(3*s23^3+s23^2*(-6*s34+2*s45-8*s51)-s51*(s34+s51)*(s45+2*s51)+s23*(-3*s34*s45+8*s34*s51-s45*s51+7*s51^2))-s23*(s34+s51)^2*(6*s45^3-9*s45^2*s51-6*s45*s51^2+12*s51^3+2*s34*(3*s45^2-10*s45*s51+8*s51^2))-s23^3*(4*s34^3+s34^2*(-20*s45+41*s51)+s51*(3*s45^2-26*s45*s51+36*s51^2)+s34*(6*s45^2-52*s45*s51+76*s51^2))+s23^2*(-4*s34^3*(3*s45-5*s51)+s34^2*(12*s45^2-69*s45*s51+82*s51^2)+3*s51*(s45^3-10*s45*s51^2+12*s51^3)+s34*(3*s45^3+12*s45^2*s51-87*s45*s51^2+98*s51^3))+s12*(-3*s23^4*(2*s34-3*s45+6*s51)-s51*(s34+s51)^2*(3*s45^2-4*s45*s51+4*s51^2)+s23^3*(9*s34^2-22*s34*s45+9*s45^2+52*s34*s51-46*s45*s51+58*s51^2)+s23*(8*s34*s51*(3*s45^2-8*s45*s51+7*s51^2)+3*s51^2*(5*s45^2-12*s45*s51+10*s51^2)+s34^2*(9*s45^2-28*s45*s51+26*s51^2))+s23^2*(s34^2*(15*s45-31*s51)-3*s51*(7*s45^2-23*s45*s51+22*s51^2)-2*s34*(9*s45^2-39*s45*s51+47*s51^2)))))/(s23^2*s45*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[20]->(s51*(-(s23^3/(s45*(-s12+s23+s45)))+(s23*(-(s12^2*s23)+s12*(s23+s34)*(s23+s51)-s34*(s23^2+s23*s51+s45*s51)))/((s12-s34)*s45*(-s12+s23+s45))+s12*(((s45-s51)*s51)/((s12-s34)*(s12-s34-s51))+s12*((s34*(s45-s51))/((s12-s34)*s45*(s12-s34-s51))+s51/((s23-s34-s51)*(s23+s45-s51)))+((s45-s51)*(s12^2+s34*s45-s12*(2*s34+s51)))/((s12-s34)*s45*(s12-s34-s51)))+s23*(s12*(s45^(-1)-(s23+s45-s51)^(-1))-s12^2/((s23-s34-s51)*(s23+s45-s51))-(s51*((s23+s45)*(s23+s45-s51)+s12*(-s23-2*s45+s51)))/(s45*(-s12+s23+s45)*(s23+s45-s51)))))/s23^2,
pe[21]->3+(2*(s12+s23))/s45-s45^2/(s23*(-s12+s23+s45))-(s12+s23+s45)/(s34+s45)+(s12^2-(s23-s51)^2)/(s34*(s34+s45))+(s12^3+s12^2*(s23-2*s51)+s12*(s23-s51)^2+s23*(s23-s51)^2)/(s34^2*s45)-(2*(s12^3+s12^2*(s23-2*s51)+s12*(s23-s51)^2+s23*(s23-s51)^2))/(s34*(s34+s45)^2)-(s12^3+s12^2*(s23-2*s51)+s12*(s23-s51)^2+s23*(s23-s51)^2)/(s34^2*(s34+s45))-(8*s23^2+s23*(5*s45-8*s51)+(s45-s51)^2)/(s34*(s12-s23-s45))+(2*(s12^2+3*s23^2+s23*(3*s45-4*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2-(s12+4*s23+s45-2*s51)/s34+(s12+2*s45-2*s51)/s23+(5*s23+4*s45-2*s51)/(s12-s23-s45)-(s23^2*(s23-s51)^2)/(s34^2*s45*(-s12+s23+s45))-(2*s23^2*(s23-s51)^2)/(s34*(s12-s23-s45)*(s34+s45)^2)-(2*s23*(s23-s51)^2)/(s34*(s12-s23-s45)*(s34+s45))+(s23^2*(s23-s51)^2)/(s34^2*(-s12+s23+s45)*(s34+s45))-(s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))+s12^2/(s23*(s23-s34-s51))-s12^2/(s45*(s23-s34-s51))-(2*s12^3)/(s23*(s34+s45)*(s23-s34-s51))+(s12^2*s51)/(s23^2*(s34+s45))+(2*s12^2*(2*s12-s51)*s51)/(s23*s34*(s34+s45)^2)+(s12^2*(2*s12-s51)*s51)/(s23*s34^2*(s34+s45))-(s12^2*s51)/(s23^2*(s23-s34-s51))-(s12^3*s51)/(s23^2*s45*(s23-s34-s51))-((2*s12-s45)*(s45-s51)*s51)/(s23^2*s34)+(2*s12^2*(s45-s51)*s51)/(s23^2*(s34+s45)^2)+(2*s34*s51^2)/(s23*(s12-s34)^2)+(2*s34*s51^2)/((s12-s34)^2*(s12-s23-s45))-s51^2/(s23*s45)+(s12^3*s51^2)/(s23^2*s34^2*s45)-(s34^2*s51^2)/(s23^2*(s12-s34)*s45)-((s12+s34)*s51^2)/(s23^2*s45)-(s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(2*s12^3*s51^2)/(s23^2*s34*(s34+s45)^2)-(s12^3*s51^2)/(s23^2*s34^2*(s34+s45))-(s34*s51^2)/(s12*s23*s45-s23*s34*s45)+(s12^2*s51*(-2*s12+s51))/(s23*s34^2*s45)-(2*s12^2*(s12+s51))/(s23*s34*(s34+s45))+(s12^2*(s12+s51))/(s23*s45*(s23-s34-s51))-(s12^2*s51*(s12+s51))/(s23^2*s34*s45)+(s12^2*s51*(2*s12+s51))/(s23^2*s34*(s34+s45))-(2*s12^3*s51)/(s23^2*(s34+s45)*(-s23+s34+s51))-((2*s23+s45-s51)*(s45+s51))/((s12-s23-s45)*(s34+s45))+(s51*(-2*s34+3*s51))/((s12-s34)*(s12-s23-s45))+(2*s34*(s45-s51)*(s34*(s45-s51)+s45*s51))/(s23^2*(s12-s34)^2)+((s45-s51)*(-3*s34^2+4*s34*s45-6*s34*s51+3*s45*s51))/(s23^2*(s12-s34))+(-2*s34*(s45-s51)^2+s34^2*(2*s45-s51)-(s45-s51)^2*s51)/(s23^2*(s12-s34-s51))+(2*s23^2-s51^2)/((s12-s23-s45)*s45)+(s12*(s12^2+4*s12*s51-s51^2))/(s23*s34*s45)+(-s12^2+s12*(s45-2*s51)+s51^2)/(s23*s34)+(s23*(3*s23^2-4*s23*s51+s51^2))/(s34*s45*(-s12+s23+s45))-(3*s12^2+3*s12*s23+3*s23^2-4*s12*s51-4*s23*s51+s51^2)/(s34*s45)+(s34*s45-2*s34*s51+3*s51^2)/(s12*s23-s23*s34)+(-(s12*s45)-s34*s45+s45^2+2*s12*s51+2*s34*s51-4*s45*s51+3*s51^2)/s23^2+(2*(4*s23^3+6*s23^2*(s45-s51)+s45*(s45-s51)^2+2*s23*(2*s45^2-3*s45*s51+s51^2)))/((s12-s23-s45)*(s34+s45)^2),
pe[22]->-1/18*(s12*(18*s12^5*(2*s23-s34+s45-2*s51)*(s23-s51)^2-18*s45^2*(s34+s45)*(s23+s45-s51)*s51*(s34+s51)^2*(-s23+s34+s51)-18*s12^4*(4*s23^3*(2*s34+s45+s51)+s23*s51*(6*s34^2-s34*s45-5*s45^2+22*s34*s51+10*s45*s51+12*s51^2)-s23^2*(4*s34^2-2*s34*s45-2*s45^2+23*s34*s51+11*s45*s51+12*s51^2)-s51*(s34^2*(s45+2*s51)+s51*(-3*s45^2+3*s45*s51+4*s51^2)+s34*(-s45^2+s45*s51+7*s51^2)))+s12^3*(s23^3*(-61*s34^2-338*s34*s45-241*s45^2+216*s34*s51+144*s45*s51+36*s51^2)+s23^2*(169*s34^3+36*s45^3+s34^2*(572*s45-335*s51)+187*s45^2*s51-450*s45*s51^2-108*s51^3+s34*(403*s45^2-76*s45*s51-558*s51^2))-18*s23*(s34^3*(s45-7*s51)+2*s34^2*(s45^2-3*s45*s51-14*s51^2)+s34*(s45^3+10*s45^2*s51-39*s45*s51^2-26*s51^3)-s51*(-5*s45^3+s45^2*s51+26*s45*s51^2+6*s51^3))-18*s51*(s34^3*(2*s45+s51)+s34^2*(-2*s45^2+8*s45*s51+6*s51^2)+s51*(-3*s45^3-2*s45^2*s51+9*s45*s51^2+2*s51^3)+s34*(-2*s45^3-6*s45^2*s51+16*s45*s51^2+7*s51^3)))+s12*(-(s23^3*(s34+s45)^2*(241*s34^2+18*s34*s45-117*s45^2+464*s34*s51+252*s45*s51+106*s51^2))+18*s45*s51*(s34+s51)^2*(-(s34^2*s51)+s45*(2*s45^2+s45*s51-4*s51^2)+s34*(4*s45^2-4*s45*s51-2*s51^2))+s23^2*(259*s34^5+s34^4*(554*s45+723*s51)+8*s34^3*(29*s45^2+210*s45*s51+69*s51^2)+s45^2*(18*s45^3-135*s45^2*s51+234*s45*s51^2-2*s51^3)+2*s34^2*(-72*s45^3+519*s45^2*s51+633*s45*s51^2+44*s51^3)+s34*s45*(-63*s45^3-18*s45^2*s51+876*s45*s51^2+122*s51^3))-18*s23*(s34^4*(s45^2-2*s45*s51-s51^2)+s45^2*s51*(s45^3+s45^2*s51-10*s51^3)+s34^3*(3*s45^3-5*s45^2*s51-10*s45*s51^2-2*s51^3)+s34*s45*(s45^4+4*s45^3*s51+s45^2*s51^2-25*s45*s51^3-7*s51^4)+s34^2*(3*s45^4+4*s45^3*s51-21*s45^2*s51^2-15*s45*s51^3-s51^4)))+2*s12^2*(s23^3*(s34+s45)*(205*s34^2+250*s34*s45+9*s45^2+160*s34*s51+232*s45*s51-36*s51^2)-s23^2*(241*s34^4+s34^3*(554*s45+347*s51)+s34^2*(367*s45^2+766*s45*s51+34*s51^2)+s45*(18*s45^3+142*s45*s51^2-117*s51^3)+s34*(72*s45^3+419*s45^2*s51+140*s45*s51^2-81*s51^3))+9*s23*(s34^4*(s45-3*s51)+s34^3*(4*s45^2-8*s45*s51-13*s51^2)+s34^2*(5*s45^3+s45^2*s51-40*s45*s51^2-16*s51^3)+s45*s51*(3*s45^3+4*s45^2*s51-15*s45*s51^2-14*s51^3)+s34*(2*s45^4+11*s45^3*s51-19*s45^2*s51^2-45*s45*s51^3-6*s51^4))+9*s51*(s34^4*s45+s34^3*(-s45^2+7*s45*s51+s51^2)-s45*s51*(s45^3+5*s45^2*s51-5*s45*s51^2-5*s51^3)+s34^2*(-5*s45^3+18*s45*s51^2+2*s51^3)+s34*(-s45^4-10*s45^3*s51+6*s45^2*s51^2+17*s45*s51^3+s51^4)))))/(s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(s23-s34-s51)*(-s12+s34+s51)^2),
pe[23]->(s12^2*(-3*s23^4*(s34+s45)^2+s45^2*s51*(s34+s51)*(s34^2+4*s34*s45+2*s45^2-2*s34*s51-s51^2)-s12^2*(s23-s51)^2*(s23^2-s34^2-4*s34*s45-2*s45^2+2*s34*s51+s51^2-2*s23*(s34+s51))+s23^3*(2*s34^3+6*s34^2*s51+3*s34*s45*(-2*s45+5*s51)+2*s45^2*(-2*s45+5*s51))+s23^2*(3*s34^4+2*s34^3*(7*s45-s51)+s34*s45*(12*s45^2+5*s45*s51-12*s51^2)+2*s45^2*(s45^2+4*s45*s51-6*s51^2)+s34^2*(21*s45^2-2*s45*s51-3*s51^2))+s23*s45*s51*(-3*s34^3+2*s34^2*(-5*s45+s51)-2*s45*(2*s45^2+2*s45*s51-3*s51^2)+s34*(-14*s45^2+4*s45*s51+3*s51^2))+s12*(4*s23^4*(s34+s45)-s45*s51*(s34+2*s51)*(s34^2+4*s34*s45+2*s45^2-2*s34*s51-s51^2)-2*s23^3*(2*s34^2+6*s34*s51+s45*(-2*s45+7*s51))+2*s23*s51*(2*s34^3+s34^2*(8*s45-2*s51)+s45*(4*s45^2+2*s45*s51-5*s51^2)+s34*(12*s45^2-5*s45*s51-2*s51^2))+s23^2*(-4*s34^3+8*s34^2*(-2*s45+s51)-2*s45*(2*s45^2+4*s45*s51-9*s51^2)+s34*(-16*s45^2+5*s45*s51+12*s51^2)))))/(2*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(-s23+s34+s51)^2),
pe[24]->(s12^2*(-13*s12^4*(s23-s51)^2+s12^3*(-61*s23^3+6*s34*s45^2-12*s34*s45*s51+6*s45^2*s51+45*s34*s51^2+s45*s51^2+45*s51^3+s23^2*(58*s34-22*s45+167*s51)+s23*(6*s34*s45-6*s45^2-103*s34*s51+21*s45*s51-151*s51^2))+(s23-s34-s51)*(39*s23^4*(s34+s45)-3*s23^3*(18*s34^2+5*s34*s45-15*s45^2+31*s34*s51+33*s45*s51)+s45*(s34+s51)^2*(6*s45^2-12*s45*s51+19*s51^2)+s23^2*(19*s34^3+s34^2*(-13*s45+92*s51)+s34*(-44*s45^2+114*s45*s51+73*s51^2)+s45*(6*s45^2-56*s45*s51+133*s51^2))-s23*(s34^3*(3*s45+19*s51)+s34^2*(-3*s45^2+41*s45*s51+38*s51^2)+s45*s51*(12*s45^2-59*s45*s51+92*s51^2)+s34*(12*s45^3-62*s45^2*s51+130*s45*s51^2+19*s51^3)))-s12^2*(87*s23^4+s23^3*(-195*s34+49*s45-308*s51)+s23^2*(96*s34^2-66*s34*s45+10*s45^2+476*s34*s51-37*s45*s51+406*s51^2)-s23*(6*s45^3-23*s45^2*s51+33*s45*s51^2+236*s51^3+s34^2*(-9*s45+147*s51)+s34*(18*s45^2-37*s45*s51+383*s51^2))+3*(2*s45^3*s51+7*s45*s51^3+17*s51^4+s34^2*(4*s45^2-8*s45*s51+17*s51^2)+s34*(2*s45^3+4*s45^2*s51-s45*s51^2+34*s51^3)))+s12*(-39*s23^5+9*s23^4*(20*s34+s45+19*s51)-s23^3*(207*s34^2-53*s34*s45-38*s45^2+553*s34*s51+75*s45*s51+298*s51^2)+(s34+s51)^2*(12*s45^3-18*s45^2*s51+39*s45*s51^2+19*s51^3+s34*(6*s45^2-12*s45*s51+19*s51^2))+s23^2*(70*s34^3+s34^2*(-54*s45+439*s51)+s34*(-31*s45^2+81*s45*s51+627*s51^2)+3*(4*s45^3-29*s45^2*s51+64*s45*s51^2+86*s51^3))-s23*(89*s34^3*s51+s34^2*(9*s45^2+28*s45*s51+289*s51^2)+s51*(24*s45^3-100*s45^2*s51+165*s45*s51^2+111*s51^3)+s34*(24*s45^3-91*s45^2*s51+193*s45*s51^2+311*s51^3)))))/(6*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)^2),
pe[25]->-1/18*(s12^2*(2*s23^4*(s34+s45)^2*(53*s34-9*s45+62*s51)+3*s12^3*(s23-s51)^2*(12*s23^2+13*s34^2+20*s34*s45+19*s45^2+6*s34*s51-18*s45*s51+12*s51^2-6*s23*(s34-3*s45+4*s51))-3*s45^2*(s34+s51)^2*(6*s45^3+19*s45^2*s51-18*s45*s51^2+12*s51^3+s34^2*(6*s45+13*s51)+2*s34*(6*s45^2+10*s45*s51+3*s51^2))-2*s23^3*(139*s34^4+s34^3*(302*s45+254*s51)+s45^2*(18*s45^2-3*s45*s51+97*s51^2)+s34^2*(205*s45^2+496*s45*s51+124*s51^2)+s34*s45*(60*s45^2+221*s45*s51+239*s51^2))+3*s23*s45*(s34+s51)*(6*s34^4+3*s34^3*(4*s45+19*s51)+2*s34^2*(9*s45^2+46*s45*s51+43*s51^2)+s34*(24*s45^3-17*s45^2*s51+196*s45*s51^2+6*s51^3)+2*s45*(6*s45^3-8*s45^2*s51+19*s45*s51^2+21*s51^3))+2*s23^2*(71*s34^5+2*s34^4*(68*s45+105*s51)+s34^3*(62*s45^2+300*s45*s51+201*s51^2)-s34*s45*(15*s45^3+33*s45^2*s51+126*s45*s51^2-106*s51^3)-s45^2*(9*s45^3-21*s45^2*s51+78*s45*s51^2+10*s51^3)+s34^2*(-9*s45^3-18*s45^2*s51+261*s45*s51^2+62*s51^3))-3*s12^2*(6*s23^4*(5*s34+3*s45+2*s51)-2*s23^3*(43*s34^2+53*s34*s45+22*s45^2+54*s34*s51+30*s45*s51+24*s51^2)+s23^2*(71*s34^3+8*s45^3+65*s45^2*s51+72*s45*s51^2+72*s51^3+s34^2*(126*s45+185*s51)+s34*(75*s45^2+226*s45*s51+144*s51^2))+s51*(s34^3*(25*s45+7*s51)+s34^2*(44*s45^2+52*s45*s51+13*s51^2)+s51*(50*s45^3-23*s45^2*s51+6*s45*s51^2+12*s51^3)+s34*(31*s45^3+59*s45^2*s51+14*s45*s51^2+18*s51^3))-2*s23*(s34^3*(6*s45+39*s51)+s34^2*(12*s45^2+89*s45*s51+56*s51^2)+s51*(29*s45^3-s45^2*s51+18*s45*s51^2+24*s51^3)+s34*(6*s45^3+67*s45^2*s51+67*s45*s51^2+42*s51^3)))+s12*(-2*s23^4*(s34+s45)*(26*s34+53*s45-27*s51)+2*s23^3*(19*s34^3+s34^2*(143*s45-113*s51)+s45*(51*s45^2-5*s45*s51-117*s51^2)+s34*(175*s45^2-136*s45*s51-81*s51^2))+3*s45*(s34+s51)*(s34^3*(6*s45+13*s51)+s34^2*(12*s45^2+51*s45*s51+26*s51^2)+s51*(37*s45^3+14*s45^2*s51-24*s45*s51^2+24*s51^3)+s34*(6*s45^3+75*s45^2*s51+16*s45*s51^2+24*s51^3))+2*s23^2*(16*s34^4+s34^3*(-4*s45+206*s51)+s34^2*(13*s45^2+340*s45*s51+304*s51^2)+s34*(75*s45^3+80*s45^2*s51+581*s45*s51^2+81*s51^3)+s45*(42*s45^3-18*s45^2*s51+133*s45*s51^2+189*s51^3))-3*s23*(2*s34^4*(6*s45+29*s51)+3*s34^3*(16*s45^2+55*s45*s51+50*s51^2)+2*s45*s51*(16*s45^3+18*s45^2*s51+13*s45*s51^2+45*s51^3)+2*s34^2*(30*s45^3+79*s45^2*s51+186*s45*s51^2+55*s51^3)+s34*(24*s45^4+95*s45^3*s51+162*s45^2*s51^2+292*s45*s51^3+18*s51^4)))))/(s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51)^2),
pe[26]->(s12*(s23+s45-s51)*(-(s12^3*(s23-s51)*(s23-s34-s45-s51)*s51)-s45^2*(s23-s34-s51)*s51^2*(s34+s51)+s12^2*(s34^2*(s45^2-s45*s51+s51^2)+s23^2*(-(s34*s45)-s45^2+2*s34*s51+s45*s51+s51^2)+s51*(s45^3+3*s45*s51^2+s51^3)+s34*(s45^3+2*s45*s51^2+2*s51^3)+s23*(-s45^3+s34^2*(s45-2*s51)+s45^2*s51-4*s45*s51^2-2*s51^3-s34*s51*(s45+4*s51)))+s12*(s23^2*(s34+s45)*(s45-s51)*(s34+s45+s51)+s23*(s34^3*(-s45+s51)+s34*s51*(-2*s45^2+5*s45*s51+s51^2)+s34^2*(-2*s45^2+s45*s51+2*s51^2)+s45*(s45^3-2*s45^2*s51+2*s45*s51^2+3*s51^3))-s45*(s34^2*(s45^2-s45*s51+2*s51^2)+s51*(s45^3-s45^2*s51+2*s45*s51^2+2*s51^3)+s34*(s45^3+s45*s51^2+4*s51^3)))))/(s23^2*s45*(-s12+s23+s45)*(s34+s45)*(s12-s34-s51)*(s23-s34-s51)*s51),
pe[27]->(s12^2*(s12^4*(3*s23-s51)*(s23+s45-s51)+s23^2*s34*(s34+s45)*(3*s34^2+10*s34*s51+6*s51^2)-s45^2*(s45-s51)*(s34^3+5*s34^2*s51+6*s34*s51^2+2*s51^3)+s23*s45*(s34^3*(2*s45-3*s51)+5*s34^2*(s45-2*s51)*s51-6*s34*s51^3-2*s45*s51^3)+s12^3*(-(s23^2*(12*s34+3*s45+10*s51))+(s34+2*s51)*(s45^2+s45*s51-2*s51^2)+s23*(-9*s34*s45-3*s45^2+12*s34*s51-5*s45*s51+14*s51^2))+s12^2*(s23^2*(18*s34^2+9*s34*s45+30*s34*s51+10*s45*s51+6*s51^2)+s23*(3*s34^2*(3*s45-4*s51)+s34*(8*s45^2+7*s45*s51-28*s51^2)+s51*(9*s45^2-12*s45*s51-8*s51^2))-(s45-s51)*(s34^2*(2*s45+s51)+s51*(s45^2+8*s45*s51+2*s51^2)+s34*(s45^2+8*s45*s51+4*s51^2)))+s12*(s45*(s45-s51)*(s34+2*s51)*(s34^2+2*s51*(s45+s51)+2*s34*(s45+2*s51))-s23^2*(12*s34^3+6*s45*s51^2+4*s34*s51*(5*s45+3*s51)+s34^2*(9*s45+30*s51))+s23*(-2*s45*(s45-5*s51)*s51^2+s34^3*(-3*s45+4*s51)+2*s34*s51*(-7*s45^2+11*s45*s51+4*s51^2)+s34^2*(-7*s45^2+s45*s51+14*s51^2)))))/(s23^2*(s12-s34)^2*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
pe[28]->-((s12^2*(s23+s45)*(s23^3*(s34+s45)+s12^2*(s23-s51)*s51-s45*(s34+s51)*(s45^2-2*s45*s51+2*s51^2)-s23^2*(s34^2+2*s34*s51+s45*(-2*s45+3*s51))+s23*(-(s34^2*(s45-2*s51))+s45*(s45-2*s51)^2+2*s34*(-s45^2+s45*s51+s51^2))+s12*(-s23^3+s23^2*(s34-2*s45+3*s51)+s34*(s45^2-2*s45*s51+2*s51^2)+s51*(s45^2-s45*s51+2*s51^2)-s23*(-2*s34*s45+s45^2+4*s34*s51-3*s45*s51+4*s51^2))))/(s23^2*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s23+s45-s51)*s51)),
pe[29]->(s12^2*(-2*s23^5*(62*s34-9*s45+71*s51)-18*s45*s51*(s34+s51)^2*(s45^2-s45*s51+s51^2)+2*s23^4*(250*s34^2-80*s34*s45+18*s45^2+445*s34*s51-116*s45*s51+213*s51^2)+18*s12^2*(s23-s51)*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))-s23^3*(259*s34^3-18*s45^3+144*s45^2*s51-464*s45*s51^2+426*s51^3+s34^2*(-536*s45+1241*s51)+2*s34*(36*s45^2-464*s45*s51+695*s51^2))+18*s23*(s34^3*s51^2+s45*s51^2*(3*s45^2-6*s45*s51+5*s51^2)+s34*s51*(4*s45^3-10*s45^2*s51+9*s45*s51^2+s51^3)+s34^2*(s45^3-4*s45^2*s51+4*s45*s51^2+2*s51^3))+s23^2*(s34^3*(-259*s45+241*s51)+s34^2*(54*s45^2-849*s45*s51+705*s51^2)-6*s34*(6*s45^3-36*s45^2*s51+149*s45*s51^2-101*s51^3)+2*s51*(-27*s45^3+99*s45^2*s51-161*s45*s51^2+71*s51^3))+s12*(124*s23^5-2*s23^4*(250*s34-53*s45+168*s51)+s23^3*(241*s34^2-482*s34*s45-18*s45^2+910*s34*s51-140*s45*s51+246*s51^2)+18*s51*(s34^2*(s45^2-s45*s51+s51^2)+s51^2*(2*s45^2-s45*s51+s51^2)+s34*s51*(3*s45^2-2*s45*s51+2*s51^2))-18*s23*(s34^2*(s45^2-3*s45*s51+4*s51^2)+s51^2*(5*s45^2-6*s45*s51+5*s51^2)+s34*s51*(4*s45^2-8*s45*s51+9*s51^2))+s23^2*(s34^2*(223*s45-187*s51)+2*s34*(9*s45^2+187*s45*s51-142*s51^2)+2*s51*(36*s45^2-28*s45*s51+19*s51^2)))))/(18*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[30]->(s12^2*(s23-s51)*(3*s23^3+s23^2*(-4*s34+2*s45-6*s51)+s12*(s23-s51)^2-s45*s51*(s34+s51)+s23*(-3*s34*s45+4*s34*s51-s45*s51+3*s51^2)))/(s23^2*s45*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[31]->(s12^2*(18*s12^3*(s23-s51)*s51*(-s45+s51)-18*s45*(s34+s51)^2*(s45^3-2*s45^2*s51+2*s45*s51^2-s51^3)+s23^3*(s34^2*(18*s45-277*s51)+2*s34*(9*s45^2-268*s51^2)+s51*(135*s45^2-252*s45*s51-142*s51^2))+18*s23*(s45-s51)*(s34^3*(-s45+s51)-2*s34^2*(s45^2+s45*s51-s51^2)+s45*s51*(s45^2-4*s45*s51+s51^2)+s34*(s45^3-6*s45^2*s51+s51^3))+s12^2*(s23^3*(18*s45-277*s51)+18*s23*(s45-s51)^2*(-2*s34+s45-s51)+s23^2*(-18*s34*s45+36*s45^2+277*s34*s51-36*s45*s51+259*s51^2)-18*(s45-s51)*(s34*s45^2-s34*s45*s51+s45^2*s51+2*s34*s51^2+2*s51^3))+s23^2*(s34^3*(-18*s45+277*s51)+s34^2*(-36*s45*s51+813*s51^2)+s51*(54*s45^3-189*s45^2*s51+252*s45*s51^2+142*s51^3)+3*s34*(12*s45^3-51*s45^2*s51+72*s45*s51^2+226*s51^3))-2*s12*(s23^3*(18*s34*s45+9*s45^2-277*s34*s51-268*s51^2)+9*s23*(s45-s51)*(s45^3-2*s45^2*s51-3*s45*s51^2+s51^3+s34^2*(-3*s45+2*s51)-s34*(s45^2+6*s45*s51-3*s51^2))+s23^2*(18*s45^3+9*s45^2*s51-36*s45*s51^2+268*s51^3+s34^2*(-18*s45+277*s51)+2*s34*(9*s45^2-18*s45*s51+268*s51^2))-9*(s45-s51)*(s34^2*(s45^2-s45*s51+s51^2)+s51*(s45^3+s45*s51^2+s51^3)+s34*(s45^3+s45^2*s51+2*s51^3)))))/(18*s23^2*s45*(-s12+s23+s45)*(s23-s34-s51)*s51*(-s12+s34+s51)^2),
pe[32]->(s12^2*(s12^3*(45*s23-19*s51)*(s23+s45-s51)-3*s23^2*s34*(s34+s45)*(15*s34+13*s51)+s45^2*(s45-s51)*(19*s34^2+32*s34*s51+13*s51^2)+s23*s45*(13*s45*s51^2+s34*s51*(-7*s45+39*s51)+s34^2*(-26*s45+45*s51))-s12^2*(3*s23^2*(45*s34+15*s45+13*s51)+s23*(90*s34*s45+45*s45^2-128*s34*s51-44*s45*s51-52*s51^2)-(s45-s51)*(19*s34*(s45+s51)+s51*(38*s45+13*s51)))+s12*(3*s23^2*(45*s34^2+30*s34*s45+26*s34*s51+13*s45*s51)-s45*(s45-s51)*(19*s34^2+19*s34*s45+51*s34*s51+19*s45*s51+26*s51^2)+s23*(s34^2*(45*s45-64*s51)+5*s45*(4*s45-13*s51)*s51+s34*(71*s45^2-89*s45*s51-52*s51^2)))))/(6*s23^2*(s12-s34)^2*s45*(-s12+s23+s45)*(s12-s34-s51)),
pe[33]->(s12^2*(-39*s23^3*(s34+s45)^2-s12^2*(13*s23-19*s34-6*s45-13*s51)*(s23-s51)^2+s45^2*s51*(s34+s51)*(19*s34+6*s45+13*s51)-s23*s45*s51*(45*s34^2+83*s34*s45+12*s45^2+39*s34*s51+65*s45*s51)+s23^2*(45*s34^3+3*s34*s45*(19*s45+39*s51)+s34^2*(96*s45+39*s51)+s45^2*(6*s45+91*s51))+s12*(52*s23^3*(s34+s45)-s45*s51*(s34+2*s51)*(19*s34+6*s45+13*s51)-2*s23^2*(32*s34^2+38*s34*s45+6*s45^2+52*s34*s51+65*s45*s51)+s23*s51*(64*s34^2+127*s34*s45+24*s45^2+52*s34*s51+104*s45*s51))))/(6*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(s23-s34-s51))
}}


==> anc/remainder/qgqaa_twoloop_pmpmm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,2],p[2]+(tr5*pe[2])/4},
{F[3,7],-p[2]+3*p[4]-(tr5*pe[2])/4},
{F[3,10],p[2]-3*p[4]+(tr5*pe[2])/4},
{F[3,15],-p[2]-(tr5*pe[2])/4},
{F[1,1,1],p[3]+(tr5*(-6*pe[1]-19*(pe[3]+pe[4]+pe[6]+pe[8]+pe[10])))/76},
{F[1,1,1]^2,(-19*p[4]-p[9]-p[12]+p[13]+p[14])/2+(tr5*(-pe[7]-pe[11]+pe[12]+pe[13]))/8},
{F[1,1,1]^3,p[4]},
{F[1,1,2],p[5]+(tr5*pe[3])/4},
{F[1,1,2]^2,-5*p[4]-p[7]/2-p[10]/2+(tr5*(-pe[5]-pe[9]))/8},
{F[1,1,2]^3,p[4]},
{F[1,1,3],p[6]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,3],p[7]+(tr5*pe[5])/4},
{F[1,1,3]^2,(-p[7]+p[9]-p[13])/2+(tr5*(-pe[5]+pe[7]-pe[12]))/8},
{F[1,1,5],p[8]+(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,5],p[9]+(tr5*pe[7])/4},
{F[1,1,3]*F[1,1,5],-p[9]-(tr5*pe[7])/4},
{F[1,1,8],(-6*p[1])/19-p[3]+(5041*p[4])/228-p[5]-p[6]-p[8]-p[11]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,8],p[10]+(tr5*pe[9])/4},
{F[1,1,8]^2,(-p[10]+p[12]-p[14])/2+(tr5*(-pe[9]+pe[11]-pe[13]))/8},
{F[1,1,9],p[11]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,9],p[12]+(tr5*pe[11])/4},
{F[1,1,8]*F[1,1,9],-p[12]-(tr5*pe[11])/4},
{F[2,1,1],-p[9]-(tr5*pe[7])/4},
{F[2,1,4],-p[7]-(tr5*pe[5])/4},
{F[2,1,5],-p[7]+p[9]+(tr5*(-pe[5]+pe[7]))/4},
{F[2,1,9],-p[12]-(tr5*pe[11])/4},
{F[2,1,11],-p[10]-(tr5*pe[9])/4},
{F[2,1,12],-p[10]+p[12]+(tr5*(-pe[9]+pe[11]))/4},
{tci[1,1]^2,(-62*p[4]-p[7]-p[10])/6+(tr5*(-pe[5]-pe[9]))/24},
{F[1,1,1]*tci[1,1]^2,3*p[4]},
{tci[1,2],(6*p[1])/19-(5041*p[4])/228+p[5]+p[8]+p[11]+(tr5*((6*pe[1])/19+pe[3]+pe[6]+pe[10]))/4},
{F[1,1,1]*tci[1,2],19*p[4]+p[9]+p[12]-p[13]-p[14]+(tr5*(pe[7]+pe[11]-pe[12]-pe[13]))/4},
{F[1,1,1]^2*tci[1,2],-3*p[4]},
{F[1,1,2]*tci[1,2],-p[7]-p[10]+(tr5*(-pe[5]-pe[9]))/4},
{F[1,1,3]*tci[1,2],p[13]+(tr5*pe[12])/4},
{F[1,1,8]*tci[1,2],p[14]+(tr5*pe[13])/4},
{F[1,2,7]*tci[1,2],p[7]-p[9]+(tr5*(pe[5]-pe[7]))/4},
{F[1,2,9]*tci[1,2],p[10]-p[12]+(tr5*(pe[9]-pe[11]))/4},
{tci[1,1]^2*tci[1,2],p[4]},
{tci[1,1]^2*tcr[1,1],(-7*p[4])/2},
{tci[1,2]*tcr[1,1]^2,9*p[4]},
{tcr[1,1]^3,-p[4]},
{tci[1,1]^2*tcr[1,2],p[4]/2},
{tci[1,2]*tcr[1,1]*tcr[1,2],-6*p[4]},
{tcr[1,2]^3,-2*p[4]},
{tci[1,2]*tcr[2,1],12*p[4]},
{tcr[3,1],6*p[4]},
{tcr[3,2],(3*p[4])/2},
{tcr[3,3],(-13*p[4])/4}
},{
p[1]->(342*s12^4*(s23-s51)^3+342*s45^2*(2*s34+s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))+s12^3*(-342*s23^3*(3*s34+s45)+s23^2*(2977*s34*s45+3319*s45^2+2736*s34*s51+2052*s45*s51)+342*s51*(s34*(s45^2-s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+4*s51^2))-342*s23*(s34*(s45^2-3*s45*s51+7*s51^2)+s45*(s45^2-4*s45*s51+9*s51^2)))+s12*(s23^3*s34*(-342*s34^2+3319*s34*s45+3661*s45^2)-s23^2*(s34+s45)*(684*s34^2*(s45-s51)-342*s45^2*s51-s34*s45*(3319*s45+1026*s51))-342*s23*s45*(s34^3*(s45-2*s51)-s34*s45*(s45-9*s51)*s51+s45^2*s51*(-2*s45+5*s51)+s34^2*(s45^2-s45*s51+2*s51^2))+342*s45^2*(s34^2*(s45-2*s51)^2+s45*s51*(s45^2-5*s45*s51+4*s51^2)+s34*(s45^3-3*s45^2*s51-3*s45*s51^2+6*s51^3)))+s12^2*(s23^3*(1026*s34^2-2977*s34*s45-3661*s45^2)-s23^2*(s45^2*(3319*s45+1368*s51)+2*s34*s45*(2977*s45+1881*s51)+s34^2*(2293*s45+2394*s51))+342*s23*(s34^2*(2*s45^2-5*s45*s51+4*s51^2)+s45^2*(s45^2-6*s45*s51+10*s51^2)+s34*s45*(3*s45^2-10*s45*s51+15*s51^2))-342*s45*(s34^2*(s45^2-2*s45*s51+2*s51^2)+s45*s51*(2*s45^2-7*s45*s51+6*s51^2)+s34*(s45^3-s45^2*s51-3*s45*s51^2+6*s51^3))))/(648*s12*s23^2*(s12-s34)*(s12-s23-s45)*s45*(s34+s45)),
p[2]->(-(s23*(s34+2*s45))+s12*(s23+2*s45-s51)+s45*(-s34-2*s45+s51))/(6*s45*(-s12+s23+s45)),
p[3]->(-511+(3*(-6*s12^2+77*s12*(s23-2*s51)+77*(s23-s51)^2))/(s45*(s34+s45))-(57*(3*s23^2+s23*(3*s45-5*s51)+s12*(2*s23+s45-2*s51)+(s45-s51)^2))/(s34+s45)^2+(3*(13*s12+154*s23+77*s45-96*s51))/(s34+s45)-(6*(76*s23+38*s45-29*s51))/(s12-s23-s45)-(6*(3*s12+38*s23+3*s34-3*s51))/s45-(231*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(57*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(18*s34^2*s45^2)/(s23^2*(s12-s34)*(s12-s34-s51))-(18*(s12^2+s34^2+s12*(s34-s51)))/(s45*(s23-s34-s51))-(381*s51)/s23+(3*(58*s34-77*s51)*s51)/((s12-s34)*(s12-s23-s45))+(3*(13*s12+26*s45-58*s51)*s51)/(s23*(s34+s45))-(72*s51)/(s12-s34-s51)+(54*s34*s51)/((s12-s23-s45)*(s12-s34-s51))-(36*s12^2*s51)/(s23*(s34+s45)*(s23-s34-s51))-(54*(s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(18*s12*(2*s12-s51)*s51)/(s23*s45*(s23-s34-s51))+(249*s51^2)/(s23*s45)-(18*s12^2*s51^2)/(s23^2*s45*(s34+s45))+(3*(77*s34-19*s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(18*s51^2)/(s45*(s12-s34-s51))-(18*s12^2*s51^2)/(s23^2*s45*(s23-s34-s51))-(39*s51^3)/(s23^2*s45)-(57*s34*s51^3)/(s23*(s12-s34)^2*s45)-(57*s34^2*s51^3)/(s23^2*(s12-s34)^2*s45)-(57*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+(57*s12^2*s51^3)/(s23^2*s45*(s34+s45)^2)+(57*s12*s51^2*(-3*s12+s51))/(s23*s45*(s34+s45)^2)+(57*s51^2*(-s34+s51))/((s12-s34)^2*(s12-s23-s45))+(18*s51^2*(s34+s51))/(s23*s45*(s12-s34-s51))+(18*s51^2*(s34+s51)^2)/(s23^2*s45*(s12-s34-s51))-(18*(s45-2*s51)*(s34+s51))/(s23*(-s12+s34+s51))+(18*s34)/(-s23+s34+s51)-(18*s12^2)/((s34+s45)*(-s23+s34+s51))-(18*s12^2*s51^2)/(s23^2*(s34+s45)*(-s23+s34+s51))+(39*s51*(s45+s51))/s23^2-(6*s34*s51^2*(3*s34+19*s51))/(s23^2*(s12-s34)*s45)+(3*s12*s51*(12*s12+77*s51))/(s23*s45*(s34+s45))-(6*s51*(16*s45^2+13*s12*s51-16*s45*s51))/(s23^2*(s34+s45))+(57*(s45-s51)*s51*(s45^2+2*s12*s51-s45*s51))/(s23^2*(s34+s45)^2)-(3*(76*s23^2-77*s51^2))/((s12-s23-s45)*s45)+(3*(38*s34*s45-115*s34*s51+64*s45*s51-77*s51^2))/(s23*(s12-s34))+(57*s51*(-(s12*s45)+s45^2+2*s12*s51-s51^2))/(s23*(s34+s45)^2)+(57*s51*(2*s34*s45-s34*s51+s51^2))/(s23*(s12-s34)^2)+(3*(231*s23^2+231*s23*s45+77*s45^2-250*s23*s51-96*s45*s51+19*s51^2))/((s12-s23-s45)*(s34+s45))+(231*s34*s51^2-57*s51^3)/(s12*s23*s45-s23*s34*s45)-(6*(9*s34^2*(s45-s51)+s34*(-6*s45^2+31*s45*s51-44*s51^2)+s51*(-3*s45^2+22*s45*s51-19*s51^2)))/(s23^2*(s12-s34))-(57*(s12^2*(s23-3*s51)+(s23-s51)^3+s12*(s23^2-3*s23*s51+3*s51^2)))/(s45*(s34+s45)^2)+(57*(2*s34*(s45-s51)^2*s51+s45*(s45-s51)*s51^2+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34)^2)-(18*(-3*s34^2*(s45-s51)+2*s34*(s45^2-3*s45*s51+3*s51^2)+s51*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(s12-s34-s51))-(57*(4*s23^3+s23^2*(6*s45-8*s51)+s45*(s45-s51)^2+s23*(4*s45^2-7*s45*s51+4*s51^2)))/((s12-s23-s45)*(s34+s45)^2))/108,
p[4]->-1/9,
p[5]->(-56+(27*s23^2)/(s45*(-s12+s23+s45))-(27*(s23+s34-s51))/s45-(27*s51)/(s12-s34-s51)-(27*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(27*s51^2)/(s45*(s12-s34-s51))+(54*s34)/(-s23+s34+s51)+(27*s34^2)/(s45*(-s23+s34+s51))+(27*s34*(-s45+s51))/((s12-s23-s45)*(s12-s34-s51)))/54,
p[6]->(-21-(12*s51)/(s12-s23-s45)+(91*s51)/s45+(24*s51)/(s12-s34-s51)-(36*s51)/(s23-s34-s51)+(71*s51^2)/((s12-s34)*(s12-s23-s45))-(71*s51^2)/((s12-s23-s45)*s45)-(24*s51^2)/(s12*(s12-s34-s51))+(18*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(6*s51^2)/(s45*(s12-s34-s51))-(18*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(18*s51^2)/(s45*(s23-s34-s51))+(6*s51^3)/(s12^2*s23-s12*s23*s34)-(19*s51^3)/((s12-s34)^2*(s12-s23-s45))+(6*s51^3)/(s12*(s12-s34)*(s12-s23-s45))+(13*s51^3)/((s12-s34)*(s12-s23-s45)*s45)-(18*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))+(6*s51^3)/(s12*s45*(s12-s34-s51))-(24*s51)/(s34+s51)-(24*s51^2)/(s12*(s34+s51))+(12*s51^2)/((s12-s23-s45)*(s34+s51))+(12*s51^2)/(s45*(s34+s51))-(18*s51^3)/(s12*(s12-s23-s45)*(s34+s51))-(18*s34^2)/(s45*(-s23+s34+s51))+(3*s23^2*(13*s34+15*s51))/(s45*(-s12+s23+s45)*(s34+s51))+(6*s51^3)/(s12*s34*s45+s12*s45*s51)-(6*s51^3)/(s23*s34*s45+s23*s45*s51)-(s23*(-39*s12*s34+39*s23*s34+57*s34^2-45*s12*s51+45*s23*s51+160*s34*s51+103*s51^2))/(s45*(-s12+s23+s45)*(s34+s51))+((s45-s51)*(s34*s45+(-s12+s45)*s51)^2*(-13*s12^2+6*s34*s51+13*s12*(s34+s51)))/(s12*s23^2*(s12-s34)^2*s45*(s12-s34-s51))+s34*(57/(s12-s23-s45)+(2*(-29/(s12-s34)-9/(s12-s34-s51)+9/(s23-s34-s51))*s51)/(s12-s23-s45)+(19*s51^2)/((s12-s34)^2*(s12-s23-s45))-36/(-s23+s34+s51)+(18-(77*s51^2)/((s12-s34)*(s12-s23-s45))+(19*s51^3)/((s12-s34)^2*(s12-s23-s45))+(18*s51)/(-s23+s34+s51))/s45)+(s51*(70-(6*s45)/s12-(52*s45)/(s12-s34)+(71*s51)/(s12-s34)+(36*s51)/(s23-s34-s51)-(19*s51^2)/(s12-s34)^2+(13*s51^2)/(s12*s45-s34*s45)-(18*s51^2)/((-s12+s23+s45)*(s23-s34-s51))+(24*s51)/(s34+s51)-(18*s51^2)/((-s12+s23+s45)*(s34+s51))+(s51*(-83-(18*s51)/(s23-s34-s51)))/s45)+(s34*(s45-s51)*(s12^2*(44*s45-83*s51)+s34^2*(44*s45-83*s51)-96*s34*s51^2-19*s51^2*(2*s45+s51)+s12*(-88*s34*s45+166*s34*s51+96*s51^2)))/((s12-s34)^2*s45*(-s12+s34+s51)))/s23)/36,
p[7]->((10*s23^2-38*s23*s34+19*s34^2-20*s23*s51+38*s34*s51+10*s51^2)*(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51)))/(18*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
p[8]->-1/6*(s23^4*s34*(s34+4*s45)*s51-s23*s45*(s34^2+s45^2)*(s45-s51)*(s34+s51)^2+s45^2*(s45-s51)^2*(s34+s51)^3+s23^2*(s34+s51)*(s45^2*(s45-3*s51)*s51+s34^3*(-s45+s51)+s34*s45*s51*(-s45+s51)+s34^2*s51*(s45+s51))+s23^3*(s34*s45*(7*s45-2*s51)*s51+2*s45^2*s51^2+s34^3*(s45+s51)+s34^2*(s45^2+3*s45*s51+s51^2))+s12^2*(s23-s51)*(s23^3*s51-s23*(s34-s45)*(s45-s51)*(s34+s51)-(s45-s51)^2*(s34+s51)^2+s23^2*(5*s45*s51+s34*(s45+s51)))-s12*(2*s23^4*(s34+2*s45)*s51+s45*(s45-s51)^2*(s34+s51)^2*(s34+2*s51)+s23^3*(s45*(5*s45-2*s51)*s51+2*s34^2*(s45+s51)+s34*s45*(s45+8*s51))-s23*(s45-s51)*(s34+s51)*(2*s34^2*(s45-s51)+s45*(3*s45-s51)*s51+2*s34*(s45^2-s51^2))+s23^2*(-2*s34^3*(s45-s51)+s45*s51*(s45^2-5*s45*s51-3*s51^2)+s34^2*(s45^2-3*s45*s51+2*s51^2)+s34*(s45^3-8*s45*s51^2))))/(s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)),
p[9]->(-3*s45^3*(s45-s51)*(s34+s51)^2+3*s23*s45^2*(s34+s51)*(s34*(s45-2*s51)+(4*s45-5*s51)*s51)-s12^3*(10*s23^3+3*s23*(4*s45-5*s51)*s51+3*s51^2*(-s45+s51)+s23^2*(29*s45+2*s51))+s23^2*s45*(10*s34^3+2*s34*(41*s45-14*s51)*s51+5*(7*s45-2*s51)*s51^2+s34^2*(35*s45+4*s51))+s23^3*(10*s34^3+20*s45*s51^2+s34*s51*(61*s45+10*s51)+s34^2*(29*s45+23*s51))+s12^2*(-3*s45*(s45-s51)*s51*(2*s34+3*s51)+s23^3*(30*s34+29*s45+23*s51)+s23^2*(68*s34*s45+29*s45^2+4*s34*s51+75*s45*s51-8*s51^2)+3*s23*(2*s34*s45^2+s34*s45*s51+8*s45^2*s51-5*s34*s51^2-6*s45*s51^2-5*s51^3))-s12*(-3*s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2)+s23^3*(30*s34^2+58*s34*s45+46*s34*s51+61*s45*s51+10*s51^2)+s23^2*(s34^2*(49*s45+2*s51)+s51*(73*s45^2+27*s45*s51-10*s51^2)+s34*(64*s45^2+79*s45*s51-8*s51^2))+3*s23*s45*(s34^2*(2*s45-3*s51)+s51*(4*s45^2+3*s45*s51-10*s51^2)+2*s34*(s45^2+3*s45*s51-6*s51^2))))/(18*s23^2*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
p[10]->((s23*s34+s45*(s34-s51)+s12*(-s23+s51))*(19*s12^2+19*s34^2-9*s45^2+38*s34*s51+18*s45*s51+10*s51^2-38*s12*(s34+s51)))/(18*(s12-s23-s45)*s45*(-s12+s34+s51)^2),
p[11]->(-3*s23^5*s34*(s34+s45)-s12^4*(s23-s51)^3+s23*s45*(s34^2+s45*(2*s45-5*s51))*s51*(s34+s51)^2+s45^2*s51^2*(s34+s51)^3+3*s23^4*(s34+s45)*(s34^2-2*s34*s45+2*s34*s51+s45*s51)+s23^2*(s34+s51)*(s34^3*(-s45+s51)+s45^2*s51*(-2*s45+7*s51)+s34*s45*(2*s45^2+s51^2)+s34^2*(s45^2-3*s45*s51+s51^2))-s23^3*(s34^4-3*s45^2*(s45-2*s51)*s51+s34^3*(-4*s45+5*s51)+s34^2*(-2*s45^2-3*s45*s51+4*s51^2)+s34*s45*(3*s45^2-8*s45*s51+7*s51^2))-s12^3*(s23-s51)*(3*s23^3+s23^2*(-4*s34+s45-8*s51)-s51*(2*s51*(s45+s51)+s34*(s45+2*s51))+s23*(-(s34*(s45-6*s51))+s51*(s45+7*s51)))+s12^2*(-3*s23^5+3*s23^4*(3*s34-s45+4*s51)-s23^3*(6*s34^2-6*s34*s45+s45^2+27*s34*s51+19*s51^2)+s23*s51*(s34^2*(s45-7*s51)+s34*(2*s45^2-11*s45*s51-13*s51^2)+2*s51*(s45^2-7*s45*s51-3*s51^2))+s51^2*(s34^2*(2*s45+s51)+s51*(s45^2+4*s45*s51+s51^2)+s34*(s45^2+6*s45*s51+2*s51^2))+s23^2*(-3*s34^2*(s45-4*s51)+s51*(-2*s45^2+13*s45*s51+15*s51^2)+s34*(s45^2-s45*s51+29*s51^2)))+s12*(3*s23^5*(2*s34+s45)-3*s23^4*(3*s34^2-2*s34*s45-s45^2+6*s34*s51+4*s45*s51)-s45*s51^2*(s34+s51)^2*(s34+2*(s45+s51))+s23^3*(4*s34^3+2*s45*s51*(-4*s45+11*s51)+s34^2*(-9*s45+21*s51)+s34*(2*s45^2-3*s45*s51+20*s51^2))+s23^2*(3*s34^3*(s45-2*s51)+s34^2*(-2*s45^2+5*s45*s51-16*s51^2)-s45*s51*(s45^2-4*s45*s51+22*s51^2)+s34*(s45^3-2*s45^2*s51-17*s45*s51^2-10*s51^3))+s23*s51*(-2*s34^3*(s45-s51)+s34^2*(-2*s45^2+6*s45*s51+4*s51^2)+s45*s51*(-2*s45^2+3*s45*s51+11*s51^2)+s34*(-2*s45^3+s45^2*s51+19*s45*s51^2+2*s51^3))))/(6*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)),
p[12]->(-10*s23^5*s34-3*s12^3*(s23-s51)^3-3*s23*s45^2*(-2*s34+s45-5*s51)*s51*(s34+s51)-3*s45^3*s51*(s34+s51)^2+s23^4*(23*s34^2-7*s34*s45+20*s34*s51+10*s45*s51)-3*s12^2*(s23-s51)*(5*s23^3+s23^2*(-5*s34+s45-10*s51)-s45*s51*(2*s34+3*s51)+s23*(-(s34*s45)+5*s34*s51+2*s45*s51+5*s51^2))-s23^3*(10*s34^3+s45*s51*(3*s45+20*s51)+s34^2*(-26*s45+23*s51)+s34*(-6*s45^2+21*s45*s51+10*s51^2))+s23^2*s45*(-10*s34^3+s34^2*(3*s45-4*s51)+s51*(-3*s45^2-12*s45*s51+10*s51^2)+s34*(3*s45^2-24*s45*s51+28*s51^2))+s12*(10*s23^5-s23^4*(8*s34+3*s45+30*s51)+3*s45^2*s51*(s34^2+4*s34*s51+3*s51^2)+s23^3*(-2*s34^2+15*s34*s45-3*s45^2+16*s34*s51-24*s45*s51+30*s51^2)-3*s23*s45*s51*(3*s34^2+12*s34*s51+s51*(s45+10*s51))+s23^2*(2*s34^2*(-6*s45+s51)+s51*(-3*s45^2+57*s45*s51-10*s51^2)+s34*(3*s45^2+21*s45*s51-8*s51^2))))/(18*s23^2*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
p[13]->(-3*s23^3*s34^2*(s34+s45)-s45^3*(s45-s51)*(s34+s51)^2-s23^2*s34*s45*(3*s34^2+s34*s45-2*s45*s51)+s23*s45^2*(s34+s51)*(s34*s45-2*s34*s51-s45*s51)+s12^3*(s23+s45-s51)*(3*s23^2-4*s23*s51+s51^2)+s12^2*(-3*s23^3*(3*s34+s45)+s23*s45*(8*s45-11*s51)*s51-s45*(s45-s51)*s51*(2*s34+3*s51)+s23^2*(-9*s34*s45-3*s45^2+14*s34*s51+11*s45*s51)+s23*s34*(2*s45^2+s45*s51-5*s51^2))+s12*(3*s23^3*s34*(3*s34+2*s45)+s23^2*(s34*s45*(4*s45-11*s51)+s34^2*(9*s45-7*s51)-4*s45^2*s51)+s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2)-s23*s45*(s34^2*(2*s45-3*s51)+s45*(4*s45-7*s51)*s51+s34*(2*s45^2+s45*s51-7*s51^2))))/(6*s23^2*(s12-s34)^2*s45*(-s12+s23+s45)),
p[14]->(3*s23^3*s34*(s34+s45)^2-s12^3*(s23-s51)^3+2*s23*s45^2*(s34+2*s45)*s51*(s34+s51)-s45^3*s51*(s34+s51)^2+s23^2*s45*(3*s34^3+6*s34^2*s45+s34*s45*(3*s45-2*s51)-3*s45^2*s51)+s12^2*(s23-s51)*(s23^2*(5*s34+4*s45)+s23*s34*(s45-5*s51)-7*s23*s45*s51+s45*s51*(2*s34+3*s51))-s12*(s23^3*(7*s34^2+10*s34*s45+3*s45^2)+s23*s45*s51*(3*s34^2+5*s34*s45+7*s34*s51+11*s45*s51)+s23^2*(s34*s45*(4*s45-17*s51)+s34^2*(4*s45-7*s51)-11*s45^2*s51)-s45^2*s51*(s34^2+4*s34*s51+3*s51^2)))/(6*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2),
pe[1]->(19*s12*(s12^3*(s23-s51)^2+s45^2*(2*s34+s45)*(s23+s45-s51)*s51-s12^2*(s23^2*(2*s34+s45)+s23*(s34+s45)*(s45-4*s51)+s34*(s45^2-2*s45*s51+2*s51^2)+s45*(s45^2-3*s45*s51+3*s51^2))+s12*(s23^2*s34*(s34+s45)+s23*(2*s34*s45*(s45-3*s51)+s45^2*(s45-3*s51)+s34^2*(s45-2*s51))+s45*(s34*(s45-2*s51)^2+s45*(s45^2-4*s45*s51+3*s51^2)))))/(9*s23^2*(s12-s34)*s45*(-s12+s23+s45)*(s34+s45)),
pe[2]->(2*s12^2)/(3*s12*s45-3*s23*s45-3*s45^2),
pe[3]->(2*s12^2*(s23*(s34+s45)+s12*(-s23+s51)-s45*(s34+s51)))/(s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)),
pe[4]->-1/9*(s12*(-6*s34*s45^2*(s23+s45-s51)*s51*(s34+s51)^2*(-s23+s34+s51)+s12^4*(13*(s45-s51)*s51*(s34+s51)^2+s23^3*(39*s34+45*s51)+s23^2*(-57*s34^2+57*s34*s45-154*s34*s51+45*s45*s51-103*s51^2)+s23*(s34+s51)*(-57*s34*s45+70*s34*s51-58*s45*s51+71*s51^2))+s12^3*(-13*(s45-s51)*(s34+s51)^2*(s34*(s45+s51)+s51*(2*s45+s51))-3*s23^3*(39*s34^2+15*s51*(s45+s51)+s34*(19*s45+60*s51))+s23*(s34+s51)*(2*s34^2*(57*s45-70*s51)+s34*(70*s45^2+52*s45*s51-187*s51^2)+s51*(71*s45^2-39*s45*s51-71*s51^2))+s23^2*(171*s34^3+s34^2*(-57*s45+455*s51)+s51*(-45*s45^2+71*s45*s51+103*s51^2)+s34*(-57*s45^2+50*s45*s51+399*s51^2)))+s12*(-(s45*(s45-s51)*(s34+s51)^2*(s34^2*(13*s45-6*s51)+2*s34*(13*s45-6*s51)*s51+13*s45*s51^2))-3*s23^3*s34*(13*s34^3+15*s45*s51^2+15*s34*s51*(2*s45+s51)+s34^2*(19*s45+30*s51))+s23^2*(57*s34^5-6*s34*s45*(s45-13*s51)*s51^2+13*s45^2*s51^3+3*s34^4*(19*s45+49*s51)+3*s34^2*s51*(-17*s45^2+71*s45*s51+13*s51^2)+s34^3*(-44*s45^2+204*s45*s51+129*s51^2))+s23*(s34+s51)*(13*s45^2*(s45-2*s51)*s51^2+s34*s45*s51*(26*s45^2-32*s45*s51-21*s51^2)+s34^3*(44*s45^2-57*s45*s51+6*s51^2)+s34^2*(13*s45^3+32*s45^2*s51-72*s45*s51^2+6*s51^3)))+s12^2*(3*s23^3*(39*s34^3+15*s45*s51^2+15*s34*s51*(3*s45+2*s51)+s34^2*(38*s45+75*s51))+(s45-s51)*(s34+s51)^2*(13*s34^2*s45+13*s45*s51*(s45+2*s51)+s34*(13*s45^2+39*s45*s51-6*s51^2))-s23^2*(171*s34^4+4*s45*s51^2*(-8*s45+29*s51)+s34^3*(57*s45+448*s51)+s34*s51*(-109*s45^2+322*s45*s51+142*s51^2)+s34^2*(-101*s45^2+299*s45*s51+425*s51^2))+s23*(s34+s51)*(s34^3*(-57*s45+70*s51)+s45*s51*(-13*s45^2-45*s45*s51+97*s51^2)+s34^2*(-114*s45^2+63*s45*s51+110*s51^2)+s34*(-13*s45^3-135*s45^2*s51+187*s45*s51^2+46*s51^3)))))/(s23^2*(s12-s34)^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)),
pe[5]->(2*s12^2*(10*s23^2-38*s23*s34+19*s34^2-20*s23*s51+38*s34*s51+10*s51^2))/(9*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
pe[6]->(2*s12^2*(-(s23^3*(s34-2*s45)*s51)+s45*(s45-s51)^2*(s34+s51)^2+s23*(s45-s51)*(s34+s51)*(s34^2-s45^2+s34*(s45+s51))-s23^2*(-(s45*(s45-3*s51)*s51)+s34^2*(s45+s51)+s34*(s45+s51)^2)+s12*(s23^3*s51-s23*(s34-s45)*(s45-s51)*(s34+s51)-(s45-s51)^2*(s34+s51)^2+s23^2*(-(s45*s51)+s34*(s45+s51)))))/(3*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)),
pe[7]->(2*s12^2*(3*s45^2*(s45-s51)*(s34+s51)-3*s23*s45*(2*s34*s45-3*s34*s51+4*s45*s51-5*s51^2)+s23^2*(10*s34^2-9*s34*s45+23*s34*s51-15*s45*s51+10*s51^2)+s12^2*(10*s23^2+3*(s45-s51)*s51+s23*(-9*s45+12*s51))+s12*(s23^2*(-20*s34+9*s45-23*s51)-3*s45*(s45-s51)*(s34+2*s51)+3*s23*(3*s34*s45+3*s45^2-4*s34*s51-5*s51^2))))/(9*s23^2*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
pe[8]->(s12*(s12^5*(19*s23-13*s34+6*s45-19*s51)*(s23-s51)^2-6*s45^2*(s34+s45)*(s23+s45-s51)*s51*(s34+s51)*(-s23+s34+s51)^2+s12^4*(19*s23^4-s23^3*(121*s34+64*s45+95*s51)-s23*s51*(122*s34^2+85*s34*s45-18*s45^2+261*s34*s51+128*s45*s51+133*s51^2)+s23^2*(96*s34^2+58*s34*s45+312*s34*s51+160*s45*s51+171*s51^2)+s51*(13*s34^2*(s45+2*s51)+2*s51*(-9*s45^2+16*s45*s51+19*s51^2)+s34*(-6*s45^2+27*s45*s51+70*s51^2)))+s12^3*(-(s23^4*(89*s34+70*s45+19*s51))+s23^3*(299*s34^2+318*s34*s45+57*s45^2+394*s34*s51+318*s45*s51+76*s51^2)+s23*s51*(166*s34^3+12*s34^2*(24*s45+35*s51)+s51*(47*s45^2+342*s45*s51+76*s51^2)+s34*(65*s45^2+600*s45*s51+342*s51^2))-s23^2*(210*s34^3+s34^2*(248*s45+662*s51)+s51*(109*s45^2+508*s45*s51+114*s51^2)+s34*(57*s45^2+752*s45*s51+584*s51^2))-s51*(13*s34^3*(2*s45+s51)+s34^2*(-5*s45^2+104*s45*s51+57*s51^2)+s51*(-18*s45^3-5*s45^2*s51+82*s45*s51^2+19*s51^3)+s34*(-12*s45^3-22*s45^2*s51+166*s45*s51^2+63*s51^3)))-s12*(51*s23^4*(s34+s45)^2*(s34+s51)+s45*s51*(s34+s51)^2*(s34^2*(7*s45+6*s51)+s34*(-24*s45^2+38*s45*s51+12*s51^2)+s45*(-12*s45^2-6*s45*s51+31*s51^2))-s23^3*(114*s34^4+6*s34^3*(43*s45+34*s51)+3*s34^2*(64*s45^2+153*s45*s51+36*s51^2)+2*s45^2*(9*s45^2+92*s51^2)+s34*s45*(66*s45^2+274*s45*s51+273*s51^2))-3*s23*s51*(s34^4*(19*s45+2*s51)-2*s45^2*s51*(s45^2+2*s45*s51-24*s51^2)+s34^3*(38*s45^2+63*s45*s51+4*s51^2)+s34^2*(-2*s45^3+114*s45^2*s51+75*s45*s51^2+2*s51^3)+s34*s45*(-2*s45^3-6*s45^2*s51+124*s45*s51^2+31*s51^3))+3*s23^2*(19*s34^5+s34^4*(44*s45+53*s51)+2*s45^2*s51*(s45^2-s45*s51+41*s51^2)+s34^3*(35*s45^2+144*s45*s51+55*s51^2)+s34^2*(14*s45^3+116*s45^2*s51+184*s45*s51^2+21*s51^3)+s34*s45*(4*s45^3+8*s45^2*s51+165*s45*s51^2+84*s51^3)))+s12^2*(s23^4*(s34+s45)*(121*s34+51*s45+70*s51)-s23^3*(311*s34^3+s34^2*(512*s45+503*s51)+s34*(231*s45^2+745*s45*s51+216*s51^2)+s45*(30*s45^2+223*s45*s51+254*s51^2))-s23*s51*(70*s34^4+s34^3*(248*s45+222*s51)+2*s34*s51*(179*s45^2+329*s45*s51+44*s51^2)+s34^2*(191*s45^2+686*s45*s51+240*s51^2)+s45*(6*s45^3-30*s45^2*s51+209*s45*s51^2+202*s51^3))+s23^2*(184*s34^4+s34^3*(316*s45+566*s51)+2*s34^2*(72*s45^2+521*s45*s51+305*s51^2)+s34*(6*s45^3+469*s45^2*s51+1080*s45*s51^2+228*s51^3)+s45*(-6*s45^3+12*s45^2*s51+337*s45*s51^2+342*s51^3))+s51*(13*s34^4*s45+s34^3*(8*s45^2+77*s45*s51+6*s51^2)+s34^2*(-30*s45^3+42*s45^2*s51+171*s45*s51^2+12*s51^3)+2*s45*s51*(-3*s45^3-15*s45^2*s51+22*s45*s51^2+22*s51^3)+s34*(-6*s45^4-60*s45^3*s51+78*s45^2*s51^2+151*s45*s51^3+6*s51^4)))))/(9*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)),
pe[9]->(-2*s12^2*(19*s12^2+19*s34^2-9*s45^2+38*s34*s51+18*s45*s51+10*s51^2-38*s12*(s34+s51)))/(9*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
pe[10]->(2*s12^2*(-3*s23^4*(s34+s45)+s12^3*(s23-s51)^2-s45*s51^2*(s34+s51)^2+3*s23^3*(s34+s45)*(s34-s45+2*s51)-s23^2*(s34+s51)*(s34^2-s34*s45-2*s45^2+4*s34*s51+7*s45*s51)+s12^2*(s23-s51)*(3*s23^2+s23*(-3*s34+s45-5*s51)+s51*(2*s34+s45+2*s51))+s23*s51*(s34+s51)*(s34^2+s34*(2*s45+s51)+s45*(-2*s45+5*s51))+s12*(3*s23^4+s23^3*(-6*s34+3*s45-9*s51)+s51^2*(s34+s51)*(s34+2*s45+s51)-s23*s51*(4*s34^2+2*s34*s45-2*s45^2+9*s34*s51+5*s45*s51+5*s51^2)+s23^2*(3*s34^2-2*s34*s45+s45^2+13*s34*s51+10*s51^2))))/(3*s23^2*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)),
pe[11]->(2*s12^2*(-10*s23^4+3*s12^2*(s23-s51)^2+3*s23*s45*(-3*s34+s45-5*s51)*s51+3*s45^2*s51*(s34+s51)+s23^3*(23*s34+3*s45+20*s51)+s23^2*(-10*s34^2+3*s34*s45+3*s45^2-23*s34*s51+12*s45*s51-10*s51^2)+3*s12*(5*s23^3+s23^2*(-4*s34+s45-10*s51)-s45*s51*(s34+2*s51)+s23*s51*(4*s34+s45+5*s51))))/(9*s23^2*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
pe[12]->(-2*s12^2*(3*s23^2*s34*(s34+s45)-3*s12*s23^2*(2*s34+s45)+s12^2*(3*s23-s51)*(s23+s45-s51)-s45^2*(s45-s51)*(s34+s51)+s12*s45*(s45-s51)*(s34+2*s51)-s12*s23*(3*s34*s45+3*s45^2-4*s34*s51-5*s45*s51)+s23*s45*(2*s34*s45-3*s34*s51-s45*s51)))/(3*s23^2*(s12-s34)^2*s45*(-s12+s23+s45)),
pe[13]->(2*s12^2*(3*s23^2*(s34+s45)^2+s12^2*(s23-s51)^2-s23*s45*(3*s34+4*s45)*s51+s45^2*s51*(s34+s51)-s12*(4*s23^2*(s34+s45)-2*s23*(2*s34+3*s45)*s51+s45*s51*(s34+2*s51))))/(3*s23^2*s45*(-s12+s23+s45)*(s34+s45)^2)
}}


==> anc/remainder/qgqaa_twoloop_pmpmm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],(-3*p[1])/5-p[3]-p[4]+(tr5*(-3*pe[1]-5*(pe[3]+pe[4])))/20},
{F[1,1,6]^2,(-5*p[2])/3+(3*(p[3]+p[4]))/5+(tr5*(-25*pe[2]+9*(pe[3]+pe[4])))/60},
{F[1,1,6]^3,p[2]+(tr5*pe[2])/4},
{F[1,1,7],p[3]+(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,7],(5*p[2])/3-(3*p[3])/5+(tr5*(25*pe[2]-9*pe[3]))/60},
{F[1,1,6]^2*F[1,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,6]*F[1,1,10],(5*p[2])/3-(3*p[4])/5+(tr5*(25*pe[2]-9*pe[4]))/60},
{F[1,1,6]^2*F[1,1,10],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,1,10],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[1,1,7]*F[1,1,10],p[2]+(tr5*pe[2])/4},
{F[2,1,8],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[2,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,14],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[2,1,14],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,(-5*p[2])/18-(5*tr5*pe[2])/72},
{F[1,1,6]*tci[1,1]^2,p[2]/6+(tr5*pe[2])/24}
},{
p[1]->(10*(s12^4*(s23-s51)^3*(s23+s45-s51)-2*s45^4*(s45-s51)*s51*(s34+s51)^2+s23^4*s34*(s34+s45)*(s34^2+s34*s45-s45*s51)+s23^2*s45^2*(s34^4+2*s34^3*s45+s34^2*(s45-s51)^2+2*s34*s45*(s45-s51)*s51+s45*(3*s45-2*s51)*s51^2)-s12^3*(s23-s51)*(s23+s45-s51)*(2*s23^2*(2*s34+s45)+s23*s34*(s45-4*s51)-7*s23*s45*s51+s45*s51*(2*s34+5*s51))+s23*s45^3*s51*(s34^2*(-3*s45+s51)+s51*(2*s45^2-5*s45*s51+s51^2)+2*s34*(s45^2-4*s45*s51+s51^2))+s23^3*s45*(2*s34^4+4*s34^3*s45+s45^2*s51^2+s34*s45*s51*(-s45+s51)+s34^2*(2*s45^2-2*s45*s51+s51^2))+s12^2*(s23+s45-s51)*(s23^3*(6*s34^2+6*s34*s45+s45*(s45-s51))+s23*s45*s51*(2*s34^2+3*s34*s45+10*s34*s51+17*s45*s51-s51^2)-s45^2*s51*(s34^2+8*s34*s51+9*s51^2)+s23^2*(2*s34*s45*(s45-8*s51)+3*s34^2*(s45-2*s51)+s45*s51*(-9*s45+2*s51)))+s12*(-(s23^4*(2*s34+s45)*(2*s34^2+2*s34*s45-s45*s51))+s45^3*(s45-s51)*s51*(3*s34^2+10*s34*s51+7*s51^2)+s23^3*(4*s45^2*(s45-s51)*s51+s34^3*(-7*s45+4*s51)+s34^2*s45*(-10*s45+11*s51)+s34*s45*(-3*s45^2+13*s45*s51-4*s51^2))+s23*s45^2*s51*(s34^2*(s45+2*s51)+s51*(-10*s45^2+19*s45*s51-2*s51^2)+s34*(-4*s45^2+10*s45*s51+4*s51^2))+s23^2*s45*(s34^3*(-3*s45+2*s51)+s34^2*(-4*s45^2+6*s45*s51-5*s51^2)+s45*s51*(3*s45^2-16*s45*s51+5*s51^2)-s34*(s45^3-6*s45^2*s51+15*s45*s51^2-2*s51^3)))))/(9*s23^2*s45^2*(-s12+s23+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[2]->(-2*(s23^4*s34*(2*s34^3+4*s34^2*s45+3*s34*s45^2+s45^3)+2*s12^4*(s23-s51)^3*(s23+s45-s51)+2*s23*s45^4*(-s34+s45-2*s51)*s51*(s34+s51)-2*s45^4*(s45-s51)*s51*(s34+s51)^2+s23^3*s45*(4*s34^4+8*s34^3*s45+6*s34^2*s45^2+2*s34*s45^3-s45^3*s51)-2*s12^3*(s23-s51)*(s23+s45-s51)*(2*s23^2*(2*s34+s45)+s23*s34*(s45-4*s51)-6*s23*s45*s51+2*s45*s51*(s34+2*s51))+s23^2*s45^2*(2*s34^4+4*s34^3*s45+3*s34^2*s45^2-s45^2*(s45-3*s51)*s51+s34*s45^2*(s45+2*s51))+s12^2*(s23+s45-s51)*(3*s23^3*(2*s34+s45)^2+2*s23*s45*(2*s34+3*s45)*s51*(s34+4*s51)+s23^2*(4*s34*s45*(s45-7*s51)+6*s34^2*(s45-2*s51)-15*s45^2*s51)-2*s45^2*s51*(s34^2+6*s34*s51+6*s51^2))-s12*(s23^4*(2*s34+s45)^3+s23^3*(s45^3*(s45-7*s51)+2*s34^3*(7*s45-4*s51)+9*s34*s45^2*(s45-2*s51)+20*s34^2*s45*(s45-s51))-4*s45^3*(s45-s51)*s51*(s34^2+3*s34*s51+2*s51^2)-2*s23*s45^2*s51*(2*s34^2*s51+2*s45*s51*(-3*s45+5*s51)+s34*(-3*s45^2+5*s45*s51+4*s51^2))+s23^2*s45*(s34^3*(6*s45-4*s51)-6*s45^2*(s45-3*s51)*s51+2*s34^2*(4*s45^2-5*s45*s51+4*s51^2)+s34*s45*(3*s45^2-8*s45*s51+20*s51^2)))))/(3*s23^2*s45^4*(-s12+s23+s45)^2),
p[3]->(10*(-2*s12^5*(s23-s51)^3*(s23+s45-s51)-s45^4*(s45-s51)*s51*(s34+s51)^2*(2*s34+3*s45+2*s51)+s23^4*s34*(s34+s45)^2*(2*s34^2+3*s34*s45+s45^2+2*s34*s51)+s12^4*(s23-s51)*(s23+s45-s51)*(2*s23*s34*(s45-6*s51)+2*s34*s51*(2*s45+s51)+s23^2*(10*s34+7*s45+2*s51)-2*s23*s51*(9*s45+2*s51)+s51^2*(11*s45+2*s51))+s23^3*s45*(4*s34^5+2*s34*s45^4-s45^4*s51+2*s34^2*s45^2*(5*s45+2*s51)+2*s34^4*(7*s45+2*s51)+2*s34^3*s45*(9*s45+4*s51))-s23*s45^4*s51*(s34+s51)*(2*s34^2-4*s45^2+5*s45*s51+4*s51^2+s34*(s45+6*s51))+s23^2*s45^2*(2*s34^5+s34*s45^2*(s45+2*s51)^2+s34^4*(7*s45+2*s51)+s34^2*s45^2*(5*s45+4*s51)+s34^3*s45*(9*s45+4*s51)+s45^2*s51*(-s45^2+5*s45*s51+2*s51^2))-s12^3*(s23+s45-s51)*(s23^3*(2*s34+s45)*(10*s34+9*s45+4*s51)-2*s45*s51*(4*s51^2*(3*s45+s51)+s34^2*(s45+2*s51)+3*s34*s51*(3*s45+2*s51))+s23^2*(4*s34^2*(2*s45-7*s51)-8*s45*s51*(5*s45+2*s51)+s34*(7*s45^2-66*s45*s51-16*s51^2))+s23*s51*(5*s45*s51*(11*s45+4*s51)+s34^2*(6*s45+8*s51)+s34*(9*s45^2+50*s45*s51+8*s51^2)))-s12*(-2*s45^3*(s45-s51)*s51*(s34+s51)*(2*s34^2+4*s34*s45+6*s34*s51+7*s45*s51+4*s51^2)+s23^4*(s34+s45)*(10*s34^3+s45^3+2*s34^2*(9*s45+4*s51)+s34*s45*(9*s45+4*s51))+s23^3*(2*s34^4*(9*s45-4*s51)+s34^2*s45*(45*s45^2-29*s45*s51-20*s51^2)+s34*s45^2*(15*s45^2-29*s45*s51-16*s51^2)+s34^3*(49*s45^2-18*s45*s51-8*s51^2)+s45^3*(s45^2-11*s45*s51-4*s51^2))-s23*s45^2*s51*(4*s34^3*s51-4*s34^2*(s45^2-4*s45*s51-3*s51^2)+s45*s51*(-23*s45^2+25*s45*s51+20*s51^2)+s34*(-13*s45^3+5*s45^2*s51+42*s45*s51^2+8*s51^3))+s23^2*s45*(s34^4*(8*s45-4*s51)+s34^3*(21*s45^2-10*s45*s51+4*s51^2)+s45^2*s51*(-10*s45^2+29*s45*s51+16*s51^2)+2*s34^2*(9*s45^3-8*s45^2*s51+11*s45*s51^2+4*s51^3)+s34*s45*(5*s45^3-14*s45^2*s51+41*s45*s51^2+20*s51^3)))+s12^2*(s23^4*(20*s34^3+s45^2*(5*s45+2*s51)+6*s34^2*(7*s45+2*s51)+3*s34*s45*(9*s45+4*s51))+s23^3*(32*s34^3*(s45-s51)+2*s34*s45*(18*s45^2-41*s45*s51-20*s51^2)+s45^2*(5*s45^2-33*s45*s51-16*s51^2)+3*s34^2*(21*s45^2-26*s45*s51-8*s51^2))+s45^2*s51*(-2*s34^3*(s45-s51)-7*s34^2*(s45^2+s45*s51-2*s51^2)+6*s34*s51*(-5*s45^2+s45*s51+4*s51^2)+2*s51^2*(-13*s45^2+7*s45*s51+6*s51^2))+s23*s45*s51*(2*s34^3*(s45-2*s51)+s45*s51*(51*s45^2-53*s45*s51-36*s51^2)+s34^2*(9*s45^2-10*s45*s51-20*s51^2)+2*s34*(8*s45^3+8*s45^2*s51-35*s45*s51^2-8*s51^3))+s23^2*(6*s34^3*(2*s45^2-3*s45*s51+2*s51^2)+s45^2*s51*(-30*s45^2+67*s45*s51+38*s51^2)+s34^2*(21*s45^3-51*s45^2*s51+56*s45*s51^2+12*s51^3)+s34*s45*(9*s45^3-60*s45^2*s51+101*s45*s51^2+44*s51^3)))))/(9*s23^2*s45^3*(-s12+s23+s45)^2*(-s12+s34+s45+s51)^2),
p[4]->(10*(2*s23^5*s34^2*(s34+s45)^2+s12^4*(2*s23-2*s34+3*s45-2*s51)*(s23-s51)^3*(s23+s45-s51)-s45^4*(-2*s34+3*s45-2*s51)*(s45-s51)*s51*(s34+s51)^2+s23*s45^4*s51*(s34+s51)*(2*s34^2-7*s34*s45+2*s45^2+8*s34*s51-9*s45*s51+6*s51^2)+2*s23^3*s45*(-2*s34^5+s34^3*s45*(5*s45-4*s51)+s34^2*s45^2*(3*s45-2*s51)-2*s34^4*s51+s34*s45^3*s51+s45^3*s51^2)-s23^4*s34^2*(s34+s45)*(2*s34^2+2*s45*(-3*s45+s51)+s34*(-5*s45+2*s51))-s23^2*s45^2*(2*s34^5-2*s34^2*s45^2*(s45-3*s51)+s34^4*(s45+2*s51)+2*s45^2*s51^2*(-2*s45+3*s51)+s34^3*s45*(-3*s45+4*s51)+2*s34*s45^2*s51*(-2*s45+5*s51))-s12^3*(s23-s51)*(s23+s45-s51)*(4*s23^3*(2*s34+s45)+s23^2*(-8*s34^2+s45*(5*s45-16*s51)+2*s34*(5*s45-8*s51))+2*s45*(-2*s34+3*s45-2*s51)*s51*(s34+2*s51)+s23*(-2*s34^2*(s45-4*s51)+s45*s51*(-17*s45+20*s51)+s34*(3*s45^2+2*s45*s51+8*s51^2)))+s12^2*(s23+s45-s51)*(2*s23^4*(6*s34^2+6*s34*s45+s45^2)+s23^3*(-12*s34^3+s34*s45*(17*s45-40*s51)+2*s45^2*(s45-8*s51)+12*s34^2*(s45-2*s51))+s45^2*s51*(2*s34-3*s45+2*s51)*(s34^2+6*s34*s51+6*s51^2)-s23*s45*s51*(4*s34^3+2*s34^2*(s45+10*s51)+3*s45*s51*(-11*s45+12*s51)+s34*(-8*s45^2+18*s45*s51+16*s51^2))+s23^2*(-6*s34^3*(s45-2*s51)+s45^2*s51*(-17*s45+38*s51)+s34^2*(5*s45^2+8*s45*s51+12*s51^2)+s34*s45*(5*s45^2-23*s45*s51+44*s51^2)))-s12*(4*s23^5*s34*(2*s34^2+3*s34*s45+s45^2)-2*s45^3*(-2*s34+3*s45-2*s51)*(s45-s51)*s51*(s34^2+3*s34*s51+2*s51^2)-s23^4*(8*s34^4-2*s34^3*(7*s45-8*s51)-10*s34*s45^2*(s45-2*s51)+4*s45^3*s51+s34^2*s45*(-31*s45+32*s51))+s23^3*(4*s45^3*s51*(-2*s45+5*s51)+s34^4*(-14*s45+8*s51)+s34^3*(7*s45^2-10*s45*s51+8*s51^2)+s34^2*s45*(27*s45^2-41*s45*s51+28*s51^2)+s34*s45^2*(8*s45^2-29*s45*s51+36*s51^2))+s23*s45^2*s51*(4*s34^3*s51+s34^2*(-10*s45^2+8*s45*s51+12*s51^2)+s45*s51*(15*s45^2-47*s45*s51+28*s51^2)+s34*(7*s45^3-43*s45^2*s51+30*s45*s51^2+8*s51^3))-s23^2*s45*(s34^4*(6*s45-4*s51)+s34^3*(-s45^2+2*s45*s51+4*s51^2)+s45^2*s51*(4*s45^2-35*s45*s51+36*s51^2)+s34^2*(-8*s45^3+14*s45^2*s51+2*s45*s51^2+8*s51^3)+s34*s45*(-2*s45^3+2*s45^2*s51-9*s45*s51^2+28*s51^3)))))/(9*s23^2*s45^3*(-s12+s23+s45)^2*(s23-s34+s45-s51)^2),
pe[1]->(-40*s12^2*(s12^3*(s23-s51)^2*(s23+s45-s51)-2*s45^3*(s45-s51)*s51*(s34+s51)-s23^3*(s34+s45)*(s34^2+s34*s45-s45*s51)+s23*s45^2*s51*(2*s45^2-5*s45*s51+s51^2-s34*(s45+s51))-s12^2*(s23+s45-s51)*(s23^2*(3*s34+2*s45)-3*s23*(s34+2*s45)*s51+s45*s51*(s34+4*s51))+s12*(s23+s45-s51)*(s23^2*(3*s34^2+4*s34*s45+s45*(s45-s51))+s23*s45*s51*(-5*s34-6*s45+s51)+s45^2*s51*(3*s34+5*s51))-s23^2*s45*(s34^3+s34^2*(2*s45-s51)+s45*s51*(-3*s45+2*s51)+s34*(s45^2-3*s45*s51+s51^2))))/(9*s23^2*s45^2*(-s12+s23+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
pe[2]->(-8*s12^2*(s23^3*(2*s34^3+4*s34^2*s45+3*s34*s45^2+s45^3)+s23^2*s45*(2*s34^3+s34*s45*(3*s45-4*s51)+s45^2*(s45-3*s51)+s34^2*(4*s45-2*s51))-2*s12^3*(s23-s51)^2*(s23+s45-s51)+2*s45^3*(s45-s51)*s51*(s34+s51)+2*s23*s45^2*s51*(-s45^2+s34*s51+2*s45*s51)+2*s12^2*(s23+s45-s51)*(s23^2*(3*s34+2*s45)-s23*(3*s34+5*s45)*s51+s45*s51*(s34+3*s51))-s12*(s23+s45-s51)*(s23^2*(6*s34^2+8*s34*s45+3*s45^2)-8*s23*s45*(s34+s45)*s51+2*s45^2*s51*(2*s34+3*s51))))/(3*s23^2*s45^4*(-s12+s23+s45)^2),
pe[3]->(40*s12^2*(2*s12^4*(s23-s51)^2*(s23+s45-s51)+s45^3*(s45-s51)*s51*(s34+s51)*(2*s34+3*s45+2*s51)+s23^3*(s34+s45)^2*(2*s34^2+3*s34*s45+s45^2+2*s34*s51)+s23^2*s45*(2*s34^4+7*s34^3*s45+s34*s45*(5*s45^2-7*s45*s51-4*s51^2)+s45^2*(s45^2-5*s45*s51-2*s51^2)+s34^2*(9*s45^2-3*s45*s51-2*s51^2))+s23*s45^2*s51*(2*s34^2*s51+s34*(-2*s45^2+7*s45*s51+2*s51^2)+s45*(-4*s45^2+5*s45*s51+4*s51^2))+s12^2*(s23+s45-s51)*(s23^2*(12*s34^2+21*s34*s45+9*s45^2+6*s34*s51+4*s45*s51)-s23*s51*(6*s34^2+27*s34*s45+24*s45^2+6*s34*s51+10*s45*s51)+s45*s51*(2*s34^2+7*s34*s45+8*s34*s51+15*s45*s51+6*s51^2))-s12^3*(s23+s45-s51)*(s23^2*(8*s34+7*s45+2*s51)-2*s23*s51*(5*s34+8*s45+2*s51)+s51*(2*s34*(s45+s51)+s51*(9*s45+2*s51)))-s12*(s23^3*(s34+s45)*(8*s34^2+13*s34*s45+5*s45^2+6*s34*s51+2*s45*s51)+s45^2*(s45-s51)*s51*(4*s34^2+8*s34*s45+10*s34*s51+11*s45*s51+6*s51^2)+s23^2*(s34^3*(8*s45-6*s51)+s45^2*(5*s45^2-19*s45*s51-10*s51^2)+2*s34*s45*(9*s45^2-16*s45*s51-8*s51^2)+3*s34^2*(7*s45^2-7*s45*s51-2*s51^2))+s23*s45*s51*(-4*s34^2*(s45-2*s51)+s34*(-14*s45^2+24*s45*s51+8*s51^2)+s45*(-16*s45^2+19*s45*s51+14*s51^2)))))/(9*s23^2*s45^3*(-s12+s23+s45)^2*(-s12+s34+s45+s51)^2),
pe[4]->(-40*s12^2*(-2*s23^4*s34*(s34+s45)^2+s12^3*(2*s23-2*s34+3*s45-2*s51)*(s23-s51)^2*(s23+s45-s51)-s45^3*(-2*s34+3*s45-2*s51)*(s45-s51)*s51*(s34+s51)+s23^3*(s34+s45)*(2*s34^3-4*s34*s45*(s45-s51)+2*s45^2*s51+s34^2*(-3*s45+2*s51))+s23^2*s45*(2*s34^4+s34^3*s45+2*s45^2*(2*s45-3*s51)*s51+s34*s45*(-2*s45^2+5*s45*s51-6*s51^2)+s34^2*(-3*s45^2+3*s45*s51-2*s51^2))+s23*s45^2*s51*(2*s34^2*s51+s34*(-4*s45^2+3*s45*s51+2*s51^2)+s45*(2*s45^2-9*s45*s51+6*s51^2))+s12*(s23+s45-s51)*(2*s23^3*(3*s34^2+4*s34*s45+s45^2)+s23^2*(-6*s34^3+s34^2*(s45-6*s51)+2*s45^2*(s45-5*s51)+8*s34*s45*(s45-2*s51))+s45^2*(-2*s34+3*s45-2*s51)*s51*(2*s34+3*s51)+2*s23*s45*s51*(4*s34^2+4*s34*s51+s45*(-5*s45+7*s51)))-s12^2*(s23+s45-s51)*(s23^3*(6*s34+4*s45)+s45*(-2*s34+3*s45-2*s51)*s51*(s34+3*s51)+s23^2*(-6*s34^2+5*s34*s45+5*s45^2-12*s34*s51-14*s45*s51)+s23*s51*(6*s34^2+3*s34*(s45+2*s51)+2*s45*(-7*s45+8*s51)))))/(9*s23^2*s45^3*(-s12+s23+s45)^2*(s23-s34+s45-s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_pmppm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],(16*p[4]+p[5]-24*p[7]-7*p[10]+204*p[23]+12*p[37]+136*p[40])/8+(tr5*(2*pe[4]+pe[5]/8-(7*pe[9])/8-4*pe[21]+(22*pe[27])/3+2*pe[35]+(3*pe[36])/2-pe[37]+17*pe[39]))/4},
{F[3,2],-p[4]+p[10]/2-6*p[23]-p[37]-4*p[40]+(tr5*(-2*pe[4]+pe[9]-2*(pe[36]+4*pe[39])))/8},
{F[3,3],(-390*p[2]+1248*p[4]-117*p[5]-1170*p[6]-117*p[10]+49140*p[12]+576*p[15]-277420*p[23]+576*p[24]+576*p[25]+576*p[26]+1404*p[28]+576*p[32]+1008*p[33]+864*p[34]+624*p[36]+156*p[37]+156*p[38]+576*p[39]-197184*p[40]-2028*p[41]+576*p[42]-576*p[43]+780*p[44]+576*p[47]+576*p[48]+144*p[49])/936+(tr5*(-130*pe[2]+416*pe[4]-39*pe[5]-390*pe[6]-39*pe[9]+16380*pe[11]+192*pe[15]+192*pe[23]+192*pe[24]+192*pe[25]+468*pe[27]+192*pe[31]+336*pe[32]+288*pe[33]+208*pe[35]+52*pe[36]+52*pe[37]+192*pe[38]-65728*pe[39]-676*pe[40]+192*pe[41]-192*pe[42]+260*pe[43]+192*pe[46]+192*pe[47]+48*pe[48]))/1248},
{F[3,4],(195*p[2]+2184*p[4]-351*p[6]+6084*p[7]-468*p[10]-3510*p[12]+288*p[15]+55744*p[23]+288*p[24]+288*p[25]+288*p[26]+12142*p[28]+288*p[32]-72*p[33]-720*p[34]+3120*p[36]-1638*p[38]+288*p[39]+46644*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/1872+(tr5*(65*pe[2]+728*pe[4]-117*pe[6]-156*pe[9]-1170*pe[11]+96*pe[15]+2704*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]-910*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]-312*pe[35]+130*pe[37]+96*pe[38]+15548*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/2496},
{F[3,5],(-1053*p[2]+312*p[4]-156*p[5]+8541*p[6]-5616*p[7]-624*p[11]+115830*p[12]+1152*p[15]-695968*p[23]+1152*p[24]+1152*p[25]+1152*p[26]-1326*p[28]+1152*p[32]+2664*p[33]+3024*p[34]-3432*p[36]+312*p[37]-78*p[38]+1152*p[39]-508404*p[40]-4602*p[41]+1152*p[42]-1152*p[43]+2730*p[44]+1152*p[47]+1152*p[48]-360*p[49])/1872+(tr5*(-351*pe[2]+104*pe[4]-52*pe[5]+2847*pe[6]-208*pe[10]+38610*pe[11]+384*pe[15]-2496*pe[21]+384*pe[23]+384*pe[24]+384*pe[25]+4134*pe[27]+384*pe[31]+888*pe[32]+1008*pe[33]+104*pe[35]+104*pe[36]-650*pe[37]+384*pe[38]-169468*pe[39]-1534*pe[40]+384*pe[41]-384*pe[42]+910*pe[43]+384*pe[46]+384*pe[47]-120*pe[48]))/2496},
{F[3,6],(-39*p[2]+1560*p[4]-78*p[5]-1755*p[6]+1404*p[7]-234*p[10]+3510*p[12]+144*p[15]+7384*p[23]+144*p[24]+144*p[25]+144*p[26]+2730*p[28]+144*p[32]-288*p[34]+1248*p[36]+312*p[37]-234*p[38]+144*p[39]+7644*p[40]-234*p[41]+144*p[42]-144*p[43]-78*p[44]+144*p[47]+144*p[48]+288*p[49])/468+(tr5*(-13*pe[2]+520*pe[4]-26*pe[5]-585*pe[6]-78*pe[9]+1170*pe[11]+48*pe[15]+624*pe[21]+48*pe[23]+48*pe[24]+48*pe[25]-234*pe[27]+48*pe[31]-96*pe[33]+104*pe[35]+104*pe[36]+78*pe[37]+48*pe[38]+2548*pe[39]-78*pe[40]+48*pe[41]-48*pe[42]-26*pe[43]+48*pe[46]+48*pe[47]+96*pe[48]))/624},
{F[3,7],(-3*p[2])/8+(9*p[6])/8+(-468*p[7]+8775*p[12]+72*p[15]-52676*p[23]+72*p[24]+72*p[25]+72*p[26]-559*p[28]+72*p[32]+180*p[33]+216*p[34]-312*p[36]+117*p[38]+72*p[39]-38610*p[40]-273*p[41]+72*p[42]-72*p[43]+273*p[44]+72*p[47]+72*p[48]-36*p[49])/156+(tr5*(-39*pe[2]+117*pe[6]+2*(2925*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+195*pe[27]+24*pe[31]+60*pe[32]+72*pe[33]-13*pe[37]+24*pe[38]-12870*pe[39]-91*pe[40]+24*pe[41]-24*pe[42]+91*pe[43]+24*pe[46]+24*pe[47]-12*pe[48])))/416},
{F[3,8],(-4*(39*p[2]-351*p[6]+234*p[7]+39*p[11]-3510*p[12]-36*p[15]+20956*p[23]-36*p[24]-36*p[25]-36*p[26]+104*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]-36*p[39]+15444*p[40]+156*p[41]-36*p[42]+36*p[43]-78*p[44]-36*p[47]-36*p[48]))/117+(tr5*(-13*pe[2]+117*pe[6]-13*pe[10]+1170*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+156*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-26*pe[37]+12*pe[38]-5148*pe[39]-52*pe[40]+12*pe[41]-12*pe[42]+26*pe[43]+12*pe[46]+12*pe[47]))/39},
{F[3,9],p[2]+(tr5*pe[2])/4},
{F[3,10],p[3]+(tr5*pe[3])/4},
{F[3,11],(-117*p[2]-312*p[4]+156*p[5]+1989*p[6]-2808*p[7]-78*p[11]+10530*p[12]+144*p[15]-58448*p[23]+144*p[24]+144*p[25]+144*p[26]-3822*p[28]+144*p[32]+144*p[33]-2184*p[36]-312*p[37]+546*p[38]+144*p[39]-47580*p[40]-546*p[41]+144*p[42]-144*p[43]+78*p[44]+144*p[47]+144*p[48]+144*p[49])/468+(tr5*(-39*pe[2]-104*pe[4]+52*pe[5]+663*pe[6]-26*pe[10]+3510*pe[11]+48*pe[15]-1248*pe[21]+48*pe[23]+48*pe[24]+48*pe[25]+1014*pe[27]+48*pe[31]+48*pe[32]-104*pe[35]-104*pe[36]-130*pe[37]+48*pe[38]-15860*pe[39]-182*pe[40]+48*pe[41]-48*pe[42]+26*pe[43]+48*pe[46]+48*pe[47]+48*pe[48]))/624},
{F[3,12],(429*p[2]+1560*p[4]-78*p[5]+351*p[6]-1404*p[7]-234*p[10]+3510*p[12]+576*p[15]+14248*p[23]+576*p[24]+576*p[25]+576*p[26]+4914*p[28]+576*p[32]-216*p[33]-1584*p[34]-624*p[36]+312*p[37]-234*p[38]+576*p[39]+7644*p[40]-702*p[41]+576*p[42]-576*p[43]-78*p[44]+576*p[47]+576*p[48]+1368*p[49])/1872+(tr5*(143*pe[2]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+1170*pe[11]+192*pe[15]-624*pe[21]+192*pe[23]+192*pe[24]+192*pe[25]+2782*pe[27]+192*pe[31]-72*pe[32]-528*pe[33]+104*pe[35]+104*pe[36]-234*pe[37]+192*pe[38]+2548*pe[39]-234*pe[40]+192*pe[41]-192*pe[42]-26*pe[43]+192*pe[46]+192*pe[47]+456*pe[48]))/2496},
{F[3,13],(195*p[2]+312*p[4]+468*p[5]+585*p[6]-24570*p[12]-288*p[15]+185120*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+131820*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/1872+(tr5*(65*pe[2]+104*pe[4]+156*pe[5]+195*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+43940*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/2496},
{F[3,14],(23*p[2])/48+p[3]/2+(5*p[4])/3-p[5]/8+(51*p[6])/16+p[7]/4-p[10]/8-(105*p[12])/8+(8*p[15])/13+(2207*p[23])/18+(8*p[24])/13+(8*p[25])/13+(8*p[26])/13+(581*p[28])/72+(8*p[32])/13-(7*p[33])/26-(23*p[34])/13-p[36]/3-(9*p[38])/8+(8*p[39])/13+(1025*p[40])/12+(7*p[41])/24+(8*p[42])/13-(8*p[43])/13+(7*p[44])/24+(8*p[47])/13+(8*p[48])/13+(3*p[49])/2-(3*p[51])/4+(tr5*(299*pe[2]+312*pe[3]+1040*pe[4]-78*pe[5]+1989*pe[6]-78*pe[9]-8190*pe[11]+384*pe[15]+208*pe[21]+384*pe[23]+384*pe[24]+384*pe[25]+4654*pe[27]+384*pe[31]-168*pe[32]-1104*pe[33]-312*pe[35]-650*pe[37]+384*pe[38]+53300*pe[39]+182*pe[40]+384*pe[41]-384*pe[42]+182*pe[43]+384*pe[46]+384*pe[47]+936*pe[48]-468*pe[50]))/2496},
{F[3,15],p[4]+(tr5*pe[4])/4},
{F[3,16],p[5]+(tr5*pe[5])/4},
{F[3,17],(-195*p[2]+312*p[4]-156*p[5]-585*p[6]+24570*p[12]+288*p[15]-149968*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-106860*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/624+(tr5*(-65*pe[2]+104*pe[4]-52*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-35620*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/832},
{F[3,18],(195*p[2]+1560*p[4]-78*p[5]-351*p[6]+468*p[7]-234*p[10]-3510*p[12]+288*p[15]+52728*p[23]+288*p[24]+288*p[25]+288*p[26]+2990*p[28]+288*p[32]-72*p[33]-720*p[34]+624*p[36]+312*p[37]-390*p[38]+288*p[39]+38532*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/624+(tr5*(195*pe[2]+1560*pe[4]-78*pe[5]-351*pe[6]-234*pe[9]-3510*pe[11]+288*pe[15]+624*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+1846*pe[27]+288*pe[31]-72*pe[32]-720*pe[33]+312*pe[35]+312*pe[36]-234*pe[37]+288*pe[38]+38532*pe[39]+78*pe[40]+288*pe[41]-288*pe[42]+78*pe[43]+288*pe[46]+288*pe[47]+648*pe[48]))/2496},
{F[3,19],(16*p[4]+p[5]-7*p[10]+204*p[23]+12*p[37]+136*p[40])/24+(tr5*(16*pe[4]+pe[5]-7*pe[9]+12*pe[36]+136*pe[39]))/96},
{F[3,20],p[6]+(tr5*pe[6])/4},
{F[3,21],p[7]+(tr5*(12*pe[21]-22*pe[27]-6*pe[35]+3*pe[37]))/36},
{F[3,22],(-16*p[4]+p[5]+p[10]-420*p[23]-4*p[37]-280*p[40])/8+(tr5*(-16*pe[4]+pe[5]+pe[9]-4*pe[36]-280*pe[39]))/32},
{eps5*F[3,23],p[8]+(tr5*pe[7])/4},
{F[3,24],(39*p[2]-351*p[6]+234*p[7]+39*p[11]-3510*p[12]-36*p[15]+20956*p[23]-36*p[24]-36*p[25]-36*p[26]+104*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]-36*p[39]+15444*p[40]+156*p[41]-36*p[42]+36*p[43]-78*p[44]-36*p[47]-36*p[48])/234+(tr5*(13*pe[2]-117*pe[6]+13*pe[10]-1170*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-156*pe[27]-12*pe[31]-24*pe[32]-24*pe[33]+26*pe[37]-12*pe[38]+5148*pe[39]+52*pe[40]-12*pe[41]+12*pe[42]-26*pe[43]-12*pe[46]-12*pe[47]))/312},
{eps5*F[3,25],p[9]+(tr5*pe[8])/4},
{F[3,77],p[10]+(tr5*pe[9])/4},
{F[3,79],p[11]+(tr5*pe[10])/4},
{F[4,1],(48914556*p[12]-419837401*p[23]+820551*p[28]-294881478*p[40])/9216+(tr5*(16304852*pe[11]+273517*pe[27]-98293826*pe[39]))/12288},
{F[4,2],(-105096*p[12]+443129*p[23]-17025*p[28]+346224*p[40])/1152+(tr5*(-35032*pe[11]-5675*pe[27]+115408*pe[39]))/1536},
{F[4,3],(2028*p[12]+9482*p[23]+1395*p[28]+3630*p[40])/576+(tr5*(676*pe[11]+465*pe[27]+1210*pe[39]))/768},
{F[4,4],(97068*p[12]+5838445*p[23]+130953*p[28]+3803478*p[40])/3072+(tr5*(32356*pe[11]+43651*pe[27]+1267826*pe[39]))/4096},
{F[4,5],(-2801*p[12]+11649*p[23]-566*p[28]+9414*p[40])/12+(tr5*(-2801*pe[11]-566*pe[27]+9414*pe[39]))/48},
{F[4,6],(-64794*p[12]+529879*p[23]-1204*p[28]+373251*p[40])/256+(tr5*(-64794*pe[11]-1204*pe[27]+373251*pe[39]))/1024},
{F[4,7],(-74652*p[12]+329731*p[23]-20913*p[28]+271266*p[40])/576+(tr5*(-24884*pe[11]-6971*pe[27]+90422*pe[39]))/768},
{F[4,8],(329892*p[12]-1522186*p[23]+91545*p[28]-1238262*p[40])/576+(tr5*(109964*pe[11]+30515*pe[27]-412754*pe[39]))/768},
{F[4,9],(39619572*p[12]-476340991*p[23]-2365047*p[28]-328472250*p[40])/9216+(tr5*(13206524*pe[11]-788349*pe[27]-109490750*pe[39]))/12288},
{F[4,10],(-203*p[12])/8-(1351*p[23])/48+(119*p[28])/8-32*p[40]+tr5*((-203*pe[11])/32+(119*pe[27])/32-8*pe[39])},
{F[4,11],(-660*p[12]-2642*p[23]-999*p[28]-318*p[40])/96+(tr5*(-220*pe[11]-333*pe[27]-106*pe[39]))/128},
{F[4,12],(20169876*p[12]+243151015*p[23]+9766899*p[28]+151452258*p[40])/27648+(tr5*(6723292*pe[11]+3255633*pe[27]+50484086*pe[39]))/36864},
{F[4,13],(888*p[12]-6634*p[23]-27*p[28]-4686*p[40])/48+(tr5*(296*pe[11]-9*pe[27]-1562*pe[39]))/64},
{F[4,14],(-11344092*p[12]+112333801*p[23]+183897*p[28]+78178038*p[40])/27648+(tr5*(-3781364*pe[11]+61299*pe[27]+26059346*pe[39]))/36864},
{F[4,15],(1884*p[12]-70502*p[23]-3405*p[28]-44706*p[40])/384+(tr5*(628*pe[11]-1135*pe[27]-14902*pe[39]))/512},
{F[4,16],(3196*p[12]-13310*p[23]-329*p[28]-9578*p[40])/64+(tr5*(3196*pe[11]-329*pe[27]-9578*pe[39]))/256},
{F[4,17],(-25476*p[12]+40010*p[23]-12141*p[28]+47694*p[40])/576+(tr5*(-8492*pe[11]-4047*pe[27]+15898*pe[39]))/768},
{F[4,18],(-38265672*p[12]+318635441*p[23]-781245*p[28]+224244822*p[40])/13824+(tr5*(-12755224*pe[11]-260415*pe[27]+74748274*pe[39]))/18432},
{F[4,19],(5*(3504*p[12]-11783*p[23]+681*p[28]-9732*p[40]))/432+(5*tr5*(1168*pe[11]+227*pe[27]-3244*pe[39]))/576},
{F[4,20],(-3724*p[12]+22138*p[23]-571*p[28]+16746*p[40])/144+(tr5*(-3724*pe[11]-571*pe[27]+16746*pe[39]))/576},
{F[4,21],(-36*p[12]+11362*p[23]+1071*p[28]+6054*p[40])/192+(tr5*(-12*pe[11]+357*pe[27]+2018*pe[39]))/256},
{F[4,22],(355716*p[12]+186861*p[23]+57045*p[28]-8482*p[40])/3072+(tr5*(355716*pe[11]+57045*pe[27]-8482*pe[39]))/12288},
{F[4,23],p[12]+(tr5*pe[11])/4},
{F[4,24],(12804*p[12]-23290*p[23]+3405*p[28]-23118*p[40])/144+(tr5*(4268*pe[11]+1135*pe[27]-7706*pe[39]))/192},
{eps5*F[4,25],(-p[13]-2*p[20]-3*p[50])/12+(tr5*(-pe[12]-15*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[4,26],(-426*p[12]+3119*p[23]+14*p[28]+2238*p[40])/12+(tr5*(-213*pe[11]+7*pe[27]+1119*pe[39]))/24},
{F[4,27],(61*p[12])/2-(2635*p[23])/12-(3*p[28])/2-158*p[40]+(tr5*(61*pe[11]-3*pe[27]-316*pe[39]))/8},
{eps5*F[4,28],(7*p[13]+14*p[20]+3*p[50])/12+(tr5*(7*pe[12]-3*pe[13]+14*pe[20]+3*pe[49]))/48},
{F[4,29],(51548*p[12]-210542*p[23]+10271*p[28]-169914*p[40])/576+(tr5*(51548*pe[11]+10271*pe[27]-169914*pe[39]))/2304},
{F[4,30],(-28879788*p[12]-675191383*p[23]-20266335*p[28]-433066866*p[40])/82944+(tr5*(-9626596*pe[11]-6755445*pe[27]-144355622*pe[39]))/110592},
{F[4,31],(-4629612*p[12]-310250305*p[23]-7611813*p[28]-202132914*p[40])/27648+(tr5*(-1543204*pe[11]-2537271*pe[27]-67377638*pe[39]))/36864},
{F[4,32],(11868*p[12]-54352*p[23]+6387*p[28]-48858*p[40])/432+(tr5*(3956*pe[11]+2129*pe[27]-16286*pe[39]))/576},
{F[4,33],(300*p[12]+14983*p[23]-1032*p[28]+11274*p[40])/144+(tr5*(50*pe[11]-172*pe[27]+1879*pe[39]))/96},
{F[4,34],(-50140*p[12]+199438*p[23]-11527*p[28]+164202*p[40])/288+(tr5*(-50140*pe[11]-11527*pe[27]+164202*pe[39]))/1152},
{F[4,35],(33236*p[12]-136626*p[23]+8129*p[28]-112662*p[40])/192+(tr5*(33236*pe[11]+8129*pe[27]-112662*pe[39]))/768},
{F[4,36],(12079812*p[12]+296522527*p[23]+9633195*p[28]+189543426*p[40])/82944+(tr5*(4026604*pe[11]+3211065*pe[27]+63181142*pe[39]))/110592},
{F[4,37],(23*p[12])/2-89*p[23]-(127*p[40])/2+(tr5*(23*pe[11]-127*pe[39]))/8},
{F[4,38],(5652*p[12]-16570*p[23]+1159*p[28]-14010*p[40])/48+(tr5*(5652*pe[11]+1159*pe[27]-14010*pe[39]))/192},
{eps5*F[4,39],(25*p[13]-10*p[20]+21*p[50])/12+(tr5*(25*pe[12]+21*pe[13]-10*pe[20]+21*pe[49]))/48},
{F[4,40],2*(9*p[12]-60*p[23]-43*p[40])+(tr5*(9*pe[11]-43*pe[39]))/2},
{eps5*F[4,41],(-p[13]-2*p[20]-3*p[50])/12+(tr5*(-pe[12]-15*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[4,42],(-4725948*p[12]+115490159*p[23]+2254635*p[28]+76500498*p[40])/82944+(tr5*(-1575316*pe[11]+751545*pe[27]+25500166*pe[39]))/110592},
{F[4,43],(5904*p[12]-42899*p[23]+397*p[28]-30609*p[40])/128+(tr5*(5904*pe[11]+397*pe[27]-30609*pe[39]))/512},
{F[4,44],(3217476*p[12]-37070633*p[23]-3*(60471*p[28]+8530438*p[40]))/6912+(tr5*(1072492*pe[11]-60471*pe[27]-8530438*pe[39]))/9216},
{F[4,46],(228*p[12]+4814*p[23]+1017*p[28]+1866*p[40])/144+(tr5*(76*pe[11]+339*pe[27]+622*pe[39]))/192},
{F[4,47],(-444*p[12]-3734*p[23]-111*(9*p[28]+10*p[40]))/72-(37*tr5*(4*pe[11]+9*pe[27]+10*pe[39]))/96},
{eps5*F[4,49],(p[13]+2*p[20]+3*p[50])/36+(tr5*(pe[12]+15*pe[13]+2*pe[20]+3*pe[49]))/144},
{F[4,50],(15*p[12]-41*p[23]+p[28]-33*p[40])/3+(tr5*(15*pe[11]+pe[27]-33*pe[39]))/12},
{eps5*F[4,51],(5*p[13]+2*p[20]+3*p[50])/12+(tr5*(5*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[4,52],12*p[12]-(353*p[23])/4-63*p[40]+tr5*(3*pe[11]-(63*pe[39])/4)},
{F[4,53],(3*(4*p[12]-31*p[23]-22*p[40]))/4+(3*tr5*(2*pe[11]-11*pe[39]))/8},
{F[4,55],(-220*p[12]+2622*p[23]+329*p[28]+1386*p[40])/192+(tr5*(-220*pe[11]+329*pe[27]+1386*pe[39]))/768},
{F[4,56],(-932*p[12]+4434*p[23]-305*p[28]+3654*p[40])/192+(tr5*(-932*pe[11]-305*pe[27]+3654*pe[39]))/768},
{F[4,57],(116976*p[12]-6105137*p[23]-109107*p[28]-4069794*p[40])/13824+(tr5*(38992*pe[11]-36369*pe[27]-1356598*pe[39]))/18432},
{F[4,58],(-532560*p[12]+10279211*p[23]+135729*p[28]+6941622*p[40])/13824+(tr5*(-177520*pe[11]+45243*pe[27]+2313874*pe[39]))/18432},
{F[4,59],(9*p[12]-62*p[23]-45*p[40])/2+(9*tr5*(pe[11]-5*pe[39]))/8},
{F[4,60],(-3*(p[12]-4*p[23]-3*p[40]))/2-(3*tr5*(pe[11]-3*pe[39]))/8},
{F[4,62],(6*p[12]-37*p[23]-27*p[40])/2+(3*tr5*(2*pe[11]-9*pe[39]))/8},
{F[4,65],(-48462*p[12]+345419*p[23]+663*p[28]+243354*p[40])/576+(tr5*(-16154*pe[11]+221*pe[27]+81118*pe[39]))/768},
{F[4,66],(1385190*p[12]-9794102*p[23]+91653*p[28]-7050783*p[40])/1152+(tr5*(461730*pe[11]+30551*pe[27]-2350261*pe[39]))/1536},
{F[4,67],(11623998*p[12]-100724651*p[23]-665358*p[28]-69727746*p[40])/58752+(tr5*(1937333*pe[11]-110893*pe[27]-11621291*pe[39]))/39168},
{F[4,68],(-68230524*p[12]+503565425*p[23]-2736084*p[28]+358968135*p[40])/29376+(tr5*(-22743508*pe[11]-912028*pe[27]+119656045*pe[39]))/39168},
{F[4,69],(17223*p[12]-119749*p[23]+3660*p[28]-89376*p[40])/72+(tr5*(5741*pe[11]+1220*pe[27]-29792*pe[39]))/96},
{F[4,70],(147138*p[12]-1120226*p[23]+6213*p[28]-797727*p[40])/384+(tr5*(49046*pe[11]+2071*pe[27]-265909*pe[39]))/512},
{F[4,71],(8502*p[12]-59146*p[23]-2563*p[28]-38991*p[40])/384+(tr5*(8502*pe[11]-2563*pe[27]-38991*pe[39]))/1536},
{F[4,72],(-7068*p[12]+96134*p[23]+3405*p[28]+64002*p[40])/1152+(tr5*(-2356*pe[11]+1135*pe[27]+21334*pe[39]))/1536},
{F[4,73],(52992*p[12]-410119*p[23]+2172*p[28]-291291*p[40])/192+tr5*(69*pe[11]+(724*pe[27]-97097*pe[39])/256)},
{F[4,74],(407994*p[12]-2703188*p[23]+27027*p[28]-1957323*p[40])/1152+(tr5*(135998*pe[11]+9009*pe[27]-652441*pe[39]))/1536},
{F[4,75],(716742*p[12]-5662684*p[23]+44121*p[28]-4037667*p[40])/3456+(tr5*(238914*pe[11]+14707*pe[27]-1345889*pe[39]))/4608},
{F[4,76],(-61254*p[12]+451838*p[23]-1749*p[28]+321645*p[40])/384+(tr5*(-20418*pe[11]-583*pe[27]+107215*pe[39]))/512},
{F[4,77],(-1011828*p[12]+7725779*p[23]-45237*p[28]+5474622*p[40])/2304+(tr5*(-337276*pe[11]-15079*pe[27]+1824874*pe[39]))/3072},
{F[4,79],66*p[12]-(1493*p[23])/3-355*p[40]+(tr5*(66*pe[11]-355*pe[39]))/4},
{eps5*F[4,80],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[4,81],(-7986*p[12]+17450*p[23]+3771*p[28]+7995*p[40])/144+(tr5*(-2662*pe[11]+1257*pe[27]+2665*pe[39]))/192},
{F[4,82],(1890*p[12]-9898*p[23]-419*p[28]-6483*p[40])/16+(tr5*(1890*pe[11]-419*pe[27]-6483*pe[39]))/64},
{eps5*F[4,83],(-11*p[13]-5*(2*p[20]+3*p[50]))/12+(tr5*(-11*pe[12]-27*pe[13]-5*(2*pe[20]+3*pe[49])))/48},
{F[4,84],(-712944*p[12]+4983943*p[23]-48330*p[28]+3593499*p[40])/1728+(tr5*(-237648*pe[11]-16110*pe[27]+1197833*pe[39]))/2304},
{F[4,85],(-2167518*p[12]+17955071*p[23]+83886*p[28]+12472329*p[40])/22032+(tr5*(-722506*pe[11]+27962*pe[27]+4157443*pe[39]))/29376},
{F[4,86],(-4332*p[12]+29327*p[23]-924*p[28]+21954*p[40])/54+(tr5*(-722*pe[11]-154*pe[27]+3659*pe[39]))/36},
{F[4,87],(1863522*p[12]-13268878*p[23]+104811*p[28]-9521763*p[40])/1728+(tr5*(621174*pe[11]+34937*pe[27]-3173921*pe[39]))/2304},
{F[4,88],(-1514826*p[12]+11140304*p[23]-81957*p[28]+7972041*p[40])/1152+(tr5*(-504942*pe[11]-27319*pe[27]+2657347*pe[39]))/1536},
{F[4,89],(-471*p[12]+3659*p[23]+2568*p[40])/18+(tr5*(-157*pe[11]+856*pe[39]))/24},
{F[4,90],(20946*p[12]-170314*p[23]+585*p[28]-120903*p[40])/48+(tr5*(6982*pe[11]+195*pe[27]-40301*pe[39]))/64},
{eps5*F[4,91],(5*p[13]+2*p[20]+3*p[50])/4+(tr5*(5*pe[12]-pe[13]+2*pe[20]+3*pe[49]))/16},
{eps5*F[4,93],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[4,94],-3*p[12]+(279*p[23])/4+(5*p[28])/4+48*p[40]+tr5*((-3*pe[11])/4+(5*pe[27])/16+12*pe[39])},
{F[4,95],(1021164*p[12]-5056219*p[23]+100809*p[28]-3762222*p[40])/4608+(tr5*(340388*pe[11]+33603*pe[27]-1254074*pe[39]))/6144},
{F[4,97],(-159198*p[12]+1211336*p[23]-6141*p[28]+861627*p[40])/576+(tr5*(-53066*pe[11]-2047*pe[27]+287209*pe[39]))/768},
{F[4,98],(147138*p[12]-1120226*p[23]+6213*p[28]-797727*p[40])/288+(tr5*(49046*pe[11]+2071*pe[27]-265909*pe[39]))/384},
{eps5*F[4,100],(-7*p[13]-2*p[20]-3*p[50])/36+(tr5*(-7*pe[12]+9*pe[13]-2*pe[20]-3*pe[49]))/144},
{F[4,101],(282*p[12]-2345*p[23]-1632*p[40])/18+tr5*((47*pe[11])/12-(68*pe[39])/3)},
{eps5*F[4,102],(5*p[13]-2*p[20]-3*p[50])/36+(tr5*(5*pe[12]-15*pe[13]-2*pe[20]-3*pe[49]))/144},
{F[4,106],(-52992*p[12]+410119*p[23]-2172*p[28]+291291*p[40])/576+tr5*(-23*pe[11]+(-724*pe[27]+97097*pe[39])/768)},
{F[4,107],(40932*p[12]-319009*p[23]+2244*p[28]-227391*p[40])/576+(tr5*(13644*pe[11]+748*pe[27]-75797*pe[39]))/768},
{F[4,108],(43644*p[12]-317969*p[23]+69*(27*p[28]-3266*p[40]))/768+(tr5*(14548*pe[11]+621*pe[27]-75118*pe[39]))/1024},
{F[4,115],(112818*p[12]-895638*p[23]+1799*p[28]-633024*p[40])/576+(tr5*(112818*pe[11]+1799*pe[27]-633024*pe[39]))/2304},
{F[4,116],(-790278*p[12]+8255442*p[23]+73835*p[28]+5639211*p[40])/1152+(tr5*(-790278*pe[11]+73835*pe[27]+5639211*pe[39]))/4608},
{F[4,117],(6785886*p[12]-50538287*p[23]+112878*p[28]-35885442*p[40])/19584+(tr5*(1130981*pe[11]+18813*pe[27]-5980907*pe[39]))/13056},
{F[4,118],(15438912*p[12]-168230440*p[23]-3*(805258*p[28]+37555199*p[40]))/29376+(tr5*(5146304*pe[11]-805258*pe[27]-37555199*pe[39]))/39168},
{F[4,119],(-102594*p[12]+904254*p[23]+3667*p[28]+628623*p[40])/384+(tr5*(-102594*pe[11]+3667*pe[27]+628623*pe[39]))/1536},
{F[4,120],(-46470*p[12]+285610*p[23]-3549*p[28]+208203*p[40])/384+(tr5*(-15490*pe[11]-1183*pe[27]+69401*pe[39]))/512},
{F[4,121],(16500*p[12]-209453*p[23]+2703*p[28]-149646*p[40])/576+(tr5*(5500*pe[11]+901*pe[27]-49882*pe[39]))/768},
{F[4,122],(-35052*p[12]+377860*p[23]+766*p[28]+263829*p[40])/192+(tr5*(-35052*pe[11]+766*pe[27]+263829*pe[39]))/768},
{F[4,123],(-186114*p[12]+1800510*p[23]+16825*p[28]+1232091*p[40])/1152+(tr5*(-186114*pe[11]+16825*pe[27]+1232091*pe[39]))/4608},
{F[4,124],(-272046*p[12]+3065178*p[23]+40159*p[28]+2075535*p[40])/3456+(tr5*(-272046*pe[11]+40159*pe[27]+2075535*pe[39]))/13824},
{F[4,125],(83238*p[12]-686154*p[23]+25*p[28]-482661*p[40])/384+(tr5*(83238*pe[11]+25*pe[27]-482661*pe[39]))/1536},
{F[4,126],(-52446*p[12]+432242*p[23]-903*p[28]+304113*p[40])/72+(tr5*(-17482*pe[11]-301*pe[27]+101371*pe[39]))/96},
{F[4,127],(174*p[12]-1247*p[23]-858*p[40])/72+(tr5*(29*pe[11]-143*pe[39]))/48},
{F[4,128],(2532*p[12]-7382*p[23]-173*p[28]-5082*p[40])/48+(tr5*(2532*pe[11]-173*pe[27]-5082*pe[39]))/192},
{eps5*F[4,129],p[13]+(tr5*pe[12])/4},
{F[4,130],(42402*p[12]-261752*p[23]+3405*p[28]-189831*p[40])/144+(tr5*(14134*pe[11]+1135*pe[27]-63277*pe[39]))/192},
{F[4,131],(-50514*p[12]+325990*p[23]-3405*p[28]+234987*p[40])/144+(tr5*(-16838*pe[11]-1135*pe[27]+78329*pe[39]))/192},
{eps5*F[4,132],(tr5*pe[13])/4},
{F[4,133],(405732*p[12]-4183680*p[23]-37924*p[28]-2857941*p[40])/1728+(tr5*(405732*pe[11]-37924*pe[27]-2857941*pe[39]))/6912},
{F[4,134],(308220*p[12]-3356947*p[23]+56904*p[28]-2313141*p[40])/22032+(tr5*(102740*pe[11]+18968*pe[27]-771047*pe[39]))/29376},
{F[4,135],(-1301970*p[12]+12435006*p[23]+78553*p[28]+8568819*p[40])/1728+(tr5*(-1301970*pe[11]+78553*pe[27]+8568819*pe[39]))/6912},
{F[4,136],(1041666*p[12]-9909150*p[23]-7*(8729*p[28]+976491*p[40]))/1152+(tr5*(1041666*pe[11]-7*(8729*pe[27]+976491*pe[39])))/4608},
{F[4,137],(3966*p[12]-31627*p[23]-22146*p[40])/144+(tr5*(661*pe[11]-3691*pe[39]))/96},
{F[4,138],(-19446*p[12]+151261*p[23]-173*p[28]+107265*p[40])/48+(tr5*(-19446*pe[11]-173*pe[27]+107265*pe[39]))/192},
{eps5*F[4,139],(-7*p[13]-2*p[20]-3*p[50])/6+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[4,140],-26*p[12]+(1327*p[23])/6+155*p[40]+(tr5*(-26*pe[11]+155*pe[39]))/4},
{eps5*F[4,141],p[13]+(tr5*pe[12])/4},
{F[4,143],(119910*p[12]-1039554*p[23]-3667*p[28]-723807*p[40])/576+(tr5*(119910*pe[11]-3667*pe[27]-723807*pe[39]))/2304},
{F[4,144],(-101874*p[12]+886770*p[23]+3739*p[28]+616455*p[40])/288+(tr5*(-101874*pe[11]+3739*pe[27]+616455*pe[39]))/1152},
{F[4,145],-10*p[12]+(427*p[23])/6+51*p[40]+tr5*((-5*pe[11])/2+(51*pe[39])/4)},
{eps5*F[4,146],-1/6*p[13]-(tr5*pe[12])/24},
{F[4,147],-26*p[12]+(711*p[23])/4+(251*p[40])/2+(tr5*(-52*pe[11]+251*pe[39]))/8},
{eps5*F[4,148],(7*p[13]+2*p[20]+3*p[50])/18+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/72},
{F[4,149],(-1380*p[12]+11375*p[23]+7986*p[40])/48+(tr5*(-230*pe[11]+1331*pe[39]))/32},
{F[4,150],(-156*p[12]+1327*p[23]+930*p[40])/16-(3*tr5*(26*pe[11]-155*pe[39]))/32},
{F[4,152],(39108*p[12]-361080*p[23]-1678*p[28]-250317*p[40])/576+(tr5*(39108*pe[11]-1678*pe[27]-250317*pe[39]))/2304},
{F[4,153],(-21936*p[12]+216756*p[23]+1822*p[28]+148797*p[40])/576+(tr5*(-21936*pe[11]+1822*pe[27]+148797*pe[39]))/2304},
{F[4,154],(-3*(2*p[12]+39*p[23]+26*p[40]))/16-(3*tr5*(pe[11]+13*pe[39]))/32},
{F[4,155],(-66*p[12]+785*p[23]+534*p[40])/48+(tr5*(-11*pe[11]+89*pe[39]))/32},
{F[4,157],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[4,160],(158382966*p[12]-1272168797*p[23]+1045866*p[28]-896749446*p[40])/58752+(tr5*(26397161*pe[11]+174311*pe[27]-149458241*pe[39]))/39168},
{F[4,161],(10542*p[12]-81371*p[23]-6*(6*p[28]+9521*p[40]))/384+(tr5*(1757*pe[11]-6*pe[27]-9521*pe[39]))/256},
{F[4,162],(-60072*p[12]+258415*p[23]-21804*p[28]+219804*p[40])/576+(tr5*(-5006*pe[11]-1817*pe[27]+18317*pe[39]))/192},
{F[4,163],(4367078*p[12]-35739361*p[23]+56482*p[28]-25249294*p[40])/2176+(tr5*(2183539*pe[11]+28241*pe[27]-12624647*pe[39]))/4352},
{F[4,164],(-4351854*p[12]+35457929*p[23]+56190*p[28]+24902958*p[40])/19584+(tr5*(-725309*pe[11]+9365*pe[27]+4150493*pe[39]))/13056},
{F[4,165],(-14244*p[12]+41818*p[23]-3405*p[28]+35934*p[40])/384+(tr5*(-4748*pe[11]-1135*pe[27]+11978*pe[39]))/512},
{F[4,166],(-45187266*p[12]+372577715*p[23]-174441*p[28]+262399476*p[40])/29376+(tr5*(-15062422*pe[11]-58147*pe[27]+87466492*pe[39]))/39168},
{F[4,167],(-14556*p[12]+122663*p[23]-88*(p[28]-978*p[40]))/72+(tr5*(-3639*pe[11]-22*(pe[27]-978*pe[39])))/72},
{F[4,168],(-65442990*p[12]+543137813*p[23]-474042*p[28]+382830438*p[40])/176256+(tr5*(-10907165*pe[11]-79007*pe[27]+63805073*pe[39]))/117504},
{F[4,170],(14532*p[12]-41146*p[23]+3405*p[28]-35646*p[40])/144+(tr5*(4844*pe[11]+1135*pe[27]-11882*pe[39]))/192},
{eps5*F[4,171],(8*p[13]+10*p[20]+15*p[50])/48+(tr5*(8*pe[12]+5*(3*pe[13]+2*pe[20]+3*pe[49])))/192},
{F[4,172],-1/2*p[12]+(71*p[23])/6+8*p[40]+tr5*(-1/8*pe[11]+2*pe[39])},
{F[4,173],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{eps5*F[4,174],(-20*p[13]-6*p[20]-9*p[50])/16+(tr5*(-20*pe[12]+7*pe[13]-6*pe[20]-9*pe[49]))/64},
{F[4,175],(5436210*p[12]-31823399*p[23]+280254*p[28]-22776114*p[40])/176256+(tr5*(906035*pe[11]+46709*pe[27]-3796019*pe[39]))/117504},
{F[4,176],(8577426*p[12]-68811668*p[23]+66423*p[28]-48504558*p[40])/29376+(tr5*(2859142*pe[11]+22141*pe[27]-16168186*pe[39]))/39168},
{F[4,177],(5664*p[12]-23198*p[23]+3261*p[28]-21702*p[40])/216+(tr5*(1888*pe[11]+1087*pe[27]-7234*pe[39]))/288},
{F[4,178],(-31644*p[12]+251837*p[23]-96*p[28]+177366*p[40])/144+(tr5*(-5274*pe[11]-16*pe[27]+29561*pe[39]))/96},
{F[4,179],(8688642*p[12]-75374047*p[23]+69450*p[28]-53162538*p[40])/58752+(tr5*(1448107*pe[11]+11575*pe[27]-8860423*pe[39]))/39168},
{F[4,181],(4932*p[12]-12514*p[23]+1159*p[28]-11130*p[40])/48+(tr5*(4932*pe[11]+1159*pe[27]-11130*pe[39]))/192},
{eps5*F[4,182],(-20*p[13]-6*p[20]-9*p[50])/16+(tr5*(-20*pe[12]+7*pe[13]-6*pe[20]-9*pe[49]))/64},
{eps5*F[4,184],(8*p[13]+10*p[20]+15*p[50])/48+(tr5*(8*pe[12]+5*(3*pe[13]+2*pe[20]+3*pe[49])))/192},
{F[4,185],(88062510*p[12]-723398741*p[23]+474042*p[28]-509440998*p[40])/176256+(tr5*(14677085*pe[11]+79007*pe[27]-84906833*pe[39]))/117504},
{F[4,186],(409422*p[12]-3368501*p[23]+4332*p[28]-2373906*p[40])/3264+(tr5*(68237*pe[11]+722*pe[27]-395651*pe[39]))/2176},
{F[4,187],(247848*p[12]-1992166*p[23]-47589*p[28]-1360086*p[40])/4896+(tr5*(82616*pe[11]-15863*pe[27]-453362*pe[39]))/6528},
{eps5*F[4,190],(5*p[13]+2*p[20]+3*p[50])/12+(tr5*(5*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{eps5*F[4,192],(-80*p[13]-34*p[20]-51*p[50])/72+(tr5*(-80*pe[12]-17*(3*pe[13]+2*pe[20]+3*pe[49])))/288},
{F[4,196],(183444*p[12]-1508887*p[23]+2064*p[28]-1063482*p[40])/1632+(tr5*(30574*pe[11]+344*pe[27]-177247*pe[39]))/1088},
{eps5*F[4,199],(4*p[13]+2*p[20]+3*p[50])/16+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/64},
{eps5*F[4,201],(4*p[13]+2*p[20]+3*p[50])/8+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/32},
{eps5*F[4,202],p[13]+p[20]/2+(3*p[50])/4+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/16},
{F[4,203],6*p[12]-(535*p[23])/16-27*p[40]+(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[4,204],(-54420*p[12]+418015*p[23]-3405*p[28]+295386*p[40])/384+(tr5*(-18140*pe[11]-1135*pe[27]+98462*pe[39]))/512},
{F[4,205],(-90*p[12]+623*p[23]+447*p[40])/16-(3*tr5*(30*pe[11]-149*pe[39]))/64},
{F[4,206],(-29832*p[12]+141877*p[23]-3405*p[28]+107520*p[40])/1152+(tr5*(-9944*pe[11]-1135*pe[27]+35840*pe[39]))/1536},
{F[4,207],(-5*(36*p[12]-563*p[23]-410*p[40]))/32-(5*tr5*(18*pe[11]-205*pe[39]))/64},
{F[4,208],(2892*p[12]-18223*p[23]-13086*p[40])/192+(tr5*(482*pe[11]-2181*pe[39]))/128},
{F[4,209],(1356*p[12]-9647*p[23]-6942*p[40])/64+(3*tr5*(226*pe[11]-1157*pe[39]))/128},
{F[4,210],(-200733*p[12]+1657960*p[23]-2370*p[28]+1169052*p[40])/306+(tr5*(-66911*pe[11]-790*pe[27]+389684*pe[39]))/408},
{F[4,212],72*p[12]-(1451*p[23])/3-349*p[40]+tr5*(18*pe[11]-(349*pe[39])/4)},
{eps5*F[4,213],(p[13]+2*p[20]+3*p[50])/6+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[4,214],27*p[12]-(2417*p[23])/12-(283*p[40])/2+(tr5*(54*pe[11]-283*pe[39]))/8},
{eps5*F[4,215],(-7*p[13]-2*p[20]-3*p[50])/6+(tr5*(-7*pe[12]-9*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[4,216],72*p[12]-(28057*p[23])/48-(1635*p[40])/4+tr5*(18*pe[11]-(1635*pe[39])/16)},
{F[4,217],(1356*p[12]-9647*p[23]-6942*p[40])/96+(tr5*(226*pe[11]-1157*pe[39]))/64},
{F[4,218],(-2310*p[12]+18409*p[23]+12930*p[40])/36-(5*tr5*(77*pe[11]-431*pe[39]))/24},
{eps5*F[4,221],(p[13]+2*p[20]+3*p[50])/6+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[4,223],(-156*p[12]+1271*p[23]+870*p[40])/32-(3*tr5*(26*pe[11]-145*pe[39]))/64},
{eps5*F[4,225],p[13]/6+(tr5*pe[12])/24},
{F[4,226],76*p[12]-(7391*p[23])/12-(865*p[40])/2+tr5*(19*pe[11]-(865*pe[39])/8)},
{F[4,230],(-3*(108*p[12]-737*p[23]-518*p[40]))/32-(3*tr5*(54*pe[11]-259*pe[39]))/64},
{F[4,236],(-1122*p[12]+8899*p[23]-162*p[28]+6504*p[40])/48+(tr5*(-187*pe[11]-27*pe[27]+1084*pe[39]))/32},
{F[4,237],(7302*p[12]-27170*p[23]-3441*p[28]-14457*p[40])/192+(tr5*(2434*pe[11]-1147*pe[27]-4819*pe[39]))/256},
{F[4,238],(-12*p[12]-215*p[23]+5*p[28]-153*p[40])/16+(tr5*(-12*pe[11]+5*pe[27]-153*pe[39]))/64},
{F[4,239],(-8334*p[12]+47383*p[23]+60*p[28]+33750*p[40])/48+(tr5*(-1389*pe[11]+10*pe[27]+5625*pe[39]))/32},
{F[4,240],(-1020*p[12]+9221*p[23]-73*p[28]+6585*p[40])/48+(tr5*(-1020*pe[11]-73*pe[27]+6585*pe[39]))/192},
{F[4,241],(-2076*p[12]+16771*p[23]-171*p[28]+12003*p[40])/48+(tr5*(-692*pe[11]-57*pe[27]+4001*pe[39]))/64},
{F[4,242],(-714*p[12]+8369*p[23]-24*p[28]+5862*p[40])/72+(tr5*(-119*pe[11]-4*pe[27]+977*pe[39]))/48},
{F[4,243],(-115*p[12])/2+(19331*p[23])/24-(17*p[28])/3+565*p[40]+(tr5*(-345*pe[11]-34*pe[27]+3390*pe[39]))/24},
{eps5*F[4,244],(5*(4*p[13]+2*p[20]+3*p[50]))/4+(tr5*(20*pe[12]+23*pe[13]+10*pe[20]+15*pe[49]))/16},
{F[4,245],(-276*p[12]+2243*p[23]+1570*p[40])/8+tr5*((-69*pe[11])/8+(785*pe[39])/16)},
{eps5*F[4,246],(p[13]+2*p[20]+3*p[50])/6+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[4,247],(-2436*p[12]+19045*p[23]+171*p[28]+13173*p[40])/72+(tr5*(-812*pe[11]+57*pe[27]+4391*pe[39]))/96},
{F[4,248],(-2076*p[12]+16771*p[23]-171*p[28]+12003*p[40])/72+(tr5*(-692*pe[11]-57*pe[27]+4001*pe[39]))/96},
{F[4,249],(9258*p[12]-76393*p[23]-53574*p[40])/144+(tr5*(1543*pe[11]-8929*pe[39]))/96},
{eps5*F[4,250],-2*p[13]-p[20]-(3*p[50])/2+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/8},
{F[4,251],(462*p[12]-3543*p[23]-4*p[28]-2490*p[40])/12+(tr5*(231*pe[11]-2*pe[27]-1245*pe[39]))/24},
{eps5*F[4,252],(-28*p[13]-26*p[20]-39*p[50])/24+(tr5*(-28*pe[12]-63*pe[13]-26*pe[20]-39*pe[49]))/96},
{F[4,253],(66*p[12]-692*p[23]-3*(p[28]+157*p[40]))/24+(tr5*(22*pe[11]-pe[27]-157*pe[39]))/32},
{F[4,254],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/36+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/24},
{eps5*F[4,255],(-4*p[13]-2*p[20]-3*p[50])/8+(tr5*(-12*pe[12]-17*pe[13]-6*pe[20]-9*pe[49]))/96},
{F[4,256],(-564*p[12]+4477*p[23]+3147*p[40])/9+tr5*((-47*pe[11])/3+(1049*pe[39])/12)},
{F[4,257],(1380*p[12]-11375*p[23]-7986*p[40])/48+(tr5*(230*pe[11]-1331*pe[39]))/32},
{F[4,258],(444*p[12]-3413*p[23]-2406*p[40])/48+(tr5*(74*pe[11]-401*pe[39]))/32},
{F[4,260],(30*p[12]-451*p[23]-306*p[40])/16+(3*tr5*(5*pe[11]-51*pe[39]))/32},
{F[4,261],(42*p[12]-217*p[23]-150*p[40])/48+(tr5*(7*pe[11]-25*pe[39]))/32},
{F[4,264],(-612*p[12]-509*p[23]-47*p[28]-234*p[40])/12+(tr5*(-612*pe[11]-47*pe[27]-234*pe[39]))/48},
{F[4,265],(-5*(36*p[12]-244*p[23]+p[28]-174*p[40]))/16-(5*tr5*(36*pe[11]+pe[27]-174*pe[39]))/64},
{F[4,266],79*p[12]-(673*p[23])/3-(7*p[28])/12-(337*p[40])/2+(tr5*(948*pe[11]-7*pe[27]-2022*pe[39]))/48},
{F[4,267],(-84*p[12]+1024*p[23]-5*p[28]+726*p[40])/16+(tr5*(-84*pe[11]-5*pe[27]+726*pe[39]))/64},
{F[4,268],-16*p[12]+(751*p[23])/12-(2*p[28])/3+46*p[40]+tr5*(-4*pe[11]-pe[27]/6+(23*pe[39])/2)},
{F[4,269],16*p[12]-94*p[23]-68*p[40]+tr5*(4*pe[11]-17*pe[39])},
{eps5*F[4,271],(-8*p[13]-5*(2*p[20]+3*p[50]))/48+(tr5*(-8*pe[12]-5*(3*pe[13]+2*pe[20]+3*pe[49])))/192},
{F[4,272],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/36+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/24},
{eps5*F[4,273],(-43*(4*p[13]+2*p[20]+3*p[50]))/48+(tr5*(-172*pe[12]-177*pe[13]-43*(2*pe[20]+3*pe[49])))/192},
{F[4,274],(-1605*p[12]+8441*p[23]+26*p[28]+6063*p[40])/18+(tr5*(-1605*pe[11]+26*pe[27]+6063*pe[39]))/72},
{F[4,275],-93*p[12]+(3053*p[23])/8+(8*p[28])/3+(551*p[40])/2+tr5*((-93*pe[11])/4+(2*pe[27])/3+(551*pe[39])/8)},
{F[4,276],(-60*p[12]+347*p[23]+4*p[28]+234*p[40])/12+(tr5*(-30*pe[11]+2*pe[27]+117*pe[39]))/24},
{eps5*F[4,277],(124*p[13]+86*p[20]+129*p[50])/48+(tr5*(124*pe[12]+225*pe[13]+86*pe[20]+129*pe[49]))/192},
{eps5*F[4,279],(-8*p[13]-5*(2*p[20]+3*p[50]))/48+(tr5*(-8*pe[12]-5*(3*pe[13]+2*pe[20]+3*pe[49])))/192},
{F[4,280],(-36*p[12]+312*p[23]-p[28]+222*p[40])/8+(tr5*(-36*pe[11]-pe[27]+222*pe[39]))/32},
{eps5*F[4,282],(-3*p[13]-2*p[20]-3*p[50])/12+(tr5*(-3*pe[12]-7*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[4,283],(474*p[12]-3235*p[23]-6*(2*p[28]+379*p[40]))/36+(tr5*(79*pe[11]-2*pe[27]-379*pe[39]))/24},
{eps5*F[4,289],(-4*p[13]-2*p[20]-3*p[50])/16+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/64},
{eps5*F[4,290],(-4*p[13]-2*p[20]-3*p[50])/8+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/32},
{eps5*F[4,291],(-4*p[13]-2*p[20]-3*p[50])/4+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/16},
{F[4,292],3*p[12]-(61*p[23])/3-14*p[40]+tr5*((3*pe[11])/4-(7*pe[39])/2)},
{eps5*F[4,293],(-7*p[13]-2*p[20]-3*p[50])/6+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[4,294],-12*p[12]+(260*p[23])/3+62*p[40]+tr5*(-3*pe[11]+(31*pe[39])/2)},
{eps5*F[4,295],(-4*p[13]-2*p[20]-3*p[50])/6+(tr5*(-4*pe[12]+3*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[4,296],8*p[12]-(134*p[23])/3-32*p[40]+2*tr5*(pe[11]-4*pe[39])},
{F[4,297],-12*p[12]+(353*p[23])/4+63*p[40]+tr5*(-3*pe[11]+(63*pe[39])/4)},
{F[4,298],-6*p[12]+(167*p[23])/4+30*p[40]-(3*tr5*(pe[11]-5*pe[39]))/2},
{F[4,300],(9*p[12]-49*p[23]-36*p[40])/2+(9*tr5*(pe[11]-4*pe[39]))/8},
{F[4,301],(-3*p[12])/2+(25*p[23])/2+9*p[40]-(3*tr5*(pe[11]-6*pe[39]))/8},
{F[4,304],(-3*p[12]+71*p[23]+48*p[40])/2+tr5*((-3*pe[11])/8+6*pe[39])},
{F[4,305],(15*p[12])/2-41*p[23]-30*p[40]+(15*tr5*(pe[11]-4*pe[39]))/8},
{F[4,310],p[12]-(70*p[23])/3-p[28]/3-16*p[40]+(tr5*(pe[11]-pe[27]/3-16*pe[39]))/4},
{F[4,312],13*p[12]-(233*p[23])/3-56*p[40]+tr5*((13*pe[11])/4-14*pe[39])},
{eps5*F[4,313],(-3*p[13]+4*p[20]-3*p[50])/2+(tr5*(-3*pe[12]-4*pe[13]+4*pe[20]-3*pe[49]))/8},
{F[4,318],-60*p[12]+(1250*p[23])/3+294*p[40]+tr5*(-15*pe[11]+(147*pe[39])/2)},
{F[4,322],12*p[12]-(242*p[23])/3-58*p[40]+tr5*(3*pe[11]-(29*pe[39])/2)},
{F[4,323],-6*p[12]+(91*p[23])/3+22*p[40]+(tr5*(-3*pe[11]+11*pe[39]))/2},
{F[4,326],-44*p[12]+(2986*p[23])/9+(710*p[40])/3+tr5*(-11*pe[11]+(355*pe[39])/6)},
{F[4,327],-66*p[12]+(1493*p[23])/3+355*p[40]+(tr5*(-66*pe[11]+355*pe[39]))/4},
{F[4,329],-8*p[12]+(134*p[23])/3+32*p[40]+tr5*(-2*pe[11]+8*pe[39])},
{eps5*F[4,330],-1/2*p[13]+(tr5*(-pe[12]-2*pe[13]))/8},
{F[1,1,1],-p[16]-p[19]-p[27]-p[46]+(tr5*(-pe[16]-pe[19]-pe[26]-pe[45]))/4},
{F[3,1]*F[1,1,1],(21578424*p[12]-186481891*p[23]+304335*p[28]-130904250*p[40])/2304+(tr5*(7192808*pe[11]+101445*pe[27]-43634750*pe[39]))/3072},
{F[3,2]*F[1,1,1],-148*p[12]+(13913*p[23])/12-p[28]/2+811*p[40]+tr5*(-37*pe[11]-pe[27]/8+(811*pe[39])/4)},
{F[3,3]*F[1,1,1],(-601*p[12])/6+(117139*p[23])/144-2*p[28]+(13675*p[40])/24+(tr5*(-2404*pe[11]-48*pe[27]+13675*pe[39]))/96},
{F[3,4]*F[1,1,1],(38324526*p[12]-313564483*p[23]+984420*p[28]-220646004*p[40])/20736+(tr5*(6387421*pe[11]+164070*pe[27]-36774334*pe[39]))/13824},
{F[3,5]*F[1,1,1],(-907*p[12])/3+(1387829*p[23])/576-(9*p[28])/4+(162395*p[40])/96+(tr5*(-29024*pe[11]-216*pe[27]+162395*pe[39]))/384},
{F[3,6]*F[1,1,1],(21262728*p[12]-218652251*p[23]-607581*p[28]-151719402*p[40])/10368+(tr5*(7087576*pe[11]-202527*pe[27]-50573134*pe[39]))/13824},
{F[3,7]*F[1,1,1],(-16656*p[12]+132247*p[23]-96*p[28]+92958*p[40])/96+(tr5*(-2776*pe[11]-16*pe[27]+15493*pe[39]))/64},
{F[3,8]*F[1,1,1],(-16152*p[12]+128227*p[23]-96*p[28]+90114*p[40])/18+(tr5*(-2692*pe[11]-16*pe[27]+15019*pe[39]))/12},
{F[3,9]*F[1,1,1],(1799412*p[12]-15894445*p[23]+11163*p[28]-11146002*p[40])/192+(tr5*(599804*pe[11]+3721*pe[27]-3715334*pe[39]))/256},
{F[3,10]*F[1,1,1],(-165*p[12]+629*p[23]+12*p[28]+417*p[40])/24+(tr5*(-55*pe[11]+4*pe[27]+139*pe[39]))/32},
{F[3,11]*F[1,1,1],(-329*p[12])/3+(126919*p[23])/144+p[28]+(14917*p[40])/24+(tr5*(-2632*pe[11]+24*pe[27]+14917*pe[39]))/96},
{F[3,12]*F[1,1,1],(42298062*p[12]-383511412*p[23]-3*(44901*p[28]+89389190*p[40]))/20736+(tr5*(14099354*pe[11]-44901*pe[27]-89389190*pe[39]))/27648},
{F[3,13]*F[1,1,1],(15936*p[12]-127615*p[23]+432*p[28]-88422*p[40])/576+(tr5*(2656*pe[11]+72*pe[27]-14737*pe[39]))/384},
{F[3,14]*F[1,1,1],(39206616*p[12]-414828415*p[23]-3*(508887*p[28]+95783006*p[40]))/20736+(tr5*(13068872*pe[11]-508887*pe[27]-95783006*pe[39]))/27648},
{F[3,15]*F[1,1,1],(6*p[12]-19*p[23]+p[28]-12*p[40])/2+(tr5*(6*pe[11]+pe[27]-12*pe[39]))/8},
{F[3,16]*F[1,1,1],(78*p[12]-481*p[23]-319*p[40])/4+(tr5*(78*pe[11]-319*pe[39]))/16},
{F[3,17]*F[1,1,1],(-15072*p[12]+118831*p[23]-336*p[28]+83094*p[40])/192+(tr5*(-2512*pe[11]-56*pe[27]+13849*pe[39]))/128},
{F[3,18]*F[1,1,1],(7163682*p[12]-68890846*p[23]-98559*p[28]-47989770*p[40])/2304+(tr5*(2387894*pe[11]-32853*pe[27]-15996590*pe[39]))/3072},
{F[3,19]*F[1,1,1],(4362*p[12]-32893*p[23]+12*p[28]-23109*p[40])/36+(tr5*(1454*pe[11]+4*pe[27]-7703*pe[39]))/48},
{F[3,21]*F[1,1,1],(45942*p[12]+3914240*p[23]+104031*p[28]+2570286*p[40])/3456+(tr5*(15314*pe[11]+34677*pe[27]+856762*pe[39]))/4608},
{F[3,22]*F[1,1,1],11*p[23]-p[28]+6*p[40]+(tr5*(-pe[27]+6*pe[39]))/4},
{F[3,24]*F[1,1,1],(16296*p[12]-129115*p[23]+48*p[28]-90762*p[40])/144+(tr5*(2716*pe[11]+8*pe[27]-15127*pe[39]))/96},
{eps5*F[3,25]*F[1,1,1],(11*p[13]-14*p[20]+15*p[50])/24+(tr5*(11*pe[12]+27*pe[13]-14*pe[20]+15*pe[49]))/96},
{F[3,27]*F[1,1,1],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,28]*F[1,1,1],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,29]*F[1,1,1],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,30]*F[1,1,1],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,31]*F[1,1,1],(564*p[12]-4477*p[23]-3147*p[40])/9+tr5*((47*pe[11])/3-(1049*pe[39])/12)},
{F[3,32]*F[1,1,1],(5*(564*p[12]-4477*p[23]-3147*p[40]))/18+(5*tr5*(188*pe[11]-1049*pe[39]))/24},
{F[3,33]*F[1,1,1],94*p[12]-(4477*p[23])/6-(1049*p[40])/2+tr5*((47*pe[11])/2-(1049*pe[39])/8)},
{F[3,34]*F[1,1,1],(8*(564*p[12]-4477*p[23]-3147*p[40]))/9+(2*tr5*(188*pe[11]-1049*pe[39]))/3},
{F[3,35]*F[1,1,1],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,36]*F[1,1,1],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[3,37]*F[1,1,1],(564*p[12]-4477*p[23]-3147*p[40])/18+tr5*((47*pe[11])/6-(1049*pe[39])/24)},
{F[3,38]*F[1,1,1],94*p[12]-(4477*p[23])/6-(1049*p[40])/2+tr5*((47*pe[11])/2-(1049*pe[39])/8)},
{F[3,42]*F[1,1,1],-188*p[12]+(4477*p[23])/3+1049*p[40]+tr5*(-47*pe[11]+(1049*pe[39])/4)},
{eps5*F[3,43]*F[1,1,1],-1/4*p[13]+(tr5*(-pe[12]+2*pe[13]))/16},
{eps5*F[3,45]*F[1,1,1],(11*p[13]+10*p[20]+15*p[50])/24+(tr5*(11*pe[12]+27*pe[13]+10*pe[20]+15*pe[49]))/96},
{F[3,51]*F[1,1,1],(-2658*p[12]+20327*p[23]+14322*p[40])/36+(tr5*(-443*pe[11]+2387*pe[39]))/24},
{F[3,52]*F[1,1,1],(-108888*p[12]+866209*p[23]+609054*p[40])/576+(tr5*(-18148*pe[11]+101509*pe[39]))/384},
{F[3,53]*F[1,1,1],(-753*p[12]+5993*p[23]+4212*p[40])/8+tr5*((-753*pe[11])/32+(1053*pe[39])/8)},
{F[3,54]*F[1,1,1],(2*(-2730*p[12]+22031*p[23]+15474*p[40]))/9+(tr5*(-455*pe[11]+2579*pe[39]))/3},
{F[3,55]*F[1,1,1],(-21504*p[12]+175943*p[23]+123330*p[40])/144+tr5*((-112*pe[11])/3+(20555*pe[39])/96)},
{F[3,56]*F[1,1,1],(-21048*p[12]+180445*p[23]+125862*p[40])/576+(tr5*(-3508*pe[11]+20977*pe[39]))/384},
{F[3,57]*F[1,1,1],(-12084*p[12]+94939*p[23]+66642*p[40])/96+(tr5*(-2014*pe[11]+11107*pe[39]))/64},
{F[3,58]*F[1,1,1],(397*p[12])/4-(3089*p[23])/4-544*p[40]+tr5*((397*pe[11])/16-136*pe[39])},
{F[3,59]*F[1,1,1],-21*p[12]+(10339*p[23]+7338*p[40])/64+tr5*((-21*pe[11])/4+(3669*pe[39])/128)},
{F[3,61]*F[1,1,1],(4620*p[12]-36197*p[23]-25422*p[40])/16+(3*tr5*(770*pe[11]-4237*pe[39]))/32},
{eps5*F[3,62]*F[1,1,1],p[13]/4+(tr5*pe[12])/16},
{eps5*F[3,63]*F[1,1,1],-1/8*(tr5*pe[13])},
{F[3,65]*F[1,1,1],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[3,66]*F[1,1,1],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[3,67]*F[1,1,1],p[12]/4-(71*p[23])/12-4*p[40]+tr5*(pe[11]/16-pe[39])},
{F[3,68]*F[1,1,1],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{eps5*F[3,70]*F[1,1,1],(5*p[13]+2*p[20]+3*p[50])/8+(tr5*(5*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/32},
{eps5*F[3,71]*F[1,1,1],(11*p[13]+4*p[20]+6*p[50])/12+(tr5*(11*pe[12]+6*pe[13]+4*pe[20]+6*pe[49]))/48},
{eps5*F[3,78]*F[1,1,1],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,79]*F[1,1,1],-44*p[12]+(676*p[23])/3+160*p[40]+tr5*(-11*pe[11]+40*pe[39])},
{eps5*F[3,80]*F[1,1,1],(2*p[13]-2*p[20]-3*p[50])/12+(tr5*(2*pe[12]-9*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,81]*F[1,1,1],(-3*p[13]-2*p[20]-3*p[50])/8+(tr5*(-3*pe[12]-7*pe[13]-2*pe[20]-3*pe[49]))/32},
{eps5*F[3,82]*F[1,1,1],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]+3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[1,1,1]^2,(3*p[14])/13-p[17]+p[21]+(3*p[22])/13+(2138*p[23])/117+p[25]/2+p[26]/2-p[29]/2+p[30]/2+(3*p[31])/13-p[34]+p[39]/2+p[42]/2-p[43]/2-(3*p[46])/13+p[47]+p[48]/2+p[49]+(tr5*(6*pe[14]-26*pe[17]+26*pe[21]+6*pe[22]+13*pe[24]+13*pe[25]-13*pe[28]+13*pe[29]+6*pe[30]-26*pe[33]+13*pe[38]+13*pe[41]-13*pe[42]-6*pe[45]+26*pe[46]+13*pe[47]+26*pe[48]))/104},
{F[1,1,1]^3,(1092*p[2]+8112*p[4]-351*p[5]-936*p[7]-975*p[10]+2592*p[15]+189228*p[23]+2592*p[24]+2592*p[25]+2592*p[26]+11752*p[28]+2592*p[32]-288*p[33]-5760*p[34]+624*p[36]+468*p[37]-2808*p[38]+2592*p[39]+130728*p[40]-624*p[41]+2592*p[42]-2592*p[43]+2592*p[47]+2592*p[48]+5472*p[49])/1872+(tr5*(364*pe[2]+2704*pe[4]-117*pe[5]-325*pe[9]+864*pe[15]-416*pe[21]+864*pe[23]+864*pe[24]+864*pe[25]+4680*pe[27]+864*pe[31]-96*pe[32]-1920*pe[33]+416*pe[35]+156*pe[36]-1040*pe[37]+864*pe[38]+43576*pe[39]-208*pe[40]+864*pe[41]-864*pe[42]+864*pe[46]+864*pe[47]+1824*pe[48]))/2496},
{F[1,1,1]^4,(419377692*p[12]-4179436244*p[23]-8218233*p[28]-2906962014*p[40])/62208+(tr5*(139792564*pe[11]-2739411*pe[27]-968987338*pe[39]))/82944},
{F[1,1,2],p[14]+(tr5*pe[14])/4},
{F[3,1]*F[1,1,2],(1530*p[12]-12091*p[23]-4*p[28]-8553*p[40])/12+(tr5*(1530*pe[11]-4*pe[27]-8553*pe[39]))/48},
{F[3,2]*F[1,1,2],(-138*p[12]+1013*p[23]-p[28]+723*p[40])/2+(tr5*(-138*pe[11]-pe[27]+723*pe[39]))/8},
{F[3,3]*F[1,1,2],(88500*p[12]-403024*p[23]+11061*p[28]-308670*p[40])/432+(tr5*(29500*pe[11]+3687*pe[27]-102890*pe[39]))/576},
{F[3,4]*F[1,1,2],(6726*p[12]-47617*p[23]+176*p[28]-33879*p[40])/144+(tr5*(6726*pe[11]+176*pe[27]-33879*pe[39]))/576},
{F[3,5]*F[1,1,2],(624180*p[12]-3956644*p[23]+27999*p[28]-2878998*p[40])/1728+(tr5*(208060*pe[11]+9333*pe[27]-959666*pe[39]))/2304},
{F[3,6]*F[1,1,2],(786*p[12]-6955*p[23]+8*p[28]-4881*p[40])/18+(tr5*(786*pe[11]+8*pe[27]-4881*pe[39]))/72},
{F[3,7]*F[1,1,2],(3*(438*p[12]-3453*p[23]+4*p[28]-2467*p[40]))/8+(3*tr5*(438*pe[11]+4*pe[27]-2467*pe[39]))/32},
{F[3,8]*F[1,1,2],(43068*p[12]-270786*p[23]+3371*p[28]-199266*p[40])/48+(tr5*(43068*pe[11]+3371*pe[27]-199266*pe[39]))/192},
{F[3,9]*F[1,1,2],(770*p[12]-5415*p[23]+32*p[28]-3865*p[40])/4+tr5*((385*pe[11])/8+2*pe[27]-(3865*pe[39])/16)},
{F[3,10]*F[1,1,2],(-114*p[12]+959*p[23]-4*p[28]+681*p[40])/8+(tr5*(-114*pe[11]-4*pe[27]+681*pe[39]))/32},
{F[3,11]*F[1,1,2],(863*p[12])/9-(42871*p[23])/54-(499*p[28])/24-(4816*p[40])/9+tr5*((863*pe[11])/36-(499*pe[27])/96-(1204*pe[39])/9)},
{F[3,12]*F[1,1,2],(9618*p[12]-71699*p[23]+160*p[28]-51045*p[40])/144+(tr5*(9618*pe[11]+160*pe[27]-51045*pe[39]))/576},
{F[3,13]*F[1,1,2],(21876*p[12]-238796*p[23]-3*(7515*p[28]+45634*p[40]))/1728+(tr5*(7292*pe[11]-7515*pe[27]-45634*pe[39]))/2304},
{F[3,14]*F[1,1,2],(870*p[12]-6899*p[23]+46*p[28]-4875*p[40])/18+(tr5*(870*pe[11]+46*pe[27]-4875*pe[39]))/72},
{F[3,15]*F[1,1,2],6*p[12]-70*p[23]+p[28]/2-48*p[40]+(tr5*(12*pe[11]+pe[27]-96*pe[39]))/8},
{F[3,16]*F[1,1,2],(4548*p[12]-49186*p[23]-3213*p[28]-30486*p[40])/48+(tr5*(1516*pe[11]-1071*pe[27]-10162*pe[39]))/64},
{F[3,17]*F[1,1,2],(67956*p[12]-323608*p[23]+12027*p[28]-252294*p[40])/576+(tr5*(22652*pe[11]+4009*pe[27]-84098*pe[39]))/768},
{F[3,18]*F[1,1,2],(3246*p[12]-26045*p[23]+88*p[28]-18411*p[40])/48+(tr5*(3246*pe[11]+88*pe[27]-18411*pe[39]))/192},
{F[3,19]*F[1,1,2],(558*p[12]-4041*p[23]+4*p[28]-2883*p[40])/12+(tr5*(558*pe[11]+4*pe[27]-2883*pe[39]))/48},
{F[3,20]*F[1,1,2],(-7332*p[12]+14890*p[23]-3117*p[28]+16062*p[40])/432+(tr5*(-2444*pe[11]-1039*pe[27]+5354*pe[39]))/576},
{F[3,21]*F[1,1,2],(-4*(3*p[12]-70*p[23]-p[28]-48*p[40]))/9+(tr5*(-3*pe[11]+pe[27]+48*pe[39]))/9},
{F[3,22]*F[1,1,2],12*p[12]-19*p[23]-p[28]-18*p[40]+tr5*(3*pe[11]-pe[27]/4-(9*pe[39])/2)},
{eps5*F[3,23]*F[1,1,2],(p[13]+2*p[20]+3*p[50])/24+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,24]*F[1,1,2],-118*p[12]+872*p[23]-(2*p[28])/3+624*p[40]+tr5*((-59*pe[11])/2-pe[27]/6+156*pe[39])},
{eps5*F[3,25]*F[1,1,2],(5*p[13]-8*p[20]+6*p[50])/12+(tr5*(5*pe[12]+6*pe[13]-8*pe[20]+6*pe[49]))/48},
{F[3,27]*F[1,1,2],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,28]*F[1,1,2],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,29]*F[1,1,2],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,30]*F[1,1,2],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{eps5*F[3,43]*F[1,1,2],(p[13]+2*p[20]+3*p[50])/24+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{eps5*F[3,45]*F[1,1,2],(-3*p[13]-2*p[20]-3*p[50])/8+(tr5*(-3*pe[12]-7*pe[13]-2*pe[20]-3*pe[49]))/32},
{F[3,52]*F[1,1,2],9*p[12]+(-1158*p[23]+5*p[28]-822*p[40])/12+(tr5*(108*pe[11]+5*pe[27]-822*pe[39]))/48},
{F[3,55]*F[1,1,2],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[3,56]*F[1,1,2],(-108*p[12]+1158*p[23]-5*p[28]+822*p[40])/4+(tr5*(-108*pe[11]-5*pe[27]+822*pe[39]))/16},
{F[3,57]*F[1,1,2],-36*p[12]+312*p[23]-p[28]+222*p[40]+tr5*(-9*pe[11]-pe[27]/4+(111*pe[39])/2)},
{F[3,58]*F[1,1,2],(28*(12*p[12]-67*p[23]-48*p[40]))/3+28*tr5*(pe[11]-4*pe[39])},
{F[3,59]*F[1,1,2],(108*p[12]-1158*p[23]+5*p[28]-822*p[40])/4+(tr5*(108*pe[11]+5*pe[27]-822*pe[39]))/16},
{eps5*F[3,62]*F[1,1,2],p[13]/2+(tr5*pe[12])/8},
{eps5*F[3,63]*F[1,1,2],(-7*p[13]-2*p[20]-3*p[50])/12+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,70]*F[1,1,2],(7*p[13]+2*p[20]+3*p[50])/24+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{eps5*F[3,71]*F[1,1,2],(4*p[13]+2*p[20]+3*p[50])/6+(tr5*(4*pe[12]+6*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[3,77]*F[1,1,2],-120*p[12]+(2492*p[23])/3+596*p[40]+tr5*(-30*pe[11]+149*pe[39])},
{eps5*F[3,78]*F[1,1,2],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,79]*F[1,1,2],-200*p[12]+(3556*p[23])/3+856*p[40]+tr5*(-50*pe[11]+214*pe[39])},
{eps5*F[3,80]*F[1,1,2],(4*p[13]+2*p[20]+3*p[50])/12+(tr5*(4*pe[12]+9*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[1,1,1]*F[1,1,2],p[15]+(tr5*pe[15])/4},
{F[1,1,1]^2*F[1,1,2],(78*p[2]+1872*p[4]-117*p[5]-702*p[6]+1872*p[7]-117*p[10]+78*p[11]-7020*p[12]+144*p[15]+86996*p[23]+144*p[24]+144*p[25]+144*p[26]+2236*p[28]+144*p[32]-144*p[33]-576*p[34]+1716*p[36]+468*p[37]+144*p[39]+63648*p[40]+780*p[41]+144*p[42]-144*p[43]-156*p[44]+144*p[47]+144*p[48]+432*p[49])/936+(tr5*(26*pe[2]+624*pe[4]-39*pe[5]-234*pe[6]-39*pe[9]+26*pe[10]-2340*pe[11]+48*pe[15]+832*pe[21]+48*pe[23]+48*pe[24]+48*pe[25]-780*pe[27]+48*pe[31]-48*pe[32]-192*pe[33]+156*pe[35]+156*pe[36]+208*pe[37]+48*pe[38]+21216*pe[39]+260*pe[40]+48*pe[41]-48*pe[42]-52*pe[43]+48*pe[46]+48*pe[47]+144*pe[48]))/1248},
{F[1,1,1]^3*F[1,1,2],(137544*p[12]-1103353*p[23]+2280*p[28]-778074*p[40])/864+(tr5*(22924*pe[11]+380*pe[27]-129679*pe[39]))/576},
{F[1,1,2]^2,(108*p[14]-234*p[18]+108*p[22]+7031*p[23]-234*p[25]+108*p[31]+234*p[39]+234*p[42]-108*p[46])/468+(tr5*(6*pe[14]-13*pe[18]+6*pe[22]-13*pe[24]+6*pe[30]+13*pe[38]+13*pe[41]-6*pe[45]))/104},
{F[1,1,1]*F[1,1,2]^2,p[2]/3+p[4]+p[5]/16-(21*p[6])/4+2*p[7]-p[10]/16+p[11]/3-30*p[12]-p[15]/13+(7855*p[23])/36-p[24]/13-p[25]/13-p[26]/13+(8*p[28])/9-p[32]/13-(8*p[33])/13-(14*p[34])/13+(4*p[36])/3+p[37]/4-p[39]/13+(317*p[40])/2+(4*p[41])/3-p[42]/13+p[43]/13-(2*p[44])/3-p[47]/13-p[48]/13+(6*p[49])/13+(tr5*(208*pe[2]+624*pe[4]+39*pe[5]-3276*pe[6]-39*pe[9]+208*pe[10]-18720*pe[11]-48*pe[15]+1664*pe[21]-48*pe[23]-48*pe[24]-48*pe[25]-2496*pe[27]-48*pe[31]-384*pe[32]-672*pe[33]+156*pe[36]+416*pe[37]-48*pe[38]+98904*pe[39]+832*pe[40]-48*pe[41]+48*pe[42]-416*pe[43]-48*pe[46]-48*pe[47]+288*pe[48]))/2496},
{F[1,1,1]^2*F[1,1,2]^2,(10254*p[12]-90032*p[23]+36*p[28]-62409*p[40])/72+(tr5*(3418*pe[11]+12*pe[27]-20803*pe[39]))/96},
{F[1,1,2]^3,(-13*p[2])/18-(11*p[5])/24+(117*p[6]-1287*p[7]+78*p[11]+71955*p[12]+738*p[15]-463723*p[23]+738*p[24]+738*p[25]+738*p[26]+130*p[28]+738*p[32]+1584*p[33]+1692*p[34]-273*p[36]+585*p[37]+351*p[38]+738*p[39]-331344*p[40]-2613*p[41]+738*p[42]-738*p[43]+1599*p[44]+738*p[47]+738*p[48]-108*p[49])/702+(tr5*(-676*pe[2]-429*pe[5]+4*(39*pe[6]+26*pe[10]+23985*pe[11]+246*pe[15]-572*pe[21]+246*pe[23]+246*pe[24]+246*pe[25]+1092*pe[27]+246*pe[31]+528*pe[32]+564*pe[33]+195*pe[35]+195*pe[36]-26*pe[37]+246*pe[38]-110448*pe[39]-871*pe[40]+246*pe[41]-246*pe[42]+533*pe[43]+246*pe[46]+246*pe[47]-36*pe[48])))/3744},
{F[1,1,1]*F[1,1,2]^3,(-365208*p[12]+2747593*p[23]-5160*p[28]+1947858*p[40])/864+(tr5*(-60868*pe[11]-860*pe[27]+324643*pe[39]))/576},
{F[1,1,2]^4,(959292*p[12]-4617509*p[23]+205581*p[28]-3648054*p[40])/2592+(tr5*(319764*pe[11]+68527*pe[27]-1216018*pe[39]))/3456},
{F[1,1,3],p[16]+(tr5*pe[16])/4},
{F[3,1]*F[1,1,3],(15534888*p[12]-136791313*p[23]-105435*p[28]-95769258*p[40])/3456+(tr5*(5178296*pe[11]-35145*pe[27]-31923086*pe[39]))/4608},
{F[3,2]*F[1,1,3],(-18420*p[12]+79262*p[23]-3405*p[28]+63462*p[40])/96+(tr5*(-6140*pe[11]-1135*pe[27]+21154*pe[39]))/128},
{F[3,3]*F[1,1,3],(1866*p[12]-12401*p[23]-8691*p[40])/48+(tr5*(622*pe[11]-2897*pe[39]))/64},
{F[3,4]*F[1,1,3],(-8448756*p[12]+96940531*p[23]+141*(837*p[28]+473014*p[40]))/20736+(tr5*(-2816252*pe[11]+47*(837*pe[27]+473014*pe[39])))/27648},
{F[3,5]*F[1,1,3],(22794*p[12]-150701*p[23]-105951*p[40])/192+(tr5*(7598*pe[11]-35317*pe[39]))/256},
{F[3,6]*F[1,1,3],(-40918*p[12]+97211*p[23]-7581*p[28]+80282*p[40])/96+(tr5*(-40918*pe[11]-7581*pe[27]+80282*pe[39]))/384},
{F[3,7]*F[1,1,3],(3*(866*p[12]-5633*p[23]-3979*p[40]))/32+(3*tr5*(866*pe[11]-3979*pe[39]))/128},
{F[3,8]*F[1,1,3],299*p[12]-(12181*p[23])/6-(2853*p[40])/2+(tr5*(598*pe[11]-2853*pe[39]))/8},
{F[3,9]*F[1,1,3],(3006588*p[12]-23122025*p[23]+135711*p[28]-16375242*p[40])/1152+(tr5*(1002196*pe[11]+45237*pe[27]-5458414*pe[39]))/1536},
{F[3,10]*F[1,1,3],(222*p[12]-1447*p[23]-1053*p[40])/16+(3*tr5*(74*pe[11]-351*pe[39]))/64},
{F[3,11]*F[1,1,3],(2406*p[12]-15427*p[23]-10977*p[40])/48+(tr5*(802*pe[11]-3659*pe[39]))/64},
{F[3,12]*F[1,1,3],(-319700*p[12]+1532487*p[23]-31299*p[28]+1130566*p[40])/768+(tr5*(-319700*pe[11]-31299*pe[27]+1130566*pe[39]))/3072},
{F[3,13]*F[1,1,3],(-1758*p[12]+12647*p[23]+8637*p[40])/192+(tr5*(-586*pe[11]+2879*pe[39]))/256},
{F[3,14]*F[1,1,3],(-2867208*p[12]+20534095*p[23]-122067*p[28]+14634654*p[40])/5184+(tr5*(-955736*pe[11]-40689*pe[27]+4878218*pe[39]))/6912},
{F[3,15]*F[1,1,3],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,16]*F[1,1,3],(378*p[12]-1051*p[23]-933*p[40])/24+(tr5*(126*pe[11]-311*pe[39]))/32},
{F[3,17]*F[1,1,3],(3*(378*p[12]-2741*p[23]-1879*p[40]))/64+(3*tr5*(378*pe[11]-1879*pe[39]))/256},
{F[3,18]*F[1,1,3],(-11597412*p[12]+84154223*p[23]-594999*p[28]+59838222*p[40])/6912+(tr5*(-3865804*pe[11]-198333*pe[27]+19946074*pe[39]))/9216},
{F[3,19]*F[1,1,3],(17268*p[12]-68243*p[23]+3405*p[28]-56118*p[40])/144+(tr5*(5756*pe[11]+1135*pe[27]-18706*pe[39]))/192},
{F[3,21]*F[1,1,3],(2714244*p[12]+9762971*p[23]+731295*p[28]+5153358*p[40])/20736+(tr5*(904748*pe[11]+243765*pe[27]+1717786*pe[39]))/27648},
{F[3,24]*F[1,1,3],(-2154*p[12]+14177*p[23]+9987*p[40])/48+(tr5*(-718*pe[11]+3329*pe[39]))/64},
{eps5*F[3,25]*F[1,1,3],(13*p[13]+2*p[20]+3*p[50])/24+(tr5*(13*pe[12]-9*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,27]*F[1,1,3],(-6*p[12]+37*p[23]+27*p[40])/8-(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,28]*F[1,1,3],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,29]*F[1,1,3],(-3*(6*p[12]-37*p[23]-27*p[40]))/8-(9*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,30]*F[1,1,3],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,32]*F[1,1,3],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[3,33]*F[1,1,3],(-2310*p[12]+18409*p[23]+12930*p[40])/12-(5*tr5*(77*pe[11]-431*pe[39]))/8},
{F[3,34]*F[1,1,3],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[3,35]*F[1,1,3],(2310*p[12]-18409*p[23]-12930*p[40])/24+(5*tr5*(77*pe[11]-431*pe[39]))/16},
{F[3,36]*F[1,1,3],(-2310*p[12]+18409*p[23]+12930*p[40])/54-(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[3,44]*F[1,1,3],(2310*p[12]-18409*p[23]-12930*p[40])/54+(5*tr5*(77*pe[11]-431*pe[39]))/36},
{eps5*F[3,45]*F[1,1,3],(13*p[13]+2*p[20]+3*p[50])/24+(tr5*(13*pe[12]-9*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,51]*F[1,1,3],(405792*p[12]-4023355*p[23]-30492*p[28]-2760612*p[40])/864+(tr5*(33816*pe[11]-2541*pe[27]-230051*pe[39]))/288},
{F[3,52]*F[1,1,3],(943128*p[12]-7906501*p[23]-9486*p[28]-5535168*p[40])/3456+(tr5*(157188*pe[11]-1581*pe[27]-922528*pe[39]))/2304},
{F[3,53]*F[1,1,3],(2310*p[12]-18409*p[23]-12930*p[40])/24+(5*tr5*(77*pe[11]-431*pe[39]))/16},
{F[3,54]*F[1,1,3],(2*(2748*p[12]-22457*p[23]-15762*p[40]))/9+(tr5*(458*pe[11]-2627*pe[39]))/3},
{F[3,55]*F[1,1,3],(-224604*p[12]+2609209*p[23]+29916*p[28]+1770990*p[40])/864+(tr5*(-37434*pe[11]+4986*pe[27]+295165*pe[39]))/576},
{F[3,56]*F[1,1,3],(-915984*p[12]+7726513*p[23]+8334*p[28]+5412660*p[40])/3456+(tr5*(-152664*pe[11]+1389*pe[27]+902110*pe[39]))/2304},
{F[3,57]*F[1,1,3],(-3*(26*p[12]+275*p[23]+113*p[40]))/32-(3*tr5*(26*pe[11]+113*pe[39]))/128},
{F[3,58]*F[1,1,3],-40*p[12]+(1582*p[23])/3+364*p[40]+tr5*(-10*pe[11]+91*pe[39])},
{F[3,59]*F[1,1,3],(1029720*p[12]-9242389*p[23]-38062*p[28]-6416880*p[40])/1152+(tr5*(514860*pe[11]-19031*pe[27]-3208440*pe[39]))/2304},
{F[3,60]*F[1,1,3],(-131388*p[12]+1380973*p[23]+12467*p[28]+945582*p[40])/432+(tr5*(-131388*pe[11]+12467*pe[27]+945582*pe[39]))/1728},
{F[3,61]*F[1,1,3],(-666*p[12]+5137*p[23]+3459*p[40])/16-(3*tr5*(222*pe[11]-1153*pe[39]))/64},
{F[3,69]*F[1,1,3],(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{eps5*F[3,70]*F[1,1,3],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/96},
{eps5*F[3,71]*F[1,1,3],-1/4*p[13]+(tr5*(-pe[12]+2*pe[13]))/16},
{F[3,77]*F[1,1,3],(-3060*p[12]+24463*p[23]+17706*p[40])/16-(3*tr5*(510*pe[11]-2951*pe[39]))/32},
{eps5*F[3,78]*F[1,1,3],(-p[13]-2*p[20]-3*p[50])/12+(tr5*(-pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,79]*F[1,1,3],-60*p[12]+396*p[23]+288*p[40]+tr5*(-15*pe[11]+72*pe[39])},
{eps5*F[3,80]*F[1,1,3],(-10*p[13]-2*p[20]-3*p[50])/12+(tr5*(-10*pe[12]+3*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,81]*F[1,1,3],(7*p[13]+2*p[20]+3*p[50])/24+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{eps5*F[3,82]*F[1,1,3],(7*p[13]+2*p[20]+3*p[50])/12+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[1,1,1]*F[1,1,3],p[17]+(tr5*pe[17])/4},
{F[1,1,1]^2*F[1,1,3],(-195*p[2]-1248*p[4]+117*p[5]+351*p[6]+936*p[7]+117*p[10]+3510*p[12]-288*p[15]-47788*p[23]-288*p[24]-288*p[25]-288*p[26]-1846*p[28]-288*p[32]+72*p[33]+720*p[34]-312*p[36]-468*p[37]+234*p[38]-288*p[39]-34476*p[40]-78*p[41]-288*p[42]+288*p[43]-78*p[44]-288*p[47]-288*p[48]-648*p[49])/936+(tr5*(-65*pe[2]-416*pe[4]+39*pe[5]+117*pe[6]+39*pe[9]+1170*pe[11]-96*pe[15]+416*pe[21]-96*pe[23]-96*pe[24]-96*pe[25]-1378*pe[27]-96*pe[31]+24*pe[32]+240*pe[33]-312*pe[35]-156*pe[36]+182*pe[37]-96*pe[38]-11492*pe[39]-26*pe[40]-96*pe[41]+96*pe[42]-26*pe[43]-96*pe[46]-96*pe[47]-216*pe[48]))/1248},
{F[1,1,1]^3*F[1,1,3],(-122815452*p[12]+1012892261*p[23]-3112911*p[28]+713691354*p[40])/31104+(tr5*(-40938484*pe[11]-1037637*pe[27]+237897118*pe[39]))/41472},
{F[1,1,2]*F[1,1,3],p[18]+(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],(-p[5]+p[10]+4*(-27*p[23]+p[37]-18*p[40]))/8+(tr5*(-pe[5]+pe[9]+4*pe[36]-72*pe[39]))/32},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-14718*p[12]+114835*p[23]-176*p[28]+80841*p[40])/288+(tr5*(-14718*pe[11]-176*pe[27]+80841*pe[39]))/1152},
{F[1,1,2]^2*F[1,1,3],(-p[5]+p[10]+108*p[23]-4*p[37]+72*p[40])/16+(tr5*(-pe[5]+pe[9]-4*pe[36]+72*pe[39]))/64},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(-4446*p[12]+29509*p[23]+20787*p[40])/48-(13*tr5*(114*pe[11]-533*pe[39]))/64},
{F[1,1,2]^3*F[1,1,3],(135672*p[12]-864700*p[23]+3405*p[28]-606948*p[40])/1728+(tr5*(45224*pe[11]+1135*pe[27]-202316*pe[39]))/2304},
{F[1,1,3]^2,(-p[18]-p[26])/2+(tr5*(-pe[18]-pe[25]))/8},
{F[1,1,1]*F[1,1,3]^2,(-390*p[2]-3432*p[4]+117*p[5]+702*p[6]-3744*p[7]+468*p[10]+7020*p[12]-576*p[15]-106964*p[23]-576*p[24]-576*p[25]-576*p[26]-10556*p[28]-576*p[32]+144*p[33]+1440*p[34]-2496*p[36]-468*p[37]+1404*p[38]-576*p[39]-81120*p[40]-156*p[41]-576*p[42]+576*p[43]-156*p[44]-576*p[47]-576*p[48]-1296*p[49])/936+(tr5*(-130*pe[2]-1144*pe[4]+39*pe[5]+234*pe[6]+156*pe[9]+2340*pe[11]-192*pe[15]-1664*pe[21]-192*pe[23]-192*pe[24]-192*pe[25]-468*pe[27]-192*pe[31]+48*pe[32]+480*pe[33]-156*pe[36]+52*pe[37]-192*pe[38]-27040*pe[39]-52*pe[40]-192*pe[41]+192*pe[42]-52*pe[43]-192*pe[46]-192*pe[47]-432*pe[48]))/1248},
{F[1,1,1]^2*F[1,1,3]^2,(-44823516*p[12]+454227667*p[23]+1038267*p[28]+315269790*p[40])/13824+(tr5*(-14941172*pe[11]+346089*pe[27]+105089930*pe[39]))/18432},
{F[1,1,2]*F[1,1,3]^2,(-8*p[4]+p[5]-4*(39*p[23]+p[37]+26*p[40]))/8+(tr5*(-8*pe[4]+pe[5]-4*(pe[36]+26*pe[39])))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(-2148*p[12]+16214*p[23]-64*p[28]+11499*p[40])/18+tr5*((-179*pe[11])/6-(8*pe[27])/9+(3833*pe[39])/24)},
{F[1,1,2]^2*F[1,1,3]^2,(444*p[12]-20342*p[23]-3981*p[28]-10578*p[40])/1152+(tr5*(148*pe[11]-1327*pe[27]-3526*pe[39]))/1536},
{F[1,1,3]^3,(-16*p[4]+p[5]-5*p[10]-1068*p[23]+20*p[37]-712*p[40])/48+(tr5*(-16*pe[4]+pe[5]-5*pe[9]+20*pe[36]-712*pe[39]))/192},
{F[1,1,1]*F[1,1,3]^3,(18657516*p[12]-12009347*p[23]+5134833*p[28]-15051846*p[40])/62208+(tr5*(6219172*pe[11]+1711611*pe[27]-5017282*pe[39]))/82944},
{F[1,1,2]*F[1,1,3]^3,(-56532*p[12]+234194*p[23]-18753*p[28]+194790*p[40])/1728+(tr5*(-18844*pe[11]-6251*pe[27]+64930*pe[39]))/2304},
{F[1,1,3]^4,(-136153356*p[12]+1134758185*p[23]+3218769*p[28]+790752390*p[40])/497664+(tr5*(-45384452*pe[11]+1072923*pe[27]+263584130*pe[39]))/663552},
{F[1,1,4],p[19]+(tr5*pe[19])/4},
{F[3,1]*F[1,1,4],(-97890*p[12]-8850337*p[23]-32*(7618*p[28]+178059*p[40]))/384+(tr5*(-48945*pe[11]-16*(7618*pe[27]+178059*pe[39])))/768},
{F[3,2]*F[1,1,4],(6*p[12]+115*p[23]-2*p[28]+72*p[40])/4+(tr5*(3*pe[11]-pe[27]+36*pe[39]))/8},
{F[3,3]*F[1,1,4],(18591*p[12]-61483*p[23]+6474*p[28]-54492*p[40])/216+(tr5*(6197*pe[11]+2158*pe[27]-18164*pe[39]))/288},
{F[3,4]*F[1,1,4],(19460658*p[12]-39732929*p[23]+3385602*p[28]-34600872*p[40])/20736+(tr5*(3243443*pe[11]+564267*pe[27]-5766812*pe[39]))/13824},
{F[3,5]*F[1,1,4],(-1731*p[12]+87947*p[23]+8778*p[28]+52068*p[40])/864+(tr5*(-577*pe[11]+2926*pe[27]+17356*pe[39]))/1152},
{F[3,6]*F[1,1,4],(3123210*p[12]-81684383*p[23]-24*(53499*p[28]+2274623*p[40]))/5184+(tr5*(520535*pe[11]-213996*pe[27]-9098492*pe[39]))/3456},
{F[3,7]*F[1,1,4],(-105*p[12]+653*p[23]+24*(p[28]+20*p[40]))/16-(3*tr5*(35*pe[11]-8*(pe[27]+20*pe[39])))/64},
{F[3,8]*F[1,1,4],-35*p[12]+(701*p[23])/3+8*(p[28]+21*p[40])+tr5*((-35*pe[11])/4+2*pe[27]+42*pe[39])},
{F[3,9]*F[1,1,4],(-13740*p[12]+219629*p[23]+2517*p[28]+145698*p[40])/384+(tr5*(-4580*pe[11]+839*pe[27]+48566*pe[39]))/512},
{F[3,10]*F[1,1,4],(-183*p[12]+915*p[23]+8*(p[28]+84*p[40]))/16+(tr5*(-183*pe[11]+8*(pe[27]+84*pe[39])))/64},
{F[3,11]*F[1,1,4],(-23721*p[12]+87385*p[23]-5898*p[28]+73500*p[40])/216+(tr5*(-7907*pe[11]-1966*pe[27]+24500*pe[39]))/288},
{F[3,12]*F[1,1,4],(16411422*p[12]-168764891*p[23]-6*(75081*p[28]+19498676*p[40]))/20736+(tr5*(2735237*pe[11]-75081*pe[27]-19498676*pe[39]))/13824},
{F[3,13]*F[1,1,4],(-6423*p[12]-47537*p[23]-7194*p[28]-21828*p[40])/864+(tr5*(-2141*pe[11]-2398*pe[27]-7276*pe[39]))/1152},
{F[3,14]*F[1,1,4],(18426216*p[12]-190472117*p[23]-504639*p[28]-132554478*p[40])/20736+(tr5*(6142072*pe[11]-168213*pe[27]-44184826*pe[39]))/27648},
{F[3,15]*F[1,1,4],(-6*p[12]-115*p[23]+2*p[28]-72*p[40])/4+(tr5*(-3*pe[11]+pe[27]-36*pe[39]))/8},
{F[3,16]*F[1,1,4],8*(-6*p[12]+37*p[23]+26*p[40])+tr5*(-12*pe[11]+52*pe[39])},
{F[3,17]*F[1,1,4],(20631*p[12]-32671*p[23]+10710*p[28]-41028*p[40])/288+(tr5*(6877*pe[11]+3570*pe[27]-13676*pe[39]))/384},
{F[3,18]*F[1,1,4],(8900070*p[12]-133163233*p[23]-1248228*p[28]-90685212*p[40])/6912+(tr5*(1483345*pe[11]-208038*pe[27]-15114202*pe[39]))/4608},
{F[3,19]*F[1,1,4],-11*p[12]+(269*p[23])/6+p[28]/3+34*p[40]+(tr5*(-33*pe[11]+pe[27]+102*pe[39]))/12},
{F[3,20]*F[1,1,4],(-28860*p[12]+176774*p[23]-4203*p[28]+133842*p[40])/432+(tr5*(-9620*pe[11]-1401*pe[27]+44614*pe[39]))/576},
{F[3,21]*F[1,1,4],(236514*p[12]+7782305*p[23]+244160*p[28]+4948704*p[40])/1152+tr5*((39419*pe[11])/768+(3815*pe[27])/72+(17183*pe[39])/16)},
{F[3,22]*F[1,1,4],3*p[12]+(135*p[23])/2-p[28]+42*p[40]+(tr5*(3*pe[11]-pe[27]+42*pe[39]))/4},
{eps5*F[3,23]*F[1,1,4],-1/8*(tr5*pe[13])},
{F[3,24]*F[1,1,4],(51*p[12])/8-(997*p[23])/24-(2*(p[28]+45*p[40]))/3+tr5*((51*pe[11])/32-pe[27]/6-(15*pe[39])/2)},
{eps5*F[3,25]*F[1,1,4],p[20]+(tr5*pe[20])/4},
{F[3,31]*F[1,1,4],(58583634*p[12]-476927644*p[23]-982803*p[28]-335079330*p[40])/88128+(tr5*(19527878*pe[11]-327601*pe[27]-111693110*pe[39]))/117504},
{F[3,32]*F[1,1,4],(55260402*p[12]-430190044*p[23]-173571*p[28]-303718722*p[40])/117504+(tr5*(18420134*pe[11]-57857*pe[27]-101239574*pe[39]))/156672},
{F[3,33]*F[1,1,4],(-2296092*p[12]+20373218*p[23]+38877*p[28]+14210022*p[40])/14688+(tr5*(-765364*pe[11]+12959*pe[27]+4736674*pe[39]))/19584},
{F[3,34]*F[1,1,4],(-9091722*p[12]+81723164*p[23]+193059*p[28]+56882514*p[40])/14688+(tr5*(-3030574*pe[11]+64353*pe[27]+18960838*pe[39]))/19584},
{F[3,35]*F[1,1,4],(9*(3*p[12]-71*p[23]-48*p[40]))/16+(27*tr5*(pe[11]-16*pe[39]))/64},
{F[3,36]*F[1,1,4],(-69234*p[12]+973700*p[23]+16859*p[28]+653346*p[40])/4896+(tr5*(-69234*pe[11]+16859*pe[27]+653346*pe[39]))/19584},
{F[3,37]*F[1,1,4],(-58583634*p[12]+476927644*p[23]+982803*p[28]+335079330*p[40])/352512+(tr5*(-19527878*pe[11]+327601*pe[27]+111693110*pe[39]))/470016},
{F[3,40]*F[1,1,4],(58583634*p[12]-476927644*p[23]-982803*p[28]-335079330*p[40])/117504+(tr5*(19527878*pe[11]-327601*pe[27]-111693110*pe[39]))/156672},
{eps5*F[3,43]*F[1,1,4],p[13]/4+(tr5*(pe[12]-2*pe[13]))/16},
{F[3,44]*F[1,1,4],(69234*p[12]-973700*p[23]-16859*p[28]-653346*p[40])/4896+(tr5*(69234*pe[11]-16859*pe[27]-653346*pe[39]))/19584},
{F[3,51]*F[1,1,4],(1731732*p[12]-14123608*p[23]-38109*p[28]-9899034*p[40])/2448+(tr5*(577244*pe[11]-12703*pe[27]-3299678*pe[39]))/3264},
{F[3,52]*F[1,1,4],(5192034*p[12]-42295990*p[23]-3*(38109*p[28]+9882170*p[40]))/9792+(tr5*(1730678*pe[11]-38109*pe[27]-9882170*pe[39]))/13056},
{F[3,53]*F[1,1,4],(809970*p[12]-6611440*p[23]-47589*p[28]-4603686*p[40])/4896+(tr5*(269990*pe[11]-15863*pe[27]-1534562*pe[39]))/6528},
{F[3,54]*F[1,1,4],(19164*p[12]-155495*p[23]-109182*p[40])/18+(tr5*(3194*pe[11]-18197*pe[39]))/12},
{F[3,55]*F[1,1,4],(13*(3*p[12]-71*p[23]-48*p[40]))/72+(13*tr5*(pe[11]-16*pe[39]))/96},
{F[3,56]*F[1,1,4],(-1722246*p[12]+13899106*p[23]+38109*p[28]+9747258*p[40])/9792+(tr5*(-574082*pe[11]+12703*pe[27]+3249086*pe[39]))/13056},
{F[3,57]*F[1,1,4],(3*p[12]-71*p[23]-48*p[40])/4+tr5*((3*pe[11])/16-3*pe[39])},
{F[3,58]*F[1,1,4],(17*(3*p[12]-71*p[23]-48*p[40]))/24+(17*tr5*(pe[11]-16*pe[39]))/32},
{F[3,59]*F[1,1,4],(576666*p[12]-4694190*p[23]-12703*p[28]-3290430*p[40])/1088+(tr5*(576666*pe[11]-12703*pe[27]-3290430*pe[39]))/4352},
{eps5*F[3,62]*F[1,1,4],-1/4*p[13]-(tr5*pe[12])/16},
{F[3,65]*F[1,1,4],(3*p[12])/8-(71*p[23])/8-6*p[40]+(3*tr5*(pe[11]-16*pe[39]))/32},
{F[3,66]*F[1,1,4],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,67]*F[1,1,4],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,68]*F[1,1,4],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,69]*F[1,1,4],(5456166*p[12]-43936132*p[23]-211557*p[28]-30700446*p[40])/44064+(tr5*(1818722*pe[11]-70519*pe[27]-10233482*pe[39]))/58752},
{eps5*F[3,78]*F[1,1,4],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,79]*F[1,1,4],(8*(39*p[12]-233*p[23]-168*p[40]))/3+tr5*(26*pe[11]-112*pe[39])},
{eps5*F[3,80]*F[1,1,4],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,81]*F[1,1,4],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+9*pe[13]+2*pe[20]+3*pe[49]))/48},
{eps5*F[3,82]*F[1,1,4],(7*p[13]+2*p[20]+3*p[50])/12+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[1,1,1]*F[1,1,4],p[17]-2*p[21]-p[30]-p[47]+(tr5*(pe[17]-2*pe[21]-pe[29]-pe[46]))/4},
{F[1,1,1]^2*F[1,1,4],(-78*p[2]-936*p[4]+39*p[5]-234*p[7]+117*p[10]-216*p[15]-20176*p[23]-216*p[24]-216*p[25]-216*p[26]-1976*p[28]-216*p[32]+36*p[33]+504*p[34]-546*p[36]-156*p[37]+468*p[38]-216*p[39]-14976*p[40]-156*p[41]-216*p[42]+216*p[43]-216*p[47]-216*p[48]-468*p[49])/468+(tr5*(-26*pe[2]-312*pe[4]+13*pe[5]+39*pe[9]-72*pe[15]-104*pe[21]-72*pe[23]-72*pe[24]-72*pe[25]-468*pe[27]-72*pe[31]+12*pe[32]+168*pe[33]-130*pe[35]-52*pe[36]+130*pe[37]-72*pe[38]-4992*pe[39]-52*pe[40]-72*pe[41]+72*pe[42]-72*pe[46]-72*pe[47]-156*pe[48]))/624},
{F[1,1,1]^3*F[1,1,4],(33931068*p[12]-726440011*p[23]-9844011*p[28]-486956382*p[40])/62208+(tr5*(11310356*pe[11]-3281337*pe[27]-162318794*pe[39]))/82944},
{F[1,1,2]*F[1,1,4],(-13*p[7])/2+(143*p[23])/9+p[24]+p[25]+p[26]-(143*p[28])/9+p[33]-(13*p[36])/3+(13*p[38])/6+p[47]+(tr5*((-26*pe[21])/3+pe[23]+pe[24]+pe[25]+pe[32]+pe[46]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],-1/6*p[2]-2*p[4]+p[5]/8+6*p[6]-4*p[7]+p[10]/8-p[11]/6+15*p[12]-(4*p[15])/13-(2347*p[23])/18-(4*p[24])/13-(4*p[25])/13-(4*p[26])/13-(70*p[28])/9-(4*p[32])/13+(4*p[33])/13+(16*p[34])/13-(11*p[36])/3-p[37]/2+p[38]-(4*p[39])/13-101*p[40]-(2*p[41])/3-(4*p[42])/13+(4*p[43])/13+p[44]/3-(4*p[47])/13-(4*p[48])/13-(12*p[49])/13+(tr5*(-52*pe[2]-624*pe[4]+39*pe[5]+1872*pe[6]+39*pe[9]-52*pe[10]+4680*pe[11]-96*pe[15]-1664*pe[21]-96*pe[23]-96*pe[24]-96*pe[25]+624*pe[27]-96*pe[31]+96*pe[32]+384*pe[33]-312*pe[35]-156*pe[36]-104*pe[37]-96*pe[38]-31512*pe[39]-208*pe[40]-96*pe[41]+96*pe[42]+104*pe[43]-96*pe[46]-96*pe[47]-288*pe[48]))/1248},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-6467*p[12])/48+(76187*p[23])/72+(11*(p[28]+407*p[40]))/6+(tr5*(-6467*pe[11]+88*(pe[27]+407*pe[39])))/192},
{F[1,1,2]^2*F[1,1,4],(39*p[5]-4*(468*p[7]+39*p[11]+1755*p[12]+18*p[15]-14872*p[23]+18*p[24]+18*p[25]+18*p[26]+1027*p[28]+18*p[32]+54*p[33]+72*p[34]+351*p[36]+39*p[37]-117*p[38]+18*p[39]-9126*p[40]-39*p[41]+18*p[42]-18*p[43]+39*p[44]+18*p[47]+18*p[48]-18*p[49]))/936+(tr5*(13*pe[5]-4*(13*pe[10]+585*pe[11]+6*pe[15]+208*pe[21]+6*pe[23]+6*pe[24]+6*pe[25]-39*pe[27]+6*pe[31]+18*pe[32]+24*pe[33]+13*pe[35]+13*pe[36]+13*pe[37]+6*pe[38]-3042*pe[39]-13*pe[40]+6*pe[41]-6*pe[42]+13*pe[43]+6*pe[46]+6*pe[47]-6*pe[48])))/1248},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(767*p[12])/12-(5*(27853*p[23]-48*p[28]+20130*p[40]))/288+(tr5*(3068*pe[11]+40*pe[27]-16775*pe[39]))/192},
{F[1,1,2]^3*F[1,1,4],(257910*p[12]-1283278*p[23]+54849*p[28]-1010202*p[40])/2592+(tr5*(85970*pe[11]+18283*pe[27]-336734*pe[39]))/3456},
{F[1,1,3]*F[1,1,4],-p[17]-(tr5*pe[17])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4],(195*p[2]+1248*p[4]-117*p[5]-351*p[6]-936*p[7]-117*p[10]-3510*p[12]+288*p[15]+47788*p[23]+288*p[24]+288*p[25]+288*p[26]+1846*p[28]+288*p[32]-72*p[33]-720*p[34]+312*p[36]+468*p[37]-234*p[38]+288*p[39]+34476*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/468+(tr5*(65*pe[2]+416*pe[4]-39*pe[5]-117*pe[6]-39*pe[9]-1170*pe[11]+96*pe[15]-416*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]+1378*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]+312*pe[35]+156*pe[36]-182*pe[37]+96*pe[38]+11492*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/624},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(14463276*p[12]-75661777*p[23]+1319235*p[28]-55880754*p[40])/6912+(tr5*(4821092*pe[11]+439745*pe[27]-18626918*pe[39]))/9216},
{F[1,1,2]*F[1,1,3]*F[1,1,4],(p[5]-p[10]-4*(27*p[23]+p[37]+18*p[40]))/8+(tr5*(pe[5]-pe[9]-4*(pe[36]+18*pe[39])))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(15690*p[12]-120829*p[23]+176*p[28]-85215*p[40])/144+(tr5*(15690*pe[11]+176*pe[27]-85215*pe[39]))/576},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(3222*p[12]-21067*p[23]-15033*p[40])/96+(tr5*(1074*pe[11]-5011*pe[39]))/128},
{F[1,1,3]^2*F[1,1,4],(195*p[2]+2184*p[4]-351*p[6]+6084*p[7]-234*p[10]-3510*p[12]+288*p[15]+81016*p[23]+288*p[24]+288*p[25]+288*p[26]+12142*p[28]+288*p[32]-72*p[33]-720*p[34]+3120*p[36]-1638*p[38]+288*p[39]+63492*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/1872+(tr5*(65*pe[2]+728*pe[4]-117*pe[6]-78*pe[9]-1170*pe[11]+96*pe[15]+2704*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]-910*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]-312*pe[35]+130*pe[37]+96*pe[38]+21164*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/2496},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(-6242982*p[12]+60082570*p[23]+173865*p[28]+42104238*p[40])/6912+(tr5*(-2080994*pe[11]+57955*pe[27]+14034746*pe[39]))/9216},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(6150*p[12]-37537*p[23]+104*p[28]-27147*p[40])/144+(tr5*(6150*pe[11]+104*pe[27]-27147*pe[39]))/576},
{F[1,1,3]^3*F[1,1,4],(-174252903*p[12]+1237775209*p[23]-8415576*p[28]+876784866*p[40])/264384+(tr5*(-58084301*pe[11]-2805192*pe[27]+292261622*pe[39]))/352512},
{F[1,1,4]^2,p[21]+(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,4]^2,(-312*p[2]-1872*p[4]+39*p[5]-936*p[7]+351*p[10]-432*p[15]-38428*p[23]-432*p[24]-432*p[25]-432*p[26]-3692*p[28]-432*p[32]+144*p[33]+1152*p[34]-312*p[36]-156*p[37]+468*p[38]-432*p[39]-27144*p[40]+312*p[41]-432*p[42]+432*p[43]-432*p[47]-432*p[48]-1008*p[49])/936+(tr5*(-104*pe[2]-624*pe[4]+13*pe[5]+117*pe[9]-144*pe[15]-416*pe[21]-144*pe[23]-144*pe[24]-144*pe[25]-468*pe[27]-144*pe[31]+48*pe[32]+384*pe[33]+104*pe[35]-52*pe[36]+52*pe[37]-144*pe[38]-9048*pe[39]+104*pe[40]-144*pe[41]+144*pe[42]-144*pe[46]-144*pe[47]-336*pe[48]))/1248},
{F[1,1,1]^2*F[1,1,4]^2,(-31626660*p[12]+376459031*p[23]+2164023*p[28]+258824802*p[40])/6912+(tr5*(-10542220*pe[11]+721341*pe[27]+86274934*pe[39]))/9216},
{F[1,1,2]*F[1,1,4]^2,(117*p[2]+78*p[5]-351*p[6]+468*p[7]+39*p[11]-14040*p[12]-144*p[15]+89180*p[23]-144*p[24]-144*p[25]-144*p[26]+325*p[28]-144*p[32]-324*p[33]-360*p[34]+234*p[36]-78*p[37]-117*p[38]-144*p[39]+64584*p[40]+546*p[41]-144*p[42]+144*p[43]-312*p[44]-144*p[47]-144*p[48]+36*p[49])/234+(tr5*(39*pe[2]+26*pe[5]-117*pe[6]+13*pe[10]-4680*pe[11]-48*pe[15]+208*pe[21]-48*pe[23]-48*pe[24]-48*pe[25]-273*pe[27]-48*pe[31]-108*pe[32]-120*pe[33]-26*pe[35]-26*pe[36]+13*pe[37]-48*pe[38]+21528*pe[39]+182*pe[40]-48*pe[41]+48*pe[42]-104*pe[43]-48*pe[46]-48*pe[47]+12*pe[48]))/312},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(7143*p[12]-63046*p[23]+12*(p[28]-3620*p[40]))/72+(tr5*(2381*pe[11]+4*(pe[27]-3620*pe[39])))/96},
{F[1,1,2]^2*F[1,1,4]^2,(-140133*p[12]+748661*p[23]-21966*p[28]+572736*p[40])/432+(tr5*(-46711*pe[11]-7322*pe[27]+190912*pe[39]))/576},
{F[1,1,3]*F[1,1,4]^2,(195*p[2]+2184*p[4]-351*p[6]+3276*p[7]-468*p[10]-3510*p[12]+288*p[15]+62608*p[23]+288*p[24]+288*p[25]+288*p[26]+5278*p[28]+288*p[32]-72*p[33]-720*p[34]+1248*p[36]-702*p[38]+288*p[39]+46644*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/1872+(tr5*(65*pe[2]+728*pe[4]-117*pe[6]-156*pe[9]-1170*pe[11]+96*pe[15]+1456*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]-910*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]-312*pe[35]+130*pe[37]+96*pe[38]+15548*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/2496},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(23678574*p[12]-356821156*p[23]-3365607*p[28]-242395674*p[40])/6912+(tr5*(7892858*pe[11]-1121869*pe[27]-80798558*pe[39]))/9216},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(-4938*p[12]+30275*p[23]+176*p[28]+20517*p[40])/144+(tr5*(-4938*pe[11]+176*pe[27]+20517*pe[39]))/576},
{F[1,1,3]^2*F[1,1,4]^2,(3012684*p[12]-6118457*p[23]+466579*p[28]-5403174*p[40])/4608+(tr5*(3012684*pe[11]+466579*pe[27]-5403174*pe[39]))/18432},
{F[1,1,4]^3,p[6]/3+(tr5*pe[6])/12},
{F[1,1,1]*F[1,1,4]^3,(-15872874*p[12]+135300922*p[23]-243648*p[28]+95169291*p[40])/7776+(tr5*(-5290958*pe[11]-81216*pe[27]+31723097*pe[39]))/10368},
{F[1,1,2]*F[1,1,4]^3,(-9999*p[12]-50126*p[23]-9636*p[28]-20442*p[40])/324+(tr5*(-3333*pe[11]-3212*pe[27]-6814*pe[39]))/432},
{F[1,1,3]*F[1,1,4]^3,(61056582*p[12]-269641000*p[23]+7348779*p[28]-203244666*p[40])/62208+(tr5*(20352194*pe[11]+2449593*pe[27]-67748222*pe[39]))/82944},
{F[1,1,4]^4,(62225892*p[12]+1791120281*p[23]+32973817*p[28]+1181298582*p[40])/1410048+(tr5*(62225892*pe[11]+32973817*pe[27]+1181298582*pe[39]))/5640192},
{F[1,1,5],p[22]+(tr5*pe[22])/4},
{F[3,1]*F[1,1,5],(13392*p[12]-32798*p[23]+3405*p[28]-29028*p[40])/48+(tr5*(4464*pe[11]+1135*pe[27]-9676*pe[39]))/64},
{F[3,2]*F[1,1,5],(-15144*p[12]+48605*p[23]-3405*p[28]+39792*p[40])/96+(tr5*(-5048*pe[11]-1135*pe[27]+13264*pe[39]))/128},
{F[3,3]*F[1,1,5],(-9920*p[12]+51523*p[23]-605*p[28]+37068*p[40])/432+(tr5*(-9920*pe[11]-605*pe[27]+37068*pe[39]))/1728},
{F[3,4]*F[1,1,5],(19092*p[12]-69047*p[23]+3405*p[28]-54390*p[40])/192+(tr5*(6364*pe[11]+1135*pe[27]-18130*pe[39]))/256},
{F[3,5]*F[1,1,5],(-5*(39040*p[12]-206657*p[23]+1942*p[28]-150024*p[40]))/1728-(5*tr5*(19520*pe[11]+971*pe[27]-75012*pe[39]))/3456},
{F[3,6]*F[1,1,5],(19464*p[12]-71405*p[23]+3405*p[28]-56064*p[40])/144+(tr5*(6488*pe[11]+1135*pe[27]-18688*pe[39]))/192},
{F[3,7]*F[1,1,5],(-2544*p[12]+15431*p[23]+10968*p[40])/32-(3*tr5*(106*pe[11]-457*pe[39]))/16},
{F[3,8]*F[1,1,5],-318*p[12]+(11957*p[23])/6+1415*p[40]+(tr5*(-318*pe[11]+1415*pe[39]))/4},
{F[3,9]*F[1,1,5],(-17*(6*p[12]-37*p[23]-27*p[40]))/8-(51*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,10]*F[1,1,5],(-9*(6*p[12]-37*p[23]-27*p[40]))/16-(27*tr5*(2*pe[11]-9*pe[39]))/64},
{F[3,11]*F[1,1,5],(-27352*p[12]+310355*p[23]+9134*p[28]+204996*p[40])/432+(tr5*(-13676*pe[11]+4567*pe[27]+102498*pe[39]))/864},
{F[3,12]*F[1,1,5],(16116*p[12]-50759*p[23]+3405*p[28]-40998*p[40])/576+(tr5*(5372*pe[11]+1135*pe[27]-13666*pe[39]))/768},
{F[3,13]*F[1,1,5],(44624*p[12]+228041*p[23]+43886*p[28]+85872*p[40])/1728+(tr5*(22312*pe[11]+21943*pe[27]+42936*pe[39]))/3456},
{F[3,14]*F[1,1,5],-10*p[12]+62*p[23]+45*p[40]-(5*tr5*(2*pe[11]-9*pe[39]))/4},
{F[3,15]*F[1,1,5],(18*p[12]-115*p[23]-81*p[40])/4+(9*tr5*(2*pe[11]-9*pe[39]))/16},
{F[3,16]*F[1,1,5],(-221*p[12])/2+(8011*p[23])/6+(1071*p[28])/16+834*p[40]+tr5*((-221*pe[11])/8+(1071*pe[27])/64+(417*pe[39])/2)},
{F[3,17]*F[1,1,5],(-8480*p[12]-153617*p[23]-17894*p[28]-80616*p[40])/576+(tr5*(-4240*pe[11]-8947*pe[27]-40308*pe[39]))/1152},
{F[3,18]*F[1,1,5],(18204*p[12]-63635*p[23]+681*(5*p[28]-74*p[40]))/192+(tr5*(6068*pe[11]+227*(5*pe[27]-74*pe[39])))/256},
{F[3,19]*F[1,1,5],(13416*p[12]-33074*p[23]+3405*p[28]-29136*p[40])/144+(tr5*(4472*pe[11]+1135*pe[27]-9712*pe[39]))/192},
{F[3,20]*F[1,1,5],(-1508*p[12]+7986*p[23]-305*p[28]+6246*p[40])/108+(tr5*(-1508*pe[11]-305*pe[27]+6246*pe[39]))/432},
{F[3,22]*F[1,1,5],p[23]},
{eps5*F[3,23]*F[1,1,5],-1/4*p[13]+(tr5*(-pe[12]+2*pe[13]))/16},
{F[3,24]*F[1,1,5],(708*p[12]-5*(871*p[23]+618*p[40]))/16+(3*tr5*(118*pe[11]-515*pe[39]))/32},
{eps5*F[3,25]*F[1,1,5],(-5*p[13]-4*p[20]-6*p[50])/12+(tr5*(-5*pe[12]-6*pe[13]-4*pe[20]-6*pe[49]))/48},
{F[3,27]*F[1,1,5],(3*(6*p[12]-37*p[23]-27*p[40]))/8+(9*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,28]*F[1,1,5],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,29]*F[1,1,5],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,30]*F[1,1,5],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,31]*F[1,1,5],(-26928*p[12]+285086*p[23]-5937*p[28]+203970*p[40])/1296+(tr5*(-8976*pe[11]-1979*pe[27]+67990*pe[39]))/1728},
{F[3,32]*F[1,1,5],(-456498*p[12]+4557572*p[23]-12759*p[28]+3181971*p[40])/5184+(tr5*(-152166*pe[11]-4253*pe[27]+1060657*pe[39]))/6912},
{F[3,36]*F[1,1,5],(45054*p[12]-757651*p[23]-5406*p[28]-512619*p[40])/648+(tr5*(15018*pe[11]-1802*pe[27]-170873*pe[39]))/864},
{F[3,37]*F[1,1,5],(-1953090*p[12]+12668452*p[23]-139971*p[28]+9179907*p[40])/5184+(tr5*(-651030*pe[11]-46657*pe[27]+3059969*pe[39]))/6912},
{F[3,38]*F[1,1,5],33*p[12]-(1493*p[23])/6-(355*p[40])/2+(tr5*(66*pe[11]-355*pe[39]))/8},
{F[3,39]*F[1,1,5],(-121980*p[12]+920476*p[23]-3837*p[28]+653406*p[40])/48+(tr5*(-40660*pe[11]-1279*pe[27]+217802*pe[39]))/64},
{F[3,40]*F[1,1,5],(960030*p[12]-6378604*p[23]+38505*p[28]-4575813*p[40])/1728+(tr5*(320010*pe[11]+12835*pe[27]-1525271*pe[39]))/2304},
{F[3,41]*F[1,1,5],(40932*p[12]-319009*p[23]+2244*p[28]-227391*p[40])/324+(tr5*(13644*pe[11]+748*pe[27]-75797*pe[39]))/432},
{eps5*F[3,45]*F[1,1,5],(4*p[13]+2*p[20]+3*p[50])/6+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[3,51]*F[1,1,5],-8*p[12]+(134*p[23])/3+32*p[40]+tr5*(-2*pe[11]+8*pe[39])},
{F[3,52]*F[1,1,5],(3*(108*p[12]-737*p[23]-518*p[40]))/64+(3*tr5*(54*pe[11]-259*pe[39]))/128},
{F[3,55]*F[1,1,5],(3*(-108*p[12]+737*p[23]+518*p[40]))/16-(3*tr5*(54*pe[11]-259*pe[39]))/32},
{F[3,56]*F[1,1,5],(-5988*p[12]+37051*p[23]+26274*p[40])/192+(tr5*(-998*pe[11]+4379*pe[39]))/128},
{F[3,57]*F[1,1,5],(-9*(108*p[12]-737*p[23]-518*p[40]))/32-(9*tr5*(54*pe[11]-259*pe[39]))/64},
{F[3,58]*F[1,1,5],-64*p[12]+(1072*p[23])/3+256*p[40]-16*tr5*(pe[11]-4*pe[39])},
{F[3,59]*F[1,1,5],(9*(108*p[12]-737*p[23]-518*p[40]))/64+(9*tr5*(54*pe[11]-259*pe[39]))/128},
{F[3,61]*F[1,1,5],(1356*p[12]-8777*p[23]-6198*p[40])/16+(3*tr5*(226*pe[11]-1033*pe[39]))/32},
{eps5*F[3,62]*F[1,1,5],-1/4*p[13]-(tr5*pe[12])/16},
{eps5*F[3,63]*F[1,1,5],(tr5*pe[13])/8},
{eps5*F[3,71]*F[1,1,5],(-4*p[13]-2*p[20]-3*p[50])/6+(tr5*(-4*pe[12]-6*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[3,77]*F[1,1,5],(-3492*p[12]+26771*p[23]+18114*p[40])/48+(tr5*(-582*pe[11]+3019*pe[39]))/32},
{eps5*F[3,80]*F[1,1,5],(4*p[13]+2*p[20]+3*p[50])/6+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{eps5*F[3,82]*F[1,1,5],-1/4*p[13]+(tr5*(-pe[12]-2*pe[13]))/16},
{F[1,1,1]*F[1,1,5],p[24]+(tr5*pe[23])/4},
{F[1,1,1]^2*F[1,1,5],(-p[5]-p[10]-12*(9*p[23]-p[37]+6*p[40]))/16+(tr5*(-pe[5]-pe[9]+12*(pe[36]-6*pe[39])))/64},
{F[1,1,1]^3*F[1,1,5],(184416*p[12]-412297*p[23]+44265*p[28]-365532*p[40])/1728+(tr5*(61472*pe[11]+14755*pe[27]-121844*pe[39]))/2304},
{F[1,1,2]*F[1,1,5],p[25]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],(-p[5]-p[10]-4*(33*p[23]+p[37]+18*p[40]))/8+(tr5*(-pe[5]-pe[9]-4*(pe[36]+18*pe[39])))/32},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(700*p[12]-4263*p[23]-3022*p[40])/32+(tr5*(350*pe[11]-1511*pe[39]))/64},
{F[1,1,2]^2*F[1,1,5],(195*p[2]-624*p[4]+1521*p[6]-24570*p[12]-288*p[15]+145028*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+102804*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/936+(tr5*(65*pe[2]-208*pe[4]+507*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+34268*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/1248},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(3419*p[12])/24-(279985*p[23])/288+p[28]-(8251*p[40])/12+(tr5*(3419*pe[11]+24*pe[27]-16502*pe[39]))/96},
{F[1,1,2]^3*F[1,1,5],(-475172*p[12]+654429*p[23]-187958*p[28]+783090*p[40])/2592+(tr5*(-237586*pe[11]-93979*pe[27]+391545*pe[39]))/5184},
{F[1,1,3]*F[1,1,5],p[26]+(tr5*pe[25])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],(p[5]+p[10]+108*p[23]-4*p[37]+72*p[40])/8+(tr5*(pe[5]+pe[9]-4*pe[36]+72*pe[39]))/32},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],27*p[12]-(6111*p[23])/32-(269*p[40])/2+(tr5*(54*pe[11]-269*pe[39]))/8},
{F[1,1,2]*F[1,1,3]*F[1,1,5],(p[5]+p[10]+4*(-27*p[23]+p[37]-18*p[40]))/8+(tr5*(pe[5]+pe[9]+4*pe[36]-72*pe[39]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],5*p[12]-(51*p[23])/2-(37*p[40])/2+tr5*((5*pe[11])/4-(37*pe[39])/8)},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(-2406*p[12]+14131*p[23]+10017*p[40])/96+(tr5*(-802*pe[11]+3339*pe[39]))/128},
{F[1,1,3]^2*F[1,1,5],(-p[5]-p[10]+108*p[23]-4*p[37]+72*p[40])/16+(tr5*(-pe[5]-pe[9]-4*pe[36]+72*pe[39]))/64},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(-19392*p[12]+70289*p[23]-3405*p[28]+55260*p[40])/96+(tr5*(-6464*pe[11]-1135*pe[27]+18420*pe[39]))/128},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],-3*p[12]+(35*p[23])/2+12*p[40]+tr5*((-3*pe[11])/4+3*pe[39])},
{F[1,1,3]^3*F[1,1,5],(22392*p[12]+15163*p[23]+10215*p[28]-5952*p[40])/864+(tr5*(7464*pe[11]+3405*pe[27]-1984*pe[39]))/1152},
{F[1,1,4]*F[1,1,5],-p[24]-p[25]-p[26]+(tr5*(-pe[23]-pe[24]-pe[25]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],(p[5]+p[10]+132*p[23]-4*p[37]+72*p[40])/8+(tr5*(pe[5]+pe[9]-4*pe[36]+72*pe[39]))/32},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(-16548*p[12]+52847*p[23]-3405*p[28]+42654*p[40])/288+(tr5*(-5516*pe[11]-1135*pe[27]+14218*pe[39]))/384},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-195*p[2]+624*p[4]-1521*p[6]+24570*p[12]+288*p[15]-132392*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-94380*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/468+(tr5*(-65*pe[2]+208*pe[4]-507*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-31460*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(-9984*p[12]+75206*p[23]-144*p[28]+52923*p[40])/72+(tr5*(-3328*pe[11]-48*pe[27]+17641*pe[39]))/96},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(117330*p[12]-248903*p[23]+30852*p[28]-232608*p[40])/864+(tr5*(19555*pe[11]+5142*pe[27]-38768*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[1,1,5],(-p[5]-p[10]+4*(-27*p[23]+p[37]-18*p[40]))/8+(tr5*(-pe[5]-pe[9]+4*pe[36]-72*pe[39]))/32},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-162*p[12]+959*p[23]+697*p[40])/8+(tr5*(-162*pe[11]+697*pe[39]))/32},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(1590*p[12]-10091*p[23]-7065*p[40])/48+(5*tr5*(106*pe[11]-471*pe[39]))/64},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(20292*p[12]-76895*p[23]+3405*p[28]-59982*p[40])/192+(tr5*(6764*pe[11]+1135*pe[27]-19994*pe[39]))/256},
{F[1,1,4]^2*F[1,1,5],(-195*p[2]-312*p[4]-468*p[5]+1287*p[6]+24570*p[12]+288*p[15]-185120*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-131820*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/1872+(tr5*(-65*pe[2]-104*pe[4]-156*pe[5]+429*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-43940*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(-30112*p[12]+130161*p[23]-4684*p[28]+98658*p[40])/192+(tr5*(-15056*pe[11]-2342*pe[27]+49329*pe[39]))/384},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(431412*p[12]-1622540*p[23]+139041*p[28]-1390386*p[40])/1728+(tr5*(143804*pe[11]+46347*pe[27]-463462*pe[39]))/2304},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(20466*p[12]-78910*p[23]+3405*p[28]-60915*p[40])/192+(tr5*(6822*pe[11]+1135*pe[27]-20305*pe[39]))/256},
{F[1,1,4]^3*F[1,1,5],(-62875*p[12]+784179*p[23]+18362*p[28]+530748*p[40])/2592+(tr5*(-62875*pe[11]+18362*pe[27]+530748*pe[39]))/10368},
{F[1,1,1]*F[1,1,5]^2,p[4]-p[10]/2+6*p[23]+p[37]+4*p[40]+(tr5*(pe[4]-pe[9]/2+pe[36]+4*pe[39]))/4},
{F[1,1,1]^2*F[1,1,5]^2,(164784*p[12]-1372349*p[23]-2829*p[28]-953148*p[40])/1152+(tr5*(54928*pe[11]-943*pe[27]-317716*pe[39]))/1536},
{F[1,1,2]*F[1,1,5]^2,(195*p[2]-156*p[4]+234*p[5]+117*p[6]-24570*p[12]-288*p[15]+160472*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+113100*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/468+(tr5*(65*pe[2]-52*pe[4]+78*pe[5]+39*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+37700*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(985*p[12])/6-(184387*p[23])/144+3*p[28]-(21583*p[40])/24+(tr5*(3940*pe[11]+72*pe[27]-21583*pe[39]))/96},
{F[1,1,2]^2*F[1,1,5]^2,(-63044*p[12]+249095*p[23]-24035*p[28]+218406*p[40])/864+(tr5*(-63044*pe[11]-24035*pe[27]+218406*pe[39]))/3456},
{F[1,1,3]*F[1,1,5]^2,-p[4]+p[10]/2-6*p[23]-p[37]-4*p[40]+(tr5*(-2*pe[4]+pe[9]-2*(pe[36]+4*pe[39])))/8},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(6924*p[12]+14168*p[23]+3357*p[28]+1710*p[40])/96+(tr5*(2308*pe[11]+1119*pe[27]+570*pe[39]))/128},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-4014*p[12]+30079*p[23]-24*p[28]+21141*p[40])/48+(tr5*(-1338*pe[11]-8*pe[27]+7047*pe[39]))/64},
{F[1,1,3]^2*F[1,1,5]^2,(-397*p[12])/2+(5*(49775*p[23]-2043*p[28]+39612*p[40]))/288+(tr5*(-19056*pe[11]-3405*pe[27]+66020*pe[39]))/384},
{F[1,1,4]*F[1,1,5]^2,(-195*p[2]-312*p[4]-468*p[5]+1287*p[6]+24570*p[12]+288*p[15]-191984*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-131820*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/1872+(tr5*(-65*pe[2]-104*pe[4]-156*pe[5]+429*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-43940*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-18240*p[12]+120703*p[23]-144*p[28]+85110*p[40])/576+(tr5*(-3040*pe[11]-24*pe[27]+14185*pe[39]))/384},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(-141820*p[12]+60136*p[23]-59347*p[28]+138318*p[40])/1728+(tr5*(-141820*pe[11]-59347*pe[27]+138318*pe[39]))/6912},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(1806*p[12]-5903*p[23]-96*p[28]-4293*p[40])/192+(tr5*(602*pe[11]-32*pe[27]-1431*pe[39]))/256},
{F[1,1,4]^2*F[1,1,5]^2,(-60490*p[12]+170125*p[23]-26752*p[28]+170340*p[40])/1728+(tr5*(-30245*pe[11]-13376*pe[27]+85170*pe[39]))/3456},
{F[1,1,5]^3,(16*p[4]+p[5]+8*p[6]-7*p[10]+204*p[23]+12*p[37]+136*p[40])/24+(tr5*(16*pe[4]+pe[5]+8*pe[6]-7*pe[9]+12*pe[36]+136*pe[39]))/96},
{F[1,1,1]*F[1,1,5]^3,(496464*p[12]-2953351*p[23]+44841*p[28]-2142420*p[40])/1728+(tr5*(165488*pe[11]+14947*pe[27]-714140*pe[39]))/2304},
{F[1,1,2]*F[1,1,5]^3,(44676*p[12]+274609*p[23]+51141*p[28]+112434*p[40])/1296+(tr5*(14892*pe[11]+17047*pe[27]+37478*pe[39]))/1728},
{F[1,1,3]*F[1,1,5]^3,(5328*p[12]-50431*p[23]-44520*p[40])/432+(tr5*(222*pe[11]-1855*pe[39]))/72},
{F[1,1,4]*F[1,1,5]^3,(-21233862*p[12]+153727698*p[23]-947467*p[28]+110323590*p[40])/58752+(tr5*(-21233862*pe[11]-947467*pe[27]+110323590*pe[39]))/235008},
{F[1,1,5]^4,(-64199598*p[12]+475604420*p[23]-1582176*p[28]+337854135*p[40])/62208+(tr5*(-21399866*pe[11]-527392*pe[27]+112618045*pe[39]))/82944},
{F[3,1]*F[1,1,6],(-10647*p[12]+81247*p[23]-48*p[28]+57000*p[40])/48+(tr5*(-3549*pe[11]-16*pe[27]+19000*pe[39]))/64},
{F[3,2]*F[1,1,6],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/8+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/16},
{F[3,3]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[3,4]*F[1,1,6],(-29157*p[12]+217459*p[23]+152772*p[40])/288+(tr5*(-9719*pe[11]+50924*pe[39]))/384},
{F[3,5]*F[1,1,6],(-11*(51*p[12]+2771*p[23]-96*p[28]+1956*p[40]))/288-(11*tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/384},
{F[3,6]*F[1,1,6],(-5775*p[12]+40807*p[23]-24*p[28]+28752*p[40])/72+(tr5*(-1925*pe[11]-8*pe[27]+9584*pe[39]))/96},
{F[3,7]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/48+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/64},
{F[3,8]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/9+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/12},
{F[3,9]*F[1,1,6],(523*p[12])/4-(14045*p[23])/12-812*p[40]+tr5*((523*pe[11])/16-203*pe[39])},
{F[3,10]*F[1,1,6],(597*p[12]-4077*p[23]-8*(p[28]+360*p[40]))/16+tr5*((597*pe[11])/64-pe[27]/8-45*pe[39])},
{F[3,11]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[3,12]*F[1,1,6],(8463*p[12]-94973*p[23]+192*p[28]-65460*p[40])/288+(tr5*(2821*pe[11]+64*pe[27]-21820*pe[39]))/384},
{F[3,13]*F[1,1,6],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/288+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/384},
{F[3,14]*F[1,1,6],(533*p[12])/48-(29743*p[23])/144+p[28]-(841*p[40])/6+(tr5*((533*pe[11])/48+pe[27]-(841*pe[39])/6))/4},
{F[3,17]*F[1,1,6],(-17*p[12])/32-(2771*p[23])/96+p[28]-(163*p[40])/8+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/128},
{F[3,18]*F[1,1,6],(-5091*p[12]+28669*p[23]+48*p[28]+20508*p[40])/96+(tr5*(-1697*pe[11]+16*pe[27]+6836*pe[39]))/128},
{F[3,19]*F[1,1,6],(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/12+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/24},
{F[3,21]*F[1,1,6],(3*(-3*p[12]+71*p[23]+48*p[40]))/16-(9*tr5*(pe[11]-16*pe[39]))/64},
{eps5*F[3,23]*F[1,1,6],(p[13]+2*p[20]+3*p[50])/24+(tr5*(pe[12]+15*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,24]*F[1,1,6],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/72+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{eps5*F[3,25]*F[1,1,6],(-5*p[13]-2*p[20]-3*p[50])/8+(tr5*(-5*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/32},
{F[3,31]*F[1,1,6],(-163799442*p[12]+1369868878*p[23]+547593*p[28]+962238642*p[40])/88128+(tr5*(-54599814*pe[11]+182531*pe[27]+320746214*pe[39]))/117504},
{F[3,32]*F[1,1,6],(-98403754*p[12]+867006278*p[23]+6917197*p[28]+600802998*p[40])/117504+(tr5*(-98403754*pe[11]+6917197*pe[27]+600802998*pe[39]))/470016},
{F[3,33]*F[1,1,6],(188538*p[12]-1174975*p[23]+50001*p[28]-878208*p[40])/2448+(tr5*(62846*pe[11]+16667*pe[27]-292736*pe[39]))/3264},
{F[3,34]*F[1,1,6],(-256188210*p[12]+2198979202*p[23]+8262759*p[28]+1535109774*p[40])/44064+(tr5*(-85396070*pe[11]+2754253*pe[27]+511703258*pe[39]))/58752},
{F[3,35]*F[1,1,6],(55*(3*p[12]-71*p[23]-48*p[40]))/48+(55*tr5*(pe[11]-16*pe[39]))/64},
{F[3,36]*F[1,1,6],(278678*p[12]-2635120*p[23]+313045*p[28]-2196498*p[40])/14688+(tr5*(278678*pe[11]+313045*pe[27]-2196498*pe[39]))/58752},
{F[3,37]*F[1,1,6],(143768682*p[12]-1231501798*p[23]+1231491*p[28]-866985126*p[40])/352512+(tr5*(47922894*pe[11]+410497*pe[27]-288995042*pe[39]))/470016},
{F[3,38]*F[1,1,6],(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/8+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/16},
{F[3,40]*F[1,1,6],(-97090218*p[12]+866694310*p[23]+2489469*p[28]+605014854*p[40])/117504+(tr5*(-32363406*pe[11]+829823*pe[27]+201671618*pe[39]))/156672},
{F[3,41]*F[1,1,6],(40932*p[12]-319009*p[23]+2244*p[28]-227391*p[40])/324+(tr5*(13644*pe[11]+748*pe[27]-75797*pe[39]))/432},
{F[3,42]*F[1,1,6],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/4+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/8},
{eps5*F[3,43]*F[1,1,6],(p[13]+2*p[20]+3*p[50])/24+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,44]*F[1,1,6],(-4991514*p[12]+37573216*p[23]-715245*p[28]+27198186*p[40])/44064+(tr5*(-1663838*pe[11]-238415*pe[27]+9066062*pe[39]))/58752},
{eps5*F[3,45]*F[1,1,6],(-p[13]-2*p[20]-3*p[50])/12+(tr5*(-pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,51]*F[1,1,6],(-29781096*p[12]+224918363*p[23]-56195*p[28]+158821824*p[40])/44064+(tr5*(-29781096*pe[11]-56195*pe[27]+158821824*pe[39]))/176256},
{F[3,52]*F[1,1,6],(-118985304*p[12]+981683289*p[23]+2793529*p[28]+686321802*p[40])/176256+(tr5*(-118985304*pe[11]+2793529*pe[27]+686321802*pe[39]))/705024},
{F[3,53]*F[1,1,6],(2306769*p[12]-19330432*p[23]+79809*p[28]-13675668*p[40])/7344+(tr5*(768923*pe[11]+26603*pe[27]-4558556*pe[39]))/9792},
{F[3,54]*F[1,1,6],(-26831640*p[12]+225785609*p[23]+442104*p[28]+158112246*p[40])/7344+(tr5*(-4471940*pe[11]+73684*pe[27]+26352041*pe[39]))/4896},
{F[3,55]*F[1,1,6],(290010*p[12]-2037846*p[23]+7745*p[28]-1447326*p[40])/1296+(tr5*(290010*pe[11]+7745*pe[27]-1447326*pe[39]))/5184},
{F[3,56]*F[1,1,6],(61441080*p[12]-450375491*p[23]+1098125*p[28]-319223046*p[40])/176256+(tr5*(61441080*pe[11]+1098125*pe[27]-319223046*pe[39]))/705024},
{F[3,57]*F[1,1,6],40*p[12]-(6079*p[23])/24-p[28]/2-(715*p[40])/4+tr5*(10*pe[11]-pe[27]/8-(715*pe[39])/16)},
{F[3,58]*F[1,1,6],(341*p[12])/8-(7043*p[23])/24-(8*p[28])/3-198*p[40]+tr5*((341*pe[11])/32-(2*pe[27])/3-(99*pe[39])/2)},
{F[3,59]*F[1,1,6],(-62031048*p[12]+491198339*p[23]+388627*p[28]+345095958*p[40])/58752+(tr5*(-62031048*pe[11]+388627*pe[27]+345095958*pe[39]))/235008},
{F[3,60]*F[1,1,6],(-22224*p[12]+223572*p[23]+1822*p[28]+153405*p[40])/324+(tr5*(-22224*pe[11]+1822*pe[27]+153405*pe[39]))/1296},
{F[3,61]*F[1,1,6],-81*p[12]+(2417*p[23])/4+(849*p[40])/2+tr5*((-81*pe[11])/4+(849*pe[39])/8)},
{eps5*F[3,62]*F[1,1,6],p[13]/2+(tr5*pe[12])/8},
{eps5*F[3,63]*F[1,1,6],(7*p[13]+2*p[20]+3*p[50])/12+(tr5*(7*pe[12]+9*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,65]*F[1,1,6],-1/8*p[12]+(71*p[23])/24+2*p[40]+tr5*(-1/32*pe[11]+pe[39]/2)},
{F[3,66]*F[1,1,6],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,67]*F[1,1,6],(-3*p[12])/8+(71*p[23])/8+6*p[40]-(3*tr5*(pe[11]-16*pe[39]))/32},
{F[3,68]*F[1,1,6],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,69]*F[1,1,6],(-5456166*p[12]+43936132*p[23]+211557*p[28]+30700446*p[40])/44064+(tr5*(-1818722*pe[11]+70519*pe[27]+10233482*pe[39]))/58752},
{eps5*F[3,70]*F[1,1,6],(4*p[13]+2*p[20]+3*p[50])/12+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{eps5*F[3,71]*F[1,1,6],p[13]/4+(tr5*(pe[12]-2*pe[13]))/16},
{eps5*F[3,78]*F[1,1,6],(4*p[13]+2*p[20]+3*p[50])/12+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,79]*F[1,1,6],(4*(3*p[12]+77*p[23]-2*p[28]+54*p[40]))/3+tr5*(pe[11]-(2*pe[27])/3+18*pe[39])},
{eps5*F[3,80]*F[1,1,6],(-32*p[13]-22*p[20]-33*p[50])/24+(tr5*(-32*pe[12]-57*pe[13]-22*pe[20]-33*pe[49]))/96},
{eps5*F[3,81]*F[1,1,6],(7*p[13]+2*p[20]+3*p[50])/24+(tr5*(7*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{eps5*F[3,82]*F[1,1,6],-1/4*p[13]+(tr5*(-pe[12]-2*pe[13]))/16},
{F[1,1,1]^3*F[1,1,6],(-11067*p[12]+65551*p[23]+171*p[28]+46635*p[40])/108+(tr5*(-3689*pe[11]+57*pe[27]+15545*pe[39]))/144},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(165*p[12]-4221*p[23]-44*p[28]-2796*p[40])/48+(tr5*(165*pe[11]-44*pe[27]-2796*pe[39]))/192},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(24*p[12]+9851*p[23]-174*p[28]+6780*p[40])/72+(tr5*(4*pe[11]-29*pe[27]+1130*pe[39]))/48},
{F[1,1,2]^3*F[1,1,6],(-183*p[12]-11897*p[23]+340*p[28]-8316*p[40])/144+(tr5*(-183*pe[11]+340*pe[27]-8316*pe[39]))/576},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(6063*p[12]-2*(18758*p[23]+54*p[28]+13485*p[40]))/216+(tr5*(2021*pe[11]-36*pe[27]-8990*pe[39]))/288},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(-3420*p[12]+59911*p[23]-96*p[28]+41466*p[40])/192+(tr5*(-570*pe[11]-16*pe[27]+6911*pe[39]))/128},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],9*p[12]+(-1158*p[23]+5*p[28]-822*p[40])/12+(tr5*(108*pe[11]+5*pe[27]-822*pe[39]))/48},
{F[1,1,3]^3*F[1,1,6],(375964980*p[12]-3131617203*p[23]-7135622*p[28]-2189218374*p[40])/528768+(tr5*(187982490*pe[11]-3567811*pe[27]-1094609187*pe[39]))/1057536},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(222690*p[12]-656464*p[23]+13595*p[28]-511902*p[40])/9792+(tr5*(222690*pe[11]+13595*pe[27]-511902*pe[39]))/39168},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(-375*p[12]+4897*p[23]+96*p[28]+3228*p[40])/72+(tr5*(-125*pe[11]+32*pe[27]+1076*pe[39]))/96},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(165*p[12]-7883*p[23]+96*p[28]-5412*p[40])/144+(tr5*(55*pe[11]+32*pe[27]-1804*pe[39]))/192},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(181*p[12])/9-(14821*p[23])/54+p[28]-(1681*p[40])/9+(tr5*(181*pe[11]+9*pe[27]-1681*pe[39]))/36},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(4778832*p[12]-39581192*p[23]-3*(38109*p[28]+9244738*p[40]))/9792+(tr5*(1592944*pe[11]-38109*pe[27]-9244738*pe[39]))/13056},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(421848*p[12]-3075274*p[23]-20123*p[28]-2150706*p[40])/4896+(tr5*(421848*pe[11]-20123*pe[27]-2150706*pe[39]))/19584},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(39*p[12]+1066*p[23]-48*p[28]+762*p[40])/18+(tr5*(13*pe[11]-16*pe[27]+254*pe[39]))/24},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-21891*p[12]+115625*p[23]+81876*p[40])/864+(tr5*(-7297*pe[11]+27292*pe[39]))/1152},
{F[1,1,4]^3*F[1,1,6],(163905*p[12]+1377728*p[23]+939543*p[28]+42852*p[40])/66096+(tr5*(54635*pe[11]+313181*pe[27]+14284*pe[39]))/88128},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/144+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/192},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(3*(108*p[12]-737*p[23]-518*p[40]))/64+(3*tr5*(54*pe[11]-259*pe[39]))/128},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/288+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/384},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/8+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/16},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/72+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/8+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/16},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(58562826*p[12]-478058212*p[23]-943635*p[28]-335877378*p[40])/117504+(tr5*(19520942*pe[11]-314545*pe[27]-111959126*pe[39]))/156672},
{F[1,1,5]^3*F[1,1,6],(633945366*p[12]-5043198898*p[23]+4900521*p[28]-3557959566*p[40])/528768+(tr5*(211315122*pe[11]+1633507*pe[27]-1185986522*pe[39]))/705024},
{F[1,1,1]^2*F[1,1,6]^2,(4879518*p[12]-37937356*p[23]+693213*p[28]-27389130*p[40])/88128+(tr5*(1626506*pe[11]+231071*pe[27]-9129710*pe[39]))/117504},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(3*p[12]+2392*p[23]+18*p[28]+1572*p[40])/36+(tr5*(pe[11]+6*pe[27]+524*pe[39]))/48},
{F[1,1,2]^2*F[1,1,6]^2,(-48*p[12]-1327*p[23]-18*p[28]-852*p[40])/72+(tr5*(-8*pe[11]-3*pe[27]-142*pe[39]))/48},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-179088*p[12]+1402579*p[23]+987018*p[40])/1728+(tr5*(-29848*pe[11]+164503*pe[39]))/1152},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,9*p[12]+(-1158*p[23]+5*p[28]-822*p[40])/12+(tr5*(108*pe[11]+5*pe[27]-822*pe[39]))/48},
{F[1,1,3]^2*F[1,1,6]^2,(-53724990*p[12]+394143348*p[23]+155452*p[28]+278729955*p[40])/176256+(tr5*(-53724990*pe[11]+155452*pe[27]+278729955*pe[39]))/705024},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(-5838396*p[12]+49991146*p[23]-411783*p[28]+35444310*p[40])/44064+(tr5*(-1946132*pe[11]-137261*pe[27]+11814770*pe[39]))/58752},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(3*p[12]-71*p[23]-48*p[40])/2+tr5*((3*pe[11])/8-6*pe[39])},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(15288870*p[12]-124387610*p[23]-342981*p[28]-87185946*p[40])/29376+(tr5*(5096290*pe[11]-114327*pe[27]-29061982*pe[39]))/39168},
{F[1,1,4]^2*F[1,1,6]^2,(-16119390*p[12]+116916812*p[23]+1162329*p[28]+81724710*p[40])/176256+(tr5*(-5373130*pe[11]+387443*pe[27]+27241570*pe[39]))/235008},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(3*(108*p[12]-737*p[23]-518*p[40]))/64+(3*tr5*(54*pe[11]-259*pe[39]))/128},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(58583634*p[12]-476927644*p[23]-982803*p[28]-335079330*p[40])/117504+(tr5*(19527878*pe[11]-327601*pe[27]-111693110*pe[39]))/156672},
{F[1,1,5]^2*F[1,1,6]^2,(-74380734*p[12]+743229158*p[23]+3882891*p[28]+514620516*p[40])/117504+(tr5*(-24793578*pe[11]+1294297*pe[27]+171540172*pe[39]))/156672},
{F[1,1,1]*F[1,1,6]^3,(11441118*p[12]-90793487*p[23]+78*(17963*p[28]-836435*p[40]))/44064+(13*tr5*(146681*pe[11]+17963*pe[27]-836435*pe[39]))/29376},
{F[1,1,2]*F[1,1,6]^3,(-2067*p[12]+18829*p[23]+42*(-3*p[28]+322*p[40]))/108+(tr5*(-689*pe[11]-42*pe[27]+4508*pe[39]))/144},
{F[1,1,3]*F[1,1,6]^3,(-201223212*p[12]+1667060899*p[23]+3009531*p[28]+1166673768*p[40])/176256+(tr5*(-67074404*pe[11]+1003177*pe[27]+388891256*pe[39]))/235008},
{F[1,1,4]*F[1,1,6]^3,(-822990678*p[12]+6610637236*p[23]+774381*p[28]+4655132142*p[40])/528768+(tr5*(-274330226*pe[11]+258127*pe[27]+1551710714*pe[39]))/705024},
{F[1,1,5]*F[1,1,6]^3,(-502940646*p[12]+4078111210*p[23]+1338819*p[28]+2868987102*p[40])/352512+(tr5*(-167646882*pe[11]+446273*pe[27]+956329034*pe[39]))/470016},
{F[1,1,6]^4,(1827049566*p[12]-15294877334*p[23]-32967795*p[28]-10712080038*p[40])/352512+(tr5*(609016522*pe[11]-10989265*pe[27]-3570693346*pe[39]))/470016},
{F[3,1]*F[1,1,7],(-6054*p[12]+48103*p[23]-36*p[28]+33846*p[40])/36+(tr5*(-1009*pe[11]-6*pe[27]+5641*pe[39]))/24},
{F[3,2]*F[1,1,7],(762*p[12]-6277*p[23]+12*p[28]-4434*p[40])/24+(tr5*(127*pe[11]+2*pe[27]-739*pe[39]))/16},
{F[3,3]*F[1,1,7],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[3,4]*F[1,1,7],(5748*p[12]-43849*p[23]-6*(9*p[28]+5122*p[40]))/216+(tr5*(958*pe[11]-9*pe[27]-5122*pe[39]))/144},
{F[3,5]*F[1,1,7],(11*(108*p[12]-744*p[23]-5*p[28]-519*p[40]))/12+(11*tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/48},
{F[3,6]*F[1,1,7],(-4170*p[12]+33467*p[23]-36*p[28]+23574*p[40])/108+(tr5*(-695*pe[11]-6*pe[27]+3929*pe[39]))/72},
{F[3,7]*F[1,1,7],54*p[12]-372*p[23]-(5*p[28])/2-(519*p[40])/2+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/8},
{F[3,8]*F[1,1,7],(8*(108*p[12]-744*p[23]-5*p[28]-519*p[40]))/3+tr5*(72*pe[11]-(10*pe[27])/3-346*pe[39])},
{F[3,9]*F[1,1,7],-128*p[12]+(3316*p[23])/3+768*p[40]-32*tr5*(pe[11]-6*pe[39])},
{F[3,10]*F[1,1,7],(-708*p[12]+5785*p[23]-12*p[28]+4110*p[40])/24+(tr5*(-118*pe[11]-2*pe[27]+685*pe[39]))/16},
{F[3,11]*F[1,1,7],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[3,12]*F[1,1,7],(-2814*p[12]+19987*p[23]-18*p[28]+13812*p[40])/216+(tr5*(-469*pe[11]-3*pe[27]+2302*pe[39]))/144},
{F[3,13]*F[1,1,7],-9*p[12]+62*p[23]+(5*p[28])/12+(173*p[40])/4+(tr5*(-108*pe[11]+5*pe[27]+519*pe[39]))/48},
{F[3,14]*F[1,1,7],(7050*p[12]-56375*p[23]-39738*p[40])/108+(tr5*(1175*pe[11]-6623*pe[39]))/72},
{F[3,17]*F[1,1,7],27*p[12]-186*p[23]-(5*p[28])/4-(519*p[40])/4+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/16},
{F[3,18]*F[1,1,7],(249*p[12]-2068*p[23]-9*p[28]-1473*p[40])/36+(tr5*(83*pe[11]-3*pe[27]-491*pe[39]))/48},
{F[3,19]*F[1,1,7],(-762*p[12]+6277*p[23]-12*p[28]+4434*p[40])/36+(tr5*(-127*pe[11]-2*pe[27]+739*pe[39]))/24},
{F[3,21]*F[1,1,7],(2*(471*p[12]-3659*p[23]-2568*p[40]))/27+(tr5*(157*pe[11]-856*pe[39]))/18},
{eps5*F[3,23]*F[1,1,7],(5*p[13]-2*p[20]-3*p[50])/24+(tr5*(5*pe[12]-15*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,24]*F[1,1,7],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{eps5*F[3,25]*F[1,1,7],(p[13]+2*p[20]+3*p[50])/24+(tr5*(pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/96},
{F[3,31]*F[1,1,7],(-75958464*p[12]+573388841*p[23]-2121999*p[28]+407434080*p[40])/44064+(tr5*(-25319488*pe[11]-707333*pe[27]+135811360*pe[39]))/58752},
{F[3,32]*F[1,1,7],(-196538976*p[12]+1567562785*p[23]-1158739*p[28]+1106106660*p[40])/58752+(tr5*(-196538976*pe[11]-1158739*pe[27]+1106106660*pe[39]))/235008},
{F[3,33]*F[1,1,7],(-1444944*p[12]+11843284*p[23]+1847*p[28]+8332158*p[40])/544+(tr5*(-1444944*pe[11]+1847*pe[27]+8332158*pe[39]))/2176},
{F[3,34]*F[1,1,7],(-21469992*p[12]+160014655*p[23]-214920*p[28]+113479674*p[40])/7344+(tr5*(-3578332*pe[11]-35820*pe[27]+18913279*pe[39]))/4896},
{F[3,35]*F[1,1,7],(157*p[12])/4-(3659*p[23])/12-214*p[40]+(tr5*(157*pe[11]-856*pe[39]))/16},
{F[3,36]*F[1,1,7],(1048548*p[12]-4726531*p[23]+314732*p[28]-3709758*p[40])/7344+(tr5*(524274*pe[11]+157366*pe[27]-1854879*pe[39]))/14688},
{F[3,37]*F[1,1,7],(222023280*p[12]-1738165601*p[23]+3464115*p[28]-1227591804*p[40])/176256+(tr5*(74007760*pe[11]+1154705*pe[27]-409197268*pe[39]))/235008},
{F[3,38]*F[1,1,7],(-762*p[12]+6277*p[23]-12*p[28]+4434*p[40])/24+(tr5*(-127*pe[11]-2*pe[27]+739*pe[39]))/16},
{F[3,39]*F[1,1,7],(121980*p[12]-920476*p[23]+3837*p[28]-653406*p[40])/48+(tr5*(40660*pe[11]+1279*pe[27]-217802*pe[39]))/64},
{F[3,40]*F[1,1,7],(-113530368*p[12]+881889065*p[23]-2711967*p[28]+624657972*p[40])/58752+(tr5*(-37843456*pe[11]-903989*pe[27]+208219324*pe[39]))/78336},
{F[3,41]*F[1,1,7],(68424*p[12]-478492*p[23]+3251*p[28]-343560*p[40])/432+(tr5*(68424*pe[11]+3251*pe[27]-343560*pe[39]))/1728},
{F[3,42]*F[1,1,7],(127*p[12])/2-(6277*p[23])/12+p[28]-(739*p[40])/2+(tr5*(127*pe[11]+2*pe[27]-739*pe[39]))/8},
{eps5*F[3,43]*F[1,1,7],(-p[13]-2*p[20]-3*p[50])/24+(tr5*(-pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,44]*F[1,1,7],(2589444*p[12]-21318911*p[23]-2*(815*p[28]+7502811*p[40]))/2448+(tr5*(1294722*pe[11]-815*pe[27]-7502811*pe[39]))/4896},
{eps5*F[3,45]*F[1,1,7],(5*p[13]+4*p[20]+6*p[50])/12+(tr5*(5*pe[12]+6*pe[13]+4*pe[20]+6*pe[49]))/48},
{F[3,51]*F[1,1,7],(-7413852*p[12]+61214864*p[23]-37731*p[28]+43119354*p[40])/2448+(tr5*(-2471284*pe[11]-12577*pe[27]+14373118*pe[39]))/3264},
{F[3,52]*F[1,1,7],(-7405692*p[12]+61167672*p[23]-38275*p[28]+43087530*p[40])/3264+(tr5*(-7405692*pe[11]-38275*pe[27]+43087530*pe[39]))/13056},
{F[3,53]*F[1,1,7],(-5107056*p[12]+42113278*p[23]-6843*p[28]+29642550*p[40])/4896+(tr5*(-1702352*pe[11]-2281*pe[27]+9880850*pe[39]))/6528},
{F[3,54]*F[1,1,7],(-610971*p[12]+5076118*p[23]-7518*p[28]+3579576*p[40])/153+(tr5*(-203657*pe[11]-2506*pe[27]+1193192*pe[39]))/204},
{F[3,55]*F[1,1,7],-10*p[12]+(347*p[23])/6+(2*p[28])/3+39*p[40]+tr5*((-5*pe[11])/2+pe[27]/6+(39*pe[39])/4)},
{F[3,56]*F[1,1,7],(7340412*p[12]-60790136*p[23]+42627*p[28]-42832938*p[40])/9792+(tr5*(2446804*pe[11]+14209*pe[27]-14277646*pe[39]))/13056},
{F[3,57]*F[1,1,7],(-60*p[12]+347*p[23]+4*p[28]+234*p[40])/8+(tr5*(-30*pe[11]+2*pe[27]+117*pe[39]))/16},
{F[3,58]*F[1,1,7],-40*p[12]+(694*p[23])/3+(8*p[28])/3+156*p[40]+tr5*(-10*pe[11]+(2*pe[27])/3+39*pe[39])},
{F[3,59]*F[1,1,7],(-7364892*p[12]+60931712*p[23]-40995*p[28]+42928410*p[40])/3264+(tr5*(-2454964*pe[11]-13665*pe[27]+14309470*pe[39]))/4352},
{eps5*F[3,62]*F[1,1,7],-1/4*p[13]-(tr5*pe[12])/16},
{eps5*F[3,63]*F[1,1,7],(7*p[13]+2*p[20]+3*p[50])/12+(tr5*(7*pe[12]-3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,69]*F[1,1,7],(5*(2310*p[12]-18409*p[23]-12930*p[40]))/54+(25*tr5*(77*pe[11]-431*pe[39]))/36},
{eps5*F[3,71]*F[1,1,7],-1/4*p[13]+(tr5*(-pe[12]+2*pe[13]))/16},
{F[3,79]*F[1,1,7],(-4*(3*p[12]+77*p[23]-2*p[28]+54*p[40]))/3+tr5*(-pe[11]+(2*pe[27])/3-18*pe[39])},
{eps5*F[3,80]*F[1,1,7],(40*p[13]+26*p[20]+39*p[50])/24+(tr5*(40*pe[12]+63*pe[13]+26*pe[20]+39*pe[49]))/96},
{eps5*F[3,81]*F[1,1,7],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/96},
{eps5*F[3,82]*F[1,1,7],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]+3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[1,1,1]^3*F[1,1,7],(8880*p[12]-72211*p[23]-477*p[28]-50019*p[40])/216+(tr5*(2960*pe[11]-159*pe[27]-16673*pe[39]))/288},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],-18*p[12]+124*p[23]+(5*p[28])/6+(173*p[40])/2+(tr5*(-108*pe[11]+5*pe[27]+519*pe[39]))/24},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],-72*p[12]+496*p[23]+(10*p[28])/3+346*p[40]+tr5*(-18*pe[11]+(5*pe[27])/6+(173*pe[39])/2)},
{F[1,1,2]^3*F[1,1,7],(127716*p[12]-828826*p[23]-1875*p[28]-584574*p[40])/1728+(tr5*(42572*pe[11]-625*pe[27]-194858*pe[39]))/2304},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(2958*p[12]-22753*p[23]-15918*p[40])/72+(tr5*(493*pe[11]-2653*pe[39]))/48},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(-13668*p[12]+43162*p[23]-3405*p[28]+36510*p[40])/576+(tr5*(-4556*pe[11]-1135*pe[27]+12170*pe[39]))/768},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-27546*p[12]+217429*p[23]+108*p[28]+152862*p[40])/216+(tr5*(-4591*pe[11]+18*pe[27]+25477*pe[39]))/144},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(13668*p[12]-43162*p[23]+3405*p[28]-36510*p[40])/576+(tr5*(4556*pe[11]+1135*pe[27]-12170*pe[39]))/768},
{F[1,1,3]^3*F[1,1,7],(43983924*p[12]-365018222*p[23]+183189*p[28]-257014254*p[40])/29376+(tr5*(14661308*pe[11]+61063*pe[27]-85671418*pe[39]))/39168},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(45570*p[12]-639684*p[23]-15227*p[28]-421602*p[40])/9792+(tr5*(45570*pe[11]-15227*pe[27]-421602*pe[39]))/39168},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],18*p[12]-124*p[23]-(5*p[28])/6-(173*p[40])/2+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/24},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-2958*p[12]+22753*p[23]+15918*p[40])/36+(tr5*(-493*pe[11]+2653*pe[39]))/24},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(5748*p[12]-43849*p[23]-6*(9*p[28]+5122*p[40]))/216+(tr5*(958*pe[11]-9*pe[27]-5122*pe[39]))/144},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-278538*p[12]+2586932*p[23]+18491*p[28]+1794114*p[40])/4896+(tr5*(-278538*pe[11]+18491*pe[27]+1794114*pe[39]))/19584},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],-72*p[12]+496*p[23]+(10*p[28])/3+346*p[40]+tr5*(-18*pe[11]+(5*pe[27])/6+(173*pe[39])/2)},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],48*p[12]-(8963*p[23])/24-p[28]/4-262*p[40]+tr5*(12*pe[11]-pe[27]/16-(131*pe[39])/2)},
{F[1,1,4]^3*F[1,1,7],(-416486154*p[12]+3409908158*p[23]+2179149*p[28]+2398269810*p[40])/264384+(tr5*(-138828718*pe[11]+726383*pe[27]+799423270*pe[39]))/352512},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],-18*p[12]+124*p[23]+(5*p[28])/6+(173*p[40])/2+(tr5*(-108*pe[11]+5*pe[27]+519*pe[39]))/24},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],11*p[12]-(1493*p[23])/18-(355*p[40])/6+(tr5*(66*pe[11]-355*pe[39]))/24},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],9*p[12]-62*p[23]-(5*p[28])/12-(173*p[40])/4+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/48},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-4542*p[12]+36739*p[23]-36*p[28]+25890*p[40])/72+(tr5*(-757*pe[11]-6*pe[27]+4315*pe[39]))/48},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(1494*p[12]-12859*p[23]+36*p[28]-9042*p[40])/72+(tr5*(249*pe[11]+6*pe[27]-1507*pe[39]))/48},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-56997330*p[12]+465999772*p[23]+909363*p[28]+327456258*p[40])/176256+(tr5*(-18999110*pe[11]+303121*pe[27]+109152086*pe[39]))/235008},
{F[1,1,5]^3*F[1,1,7],(280605552*p[12]-2164863357*p[23]+7567456*p[28]-1534022040*p[40])/88128+(tr5*(35075694*pe[11]+945932*pe[27]-191752755*pe[39]))/44064},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(-49537842*p[12]+408943870*p[23]-774033*p[28]+288515958*p[40])/88128+(tr5*(-16512614*pe[11]-258011*pe[27]+96171986*pe[39]))/117504},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(2310*p[12]-18409*p[23]-12930*p[40])/54+(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-7393452*p[12]+60969792*p[23]-36643*p[28]+42952890*p[40])/3264+(tr5*(-7393452*pe[11]-36643*pe[27]+42952890*pe[39]))/13056},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(1598010*p[12]-13122433*p[23]+15711*p[28]-9250548*p[40])/1296+(tr5*(532670*pe[11]+5237*pe[27]-3083516*pe[39]))/1728},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-2310*p[12]+18409*p[23]+12930*p[40])/54-(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-27281550*p[12]+229024742*p[23]-826923*p[28]+161716026*p[40])/88128+(tr5*(-9093850*pe[11]-275641*pe[27]+53905342*pe[39]))/117504},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(-98829282*p[12]+730225615*p[23]-4554174*p[28]+520917234*p[40])/58752+(tr5*(-16471547*pe[11]-759029*pe[27]+86819539*pe[39]))/39168},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(-89483154*p[12]+735511228*p[23]-656565*p[28]+518562978*p[40])/44064+(tr5*(-29827718*pe[11]-218855*pe[27]+172854326*pe[39]))/58752},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-67279548*p[12]+555516296*p[23]-344475*p[28]+391304730*p[40])/29376+(tr5*(-22426516*pe[11]-114825*pe[27]+130434910*pe[39]))/39168},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(31800522*p[12]-5*(51605616*p[23]-42029*p[28]+36405978*p[40]))/19584+(tr5*(31800522*pe[11]+210145*pe[27]-182029890*pe[39]))/78336},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(-431892936*p[12]+3283964291*p[23]-12629409*p[28]+2331573456*p[40])/176256+(tr5*(-143964312*pe[11]-4209803*pe[27]+777191152*pe[39]))/235008},
{F[1,1,6]^3*F[1,1,7],(2929013106*p[12]-23037266992*p[23]+71557323*p[28]-16326044250*p[40])/528768+(tr5*(976337702*pe[11]+23852441*pe[27]-5442014750*pe[39]))/705024},
{F[1,1,1]^2*F[1,1,7]^2,(4560462*p[12]-37027516*p[23]-47477*p[28]-26008917*p[40])/9792+(tr5*(4560462*pe[11]-47477*pe[27]-26008917*pe[39]))/39168},
{F[1,1,2]^2*F[1,1,7]^2,(-15396*p[12]+39130*p[23]-3405*p[28]+34782*p[40])/1152+(tr5*(-5132*pe[11]-1135*pe[27]+11594*pe[39]))/1536},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(2310*p[12]-18409*p[23]-12930*p[40])/54+(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(15396*p[12]-39130*p[23]+3405*p[28]-34782*p[40])/576+(tr5*(5132*pe[11]+1135*pe[27]-11594*pe[39]))/768},
{F[1,1,3]^2*F[1,1,7]^2,(14844*p[12]-214390*p[23]-3*(943*p[28]+47990*p[40]))/1152+(tr5*(4948*pe[11]-943*pe[27]-47990*pe[39]))/1536},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-5540910*p[12]+45061402*p[23]-13599*p[28]+31746330*p[40])/4896+(tr5*(-1846970*pe[11]-4533*pe[27]+10582110*pe[39]))/6528},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(7*(2310*p[12]-18409*p[23]-12930*p[40]))/108+(35*tr5*(77*pe[11]-431*pe[39]))/72},
{F[1,1,4]^2*F[1,1,7]^2,(63558492*p[12]-523807231*p[23]-151905*p[28]-368406996*p[40])/44064+(tr5*(21186164*pe[11]-50635*pe[27]-122802332*pe[39]))/58752},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,-94*p[12]+(4477*p[23])/6+(1049*p[40])/2+tr5*((-47*pe[11])/2+(1049*pe[39])/8)},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,11*p[12]-(1493*p[23])/18-(355*p[40])/6+(tr5*(66*pe[11]-355*pe[39]))/24},
{F[1,1,5]^2*F[1,1,7]^2,(176105616*p[12]-1345061738*p[23]+4780773*p[28]-954313788*p[40])/176256+(tr5*(58701872*pe[11]+1593591*pe[27]-318104596*pe[39]))/235008},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(50394558*p[12]-414693434*p[23]-766617*p[28]-291105354*p[40])/44064+(tr5*(16798186*pe[11]-255539*pe[27]-97035118*pe[39]))/58752},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(2*(-2310*p[12]+18409*p[23]+12930*p[40]))/27-(5*tr5*(77*pe[11]-431*pe[39]))/9},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-215411118*p[12]+1784433196*p[23]-493971*p[28]+1254834798*p[40])/176256+(tr5*(-71803706*pe[11]-164657*pe[27]+418278266*pe[39]))/235008},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(1878498*p[12]-14431226*p[23]+73869*p[28]-10255791*p[40])/2592+(tr5*(626166*pe[11]+24623*pe[27]-3418597*pe[39]))/3456},
{F[1,1,6]^2*F[1,1,7]^2,(-54945507*p[12]+493457387*p[23]+6946407*p[28]+339359925*p[40])/88128+(tr5*(-18315169*pe[11]+2315469*pe[27]+113119975*pe[39]))/117504},
{F[1,1,1]*F[1,1,7]^3,(6942948*p[12]-56418559*p[23]-76188*p[28]-39648912*p[40])/7344+(tr5*(578579*pe[11]-6349*pe[27]-3304076*pe[39]))/2448},
{F[1,1,2]*F[1,1,7]^3,(-73524*p[12]+203714*p[23]-17025*p[28]+177366*p[40])/1728+(tr5*(-24508*pe[11]-5675*pe[27]+59122*pe[39]))/2304},
{F[1,1,3]*F[1,1,7]^3,(-95628*p[12]+371966*p[23]-10215*p[28]+296058*p[40])/5184+(tr5*(-31876*pe[11]-3405*pe[27]+98686*pe[39]))/6912},
{F[1,1,4]*F[1,1,7]^3,(249867318*p[12]-2056041605*p[23]-6*(255148*p[28]+240787475*p[40]))/132192+(tr5*(41644553*pe[11]-255148*pe[27]-240787475*pe[39]))/88128},
{F[1,1,5]*F[1,1,7]^3,(-20373660*p[12]+163978192*p[23]-358887*p[28]+115582146*p[40])/15552+(tr5*(-6791220*pe[11]-119629*pe[27]+38527382*pe[39]))/20736},
{F[1,1,6]*F[1,1,7]^3,(-718588308*p[12]+5615987845*p[23]-13815666*p[28]+3976665522*p[40])/264384+(tr5*(-119764718*pe[11]-2302611*pe[27]+662777587*pe[39]))/176256},
{F[1,1,7]^4,(-614829198*p[12]+4900895261*p[23]-21093306*p[28]+3478353474*p[40])/1057536+(tr5*(-102471533*pe[11]-3515551*pe[27]+579725579*pe[39]))/705024},
{F[1,1,8],p[27]+(tr5*pe[26])/4},
{F[3,1]*F[1,1,8],(30868716*p[12]-291146987*p[23]-336591*p[28]-202976670*p[40])/6912+(tr5*(10289572*pe[11]-112197*pe[27]-67658890*pe[39]))/9216},
{F[3,2]*F[1,1,8],(-4722*p[12]+38794*p[23]-441*p[28]+28023*p[40])/96+(tr5*(-1574*pe[11]-147*pe[27]+9341*pe[39]))/128},
{F[3,3]*F[1,1,8],(-2991*p[12]+32234*p[23]+847*p[28]+21654*p[40])/72+(tr5*(-2991*pe[11]+847*pe[27]+21654*pe[39]))/288},
{F[3,4]*F[1,1,8],(-15692820*p[12]+181989067*p[23]+1095723*p[28]+125711430*p[40])/41472+(tr5*(-5230940*pe[11]+365241*pe[27]+41903810*pe[39]))/55296},
{F[3,5]*F[1,1,8],(-17907*p[12]+217567*p[23]+9341*p[28]+140769*p[40])/288+(tr5*(-17907*pe[11]+9341*pe[27]+140769*pe[39]))/1152},
{F[3,6]*F[1,1,8],(-1625340*p[12]-2458699*p[23]-432207*p[28]-879810*p[40])/5184+(tr5*(-541780*pe[11]-144069*pe[27]-293270*pe[39]))/6912},
{F[3,7]*F[1,1,8],(-3405*p[12]+31955*p[23]+823*p[28]+21501*p[40])/48+(tr5*(-3405*pe[11]+823*pe[27]+21501*pe[39]))/192},
{F[3,8]*F[1,1,8],(-1011*p[12]+14456*p[23]+871*p[28]+9000*p[40])/9+tr5*((-337*pe[11])/12+(871*pe[27])/36+250*pe[39])},
{F[3,9]*F[1,1,8],(-174666*p[12]+2972237*p[23]+45351*p[28]+2014320*p[40])/144+(tr5*(-58222*pe[11]+15117*pe[27]+671440*pe[39]))/192},
{F[3,10]*F[1,1,8],(-21*p[12]-212*p[23]+24*p[28]-213*p[40])/16-(3*tr5*(7*pe[11]-8*pe[27]+71*pe[39]))/64},
{F[3,11]*F[1,1,8],(-813*p[12]+13235*p[23]+751*p[28]+8109*p[40])/72+(tr5*(-813*pe[11]+751*pe[27]+8109*pe[39]))/288},
{F[3,12]*F[1,1,8],(-60916668*p[12]+589186153*p[23]+1120329*p[28]+411511650*p[40])/41472+(tr5*(-20305556*pe[11]+373443*pe[27]+137170550*pe[39]))/55296},
{F[3,13]*F[1,1,8],(4665*p[12]-42557*p[23]-919*p[28]-29187*p[40])/288+(tr5*(4665*pe[11]-919*pe[27]-29187*pe[39]))/1152},
{F[3,14]*F[1,1,8],(-2082567*p[12]+16895033*p[23]-43641*p[28]+11955000*p[40])/1296+(tr5*(-694189*pe[11]-14547*pe[27]+3985000*pe[39]))/1728},
{F[3,15]*F[1,1,8],(18*p[12]-111*p[23]-2*p[28]-81*p[40])/4+(tr5*(18*pe[11]-2*pe[27]-81*pe[39]))/16},
{F[3,16]*F[1,1,8],(17*(6*p[12]-37*p[23]-27*p[40]))/8+(51*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,17]*F[1,1,8],(-3297*p[12]+34121*p[23]+871*p[28]+23031*p[40])/96+(tr5*(-3297*pe[11]+871*pe[27]+23031*pe[39]))/384},
{F[3,18]*F[1,1,8],(-33704268*p[12]+270297457*p[23]-857367*p[28]+191127426*p[40])/13824+(tr5*(-11234756*pe[11]-285789*pe[27]+63709142*pe[39]))/18432},
{F[3,19]*F[1,1,8],(4398*p[12]-36796*p[23]+441*p[28]-26565*p[40])/144+(tr5*(1466*pe[11]+147*pe[27]-8855*pe[39]))/192},
{F[3,21]*F[1,1,8],(-1218828*p[12]+45148907*p[23]+920223*p[28]+29928270*p[40])/20736+(tr5*(-406276*pe[11]+306741*pe[27]+9976090*pe[39]))/27648},
{F[3,22]*F[1,1,8],p[28]+(tr5*pe[27])/4},
{eps5*F[3,23]*F[1,1,8],(tr5*pe[13])/8},
{F[3,24]*F[1,1,8],(1047*p[12]-14678*p[23]-847*p[28]-9162*p[40])/72+(tr5*(1047*pe[11]-847*pe[27]-9162*pe[39]))/288},
{eps5*F[3,25]*F[1,1,8],(-2*p[13]+2*p[20]-3*p[50])/4+(tr5*(-2*pe[12]-5*pe[13]+2*pe[20]-3*pe[49]))/16},
{F[3,27]*F[1,1,8],(3*(6*p[12]-37*p[23]-27*p[40]))/8+(9*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,28]*F[1,1,8],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,29]*F[1,1,8],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,30]*F[1,1,8],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,31]*F[1,1,8],(-341418*p[12]+2482238*p[23]-19025*p[28]+1778931*p[40])/432+(tr5*(-341418*pe[11]-19025*pe[27]+1778931*pe[39]))/1728},
{F[3,32]*F[1,1,8],(-373542*p[12]+2830558*p[23]-14795*p[28]+2024913*p[40])/1728+(tr5*(-373542*pe[11]-14795*pe[27]+2024913*pe[39]))/6912},
{F[3,33]*F[1,1,8],(1626*p[12]-10741*p[23]-36*p[28]-7458*p[40])/24+(tr5*(271*pe[11]-6*pe[27]-1243*pe[39]))/16},
{F[3,34]*F[1,1,8],(-12702*p[12]+105377*p[23]-72*p[28]+74226*p[40])/27+(tr5*(-2117*pe[11]-12*pe[27]+12371*pe[39]))/18},
{F[3,35]*F[1,1,8],(-1533*p[12]+12107*p[23]+8508*p[40])/16-(3*tr5*(511*pe[11]-2836*pe[39]))/64},
{F[3,36]*F[1,1,8],(70998*p[12]-500794*p[23]+5015*p[28]-360876*p[40])/108+(tr5*(70998*pe[11]+5015*pe[27]-360876*pe[39]))/432},
{F[3,37]*F[1,1,8],(478866*p[12]-3457274*p[23]+14273*p[28]-2462427*p[40])/1728+(tr5*(478866*pe[11]+14273*pe[27]-2462427*pe[39]))/6912},
{F[3,38]*F[1,1,8],(4722*p[12]-38794*p[23]+489*p[28]-28023*p[40])/96+(tr5*(1574*pe[11]+163*pe[27]-9341*pe[39]))/128},
{F[3,40]*F[1,1,8],(-681510*p[12]+5047702*p[23]-29867*p[28]+3602217*p[40])/576+(tr5*(-681510*pe[11]-29867*pe[27]+3602217*pe[39]))/2304},
{F[3,41]*F[1,1,8],(259032*p[12]-2073580*p[23]+14701*p[28]-1475568*p[40])/432+(tr5*(259032*pe[11]+14701*pe[27]-1475568*pe[39]))/1728},
{F[3,42]*F[1,1,8],(-4722*p[12]+38794*p[23]-489*p[28]+28023*p[40])/48+(tr5*(-1574*pe[11]-163*pe[27]+9341*pe[39]))/64},
{F[3,44]*F[1,1,8],(-2*(393*p[12]-2560*p[23]-9*p[28]-1779*p[40]))/27+(tr5*(-131*pe[11]+3*pe[27]+593*pe[39]))/18},
{eps5*F[3,45]*F[1,1,8],(-4*p[13]-2*p[20]-3*p[50])/4+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/16},
{F[3,51]*F[1,1,8],-p[12]+(71*p[23])/3+16*p[40]+tr5*(-1/4*pe[11]+4*pe[39])},
{F[3,52]*F[1,1,8],(-2937*p[12]+30629*p[23]-72*p[28]+21504*p[40])/288+(tr5*(-979*pe[11]-24*pe[27]+7168*pe[39]))/384},
{F[3,53]*F[1,1,8],(-195*p[12]+2031*p[23]-8*p[28]+1440*p[40])/16+(tr5*(-195*pe[11]-8*pe[27]+1440*pe[39]))/64},
{F[3,54]*F[1,1,8],(2*(249*p[12]-2794*p[23]+12*p[28]-1986*p[40]))/9+(tr5*(83*pe[11]+4*pe[27]-662*pe[39]))/6},
{F[3,55]*F[1,1,8],(925*p[12])/24-(26795*p[23])/72+p[28]-(788*p[40])/3+(tr5*(925*pe[11]+24*pe[27]-6304*pe[39]))/96},
{F[3,56]*F[1,1,8],(915*p[12]-8695*p[23]+24*(p[28]-256*p[40]))/32+tr5*((915*pe[11])/128+(3*pe[27])/16-48*pe[39])},
{F[3,57]*F[1,1,8],(49*p[12])/4-(1541*p[23])/12+p[28]/2-91*p[40]+(tr5*(49*pe[11]+2*pe[27]-364*pe[39]))/16},
{F[3,58]*F[1,1,8],(-491*p[12])/8+(14189*p[23])/24-(8*p[28])/3+422*p[40]+tr5*((-491*pe[11])/32-(2*pe[27])/3+(211*pe[39])/2)},
{F[3,59]*F[1,1,8],(-525*p[12]+4633*p[23]-8*p[28]+3264*p[40])/32+(tr5*(-525*pe[11]-8*pe[27]+3264*pe[39]))/128},
{eps5*F[3,63]*F[1,1,8],(tr5*pe[13])/8},
{F[3,65]*F[1,1,8],-1/8*p[12]+(71*p[23])/24+2*p[40]+tr5*(-1/32*pe[11]+pe[39]/2)},
{F[3,66]*F[1,1,8],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,67]*F[1,1,8],(-3*p[12])/8+(71*p[23])/8+6*p[40]-(3*tr5*(pe[11]-16*pe[39]))/32},
{F[3,68]*F[1,1,8],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,69]*F[1,1,8],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{eps5*F[3,70]*F[1,1,8],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,71]*F[1,1,8],(-4*p[13]-2*p[20]-3*p[50])/6+(tr5*(-4*pe[12]-6*pe[13]-2*pe[20]-3*pe[49]))/24},
{eps5*F[3,78]*F[1,1,8],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,79]*F[1,1,8],(-480*p[12]-14563*p[23]+363*p[28]-10374*p[40])/12+tr5*(-10*pe[11]+(121*pe[27])/16-(1729*pe[39])/8)},
{eps5*F[3,80]*F[1,1,8],(-5*(4*p[13]+2*p[20]+3*p[50]))/8+(tr5*(-20*pe[12]-23*pe[13]-5*(2*pe[20]+3*pe[49])))/32},
{eps5*F[3,82]*F[1,1,8],(4*p[13]+2*p[20]+3*p[50])/12+(tr5*(4*pe[12]-3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[1,1,1]*F[1,1,8],p[29]+(tr5*pe[28])/4},
{F[1,1,1]^2*F[1,1,8],(-195*p[2]-936*p[3]-1560*p[4]+78*p[5]-351*p[6]+4212*p[7]+234*p[10]-33930*p[12]-1008*p[15]+165464*p[23]-1008*p[24]-1008*p[25]-1008*p[26]+6786*p[28]-1008*p[32]-216*p[33]+1584*p[34]+2496*p[36]-312*p[37]+234*p[38]-1008*p[39]+126204*p[40]-234*p[41]-1008*p[42]+1008*p[43]+78*p[44]-1008*p[47]-1008*p[48]-1800*p[49])/936+(tr5*(-65*pe[2]-312*pe[3]-520*pe[4]+26*pe[5]-117*pe[6]+78*pe[9]-11310*pe[11]-336*pe[15]+1872*pe[21]-336*pe[23]-336*pe[24]-336*pe[25]-1170*pe[27]-336*pe[31]-72*pe[32]+528*pe[33]-104*pe[35]-104*pe[36]+546*pe[37]-336*pe[38]+42068*pe[39]-78*pe[40]-336*pe[41]+336*pe[42]+26*pe[43]-336*pe[46]-336*pe[47]-600*pe[48]))/1248},
{F[1,1,1]^3*F[1,1,8],(-162305598*p[12]+1382730548*p[23]-2333853*p[28]+973411914*p[40])/31104+(tr5*(-54101866*pe[11]-777951*pe[27]+324470638*pe[39]))/41472},
{F[1,1,2]*F[1,1,8],(13*p[7])/2-p[15]-(143*p[23])/9-p[24]-p[25]-p[26]+(143*p[28])/9-2*p[33]+(13*p[36])/3-(13*p[38])/6-p[39]-p[42]-p[47]+(tr5*(-3*pe[15]+26*pe[21]-3*(pe[23]+pe[24]+pe[25]+2*pe[32]+pe[38]+pe[41]+pe[46])))/12},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(-5*p[2])/12-(3*p[6])/4+(-234*p[7]-39*p[11]+8775*p[12]+36*p[15]-53248*p[23]+36*p[24]+36*p[25]+36*p[26]+247*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]-117*p[38]+36*p[39]-38610*p[40]-507*p[41]+36*p[42]-36*p[43]-39*p[44]+36*p[47]+36*p[48])/234+(tr5*(-65*pe[2]-117*pe[6]-26*pe[10]+5850*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+546*pe[27]+24*pe[31]+48*pe[32]+48*pe[33]-130*pe[37]+24*pe[38]-25740*pe[39]-338*pe[40]+24*pe[41]-24*pe[42]-26*pe[43]+24*pe[46]+24*pe[47]))/624},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(-5351*p[12]+41437*p[23]-293*p[28]+29442*p[40])/48+(tr5*(-5351*pe[11]-293*pe[27]+29442*pe[39]))/192},
{F[1,1,2]^2*F[1,1,8],(39*p[2]+3861*p[6]+2*(1170*p[7]-156*p[11]-12285*p[12]-180*p[15]+72488*p[23]-180*p[24]-180*p[25]-180*p[26]+2977*p[28]-180*p[32]-360*p[33]-360*p[34]+780*p[36]-585*p[38]-180*p[39]+54054*p[40]+195*p[41]-180*p[42]+180*p[43]-507*p[44]-180*p[47]-180*p[48]))/936+(tr5*(13*pe[2]+1287*pe[6]-2*(52*pe[10]+4095*pe[11]+60*pe[15]-520*pe[21]+60*pe[23]+60*pe[24]+60*pe[25]-39*pe[27]+60*pe[31]+120*pe[32]+120*pe[33]+65*pe[37]+60*pe[38]-18018*pe[39]-65*pe[40]+60*pe[41]-60*pe[42]+169*pe[43]+60*pe[46]+60*pe[47])))/1248},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(31644*p[12]-275943*p[23]-6584*p[28]-188580*p[40])/288+(tr5*(7911*pe[11]-1646*pe[27]-47145*pe[39]))/288},
{F[1,1,2]^3*F[1,1,8],(-58950*p[12]+663669*p[23]+20143*p[28]+441294*p[40])/864+(tr5*(-58950*pe[11]+20143*pe[27]+441294*pe[39]))/3456},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(37272396*p[12]-234599363*p[23]+2720583*p[28]-169145058*p[40])/10368+(tr5*(12424132*pe[11]+906861*pe[27]-56381686*pe[39]))/13824},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(1686*p[12]-11291*p[23]-7881*p[40])/48+(tr5*(562*pe[11]-2627*pe[39]))/64},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(246*p[12]-3083*p[23]-1977*p[40])/96+(tr5*(82*pe[11]-659*pe[39]))/128},
{F[1,1,3]^2*F[1,1,8],(195*p[2]+1560*p[4]-78*p[5]-351*p[6]+468*p[7]-234*p[10]-3510*p[12]+288*p[15]+52728*p[23]+288*p[24]+288*p[25]+288*p[26]+2990*p[28]+288*p[32]-72*p[33]-720*p[34]+624*p[36]+312*p[37]-390*p[38]+288*p[39]+38532*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/624+(tr5*(195*pe[2]+1560*pe[4]-78*pe[5]-351*pe[6]-234*pe[9]-3510*pe[11]+288*pe[15]+624*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+1846*pe[27]+288*pe[31]-72*pe[32]-720*pe[33]+312*pe[35]+312*pe[36]-234*pe[37]+288*pe[38]+38532*pe[39]+78*pe[40]+288*pe[41]-288*pe[42]+78*pe[43]+288*pe[46]+288*pe[47]+648*pe[48]))/2496},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(62999310*p[12]-670015541*p[23]-6*(439419*p[28]+77463884*p[40]))/20736+(tr5*(10499885*pe[11]-439419*pe[27]-77463884*pe[39]))/13824},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(3750*p[12]-28841*p[23]+112*p[28]-20463*p[40])/48+tr5*((625*pe[11])/32+(7*pe[27])/12-(6821*pe[39])/64)},
{F[1,1,3]^3*F[1,1,8],58*p[12]+(-1565869*p[23]-17*(2001*p[28]+61322*p[40]))/768+tr5*((29*pe[11])/2-(17*(2001*pe[27]+61322*pe[39]))/3072)},
{F[1,1,4]*F[1,1,8],p[30]+(tr5*pe[29])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(39*p[2]+780*p[4]-39*p[5]-351*p[6]-117*p[10]-3510*p[12]+180*p[15]+37700*p[23]+180*p[24]+180*p[25]+180*p[26]+180*p[32]-360*p[34]+156*p[36]+156*p[37]-234*p[38]+180*p[39]+26988*p[40]+234*p[41]+180*p[42]-180*p[43]+78*p[44]+180*p[47]+180*p[48]+360*p[49])/234+(tr5*(13*pe[2]+260*pe[4]-13*pe[5]-117*pe[6]-39*pe[9]-1170*pe[11]+60*pe[15]+60*pe[23]+60*pe[24]+60*pe[25]+60*pe[31]-120*pe[33]+52*pe[35]+52*pe[36]-78*pe[37]+60*pe[38]+8996*pe[39]+78*pe[40]+60*pe[41]-60*pe[42]+26*pe[43]+60*pe[46]+60*pe[47]+120*pe[48]))/312},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(8139054*p[12]-61230926*p[23]+319245*p[28]-43519458*p[40])/3456+(tr5*(2713018*pe[11]+106415*pe[27]-14506486*pe[39]))/4608},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(5*p[2])/12-(15*p[6])/4+(234*p[7]+39*p[11]-8775*p[12]-36*p[15]+53248*p[23]-36*p[24]-36*p[25]-36*p[26]-247*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]+117*p[38]-36*p[39]+38610*p[40]+507*p[41]-36*p[42]+36*p[43]+39*p[44]-36*p[47]-36*p[48])/234+(tr5*(65*pe[2]-585*pe[6]+26*pe[10]-5850*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-546*pe[27]-24*pe[31]-48*pe[32]-48*pe[33]+130*pe[37]-24*pe[38]+25740*pe[39]+338*pe[40]-24*pe[41]+24*pe[42]+26*pe[43]-24*pe[46]-24*pe[47]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(16512*p[12]-123515*p[23]+1662*p[28]-88860*p[40])/144+(tr5*(2752*pe[11]+277*pe[27]-14810*pe[39]))/96},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-17760*p[12]+134162*p[23]+679*p[28]+94725*p[40])/144+(tr5*(-17760*pe[11]+679*pe[27]+94725*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(-195*p[2]-1560*p[4]+78*p[5]+351*p[6]-468*p[7]+234*p[10]+3510*p[12]-288*p[15]-52728*p[23]-288*p[24]-288*p[25]-288*p[26]-2990*p[28]-288*p[32]+72*p[33]+720*p[34]-624*p[36]-312*p[37]+390*p[38]-288*p[39]-38532*p[40]-78*p[41]-288*p[42]+288*p[43]-78*p[44]-288*p[47]-288*p[48]-648*p[49])/312+(tr5*(-195*pe[2]-1560*pe[4]+78*pe[5]+351*pe[6]+234*pe[9]+3510*pe[11]-288*pe[15]-624*pe[21]-288*pe[23]-288*pe[24]-288*pe[25]-1846*pe[27]-288*pe[31]+72*pe[32]+720*pe[33]-312*pe[35]-312*pe[36]+234*pe[37]-288*pe[38]-38532*pe[39]-78*pe[40]-288*pe[41]+288*pe[42]-78*pe[43]-288*pe[46]-288*pe[47]-648*pe[48]))/1248},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-79084266*p[12]+642240460*p[23]-2066463*p[28]+453150726*p[40])/10368+(tr5*(-26361422*pe[11]-688821*pe[27]+151050242*pe[39]))/13824},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-9186*p[12]+68973*p[23]-176*p[28]+48807*p[40])/48+(tr5*(-9186*pe[11]-176*pe[27]+48807*pe[39]))/192},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(80722488*p[12]-756121655*p[23]+57*(6915*p[28]-9244138*p[40]))/41472+(19*tr5*(1416184*pe[11]+6915*pe[27]-9244138*pe[39]))/55296},
{F[1,1,4]^2*F[1,1,8],(429*p[2]+1560*p[4]-78*p[5]+351*p[6]-1404*p[7]-234*p[10]+3510*p[12]+576*p[15]+14248*p[23]+576*p[24]+576*p[25]+576*p[26]+2106*p[28]+576*p[32]-216*p[33]-1584*p[34]-624*p[36]+312*p[37]-234*p[38]+576*p[39]+7644*p[40]-702*p[41]+576*p[42]-576*p[43]-78*p[44]+576*p[47]+576*p[48]+1368*p[49])/1872+(tr5*(143*pe[2]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+1170*pe[11]+192*pe[15]-624*pe[21]+192*pe[23]+192*pe[24]+192*pe[25]+1846*pe[27]+192*pe[31]-72*pe[32]-528*pe[33]+104*pe[35]+104*pe[36]-234*pe[37]+192*pe[38]+2548*pe[39]-234*pe[40]+192*pe[41]-192*pe[42]-26*pe[43]+192*pe[46]+192*pe[47]+456*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(31094958*p[12]-338045051*p[23]-1372668*p[28]-234018084*p[40])/6912+(tr5*(5182493*pe[11]-228778*pe[27]-39003014*pe[39]))/4608},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(18720*p[12]-172015*p[23]-3252*p[28]-117375*p[40])/144+(tr5*(6240*pe[11]-1084*pe[27]-39125*pe[39]))/192},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(-152241036*p[12]+1999800325*p[23]+15095817*p[28]+1369440546*p[40])/41472+(tr5*(-50747012*pe[11]+5031939*pe[27]+456480182*pe[39]))/55296},
{F[1,1,4]^3*F[1,1,8],(64793706*p[12]-799639624*p[23]-5461803*p[28]-548768094*p[40])/62208+(tr5*(21597902*pe[11]-1820601*pe[27]-182922698*pe[39]))/82944},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(-19464*p[12]+71405*p[23]-3405*p[28]+56064*p[40])/288+(tr5*(-6488*pe[11]-1135*pe[27]+18688*pe[39]))/384},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],-51*p[12]+(5021*p[23])/16+(447*p[40])/2+tr5*((-51*pe[11])/4+(447*pe[39])/8)},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(2202*p[12]-39241*p[23]-1694*p[28]-25434*p[40])/288+(tr5*(1101*pe[11]-847*pe[27]-12717*pe[39]))/576},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(5*(6*p[12]-37*p[23]-27*p[40]))/4+(15*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(18060*p[12]-62747*p[23]+3405*p[28]-49746*p[40])/192+(tr5*(6020*pe[11]+1135*pe[27]-16582*pe[39]))/256},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(19464*p[12]-71405*p[23]+3405*p[28]-56064*p[40])/144+(tr5*(6488*pe[11]+1135*pe[27]-18688*pe[39]))/192},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(390*p[12]+25273*p[23]+1694*p[28]+15498*p[40])/144+(tr5*(195*pe[11]+847*pe[27]+7749*pe[39]))/288},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-18348*p[12]+64523*p[23]-3405*p[28]+51042*p[40])/96+(tr5*(-6116*pe[11]-1135*pe[27]+17014*pe[39]))/128},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(8946*p[12]+21035*p[23]+5243*p[28]+7656*p[40])/576+(tr5*(8946*pe[11]+5243*pe[27]+7656*pe[39]))/2304},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(4710*p[12]-42086*p[23]+1323*p[28]-31773*p[40])/288+(tr5*(1570*pe[11]+441*pe[27]-10591*pe[39]))/384},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(3261*p[12]-33899*p[23]-883*p[28]-22869*p[40])/72+(tr5*(3261*pe[11]-883*pe[27]-22869*pe[39]))/288},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(-4578*p[12]+37906*p[23]-441*p[28]+27375*p[40])/96+(tr5*(-1526*pe[11]-147*pe[27]+9125*pe[39]))/128},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(54195594*p[12]-432989716*p[23]+142053*p[28]-305303082*p[40])/352512+(tr5*(18065198*pe[11]+47351*pe[27]-101767694*pe[39]))/470016},
{F[1,1,5]^3*F[1,1,8],(3002604*p[12]-21609646*p[23]+156089*p[28]-15477600*p[40])/2592+(tr5*(3002604*pe[11]+156089*pe[27]-15477600*pe[39]))/10368},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(87*p[12]+24257*p[23]-72*p[28]+17400*p[40])/432+(tr5*(29*pe[11]-24*pe[27]+5800*pe[39]))/576},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/144+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/192},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(4593*p[12]-36179*p[23]-25428*p[40])/108+(tr5*(1531*pe[11]-8476*pe[39]))/144},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-9105*p[12]+58318*p[23]+36*p[28]+41514*p[40])/144+(tr5*(-3035*pe[11]+12*pe[27]+13838*pe[39]))/192},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-709482*p[12]+2518628*p[23]-45681*p[28]+1845786*p[40])/14688+(tr5*(-236494*pe[11]-15227*pe[27]+615262*pe[39]))/19584},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/72+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(27555*p[12]-115861*p[23]-432*p[28]-84588*p[40])/432+(tr5*(9185*pe[11]-4*(36*pe[27]+7049*pe[39])))/576},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-994683*p[12]+8392907*p[23]+55473*p[28]+5865618*p[40])/14688+(tr5*(-331561*pe[11]+18491*pe[27]+1955206*pe[39]))/19584},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-58583634*p[12]+476927644*p[23]+982803*p[28]+335079330*p[40])/58752+(tr5*(-19527878*pe[11]+327601*pe[27]+111693110*pe[39]))/78336},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(-567135594*p[12]+4044989150*p[23]-19847715*p[28]+2888066982*p[40])/352512+(tr5*(-189045198*pe[11]-6615905*pe[27]+962688994*pe[39]))/470016},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(-2151528*p[12]+18232078*p[23]-773997*p[28]+13748874*p[40])/44064+(tr5*(-717176*pe[11]-257999*pe[27]+4582958*pe[39]))/58752},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(-2829*p[12]+28073*p[23]-72*p[28]+19776*p[40])/288+(tr5*(-943*pe[11]-24*pe[27]+6592*pe[39]))/384},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(226099254*p[12]-1839672260*p[23]+3243567*p[28]-1300121526*p[40])/352512+(tr5*(75366418*pe[11]+1081189*pe[27]-433373842*pe[39]))/470016},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(305856450*p[12]-2728013302*p[23]-3*(3447011*p[28]+633440792*p[40]))/176256+(tr5*(101952150*pe[11]-3447011*pe[27]-633440792*pe[39]))/235008},
{F[1,1,6]^3*F[1,1,8],(-215565846*p[12]+2068727122*p[23]+11935395*p[28]+1431665934*p[40])/352512+(tr5*(-71855282*pe[11]+3978465*pe[27]+477221978*pe[39]))/470016},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(6258*p[12]-53519*p[23]+657*p[28]-38793*p[40])/72+(tr5*(2086*pe[11]+219*pe[27]-12931*pe[39]))/96},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],18*p[12]-124*p[23]-(5*p[28])/6-(173*p[40])/2+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/24},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-2310*p[12]+18409*p[23]+12930*p[40])/54-(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(-12174*p[12]+99838*p[23]-1539*p[28]+72285*p[40])/288+(tr5*(-4058*pe[11]-513*pe[27]+24095*pe[39]))/384},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(289806*p[12]-1714068*p[23]+11963*p[28]-1216110*p[40])/4896+(tr5*(289806*pe[11]+11963*pe[27]-1216110*pe[39]))/19584},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(1563*p[12]-12205*p[23]+27*p[28]-8511*p[40])/54+(tr5*(521*pe[11]+9*pe[27]-2837*pe[39]))/72},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(127170*p[12]-1684300*p[23]-13187*p[28]-1170282*p[40])/4896+(tr5*(127170*pe[11]-13187*pe[27]-1170282*pe[39]))/19584},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(564*p[12]-4477*p[23]-3147*p[40])/9+tr5*((47*pe[11])/3-(1049*pe[39])/12)},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(58583634*p[12]-476927644*p[23]-982803*p[28]-335079330*p[40])/88128+(tr5*(19527878*pe[11]-327601*pe[27]-111693110*pe[39]))/117504},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-50635888*p[12]+434670979*p[23]-967705*p[28]+305473740*p[40])/58752+(tr5*(-50635888*pe[11]-967705*pe[27]+305473740*pe[39]))/235008},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(44142450*p[12]-363285406*p[23]+715281*p[28]-256608726*p[40])/44064+(tr5*(14714150*pe[11]+238427*pe[27]-85536242*pe[39]))/58752},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-52426482*p[12]+429043582*p[23]-715281*p[28]+302831862*p[40])/44064+(tr5*(-17475494*pe[11]-238427*pe[27]+100943954*pe[39]))/58752},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(65241906*p[12]-450029167*p[23]+3069870*p[28]-322435842*p[40])/29376+(tr5*(10873651*pe[11]+511645*pe[27]-53739307*pe[39]))/19584},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-74942712*p[12]+632439203*p[23]+3811971*p[28]+440440824*p[40])/176256+(tr5*(-24980904*pe[11]+1270657*pe[27]+146813608*pe[39]))/235008},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-15492090*p[12]+126491348*p[23]+56751*p[28]+88953807*p[40])/14688+(tr5*(-5164030*pe[11]+18917*pe[27]+29651269*pe[39]))/19584},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(120003150*p[12]-1003361132*p[23]+1012323*p[28]-707317806*p[40])/176256+(tr5*(40001050*pe[11]+337441*pe[27]-235772602*pe[39]))/235008},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(-93209214*p[12]+672315683*p[23]-2797800*p[28]+479496315*p[40])/44064+(tr5*(-31069738*pe[11]-932600*pe[27]+159832105*pe[39]))/58752},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(-66743466*p[12]+490239958*p[23]-4257091*p[28]+351014634*p[40])/58752+(tr5*(-66743466*pe[11]-4257091*pe[27]+351014634*pe[39]))/235008},
{F[1,1,7]^3*F[1,1,8],(150628584*p[12]-1159690145*p[23]+3940591*p[28]-822251760*p[40])/88128+(tr5*(150628584*pe[11]+3940591*pe[27]-822251760*pe[39]))/352512},
{F[1,1,8]^2,(-p[29]-p[30]+p[43]-p[48])/2+(tr5*(-pe[28]-pe[29]+pe[42]-pe[47]))/8},
{F[1,1,1]*F[1,1,8]^2,(-273*p[2]-3120*p[4]+156*p[5]+351*p[6]-1404*p[7]+468*p[10]-17550*p[12]-504*p[15]+46384*p[23]-504*p[24]-504*p[25]-504*p[26]-8346*p[28]-504*p[32]+216*p[33]+1440*p[34]-1560*p[36]-624*p[37]+702*p[38]-504*p[39]+31044*p[40]+1170*p[41]-504*p[42]+504*p[43]+390*p[44]-504*p[47]-504*p[48]-1224*p[49])/936+(tr5*(-91*pe[2]-1040*pe[4]+52*pe[5]+117*pe[6]+156*pe[9]-5850*pe[11]-168*pe[15]-624*pe[21]-168*pe[23]-168*pe[24]-168*pe[25]-1638*pe[27]-168*pe[31]+72*pe[32]+480*pe[33]-208*pe[35]-208*pe[36]+78*pe[37]-168*pe[38]+10348*pe[39]+390*pe[40]-168*pe[41]+168*pe[42]+130*pe[43]-168*pe[46]-168*pe[47]-408*pe[48]))/1248},
{F[1,1,1]^2*F[1,1,8]^2,(-148920492*p[12]+1502631191*p[23]+4018779*p[28]+1043487534*p[40])/41472+(tr5*(-49640164*pe[11]+1339593*pe[27]+347829178*pe[39]))/55296},
{F[1,1,2]*F[1,1,8]^2,(195*p[2]+351*p[6]+468*p[7]+78*p[11]-17550*p[12]-72*p[15]+106496*p[23]-72*p[24]-72*p[25]-72*p[26]+910*p[28]-72*p[32]-360*p[33]-576*p[34]+312*p[36]-234*p[38]-72*p[39]+77220*p[40]+546*p[41]-72*p[42]+72*p[43]+78*p[44]-72*p[47]-72*p[48]+216*p[49])/936+(tr5*(65*pe[2]+117*pe[6]+2*(13*pe[10]-2925*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-39*pe[27]-12*pe[31]-60*pe[32]-96*pe[33]-13*pe[37]-12*pe[38]+12870*pe[39]+91*pe[40]-12*pe[41]+12*pe[42]+13*pe[43]-12*pe[46]-12*pe[47]+36*pe[48])))/1248},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-23292*p[12]+206801*p[23]+2780*p[28]+142458*p[40])/288+(tr5*(-11646*pe[11]+1390*pe[27]+71229*pe[39]))/576},
{F[1,1,2]^2*F[1,1,8]^2,(-19536*p[12]+221059*p[23]+1795*p[28]+154182*p[40])/576+(tr5*(-19536*pe[11]+1795*pe[27]+154182*pe[39]))/2304},
{F[1,1,3]*F[1,1,8]^2,(195*p[2]+1560*p[4]-78*p[5]-351*p[6]+468*p[7]-234*p[10]-3510*p[12]+288*p[15]+52728*p[23]+288*p[24]+288*p[25]+288*p[26]+2990*p[28]+288*p[32]-72*p[33]-720*p[34]+624*p[36]+312*p[37]-390*p[38]+288*p[39]+38532*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/624+(tr5*(195*pe[2]+1560*pe[4]-78*pe[5]-351*pe[6]-234*pe[9]-3510*pe[11]+288*pe[15]+624*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+1846*pe[27]+288*pe[31]-72*pe[32]-720*pe[33]+312*pe[35]+312*pe[36]-234*pe[37]+288*pe[38]+38532*pe[39]+78*pe[40]+288*pe[41]-288*pe[42]+78*pe[43]+288*pe[46]+288*pe[47]+648*pe[48]))/2496},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(5334474*p[12]-51918928*p[23]-9*(9193*p[28]+4014574*p[40]))/2304+(tr5*(1778158*pe[11]-3*(9193*pe[27]+4014574*pe[39])))/3072},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(3798*p[12]-34631*p[23]+176*p[28]-24549*p[40])/96+(tr5*(3798*pe[11]+176*pe[27]-24549*pe[39]))/384},
{F[1,1,3]^2*F[1,1,8]^2,(-20935272*p[12]+144867011*p[23]-1159443*p[28]+103796238*p[40])/13824+(tr5*(-6978424*pe[11]-386481*pe[27]+34598746*pe[39]))/18432},
{F[1,1,4]*F[1,1,8]^2,(-39*p[2]+1560*p[4]-78*p[5]+351*p[6]+1404*p[7]-234*p[10]+45630*p[12]+144*p[15]-250952*p[23]+144*p[24]+144*p[25]+144*p[26]+7722*p[28]+144*p[32]-216*p[33]-720*p[34]+1248*p[36]+312*p[37]-234*p[38]+144*p[39]-177684*p[40]-2574*p[41]+144*p[42]-144*p[43]-1014*p[44]+144*p[47]+144*p[48]+504*p[49])/1872+(tr5*(-13*pe[2]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+15210*pe[11]+48*pe[15]+624*pe[21]+48*pe[23]+48*pe[24]+48*pe[25]+1430*pe[27]+48*pe[31]-72*pe[32]-240*pe[33]+104*pe[35]+104*pe[36]+78*pe[37]+48*pe[38]-59228*pe[39]-858*pe[40]+48*pe[41]-48*pe[42]-338*pe[43]+48*pe[46]+48*pe[47]+168*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(-6067302*p[12]+246883159*p[23]+4613004*p[28]+163688748*p[40])/20736+(tr5*(-1011217*pe[11]+768834*pe[27]+27281458*pe[39]))/13824},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(9327*p[12]-86424*p[23]-1678*p[28]-58839*p[40])/144+(tr5*(9327*pe[11]-1678*pe[27]-58839*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(23705682*p[12]-244684351*p[23]-731250*p[28]-170139552*p[40])/6912+(tr5*(3950947*pe[11]-121875*pe[27]-28356592*pe[39]))/4608},
{F[1,1,4]^2*F[1,1,8]^2,(-3390636*p[12]-8869141*p[23]-962379*p[28]-4032105*p[40])/10368+(tr5*(-1130212*pe[11]-320793*pe[27]-1344035*pe[39]))/13824},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(-22626*p[12]+98896*p[23]-3405*p[28]+75165*p[40])/144+(tr5*(-7542*pe[11]-1135*pe[27]+25055*pe[39]))/192},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,36*p[12]-(6869*p[23])/32-153*p[40]+tr5*(9*pe[11]-(153*pe[39])/4)},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(18780*p[12]-67187*p[23]+3405*p[28]-52986*p[40])/192+(tr5*(6260*pe[11]+1135*pe[27]-17662*pe[39]))/256},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(68446626*p[12]-507992152*p[23]+1101057*p[28]-360170106*p[40])/352512+(tr5*(22815542*pe[11]+367019*pe[27]-120056702*pe[39]))/470016},
{F[1,1,5]^2*F[1,1,8]^2,(3398958*p[12]-25014796*p[23]+296763*p[28]-17989989*p[40])/10368+(tr5*(1132986*pe[11]+98921*pe[27]-5996663*pe[39]))/13824},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(66597*p[12]-458131*p[23]-216*p[28]-325860*p[40])/432+(tr5*(22199*pe[11]-72*pe[27]-108620*pe[39]))/576},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/144+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/192},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-82887*p[12]+555121*p[23]+432*p[28]+393180*p[40])/864+(tr5*(-27629*pe[11]+144*pe[27]+131060*pe[39]))/1152},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(3299946*p[12]-26591956*p[23]-34011*p[28]-18690162*p[40])/6912+(tr5*(1099982*pe[11]-11337*pe[27]-6230054*pe[39]))/9216},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(61241878*p[12]-423969962*p[23]+4036917*p[28]-305486802*p[40])/39168+(tr5*(61241878*pe[11]+4036917*pe[27]-305486802*pe[39]))/156672},
{F[1,1,6]^2*F[1,1,8]^2,(-607947882*p[12]+4972133570*p[23]+1272993*p[28]+3498100860*p[40])/352512+(tr5*(-202649294*pe[11]+424331*pe[27]+1166033620*pe[39]))/470016},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(-48894*p[12]+445654*p[23]-2475*p[28]+320037*p[40])/864+(tr5*(-16298*pe[11]-825*pe[27]+106679*pe[39]))/1152},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,-18*p[12]+124*p[23]+(5*p[28])/6+(173*p[40])/2+(tr5*(-108*pe[11]+5*pe[27]+519*pe[39]))/24},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(5367*p[12]-43022*p[23]-27*p[28]-30279*p[40])/108+(tr5*(1789*pe[11]-9*pe[27]-10093*pe[39]))/144},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-61241982*p[12]+486884332*p[23]+730749*p[28]+342344958*p[40])/88128+(tr5*(-20413994*pe[11]+243583*pe[27]+114114986*pe[39]))/117504},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(-546204576*p[12]+4139250497*p[23]-23809035*p[28]+2947743876*p[40])/176256+(tr5*(-182068192*pe[11]-7936345*pe[27]+982581292*pe[39]))/235008},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(-264235812*p[12]+1821587071*p[23]-16451079*p[28]+1311622512*p[40])/176256+(tr5*(-88078604*pe[11]-5483693*pe[27]+437207504*pe[39]))/235008},
{F[1,1,7]^2*F[1,1,8]^2,(388778514*p[12]-3036462988*p[23]+8118591*p[28]-2149667331*p[40])/88128+(tr5*(129592838*pe[11]+2706197*pe[27]-716555777*pe[39]))/117504},
{F[1,1,8]^3,(-39*p[2]+312*p[3]+351*p[6]-468*p[7]+20670*p[12]+72*p[15]-125632*p[23]+72*p[24]+72*p[25]+72*p[26]-442*p[28]+72*p[32]+144*p[33]+144*p[34]-312*p[36]+78*p[38]+72*p[39]-90948*p[40]-234*p[41]+72*p[42]-72*p[43]+78*p[44]+72*p[47]+72*p[48])/312+(tr5*(-13*pe[2]+104*pe[3]+117*pe[6]+6890*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+234*pe[27]+24*pe[31]+48*pe[32]+48*pe[33]-26*pe[37]+24*pe[38]-30316*pe[39]-78*pe[40]+24*pe[41]-24*pe[42]+26*pe[43]+24*pe[46]+24*pe[47]))/416},
{F[1,1,1]*F[1,1,8]^3,(122975004*p[12]-954476687*p[23]+3508245*p[28]-678374094*p[40])/62208+(tr5*(40991668*pe[11]+1169415*pe[27]-226124698*pe[39]))/82944},
{F[1,1,2]*F[1,1,8]^3,(119874*p[12]-893255*p[23]-10863*p[28]-620580*p[40])/864+(tr5*(39958*pe[11]-3621*pe[27]-206860*pe[39]))/1152},
{F[1,1,3]*F[1,1,8]^3,(-1032900*p[12]+8010865*p[23]-29491*p[28]+5708290*p[40])/1536+(tr5*(-1032900*pe[11]-29491*pe[27]+5708290*pe[39]))/6144},
{F[1,1,4]*F[1,1,8]^3,(-154443444*p[12]+1204784509*p[23]-4610871*p[28]+855044826*p[40])/124416+(tr5*(-51481148*pe[11]-1536957*pe[27]+285014942*pe[39]))/165888},
{F[1,1,5]*F[1,1,8]^3,(172206*p[12]-4175432*p[23]+57255*p[28]-2885025*p[40])/7776+(tr5*(57402*pe[11]+19085*pe[27]-961675*pe[39]))/10368},
{F[1,1,6]*F[1,1,8]^3,(-3430512*p[12]+25202575*p[23]-198768*p[28]+18082716*p[40])/7776+(tr5*(-285876*pe[11]-16564*pe[27]+1506893*pe[39]))/2592},
{F[1,1,7]*F[1,1,8]^3,(1329726*p[12]-8729142*p[23]+61303*p[28]-6299337*p[40])/2592+(tr5*(1329726*pe[11]+61303*pe[27]-6299337*pe[39]))/10368},
{F[1,1,8]^4,(270430356*p[12]-1256595047*p[23]+36448017*p[28]-946950978*p[40])/497664+(tr5*(90143452*pe[11]+12149339*pe[27]-315650326*pe[39]))/663552},
{F[1,1,9],p[31]+(tr5*pe[30])/4},
{F[3,1]*F[1,1,9],(4233*p[12]-31035*p[23]+64*p[28]-22386*p[40])/48+(tr5*(4233*pe[11]+64*pe[27]-22386*pe[39]))/192},
{F[3,2]*F[1,1,9],(654*p[12]-2893*p[23]-2130*p[40])/24+(tr5*(109*pe[11]-355*pe[39]))/16},
{F[3,3]*F[1,1,9],(30371*p[12]-330373*p[23]+2249*p[28]-234222*p[40])/216+(tr5*(30371*pe[11]+2249*pe[27]-234222*pe[39]))/864},
{F[3,4]*F[1,1,9],(4161*p[12]-42274*p[23]-5*(56*p[28]+5973*p[40]))/288+(tr5*(4161*pe[11]-5*(56*pe[27]+5973*pe[39])))/1152},
{F[3,5]*F[1,1,9],(251567*p[12]-3085900*p[23]+46265*p[28]-2213853*p[40])/864+(tr5*(251567*pe[11]+46265*pe[27]-2213853*pe[39]))/3456},
{F[3,6]*F[1,1,9],(241*p[12])/8-(19783*p[23])/72-p[28]/9-195*p[40]+(tr5*((241*pe[11])/8-pe[27]/9-195*pe[39]))/4},
{F[3,7]*F[1,1,9],(16674*p[12]-193108*p[23]+4049*p[28]-140376*p[40])/96+(tr5*(16674*pe[11]+4049*pe[27]-140376*pe[39]))/384},
{F[3,8]*F[1,1,9],(150492*p[12]-1764650*p[23]+23071*p[28]-1264506*p[40])/144+(tr5*(150492*pe[11]+23071*pe[27]-1264506*pe[39]))/576},
{F[3,9]*F[1,1,9],(-12948*p[12]+87631*p[23]-576*p[28]+62655*p[40])/72+tr5*((-1079*pe[11])/24-2*pe[27]+(20885*pe[39])/96)},
{F[3,10]*F[1,1,9],(-89*p[12])/16+(557*p[23])/24+p[28]+(191*p[40])/16+(tr5*(-89*pe[11]+16*pe[27]+191*pe[39]))/64},
{F[3,11]*F[1,1,9],(48494*p[12]-555994*p[23]+12545*p[28]-405492*p[40])/432+(tr5*(48494*pe[11]+12545*pe[27]-405492*pe[39]))/1728},
{F[3,12]*F[1,1,9],(-11583*p[12]+99140*p[23]-296*p[28]+70533*p[40])/288+(tr5*(-11583*pe[11]-296*pe[27]+70533*pe[39]))/1152},
{F[3,13]*F[1,1,9],(-42053*p[12]+414688*p[23]-1529*p[28]+293451*p[40])/864+(tr5*(-42053*pe[11]-1529*pe[27]+293451*pe[39]))/3456},
{F[3,14]*F[1,1,9],(-7941*p[12]+59869*p[23]-368*p[28]+42960*p[40])/144+(tr5*(-7941*pe[11]-368*pe[27]+42960*pe[39]))/576},
{F[3,15]*F[1,1,9],(12*p[12]-215*p[23]-2*p[28]-147*p[40])/4+(tr5*(12*pe[11]-2*pe[27]-147*pe[39]))/16},
{F[3,16]*F[1,1,9],(5*(306*p[12]-1631*p[23]-1185*p[40]))/24+(5*tr5*(102*pe[11]-395*pe[39]))/32},
{F[3,17]*F[1,1,9],(25037*p[12]-330484*p[23]-1987*p[28]-227463*p[40])/288+(tr5*(25037*pe[11]-1987*pe[27]-227463*pe[39]))/1152},
{F[3,18]*F[1,1,9],(-1053*p[12]+8636*p[23]-152*p[28]+6147*p[40])/96+(tr5*(-1053*pe[11]-152*pe[27]+6147*pe[39]))/384},
{F[3,19]*F[1,1,9],(-462*p[12]+113*p[23]+165*p[40])/72-(11*tr5*(14*pe[11]-5*pe[39]))/96},
{F[3,20]*F[1,1,9],(-1508*p[12]+7986*p[23]-305*p[28]+6246*p[40])/108+(tr5*(-1508*pe[11]-305*pe[27]+6246*pe[39]))/432},
{F[3,21]*F[1,1,9],(27*p[12])/16-(5687*p[23])/144-(4*p[28])/9-27*p[40]+tr5*((27*pe[11])/64-pe[27]/9-(27*pe[39])/4)},
{F[3,22]*F[1,1,9],-3*p[12]+70*p[23]+p[28]+48*p[40]+(tr5*(-3*pe[11]+pe[27]+48*pe[39]))/4},
{eps5*F[3,23]*F[1,1,9],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,24]*F[1,1,9],(-8301*p[12]+94397*p[23]-2002*p[28]+68676*p[40])/72+(tr5*(-8301*pe[11]-2002*pe[27]+68676*pe[39]))/288},
{F[3,27]*F[1,1,9],(-6*p[12]+37*p[23]+27*p[40])/8-(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,28]*F[1,1,9],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,29]*F[1,1,9],(-3*(6*p[12]-37*p[23]-27*p[40]))/8-(9*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,30]*F[1,1,9],(6*p[12]-37*p[23]-27*p[40])/8+(3*tr5*(2*pe[11]-9*pe[39]))/32},
{F[3,31]*F[1,1,9],(41*p[12])/2-(2723*p[23])/12+p[28]-(323*p[40])/2+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/8},
{F[3,32]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[3,33]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/8+(3*tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/16},
{F[3,34]*F[1,1,9],(2*(246*p[12]-2723*p[23]+12*p[28]-1938*p[40]))/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/3},
{F[3,35]*F[1,1,9],(3*(-3*p[12]+71*p[23]+48*p[40]))/16-(9*tr5*(pe[11]-16*pe[39]))/64},
{F[3,36]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/18+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/12},
{F[3,38]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/24+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/16},
{F[3,40]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/24+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/16},
{F[3,42]*F[1,1,9],(-41*p[12])/2+(2723*p[23])/12-p[28]+(323*p[40])/2+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/8},
{eps5*F[3,43]*F[1,1,9],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]+9*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,44]*F[1,1,9],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/18+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/12},
{eps5*F[3,45]*F[1,1,9],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]+9*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,51]*F[1,1,9],(-52032*p[12]+241644*p[23]-9041*p[28]+187614*p[40])/1296+(tr5*(-52032*pe[11]-9041*pe[27]+187614*pe[39]))/5184},
{F[3,52]*F[1,1,9],(-125400*p[12]-552876*p[23]-26705*p[28]-307539*p[40])/5184+(tr5*(-125400*pe[11]-26705*pe[27]-307539*pe[39]))/20736},
{F[3,53]*F[1,1,9],(483*p[12]-5233*p[23]+24*p[28]-3732*p[40])/48+(tr5*(161*pe[11]+8*pe[27]-1244*pe[39]))/64},
{F[3,54]*F[1,1,9],(-2*(267*p[12]-3220*p[23]+12*p[28]-2274*p[40]))/9+(tr5*(-89*pe[11]-4*pe[27]+758*pe[39]))/6},
{F[3,55]*F[1,1,9],(112029*p[12]-474783*p[23]-1970*p[28]-342153*p[40])/648+(tr5*(112029*pe[11]-1970*pe[27]-342153*pe[39]))/2592},
{F[3,56]*F[1,1,9],(2205120*p[12]-17247972*p[23]-93757*p[28]-12014019*p[40])/5184+(tr5*(2205120*pe[11]-93757*pe[27]-12014019*pe[39]))/20736},
{F[3,57]*F[1,1,9],(-1860*p[12]+27634*p[23]-221*p[28]+19686*p[40])/96+(tr5*(-1860*pe[11]-221*pe[27]+19686*pe[39]))/384},
{F[3,58]*F[1,1,9],(129546*p[12]-1033898*p[23]-2191*p[28]-724038*p[40])/48+(tr5*(129546*pe[11]-2191*pe[27]-724038*pe[39]))/192},
{F[3,59]*F[1,1,9],(-1223508*p[12]+9268824*p[23]+15295*p[28]+6509205*p[40])/1728+(tr5*(-1223508*pe[11]+15295*pe[27]+6509205*pe[39]))/6912},
{F[3,60]*F[1,1,9],(-22224*p[12]+223572*p[23]+1822*p[28]+153405*p[40])/324+(tr5*(-22224*pe[11]+1822*pe[27]+153405*pe[39]))/1296},
{F[3,61]*F[1,1,9],30*p[12]-(427*p[23])/2-153*p[40]+(3*tr5*(10*pe[11]-51*pe[39]))/4},
{eps5*F[3,63]*F[1,1,9],(7*p[13]+2*p[20]+3*p[50])/12+(tr5*(7*pe[12]-3*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,65]*F[1,1,9],(3*p[12])/8-(71*p[23])/8-6*p[40]+(3*tr5*(pe[11]-16*pe[39]))/32},
{F[3,66]*F[1,1,9],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,67]*F[1,1,9],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{F[3,68]*F[1,1,9],p[12]/8-(71*p[23])/24-2*p[40]+(tr5*(pe[11]-16*pe[39]))/32},
{eps5*F[3,70]*F[1,1,9],(-7*p[13]-2*p[20]-3*p[50])/24+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/96},
{F[3,77]*F[1,1,9],(8*(18*p[12]-130*p[23]-93*p[40]))/3+tr5*(12*pe[11]-62*pe[39])},
{eps5*F[3,78]*F[1,1,9],p[13]/4+(tr5*pe[12])/16},
{F[3,79]*F[1,1,9],(-6288*p[12]+44739*p[23]-187*p[28]+32022*p[40])/12+tr5*(-131*pe[11]-(187*pe[27])/48+(5337*pe[39])/8)},
{eps5*F[3,80]*F[1,1,9],(13*(4*p[13]+2*p[20]+3*p[50]))/24+(tr5*(52*pe[12]+51*pe[13]+26*pe[20]+39*pe[49]))/96},
{eps5*F[3,81]*F[1,1,9],(-p[13]-2*p[20]-3*p[50])/12+(tr5*(-pe[12]-9*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[3,82]*F[1,1,9],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]+3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[1,1,1]*F[1,1,9],p[32]+(tr5*pe[31])/4},
{F[1,1,1]^2*F[1,1,9],(39*p[2]-351*p[6]+2*(468*p[7]-39*p[11]-1755*p[12]-72*p[15]+9620*p[23]-72*p[24]-72*p[25]-72*p[26]+559*p[28]-72*p[32]+72*p[33]+288*p[34]+312*p[36]-117*p[38]-72*p[39]+7722*p[40]+195*p[41]-72*p[42]+72*p[43]+195*p[44]-72*p[47]-72*p[48]-216*p[49]))/936+(tr5*(13*pe[2]-117*pe[6]-2*(13*pe[10]+585*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+195*pe[27]+24*pe[31]-24*pe[32]-96*pe[33]-13*pe[37]+24*pe[38]-2574*pe[39]-65*pe[40]+24*pe[41]-24*pe[42]-65*pe[43]+24*pe[46]+24*pe[47]+72*pe[48])))/1248},
{F[1,1,1]^3*F[1,1,9],(-66936*p[12]+519023*p[23]+96*(-23*p[28]+3833*p[40]))/864+(tr5*(-2789*pe[11]-92*pe[27]+15332*pe[39]))/144},
{F[1,1,2]*F[1,1,9],p[33]+(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(39*p[2]+1755*p[6]+2*(-234*p[7]-39*p[11]-1755*p[12]+36*p[15]+11336*p[23]+36*p[24]+36*p[25]+36*p[26]+247*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]-117*p[38]+36*p[39]+7722*p[40]-39*p[41]+36*p[42]-36*p[43]+195*p[44]+36*p[47]+36*p[48]))/468+(tr5*(13*pe[2]+585*pe[6]+2*(-13*pe[10]-585*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+273*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-65*pe[37]+12*pe[38]+2574*pe[39]-13*pe[40]+12*pe[41]-12*pe[42]+65*pe[43]+12*pe[46]+12*pe[47])))/624},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(-5*(2169*p[12]-24792*p[23]+410*p[28]-17646*p[40]))/144-(5*tr5*(2169*pe[11]+410*pe[27]-17646*pe[39]))/576},
{F[1,1,2]^2*F[1,1,9],(-39*p[2]-156*p[4]+78*p[5]+819*p[6]-936*p[7]-78*p[11]+3510*p[12]-19604*p[23]-1352*p[28]+144*p[33]+288*p[34]-780*p[36]-156*p[37]+156*p[38]-16068*p[40]-78*p[41]+234*p[44]-144*p[49])/468+(tr5*(-13*pe[2]-52*pe[4]+26*pe[5]+273*pe[6]-26*pe[10]+1170*pe[11]-416*pe[21]+312*pe[27]+48*pe[32]+96*pe[33]-52*pe[35]-52*pe[36]-52*pe[37]-5356*pe[39]-26*pe[40]+78*pe[43]-48*pe[48]))/624},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(-1645*p[12])/8+(7511*p[23])/3-(493*p[28])/9+(87019*p[40])/48+(tr5*(-29610*pe[11]-7888*pe[27]+261057*pe[39]))/576},
{F[1,1,2]^3*F[1,1,9],(399461*p[12]-4*(1095048*p[23]+1855*p[28]+764568*p[40]))/1296+(tr5*(399461*pe[11]-7420*pe[27]-3058272*pe[39]))/5184},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(19986*p[12]-159159*p[23]+176*p[28]-112677*p[40])/288+(tr5*(19986*pe[11]+176*pe[27]-112677*pe[39]))/1152},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(1974*p[12]-13067*p[23]-9177*p[40])/48+(7*tr5*(94*pe[11]-437*pe[39]))/64},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(1974*p[12]-13507*p[23]-9561*p[40])/48+(tr5*(658*pe[11]-3187*pe[39]))/64},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(13116*p[12]-100033*p[23]+1472*p[28]-69294*p[40])/576+(tr5*(6558*pe[11]+736*pe[27]-34647*pe[39]))/1152},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(41*p[12])/2-(662*p[23])/3+(7*(p[28]-90*p[40]))/4+(tr5*(82*pe[11]+7*(pe[27]-90*pe[39])))/16},
{F[1,1,3]^3*F[1,1,9],(20930124*p[12]-180966657*p[23]-914932*p[28]-125653482*p[40])/31104+(tr5*(10465062*pe[11]-457466*pe[27]-62826741*pe[39]))/62208},
{F[1,1,4]*F[1,1,9],-p[33]-(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-39*p[2]-1755*p[6]+2*(234*p[7]+39*p[11]+1755*p[12]-36*p[15]-11336*p[23]-36*p[24]-36*p[25]-36*p[26]-247*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]+117*p[38]-36*p[39]-7722*p[40]+39*p[41]-36*p[42]+36*p[43]-195*p[44]-36*p[47]-36*p[48]))/468+(tr5*(-13*pe[2]-585*pe[6]+2*(13*pe[10]+585*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-273*pe[27]-12*pe[31]-24*pe[32]-24*pe[33]+65*pe[37]-12*pe[38]-2574*pe[39]+13*pe[40]-12*pe[41]+12*pe[42]-65*pe[43]-12*pe[46]-12*pe[47])))/624},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(13629*p[12]-114713*p[23]+216*p[28]-80391*p[40])/144+(tr5*(4543*pe[11]+72*pe[27]-26797*pe[39]))/192},
{F[1,1,2]*F[1,1,4]*F[1,1,9],p[2]/6+(2*p[4])/3-p[5]/3-(7*p[6])/2+4*p[7]+p[11]/3-15*p[12]+(754*p[23])/9+(52*p[28])/9-(8*p[33])/13-(16*p[34])/13+(10*p[36])/3+(2*p[37])/3-(2*p[38])/3+(206*p[40])/3+p[41]/3-p[44]+(8*p[49])/13+(tr5*(13*pe[2]+52*pe[4]-26*pe[5]-273*pe[6]+26*pe[10]-1170*pe[11]+416*pe[21]-312*pe[27]-48*pe[32]-96*pe[33]+52*pe[35]+52*pe[36]+52*pe[37]+5356*pe[39]+26*pe[40]-78*pe[43]+48*pe[48]))/312},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],188*p[12]-(8027*p[23])/4+(965*p[28])/36-(34339*p[40])/24+tr5*(47*pe[11]+(965*pe[27])/144-(34339*pe[39])/96)},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-87861*p[12]+533954*p[23]+16872*p[28]+363189*p[40])/432+(tr5*(-29287*pe[11]+5624*pe[27]+121063*pe[39]))/576},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-15348*p[12]+120793*p[23]-176*p[28]+85557*p[40])/144+(tr5*(-15348*pe[11]-176*pe[27]+85557*pe[39]))/576},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-802*p[12]+5193*p[23]+3683*p[40])/8+(tr5*(-802*pe[11]+3683*pe[39]))/32},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(1862496*p[12]-15435974*p[23]-47629*p[28]-10827540*p[40])/9792+(tr5*(1862496*pe[11]-47629*pe[27]-10827540*pe[39]))/39168},
{F[1,1,4]^2*F[1,1,9],(-741*p[2]+312*p[4]-156*p[5]+1521*p[6]-3744*p[7]-312*p[11]+87750*p[12]+864*p[15]-528320*p[23]+864*p[24]+864*p[25]+864*p[26]-3302*p[28]+864*p[32]+2088*p[33]+2448*p[34]-2184*p[36]+312*p[37]+858*p[38]+864*p[39]-384852*p[40]-3354*p[41]+864*p[42]-864*p[43]+2106*p[44]+864*p[47]+864*p[48]-360*p[49])/1872+(tr5*(-247*pe[2]+104*pe[4]-52*pe[5]+507*pe[6]-104*pe[10]+29250*pe[11]+288*pe[15]-1664*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+1950*pe[27]+288*pe[31]+696*pe[32]+816*pe[33]+104*pe[35]+104*pe[36]-130*pe[37]+288*pe[38]-128284*pe[39]-1118*pe[40]+288*pe[41]-288*pe[42]+702*pe[43]+288*pe[46]+288*pe[47]-120*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(-85116*p[12]+707957*p[23]+144*p[28]+493914*p[40])/576+(tr5*(-14186*pe[11]+24*pe[27]+82319*pe[39]))/384},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(147636*p[12]+1928908*p[23]+15579*p[28]+1242330*p[40])/1728+(tr5*(49212*pe[11]+5193*pe[27]+414110*pe[39]))/2304},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(50856*p[12]-366527*p[23]-560*p[28]-257739*p[40])/576+(tr5*(50856*pe[11]-560*pe[27]-257739*pe[39]))/2304},
{F[1,1,4]^3*F[1,1,9],(151271*p[12]-772563*p[23]+50204*p[28]-624384*p[40])/2592+(tr5*(151271*pe[11]+50204*pe[27]-624384*pe[39]))/10368},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-816*p[12]+5021*p[23]+3576*p[40])/32+tr5*((-51*pe[11])/8+(447*pe[39])/16)},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],-45*p[12]+(4429*p[23])/16+(393*p[40])/2+tr5*((-45*pe[11])/4+(393*pe[39])/8)},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-75693*p[12]+692939*p[23]+1818*p[28]+486543*p[40])/432+(tr5*(-25231*pe[11]+606*pe[27]+162181*pe[39]))/576},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(210*p[12]-1207*p[23]-861*p[40])/12+(7*tr5*(10*pe[11]-41*pe[39]))/16},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(4692*p[12]-5*(5863*p[23]+4146*p[40]))/192+(tr5*(782*pe[11]-3455*pe[39]))/128},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(195*p[2]-312*p[4]+156*p[5]+585*p[6]-24570*p[12]-288*p[15]+149968*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+106860*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/312+(tr5*(65*pe[2]-104*pe[4]+52*pe[5]+195*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+35620*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/416},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],199*p[12]-(145453*p[23])/96+(7*p[28])/2-(16969*p[40])/16+(tr5*(3184*pe[11]+56*pe[27]-16969*pe[39]))/64},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(52392*p[12]-1563692*p[23]-54765*p[28]-1002018*p[40])/864+(tr5*(17464*pe[11]-18255*pe[27]-334006*pe[39]))/1152},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-1566*p[12]+10855*p[23]+7485*p[40])/32-(3*tr5*(522*pe[11]-2495*pe[39]))/128},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(-370410*p[12]+778781*p[23]-126048*p[28]+777954*p[40])/1728+(tr5*(-61735*pe[11]-21008*pe[27]+129659*pe[39]))/1152},
{F[1,1,5]^2*F[1,1,9],(-195*p[2]+312*p[4]-156*p[5]-585*p[6]+24570*p[12]+288*p[15]-149968*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-106860*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/624+(tr5*(-65*pe[2]+104*pe[4]-52*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-35620*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/832},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-5808*p[12]+41405*p[23]-112*p[28]+29058*p[40])/64+(tr5*(-2904*pe[11]-56*pe[27]+14529*pe[39]))/128},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(53572*p[12]+1392416*p[23]+61237*p[28]+847326*p[40])/1728+(tr5*(53572*pe[11]+61237*pe[27]+847326*pe[39]))/6912},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(1822*p[12]-9575*p[23]-6693*p[40])/64+(tr5*(1822*pe[11]-6693*pe[39]))/256},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(81250*p[12]+19250*p[23]+59341*p[28]-78315*p[40])/864+(tr5*(81250*pe[11]+59341*pe[27]-78315*pe[39]))/3456},
{F[1,1,5]^3*F[1,1,9],(-8288*p[12]-1505289*p[23]-122762*p[28]-869832*p[40])/5184+(tr5*(-4144*pe[11]-61381*pe[27]-434916*pe[39]))/10368},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(924*p[12]-7789*p[23]+18*p[28]-5514*p[40])/36+(tr5*(154*pe[11]+3*pe[27]-919*pe[39]))/24},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(60*p[12]+6227*p[23]+3954*p[40])/96+(tr5*(10*pe[11]+659*pe[39]))/64},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],-54*p[12]+579*p[23]-(5*p[28])/2+411*p[40]+(tr5*(-108*pe[11]-5*pe[27]+822*pe[39]))/8},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-252959340*p[12]+2200301873*p[23]+7987083*p[28]+1530778638*p[40])/176256+(tr5*(-84319780*pe[11]+2662361*pe[27]+510259546*pe[39]))/235008},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-435*p[12]+6086*p[23]-72*p[28]+4350*p[40])/36+(tr5*(-145*pe[11]-24*pe[27]+1450*pe[39]))/48},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/36+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/48},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-576870*p[12]+4699018*p[23]+12703*p[28]+3293694*p[40])/544+(tr5*(-576870*pe[11]+12703*pe[27]+3293694*pe[39]))/2176},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(543*p[12]-13869*p[23]+256*p[28]-9828*p[40])/96+(tr5*(543*pe[11]+256*pe[27]-9828*pe[39]))/384},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-9*(108*p[12]-737*p[23]-518*p[40]))/32-(9*tr5*(54*pe[11]-259*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/48+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/64},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(933*p[12]-13663*p[23]+144*p[28]-9708*p[40])/96+(tr5*(311*pe[11]+48*pe[27]-3236*pe[39]))/128},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(14916*p[12]-177617*p[23]+768*p[28]-125526*p[40])/576+(tr5*(2486*pe[11]+128*pe[27]-20921*pe[39]))/384},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(108*p[12]-1158*p[23]+5*p[28]-822*p[40])/4+(tr5*(108*pe[11]+5*pe[27]-822*pe[39]))/16},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(307619268*p[12]-2563775451*p[23]-5528612*p[28]-1792981116*p[40])/176256+(tr5*(76904817*pe[11]-1382153*pe[27]-448245279*pe[39]))/176256},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(4926630*p[12]-39386474*p[23]-3*(42461*p[28]+9191290*p[40]))/9792+(tr5*(1642210*pe[11]-42461*pe[27]-9191290*pe[39]))/13056},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(4884*p[12]-41683*p[23]+96*p[28]-29490*p[40])/192+(tr5*(814*pe[11]+16*pe[27]-4915*pe[39]))/128},
{F[1,1,6]^3*F[1,1,9],(-60613356*p[12]+527577861*p[23]+160195*p[28]+370612116*p[40])/176256+(tr5*(-60613356*pe[11]+160195*pe[27]+370612116*pe[39]))/705024},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(-456*p[12]+9085*p[23]-336*p[28]+6522*p[40])/72+(tr5*(-76*pe[11]-56*pe[27]+1087*pe[39]))/48},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-7440780*p[12]+61901120*p[23]-47523*p[28]+43623642*p[40])/9792+(tr5*(-2480260*pe[11]-15841*pe[27]+14541214*pe[39]))/13056},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-402*p[12]+1741*p[23]+42*(p[28]+28*p[40]))/18+(tr5*(-67*pe[11]+7*(pe[27]+28*pe[39])))/12},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],-72*p[12]+496*p[23]+(10*p[28])/3+346*p[40]+tr5*(-18*pe[11]+(5*pe[27])/6+(173*pe[39])/2)},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(3306*p[12]-17633*p[23]-6*(45*p[28]+2018*p[40]))/72+(tr5*(551*pe[11]-45*pe[27]-2018*pe[39]))/48},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],-54*p[12]+372*p[23]+(5*p[28])/2+(519*p[40])/2+(tr5*(-108*pe[11]+5*pe[27]+519*pe[39]))/8},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(67*p[12])/4-(1741*p[23])/24-(7*(p[28]+28*p[40]))/4+(tr5*(67*pe[11]-7*(pe[27]+28*pe[39])))/16},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-1914*p[12]+15151*p[23]+12*p[28]+10698*p[40])/36+(tr5*(-319*pe[11]+2*pe[27]+1783*pe[39]))/24},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(7389372*p[12]-61073288*p[23]+39363*p[28]-43023882*p[40])/1632+(tr5*(2463124*pe[11]+13121*pe[27]-14341294*pe[39]))/2176},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/18+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/12},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-21889860*p[12]+180475384*p[23]-111561*p[28]+127126302*p[40])/9792+(tr5*(-7296620*pe[11]-37187*pe[27]+42375434*pe[39]))/13056},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(4020*p[12]-34357*p[23]+78*(4*p[28]-313*p[40]))/72+(tr5*(670*pe[11]+52*pe[27]-4069*pe[39]))/48},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(-5*(246*p[12]-2723*p[23]+12*p[28]-1938*p[40]))/72-(5*tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/48},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/24+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/16},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(368*p[12]-3677*p[23]+12*p[28]-2614*p[40])/8+(tr5*(184*pe[11]+6*pe[27]-1307*pe[39]))/16},
{F[1,1,7]^3*F[1,1,9],(-4182*p[12]+34807*p[23]-174*p[28]+24702*p[40])/108+(tr5*(-697*pe[11]-29*pe[27]+4117*pe[39]))/72},
{F[1,1,8]*F[1,1,9],-p[32]+p[33]-p[49]+(tr5*(-pe[31]+pe[32]-pe[48]))/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(39*p[2]+468*p[3]+702*p[6]-468*p[7]+39*p[11]+22230*p[12]+72*p[15]-135200*p[23]+72*p[24]+72*p[25]+72*p[26]-208*p[28]+72*p[32]-72*p[33]-288*p[34]-312*p[36]+72*p[39]-97812*p[40]-78*p[41]+72*p[42]-72*p[43]-312*p[44]+72*p[47]+72*p[48]+216*p[49])/234+(tr5*(13*pe[2]+156*pe[3]+234*pe[6]+13*pe[10]+7410*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+312*pe[27]+24*pe[31]-24*pe[32]-96*pe[33]-52*pe[37]+24*pe[38]-32604*pe[39]-26*pe[40]+24*pe[41]-24*pe[42]-104*pe[43]+24*pe[46]+24*pe[47]+72*pe[48]))/312},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(9873*p[12]-78926*p[23]+1071*p[28]-56325*p[40])/144+(tr5*(3291*pe[11]+357*pe[27]-18775*pe[39]))/192},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-39*p[2]-1755*p[6]+468*p[7]+78*p[11]+3510*p[12]-72*p[15]-22672*p[23]-72*p[24]-72*p[25]-72*p[26]-494*p[28]-72*p[32]+72*p[33]+288*p[34]+312*p[36]+234*p[38]-72*p[39]-15444*p[40]+78*p[41]-72*p[42]+72*p[43]-390*p[44]-72*p[47]-72*p[48]-216*p[49])/468+(tr5*(-13*pe[2]-585*pe[6]+2*(13*pe[10]+585*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-273*pe[27]-12*pe[31]+12*pe[32]+48*pe[33]+65*pe[37]-12*pe[38]-2574*pe[39]+13*pe[40]-12*pe[41]+12*pe[42]-65*pe[43]-12*pe[46]-12*pe[47]-36*pe[48])))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(8268*p[12]-127357*p[23]+5602*p[28]-94266*p[40])/144+(tr5*(4134*pe[11]+2801*pe[27]-47133*pe[39]))/288},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-4735*p[12])/48+(5153*p[23])/9+(2369*p[28])/96+(2303*p[40])/6+(tr5*(-9470*pe[11]+2369*pe[27]+36848*pe[39]))/384},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-10776*p[12]+78899*p[23]+55623*p[40])/144+(tr5*(-3592*pe[11]+18541*pe[39]))/192},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-1758*p[12]+11735*p[23]+8205*p[40])/48+(tr5*(-586*pe[11]+2735*pe[39]))/64},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-8394*p[12]+83251*p[23]-672*p[28]+58785*p[40])/288+(tr5*(-2798*pe[11]-224*pe[27]+19595*pe[39]))/384},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(39*p[2]+1755*p[6]+2*(-234*p[7]-39*p[11]-1755*p[12]+36*p[15]+11336*p[23]+36*p[24]+36*p[25]+36*p[26]+247*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]-117*p[38]+36*p[39]+7722*p[40]-39*p[41]+36*p[42]-36*p[43]+195*p[44]+36*p[47]+36*p[48]))/468+(tr5*(13*pe[2]+585*pe[6]+2*(-13*pe[10]-585*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+273*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-65*pe[37]+12*pe[38]+2574*pe[39]-13*pe[40]+12*pe[41]-12*pe[42]+65*pe[43]+12*pe[46]+12*pe[47])))/624},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(54*p[12]-8159*p[23]-6*(317*p[28]+746*p[40]))/144+(tr5*(9*pe[11]-317*pe[27]-746*pe[39]))/96},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(4746*p[12]-13775*p[23]-3576*p[28]-6087*p[40])/72+(tr5*(1582*pe[11]-1192*pe[27]-2029*pe[39]))/96},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(3801*p[12]-26617*p[23]+152*p[28]-18888*p[40])/48+tr5*((1267*pe[11])/64+(19*pe[27])/24-(787*pe[39])/8)},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-29802*p[12]+282835*p[23]+5609*p[28]+192690*p[40])/288+(tr5*(-29802*pe[11]+5609*pe[27]+192690*pe[39]))/1152},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(792*p[12]-4873*p[23]-3468*p[40])/16+(3*tr5*(66*pe[11]-289*pe[39]))/16},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(792*p[12]-4873*p[23]-3468*p[40])/16+(3*tr5*(66*pe[11]-289*pe[39]))/16},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],-6*p[12]+37*p[23]+27*p[40]-(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(1065*p[12]-20390*p[23]-871*p[28]-13275*p[40])/48+(tr5*(1065*pe[11]-871*pe[27]-13275*pe[39]))/192},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-3153*p[12]+33233*p[23]+871*p[28]+22383*p[40])/96+(tr5*(-3153*pe[11]+871*pe[27]+22383*pe[39]))/384},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-915*p[12]+13237*p[23]-144*p[28]+9420*p[40])/72+(tr5*(-305*pe[11]-48*pe[27]+3140*pe[39]))/96},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/72+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(953*p[12])/16-(28783*p[23])/48+(3*p[28])/2-422*p[40]+(tr5*(953*pe[11]+24*pe[27]-6752*pe[39]))/64},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(861*p[12]-11959*p[23]+144*p[28]-8556*p[40])/72+(tr5*(287*pe[11]+48*pe[27]-2852*pe[39]))/96},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-41*p[12])/2+(2723*p[23])/12-p[28]+(323*p[40])/2+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/8},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-7653*p[12]+63077*p[23]+24*(p[28]+1841*p[40]))/288+(tr5*(-2551*pe[11]+8*(pe[27]+1841*pe[39])))/384},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-1650*p[12]+10121*p[23]+12*p[28]+7194*p[40])/36+(tr5*(-275*pe[11]+2*pe[27]+1199*pe[39]))/24},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(402*p[12]-1741*p[23]-42*(p[28]+28*p[40]))/18+(tr5*(67*pe[11]-7*(pe[27]+28*pe[39])))/12},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],(41*p[12])/2-(2723*p[23])/12+p[28]-(323*p[40])/2+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/8},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(285*p[12]-1921*p[23]-6*(2*p[28]+223*p[40]))/18+(tr5*(95*pe[11]-4*pe[27]-446*pe[39]))/24},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(-111*p[12]+1607*p[23]+12*p[28]+1110*p[40])/36+(tr5*(-37*pe[11]+4*pe[27]+370*pe[39]))/48},
{F[1,1,8]^2*F[1,1,9],(-195*p[2]-1872*p[3]-2457*p[6]+936*p[7]-78*p[11]-85410*p[12]-144*p[15]+521560*p[23]-144*p[24]-144*p[25]-144*p[26]-286*p[28]-144*p[32]+144*p[33]+576*p[34]+624*p[36]+234*p[38]-144*p[39]+375804*p[40]-78*p[41]-144*p[42]+144*p[43]+858*p[44]-144*p[47]-144*p[48]-432*p[49])/936+(tr5*(-65*pe[2]-624*pe[3]-819*pe[6]-26*pe[10]-28470*pe[11]-48*pe[15]+416*pe[21]-48*pe[23]-48*pe[24]-48*pe[25]-858*pe[27]-48*pe[31]+48*pe[32]+192*pe[33]+182*pe[37]-48*pe[38]+125268*pe[39]-26*pe[40]-48*pe[41]+48*pe[42]+286*pe[43]-48*pe[46]-48*pe[47]-144*pe[48]))/1248},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(11262*p[12]-95929*p[23]-2588*p[28]-65052*p[40])/288+(tr5*(5631*pe[11]-1294*pe[27]-32526*pe[39]))/576},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(-7014*p[12]+95612*p[23]-7485*p[28]+75864*p[40])/288+(tr5*(-2338*pe[11]-2495*pe[27]+25288*pe[39]))/384},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(5511*p[12]-39581*p[23]-6*(76*p[28]+4577*p[40]))/288+(tr5*(1837*pe[11]-152*pe[27]-9154*pe[39]))/384},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-23421*p[12]+204802*p[23]+3092*p[28]+140841*p[40])/288+(tr5*(-23421*pe[11]+3092*pe[27]+140841*pe[39]))/1152},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(-87*p[12])/4+(4281*p[23])/32+(759*p[40])/8-(3*tr5*(58*pe[11]-253*pe[39]))/32},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(441*p[12]-7865*p[23]+88*p[28]-5616*p[40])/48+(tr5*(441*pe[11]+88*pe[27]-5616*pe[39]))/192},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(132*p[12]+1001*p[23]-36*p[28]+738*p[40])/24+(tr5*(22*pe[11]-6*pe[27]+123*pe[39]))/16},
{F[1,1,8]^3*F[1,1,9],(25599*p[12]-300812*p[23]+9026*p[28]-222687*p[40])/432+(tr5*(25599*pe[11]+9026*pe[27]-222687*pe[39]))/1728},
{F[1,1,9]^2,p[34]+(tr5*pe[33])/4},
{F[1,1,1]*F[1,1,9]^2,(-7*p[2])/24+(3*p[6])/8+(-468*p[7]-78*p[11]+1755*p[12]+72*p[15]-9620*p[23]+72*p[24]+72*p[25]+72*p[26]-559*p[28]+72*p[32]+252*p[33]+360*p[34]-312*p[36]+117*p[38]+72*p[39]-7722*p[40]-429*p[41]+72*p[42]-72*p[43]+273*p[44]+72*p[47]+72*p[48]-108*p[49])/468+(tr5*(-91*pe[2]+117*pe[6]+2*(-26*pe[10]+585*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+195*pe[27]+24*pe[31]+84*pe[32]+120*pe[33]-13*pe[37]+24*pe[38]-2574*pe[39]-143*pe[40]+24*pe[41]-24*pe[42]+91*pe[43]+24*pe[46]+24*pe[47]-36*pe[48])))/1248},
{F[1,1,1]^2*F[1,1,9]^2,(-12069*p[12]+67674*p[23]+1618*p[28]+45411*p[40])/144+(tr5*(-12069*pe[11]+1618*pe[27]+45411*pe[39]))/576},
{F[1,1,2]*F[1,1,9]^2,(663*p[2]-624*p[4]+312*p[5]-1989*p[6]+1872*p[7]+156*p[11]-80730*p[12]-864*p[15]+489112*p[23]-864*p[24]-864*p[25]-864*p[26]-806*p[28]-864*p[32]-1800*p[33]-1872*p[34]+624*p[36]-624*p[37]-78*p[38]-864*p[39]+352716*p[40]+3198*p[41]-864*p[42]+864*p[43]-1638*p[44]-864*p[47]-864*p[48]+72*p[49])/936+(tr5*(221*pe[2]-208*pe[4]+104*pe[5]-663*pe[6]+52*pe[10]-26910*pe[11]-288*pe[15]+832*pe[21]-288*pe[23]-288*pe[24]-288*pe[25]-1794*pe[27]-288*pe[31]-600*pe[32]-624*pe[33]-208*pe[35]-208*pe[36]+182*pe[37]-288*pe[38]+117572*pe[39]+1066*pe[40]-288*pe[41]+288*pe[42]-546*pe[43]-288*pe[46]-288*pe[47]+24*pe[48]))/1248},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(141972*p[12]-1224151*p[23]+9160*p[28]-871542*p[40])/288+(tr5*(70986*pe[11]+4580*pe[27]-435771*pe[39]))/576},
{F[1,1,2]^2*F[1,1,9]^2,(-291164*p[12]+266864*p[23]-10481*p[28]+266790*p[40])/1728+(tr5*(-291164*pe[11]-10481*pe[27]+266790*pe[39]))/6912},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(6280*p[12]-46069*p[23]-32422*p[40])/64+(tr5*(3140*pe[11]-16211*pe[39]))/128},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(-6558*p[12]+34895*p[23]+120*p[28]+24117*p[40])/96+(tr5*(-2186*pe[11]+40*pe[27]+8039*pe[39]))/128},
{F[1,1,3]^2*F[1,1,9]^2,(-3357678*p[12]+29127039*p[23]+311029*p[28]+19999395*p[40])/10368+(tr5*(-3357678*pe[11]+311029*pe[27]+19999395*pe[39]))/41472},
{F[1,1,4]*F[1,1,9]^2,(-741*p[2]+312*p[4]-156*p[5]+5733*p[6]-3744*p[7]-312*p[11]+87750*p[12]+864*p[15]-528320*p[23]+864*p[24]+864*p[25]+864*p[26]-494*p[28]+864*p[32]+2088*p[33]+2448*p[34]-2184*p[36]+312*p[37]-78*p[38]+864*p[39]-384852*p[40]-3354*p[41]+864*p[42]-864*p[43]+2106*p[44]+864*p[47]+864*p[48]-360*p[49])/1872+(tr5*(-247*pe[2]+104*pe[4]-52*pe[5]+1911*pe[6]-104*pe[10]+29250*pe[11]+288*pe[15]-1664*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+2886*pe[27]+288*pe[31]+696*pe[32]+816*pe[33]+104*pe[35]+104*pe[36]-442*pe[37]+288*pe[38]-128284*pe[39]-1118*pe[40]+288*pe[41]-288*pe[42]+702*pe[43]+288*pe[46]+288*pe[47]-120*pe[48]))/2496},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(-174684*p[12]+1621325*p[23]-16352*p[28]+1157202*p[40])/576+(tr5*(-87342*pe[11]-8176*pe[27]+578601*pe[39]))/1152},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(-209912*p[12]+2666336*p[23]-167261*p[28]+2074386*p[40])/1728+(tr5*(-209912*pe[11]-167261*pe[27]+2074386*pe[39]))/6912},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(2458788*p[12]-18882877*p[23]-38109*p[28]-13244379*p[40])/9792+(tr5*(819596*pe[11]-12703*pe[27]-4414793*pe[39]))/13056},
{F[1,1,4]^2*F[1,1,9]^2,(204248*p[12]-2108435*p[23]+43022*p[28]-1533927*p[40])/864+(tr5*(204248*pe[11]+43022*pe[27]-1533927*pe[39]))/3456},
{F[1,1,5]*F[1,1,9]^2,(-195*p[2]+312*p[4]-156*p[5]-585*p[6]+24570*p[12]+288*p[15]-149968*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-106860*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/624+(tr5*(-65*pe[2]+104*pe[4]-52*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-35620*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/832},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-24360*p[12]+177799*p[23]-336*p[28]+124890*p[40])/192+(tr5*(-4060*pe[11]-56*pe[27]+20815*pe[39]))/128},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(367340*p[12]-1154422*p[23]+110885*p[28]-1006602*p[40])/1728+(tr5*(367340*pe[11]+110885*pe[27]-1006602*pe[39]))/6912},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(7278*p[12]-50648*p[23]-35217*p[40])/192+(tr5*(2426*pe[11]-11739*pe[39]))/256},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(-300146*p[12]+4012783*p[23]+29002*p[28]+2748948*p[40])/1728+(tr5*(-150073*pe[11]+14501*pe[27]+1374474*pe[39]))/3456},
{F[1,1,5]^2*F[1,1,9]^2,(46658*p[12]-780077*p[23]-15250*p[28]-521634*p[40])/576+(tr5*(23329*pe[11]-7625*pe[27]-260817*pe[39]))/1152},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(10428*p[12]-109969*p[23]+480*p[28]-76326*p[40])/576+(tr5*(1738*pe[11]+80*pe[27]-12721*pe[39]))/384},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(4143*p[12]-27833*p[23]-300*p[28]-19812*p[40])/144+(tr5*(1381*pe[11]-100*pe[27]-6604*pe[39]))/192},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(194503644*p[12]-1528773502*p[23]-13*(424309*p[28]+82144392*p[40]))/176256+(tr5*(194503644*pe[11]-13*(424309*pe[27]+82144392*pe[39])))/705024},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(5185200*p[12]-43081016*p[23]-91479*p[28]-30196902*p[40])/9792+(tr5*(1728400*pe[11]-30493*pe[27]-10065634*pe[39]))/13056},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(469*p[12])/32-(25441*p[23])/192+p[28]-(2983*p[40])/32+(tr5*(469*pe[11]+32*pe[27]-2983*pe[39]))/128},
{F[1,1,6]^2*F[1,1,9]^2,(-83064978*p[12]+636764273*p[23]+666764*p[28]+447741975*p[40])/58752+(tr5*(-83064978*pe[11]+666764*pe[27]+447741975*pe[39]))/235008},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,46*p[12]-(2323*p[23])/6+(17*p[28])/6-273*p[40]+(tr5*(46*pe[11]+(17*pe[27])/6-273*pe[39]))/4},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,-90*p[12]+(5*(744*p[23]+5*p[28]+519*p[40]))/6-(5*tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/24},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-7340412*p[12]+60790136*p[23]-42627*p[28]+42832938*p[40])/9792+(tr5*(-2446804*pe[11]-14209*pe[27]+14277646*pe[39]))/13056},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(7*(108*p[12]-744*p[23]-5*p[28]-519*p[40]))/12+(7*tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/48},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,27*p[12]-186*p[23]-(5*p[28])/4-(519*p[40])/4+(tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/16},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-22052244*p[12]+182422496*p[23]-119721*p[28]+128507790*p[40])/9792+(tr5*(-7350748*pe[11]-39907*pe[27]+42835930*pe[39]))/13056},
{F[1,1,7]^2*F[1,1,9]^2,(-3504*p[12]+30743*p[23]-384*p[28]+22026*p[40])/144+(tr5*(-584*pe[11]-64*pe[27]+3671*pe[39]))/96},
{F[1,1,8]*F[1,1,9]^2,(7*p[2])/24-(3*p[6])/8+(468*p[7]+78*p[11]-1755*p[12]-72*p[15]+9620*p[23]-72*p[24]-72*p[25]-72*p[26]+559*p[28]-72*p[32]-252*p[33]-360*p[34]+312*p[36]-117*p[38]-72*p[39]+7722*p[40]+429*p[41]-72*p[42]+72*p[43]-273*p[44]-72*p[47]-72*p[48]+108*p[49])/468+(tr5*(91*pe[2]-117*pe[6]+2*(26*pe[10]-585*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-195*pe[27]-24*pe[31]-84*pe[32]-120*pe[33]+13*pe[37]-24*pe[38]+2574*pe[39]+143*pe[40]-24*pe[41]+24*pe[42]-91*pe[43]-24*pe[46]-24*pe[47]+36*pe[48])))/1248},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(-1767*p[12]+78821*p[23]-2094*p[28]+57531*p[40])/144+(tr5*(-589*pe[11]-698*pe[27]+19177*pe[39]))/192},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(-37854*p[12]+347574*p[23]-17009*p[28]+266712*p[40])/288+(tr5*(-37854*pe[11]-17009*pe[27]+266712*pe[39]))/1152},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(-26151*p[12]+199603*p[23]+24*(-9*p[28]+5881*p[40]))/288+(tr5*(-8717*pe[11]-72*pe[27]+47048*pe[39]))/384},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(18927*p[12]-214791*p[23]+13577*p[28]-167847*p[40])/288+(tr5*(18927*pe[11]+13577*pe[27]-167847*pe[39]))/1152},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(1059*p[12]+7325*p[23]+871*p[28]+4005*p[40])/96+(tr5*(1059*pe[11]+871*pe[27]+4005*pe[39]))/384},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-15483*p[12]+137495*p[23]-312*p[28]+96672*p[40])/288+(tr5*(-5161*pe[11]-104*pe[27]+32224*pe[39]))/384},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-984*p[12]+4115*p[23]+228*p[28]+2514*p[40])/72+(tr5*(-164*pe[11]+38*pe[27]+419*pe[39]))/48},
{F[1,1,8]^2*F[1,1,9]^2,(36324*p[12]-340605*p[23]+11*p[28]-239262*p[40])/288+(tr5*(36324*pe[11]+11*pe[27]-239262*pe[39]))/1152},
{F[1,1,9]^3,(-39*p[2]+351*p[6]-234*p[7]-39*p[11]+3510*p[12]+36*p[15]-20956*p[23]+36*p[24]+36*p[25]+36*p[26]-104*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]+36*p[39]-15444*p[40]-156*p[41]+36*p[42]-36*p[43]+78*p[44]+36*p[47]+36*p[48])/351+(tr5*(-13*pe[2]+117*pe[6]-13*pe[10]+1170*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+156*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-26*pe[37]+12*pe[38]-5148*pe[39]-52*pe[40]+12*pe[41]-12*pe[42]+26*pe[43]+12*pe[46]+12*pe[47]))/468},
{F[1,1,1]*F[1,1,9]^3,(-7950*p[12]-6823*p[23]+5672*p[28]-13272*p[40])/288+(tr5*(-3975*pe[11]+2836*pe[27]-6636*pe[39]))/576},
{F[1,1,2]*F[1,1,9]^3,(-113157*p[12]+1499324*p[23]-15981*p[28]+1065585*p[40])/432+(tr5*(-37719*pe[11]-5327*pe[27]+355195*pe[39]))/576},
{F[1,1,3]*F[1,1,9]^3,(-5058018*p[12]+43043737*p[23]+180858*p[28]+29964966*p[40])/5184+(tr5*(-843003*pe[11]+30143*pe[27]+4994161*pe[39]))/3456},
{F[1,1,4]*F[1,1,9]^3,(-721745*p[12]+2375486*p[23]+213566*p[28]+1461339*p[40])/4896+(tr5*(-721745*pe[11]+213566*pe[27]+1461339*pe[39]))/19584},
{F[1,1,5]*F[1,1,9]^3,(5619*p[12]-502165*p[23]+369*p[28]-345507*p[40])/864+(tr5*(1873*pe[11]+41*(3*pe[27]-2809*pe[39])))/1152},
{F[1,1,6]*F[1,1,9]^3,(-10208202*p[12]+30673953*p[23]+2015159*p[28]+20682324*p[40])/264384+(tr5*(-10208202*pe[11]+2015159*pe[27]+20682324*pe[39]))/1057536},
{F[1,1,7]*F[1,1,9]^3,(22142004*p[12]-182758348*p[23]+87081*p[28]-128740758*p[40])/14688+(tr5*(7380668*pe[11]+29027*pe[27]-42913586*pe[39]))/19584},
{F[1,1,8]*F[1,1,9]^3,(-13416*p[12]+140137*p[23]-167*(8*p[28]-603*p[40]))/144+tr5*((-559*pe[11])/24-(167*(8*pe[27]-603*pe[39]))/576)},
{F[1,1,9]^4,(85093998*p[12]-676070718*p[23]-595904*p[28]-474905115*p[40])/62208+(tr5*(85093998*pe[11]-595904*pe[27]-474905115*pe[39]))/248832},
{F[3,1]*F[1,1,10],(9219*p[12]-75539*p[23]-52752*p[40])/72+(7*tr5*(439*pe[11]-2512*pe[39]))/96},
{F[3,2]*F[1,1,10],15*p[12]-(535*p[23])/4-87*p[40]+(3*tr5*(5*pe[11]-29*pe[39]))/4},
{F[3,3]*F[1,1,10],(15*p[12])/4-(124*p[23])/3+p[28]-(45*p[40])/2+(tr5*(15*pe[11]+4*pe[27]-90*pe[39]))/16},
{F[3,4]*F[1,1,10],(-28659*p[12]+200705*p[23]+141024*p[40])/432+(tr5*(-9553*pe[11]+47008*pe[39]))/576},
{F[3,5]*F[1,1,10],(-1281*p[12]+13080*p[23]-28*p[28]+10134*p[40])/48+(tr5*(-1281*pe[11]-28*pe[27]+10134*pe[39]))/192},
{F[3,6]*F[1,1,10],(-9375*p[12]+67471*p[23]+47292*p[40])/108+(tr5*(-3125*pe[11]+15764*pe[39]))/144},
{F[3,7]*F[1,1,10],(117*p[12]-548*p[23]-318*p[40])/8+(3*tr5*(39*pe[11]-106*pe[39]))/32},
{F[3,8]*F[1,1,10],-82*p[12]+1016*p[23]-(16*p[28])/3+772*p[40]+tr5*((-41*pe[11])/2-(4*pe[27])/3+193*pe[39])},
{F[3,9]*F[1,1,10],(-4*(6*p[12]-277*p[23]-186*p[40]))/9-(2*tr5*(pe[11]-31*pe[39]))/3},
{F[3,10]*F[1,1,10],(-57*p[12]+302*p[23]+210*p[40])/24+(tr5*(-19*pe[11]+70*pe[39]))/32},
{F[3,11]*F[1,1,10],(-113*p[12])/4+220*p[23]-(2*p[28])/3+(327*p[40])/2+(tr5*(-339*pe[11]-8*pe[27]+1962*pe[39]))/48},
{F[3,12]*F[1,1,10],(-10671*p[12]+89017*p[23]+61872*p[40])/432+(tr5*(-3557*pe[11]+20624*pe[39]))/576},
{F[3,13]*F[1,1,10],(-477*p[12]+2680*p[23]-12*p[28]+1854*p[40])/48+(tr5*(-159*pe[11]-4*pe[27]+618*pe[39]))/64},
{F[3,14]*F[1,1,10],(-3903*p[12]+35707*p[23]+24864*p[40])/216+tr5*((-1301*pe[11])/288+(259*pe[39])/9)},
{F[3,15]*F[1,1,10],-9*p[12]+(91*p[23])/2+33*p[40]+(tr5*(-9*pe[11]+33*pe[39]))/4},
{F[3,16]*F[1,1,10],-48*p[12]+(728*p[23])/3+176*p[40]+tr5*(-12*pe[11]+44*pe[39])},
{F[3,17]*F[1,1,10],(333*p[12])/16-122*p[23]+(3*p[28])/4-(663*p[40])/8+(3*tr5*(111*pe[11]+4*pe[27]-442*pe[39]))/64},
{F[3,18]*F[1,1,10],(-9357*p[12]+70285*p[23]+49164*p[40])/144+(tr5*(-3119*pe[11]+16388*pe[39]))/192},
{F[3,19]*F[1,1,10],-32*p[12]+(1385*p[23])/6+160*p[40]-8*tr5*(pe[11]-5*pe[39])},
{F[3,21]*F[1,1,10],(-7491*p[12]+57479*p[23]+40368*p[40])/216+tr5*((-2497*pe[11])/288+(841*pe[39])/18)},
{eps5*F[3,23]*F[1,1,10],p[13]/4+(tr5*(pe[12]-2*pe[13]))/16},
{F[3,24]*F[1,1,10],(195*p[12]-1912*p[23]+8*p[28]-1434*p[40])/12+(tr5*(195*pe[11]+8*pe[27]-1434*pe[39]))/48},
{eps5*F[3,25]*F[1,1,10],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+9*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[3,31]*F[1,1,10],(-10473456*p[12]+85423319*p[23]+166161*p[28]+59940156*p[40])/7344+(tr5*(-3491152*pe[11]+55387*pe[27]+19980052*pe[39]))/9792},
{F[3,32]*F[1,1,10],(-58751472*p[12]+481223069*p[23]+1072131*p[28]+337563876*p[40])/29376+(tr5*(-19583824*pe[11]+357377*pe[27]+112521292*pe[39]))/39168},
{F[3,33]*F[1,1,10],(-867948*p[12]+7267303*p[23]+38949*p[28]+5082972*p[40])/1632+(tr5*(-289316*pe[11]+12983*pe[27]+1694324*pe[39]))/2176},
{F[3,34]*F[1,1,10],(-230448*p[12]+1873019*p[23]+4470*p[28]+1313130*p[40])/54+(tr5*(-38408*pe[11]+745*pe[27]+218855*pe[39]))/36},
{F[3,35]*F[1,1,10],(-313*p[12])/8+(7247*p[23])/24+212*p[40]+tr5*((-313*pe[11])/32+53*pe[39])},
{F[3,36]*F[1,1,10],(-200964*p[12]+1654067*p[23]+4218*p[28]+1159878*p[40])/432+(tr5*(-33494*pe[11]+703*pe[27]+193313*pe[39]))/288},
{F[3,37]*F[1,1,10],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/29376+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/39168},
{F[3,40]*F[1,1,10],(-10473456*p[12]+85423319*p[23]+166161*p[28]+59940156*p[40])/9792+(tr5*(-3491152*pe[11]+55387*pe[27]+19980052*pe[39]))/13056},
{eps5*F[3,43]*F[1,1,10],p[13]/4+(tr5*(pe[12]-2*pe[13]))/16},
{F[3,44]*F[1,1,10],(200964*p[12]-1654067*p[23]-6*(703*p[28]+193313*p[40]))/432+(tr5*(33494*pe[11]-703*pe[27]-193313*pe[39]))/288},
{eps5*F[3,45]*F[1,1,10],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,51]*F[1,1,10],(-119871300*p[12]+946536002*p[23]-3775929*p[28]+672595626*p[40])/44064+(tr5*(-39957100*pe[11]-1258643*pe[27]+224198542*pe[39]))/58752},
{F[3,52]*F[1,1,10],(-115447356*p[12]+930344896*p[23]-2795539*p[28]+659329710*p[40])/58752+(tr5*(-115447356*pe[11]-2795539*pe[27]+659329710*pe[39]))/235008},
{F[3,53]*F[1,1,10],(-1654656*p[12]+13661485*p[23]+26565*p[28]+9598488*p[40])/4896+(tr5*(-551552*pe[11]+8855*pe[27]+3199496*pe[39]))/6528},
{F[3,54]*F[1,1,10],(-2691768*p[12]+22173167*p[23]-87384*p[28]+15721338*p[40])/432+(tr5*(-448628*pe[11]-14564*pe[27]+2620223*pe[39]))/288},
{F[3,55]*F[1,1,10],(-725172*p[12]+6951329*p[23]+26336*p[28]+4818126*p[40])/864+(tr5*(-362586*pe[11]+13168*pe[27]+2409063*pe[39]))/1728},
{F[3,56]*F[1,1,10],(-30005052*p[12]+313997338*p[23]+3256647*p[28]+212925534*p[40])/176256+(tr5*(-10001684*pe[11]+1085549*pe[27]+70975178*pe[39]))/235008},
{F[3,57]*F[1,1,10],(7*p[12])/4+(511*p[23])/12-p[28]+32*p[40]+tr5*((7*pe[11])/16-pe[27]/4+8*pe[39])},
{F[3,58]*F[1,1,10],(-122760*p[12]+1012496*p[23]+2063*p[28]+708390*p[40])/48+(tr5*(-122760*pe[11]+2063*pe[27]+708390*pe[39]))/192},
{F[3,59]*F[1,1,10],(-86842884*p[12]+653850062*p[23]-3969831*p[28]+467723730*p[40])/58752+(tr5*(-28947628*pe[11]-1323277*pe[27]+155907910*pe[39]))/78336},
{F[3,60]*F[1,1,10],(-46404*p[12]+407603*p[23]+2109*p[28]+281658*p[40])/432+(tr5*(-15468*pe[11]+703*pe[27]+93886*pe[39]))/576},
{F[3,61]*F[1,1,10],-99*p[12]+(3*(897*p[23]+634*p[40]))/4+tr5*((-99*pe[11])/4+(951*pe[39])/8)},
{eps5*F[3,62]*F[1,1,10],-1/2*p[13]-(tr5*pe[12])/8},
{eps5*F[3,63]*F[1,1,10],(-7*p[13]-2*p[20]-3*p[50])/6+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[3,65]*F[1,1,10],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[3,66]*F[1,1,10],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[3,67]*F[1,1,10],p[12]/4-(71*p[23])/12-4*p[40]+tr5*(pe[11]/16-pe[39])},
{F[3,68]*F[1,1,10],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[3,69]*F[1,1,10],(5*(-2310*p[12]+18409*p[23]+12930*p[40]))/54-(25*tr5*(77*pe[11]-431*pe[39]))/36},
{eps5*F[3,70]*F[1,1,10],(-4*p[13]-2*p[20]-3*p[50])/12+(tr5*(-4*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{F[3,77]*F[1,1,10],-48*p[12]+(1040*p[23])/3+248*p[40]+tr5*(-12*pe[11]+62*pe[39])},
{F[3,79]*F[1,1,10],(20*(21*p[12]-187*p[23]+p[28]-135*p[40]))/3+(5*tr5*(21*pe[11]+pe[27]-135*pe[39]))/3},
{eps5*F[3,81]*F[1,1,10],(p[13]+2*p[20]+3*p[50])/12+(tr5*(pe[12]+9*pe[13]+2*pe[20]+3*pe[49]))/48},
{F[1,1,1]^3*F[1,1,10],(-304608*p[12]+2423237*p[23]+3405*p[28]+1686900*p[40])/1728+(tr5*(-101536*pe[11]+1135*pe[27]+562300*pe[39]))/2304},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(195*p[12]-1912*p[23]+8*p[28]-1434*p[40])/24+(tr5*(195*pe[11]+8*pe[27]-1434*pe[39]))/96},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(65*p[12])/2-(956*p[23])/3+(4*p[28])/3-239*p[40]+tr5*((65*pe[11])/8+pe[27]/3-(239*pe[39])/4)},
{F[1,1,2]^3*F[1,1,10],(22296*p[12]-157643*p[23]+2991*p[28]-104574*p[40])/864+(tr5*(7432*pe[11]+997*pe[27]-34858*pe[39]))/1152},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(-7638*p[12]+60040*p[23]+44475*p[40])/216+(tr5*(-2546*pe[11]+14825*pe[39]))/288},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],-9*p[12]+(337*p[23])/6+40*p[40]+tr5*((-9*pe[11])/4+10*pe[39])},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(143214*p[12]-11*(92699*p[23]+65523*p[40]))/864+(tr5*(47738*pe[11]-240251*pe[39]))/1152},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],-19*p[12]+(383*p[23])/2-(5*p[28])/6+136*p[40]+tr5*((-19*pe[11])/4-(5*pe[27])/24+34*pe[39])},
{F[1,1,3]^3*F[1,1,10],(41842116*p[12]-252369511*p[23]+5539186*p[28]-189122154*p[40])/88128+(tr5*(20921058*pe[11]+2769593*pe[27]-94561077*pe[39]))/176256},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(3441*p[12]-26852*p[23]-18750*p[40])/72+(tr5*(1147*pe[11]-6250*pe[39]))/96},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(-195*p[12]+1912*p[23]-8*p[28]+1434*p[40])/12+(tr5*(-195*pe[11]-8*pe[27]+1434*pe[39]))/48},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(-579*p[12]+5048*p[23]-28*p[28]+3666*p[40])/24+(tr5*(-579*pe[11]-28*pe[27]+3666*pe[39]))/96},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-1491*p[12]+16585*p[23]+11436*p[40])/216+(tr5*(-497*pe[11]+3812*pe[39]))/288},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-6094020*p[12]+48694892*p[23]+114327*p[28]+34134510*p[40])/14688+(tr5*(-2031340*pe[11]+38109*pe[27]+11378170*pe[39]))/19584},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(8679*p[12]-64625*p[23]-45336*p[40])/72+(tr5*(2893*pe[11]-15112*pe[39]))/96},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(3*p[12]-2*(172*p[23]+p[28]+159*p[40]))/6+(tr5*(3*pe[11]-2*(pe[27]+159*pe[39])))/24},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-42969*p[12]+321809*p[23]+225804*p[40])/432+(tr5*(-14323*pe[11]+75268*pe[39]))/576},
{F[1,1,4]^3*F[1,1,10],(-93293034*p[12]+765973009*p[23]+2587251*p[28]+536860896*p[40])/132192+(tr5*(-31097678*pe[11]+862417*pe[27]+178953632*pe[39]))/176256},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(-4128*p[12]-61433*p[23]-3405*p[28]-35796*p[40])/576+(tr5*(-1376*pe[11]-1135*pe[27]-11932*pe[39]))/768},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(315*p[12]-2*(790*p[23]+6*p[28]+609*p[40]))/24+(tr5*(105*pe[11]-4*pe[27]-406*pe[39]))/32},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-588*p[12]+4489*p[23]+3126*p[40])/16-(3*tr5*(98*pe[11]-521*pe[39]))/32},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],-10*p[12]+(191*p[23])/3+46*p[40]+(tr5*(-5*pe[11]+23*pe[39]))/2},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(-4*p[12]-137*p[23]-86*p[40])/16+(tr5*(-2*pe[11]-43*pe[39]))/32},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(15*p[12])/4-(124*p[23])/3+p[28]-(45*p[40])/2+(tr5*(15*pe[11]+4*pe[27]-90*pe[39]))/16},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(477*p[12]-2680*p[23]+12*p[28]-1854*p[40])/48+(tr5*(159*pe[11]+4*pe[27]-618*pe[39]))/64},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(-18336*p[12]+215657*p[23]+3405*p[28]+141204*p[40])/576+(tr5*(-6112*pe[11]+1135*pe[27]+47068*pe[39]))/768},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(-91*p[12])/4+(785*p[23])/6-p[28]+(175*p[40])/2+(tr5*(-91*pe[11]-4*pe[27]+350*pe[39]))/16},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(588*p[12]-4885*p[23]-3258*p[40])/24+(tr5*(98*pe[11]-543*pe[39]))/16},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(477*p[12]-2680*p[23]+12*p[28]-1854*p[40])/48+(tr5*(159*pe[11]+4*pe[27]-618*pe[39]))/64},
{F[1,1,5]^3*F[1,1,10],(20137440*p[12]-166035791*p[23]-390207*p[28]-116466780*p[40])/29376+(tr5*(6712480*pe[11]-130069*pe[27]-38822260*pe[39]))/39168},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-171660*p[12]+1433183*p[23]+4218*p[28]+1004862*p[40])/864+(tr5*(-28610*pe[11]+703*pe[27]+167477*pe[39]))/576},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(2622*p[12]-21557*p[23]-15106*p[40])/16+(tr5*(1311*pe[11]-7553*pe[39]))/32},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],36*p[12]-386*p[23]+(5*p[28])/3-274*p[40]+tr5*(9*pe[11]+(5*pe[27])/12-(137*pe[39])/2)},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(-169259964*p[12]+1211236454*p[23]-15438095*p[28]+880800690*p[40])/176256+(tr5*(-169259964*pe[11]-15438095*pe[27]+880800690*pe[39]))/705024},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(173712*p[12]-1425587*p[23]-4218*p[28]-999678*p[40])/432+(tr5*(28952*pe[11]-703*pe[27]-166613*pe[39]))/288},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(4485*p[12]-36731*p[23]-25788*p[40])/72+(tr5*(1495*pe[11]-8596*pe[39]))/96},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(-17505534*p[12]+145340093*p[23]-341490*p[28]+102627318*p[40])/44064+(tr5*(-2917589*pe[11]-56915*pe[27]+17104553*pe[39]))/29376},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(3*(108*p[12]-737*p[23]-518*p[40]))/16+(3*tr5*(54*pe[11]-259*pe[39]))/32},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-10473456*p[12]+85423319*p[23]+166161*p[28]+59940156*p[40])/9792+(tr5*(-3491152*pe[11]+55387*pe[27]+19980052*pe[39]))/13056},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-1007076*p[12]+8251085*p[23]+16872*p[28]+5786814*p[40])/864+(tr5*(-167846*pe[11]+2812*pe[27]+964469*pe[39]))/576},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],-18*p[12]+193*p[23]-(5*p[28])/6+137*p[40]+(tr5*(-108*pe[11]-5*pe[27]+822*pe[39]))/24},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(-389504388*p[12]+3149023374*p[23]-7670237*p[28]+2227656978*p[40])/176256+(tr5*(-389504388*pe[11]-7670237*pe[27]+2227656978*pe[39]))/705024},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(56164404*p[12]-460398287*p[23]-854637*p[28]-323022972*p[40])/44064+(tr5*(18721468*pe[11]-284879*pe[27]-107674324*pe[39]))/58752},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-10572600*p[12]+86099885*p[23]+166161*p[28]+60415680*p[40])/9792+(tr5*(-3524200*pe[11]+55387*pe[27]+20138560*pe[39]))/13056},
{F[1,1,6]^3*F[1,1,10],(1341861960*p[12]-10676127707*p[23]+27215763*p[28]-7564945350*p[40])/264384+(tr5*(447287320*pe[11]+9071921*pe[27]-2521648450*pe[39]))/352512},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(200964*p[12]-1654067*p[23]-6*(703*p[28]+193313*p[40]))/864+(tr5*(33494*pe[11]-703*pe[27]-193313*pe[39]))/576},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(7389372*p[12]-61073288*p[23]+39363*p[28]-43023882*p[40])/4896+(tr5*(2463124*pe[11]+13121*pe[27]-14341294*pe[39]))/6528},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-200964*p[12]+1654067*p[23]+4218*p[28]+1159878*p[40])/432+(tr5*(-33494*pe[11]+703*pe[27]+193313*pe[39]))/288},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(2260128*p[12]-18573397*p[23]-44636*p[28]-13029598*p[40])/1632+(tr5*(1130064*pe[11]-22318*pe[27]-6514799*pe[39]))/3264},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/14688+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/19584},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(200964*p[12]-1654067*p[23]-6*(703*p[28]+193313*p[40]))/432+(tr5*(33494*pe[11]-703*pe[27]-193313*pe[39]))/288},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],10*p[12]-(347*p[23])/6-(2*p[28])/3-39*p[40]+tr5*((5*pe[11])/2-pe[27]/6-(39*pe[39])/4)},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-1562964*p[12]+12631402*p[23]+255297*p[28]+8646054*p[40])/7344+(tr5*(-520988*pe[11]+85099*pe[27]+2882018*pe[39]))/9792},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-7351692*p[12]+59716447*p[23]+235497*p[28]+41754300*p[40])/14688+(tr5*(-2450564*pe[11]+78499*pe[27]+13918100*pe[39]))/19584},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(200964*p[12]-1654067*p[23]-6*(703*p[28]+193313*p[40]))/432+(tr5*(33494*pe[11]-703*pe[27]-193313*pe[39]))/288},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-8899716*p[12]+72680861*p[23]-30351*p[28]+51154716*p[40])/7344+(tr5*(-2966572*pe[11]-10117*pe[27]+17051572*pe[39]))/9792},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-41558160*p[12]+341920883*p[23]+220425*p[28]+240410388*p[40])/14688+(tr5*(-13852720*pe[11]+73475*pe[27]+80136796*pe[39]))/19584},
{F[1,1,7]^3*F[1,1,10],(8740896*p[12]-71584159*p[23]-6*(3493*p[28]+8390255*p[40]))/7344+(tr5*(1456816*pe[11]-3493*pe[27]-8390255*pe[39]))/4896},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(6963*p[12]-47629*p[23]-33324*p[40])/216+(tr5*(2321*pe[11]-11108*pe[39]))/288},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(-195*p[12]+1912*p[23]-8*p[28]+1434*p[40])/12+(tr5*(-195*pe[11]-8*pe[27]+1434*pe[39]))/48},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(6360*p[12]-33901*p[23]-3*(469*p[28]+7094*p[40]))/288+(tr5*(2120*pe[11]-469*pe[27]-7094*pe[39]))/384},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(1689*p[12]-13*(1165*p[23]+816*p[40]))/72+tr5*((563*pe[11])/96-(221*pe[39])/6)},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],24*p[12]-134*p[23]-96*p[40]+6*tr5*(pe[11]-4*pe[39])},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-672*p[12]+4343*p[23]+6*p[28]+3039*p[40])/12+tr5*(-14*pe[11]+pe[27]/8+(1013*pe[39])/16)},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-19101*p[12]+143249*p[23]+100200*p[40])/216+(tr5*(-6367*pe[11]+33400*pe[39]))/288},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(195*p[12]-1912*p[23]+8*p[28]-1434*p[40])/12+(tr5*(195*pe[11]+8*pe[27]-1434*pe[39]))/48},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(2337*p[12]-17113*p[23]-11985*p[40])/18+(tr5*(779*pe[11]-3995*pe[39]))/24},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-2406*p[12]+10061*p[23]+108*p[28]+6744*p[40])/216+(tr5*(-401*pe[11]+18*pe[27]+1124*pe[39]))/144},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],-24*p[12]+134*p[23]+96*p[40]-6*tr5*(pe[11]-4*pe[39])},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-10473456*p[12]+85423319*p[23]+166161*p[28]+59940156*p[40])/29376+(tr5*(-3491152*pe[11]+55387*pe[27]+19980052*pe[39]))/39168},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(200910*p[12]-1652789*p[23]-6*(703*p[28]+193169*p[40]))/432+(tr5*(33485*pe[11]-703*pe[27]-193169*pe[39]))/288},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-479*p[12])/12+(14569*p[23])/36-p[28]+(854*p[40])/3+(tr5*(-479*pe[11]-12*pe[27]+3416*pe[39]))/48},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-200586*p[12]+1645121*p[23]+4218*p[28]+1153830*p[40])/432+(tr5*(-33431*pe[11]+703*pe[27]+192305*pe[39]))/288},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/4896+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/6528},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-10177248*p[12]+82548959*p[23]+172689*p[28]+57915660*p[40])/9792+(tr5*(-3392416*pe[11]+57563*pe[27]+19305220*pe[39]))/13056},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-200964*p[12]+1654067*p[23]+4218*p[28]+1159878*p[40])/432+(tr5*(-33494*pe[11]+703*pe[27]+193313*pe[39]))/288},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(192108*p[12]-1556039*p[23]-30*(155*p[28]+36337*p[40]))/432+(tr5*(32018*pe[11]-775*pe[27]-181685*pe[39]))/288},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-10473456*p[12]+85423319*p[23]+166161*p[28]+59940156*p[40])/7344+(tr5*(-3491152*pe[11]+55387*pe[27]+19980052*pe[39]))/9792},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(19*p[12])/3-(3971*p[23])/36+p[28]-(479*p[40])/6+(tr5*(38*pe[11]+6*pe[27]-479*pe[39]))/24},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(10577496*p[12]-86279711*p[23]-166161*p[28]-60539916*p[40])/14688+(tr5*(3525832*pe[11]-55387*pe[27]-20179972*pe[39]))/19584},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(208848*p[12]-1603115*p[23]-1124922*p[40])/864+(tr5*(34808*pe[11]-187487*pe[39]))/576},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-29688*p[12]+231145*p[23]+831*p[28]+161682*p[40])/288+(tr5*(-9896*pe[11]+277*pe[27]+53894*pe[39]))/384},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(-31524*p[12]+232723*p[23]+162051*p[40])/288+(tr5*(-10508*pe[11]+54017*pe[39]))/384},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-8943*p[12]+62107*p[23]+43620*p[40])/432+(tr5*(-2981*pe[11]+14540*pe[39]))/576},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-8876136*p[12]+75397841*p[23]+166161*p[28]+52840344*p[40])/29376+(tr5*(-2958712*pe[11]+55387*pe[27]+17613448*pe[39]))/39168},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-46167936*p[12]+377019937*p[23]+780411*p[28]+264518412*p[40])/29376+(tr5*(-15389312*pe[11]+260137*pe[27]+88172804*pe[39]))/39168},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(4620972*p[12]-37797336*p[23]-78881*p[28]-26518626*p[40])/2448+(tr5*(4620972*pe[11]-78881*pe[27]-26518626*pe[39]))/9792},
{F[1,1,8]^3*F[1,1,10],(511*p[12])/24-(5*(46557*p[23]-97*p[28]+32394*p[40]))/864+(tr5*(18396*pe[11]+485*pe[27]-161970*pe[39]))/3456},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(-1254*p[12]+10691*p[23]-24*p[28]+7878*p[40])/72+(tr5*(-209*pe[11]-4*pe[27]+1313*pe[39]))/48},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(-195*p[12]+1912*p[23]-8*p[28]+1434*p[40])/12+(tr5*(-195*pe[11]-8*pe[27]+1434*pe[39]))/48},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(-327*p[12]+3381*p[23]-20*p[28]+2478*p[40])/12+(tr5*(-327*pe[11]-20*pe[27]+2478*pe[39]))/48},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-683*p[12])/8+(15443*p[23])/24+(907*p[40])/2+tr5*((-683*pe[11])/32+(907*pe[39])/8)},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],-6*p[12]+(65*p[23])/3+16*p[40]+tr5*((-3*pe[11])/2+4*pe[39])},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(101682084*p[12]-889808962*p[23]-6237767*p[28]-612103758*p[40])/176256+(tr5*(101682084*pe[11]-6237767*pe[27]-612103758*pe[39]))/705024},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(387*p[12]-3753*p[23]+16*p[28]-2820*p[40])/24+(tr5*(387*pe[11]+16*pe[27]-2820*pe[39]))/96},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(267*p[12]-2276*p[23]+8*p[28]-1698*p[40])/6+tr5*((89*pe[11])/8+pe[27]/3-(283*pe[39])/4)},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(1731732*p[12]-14123608*p[23]-38109*p[28]-9899034*p[40])/2448+(tr5*(577244*pe[11]-12703*pe[27]-3299678*pe[39]))/3264},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(-978*p[12]+10523*p[23]-20*p[28]+8034*p[40])/48+(tr5*(-489*pe[11]-10*pe[27]+4017*pe[39]))/96},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],-6*p[12]+39*p[23]+28*p[40]+tr5*((-3*pe[11])/2+7*pe[39])},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],2*p[12]-19*p[23]-14*p[40]+(tr5*(pe[11]-7*pe[39]))/2},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-3*(63*p[12]-408*p[23]+4*p[28]-266*p[40]))/8-(3*tr5*(63*pe[11]+4*pe[27]-266*pe[39]))/32},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(205*p[12])/16-75*p[23]+(3*p[28])/4-(391*p[40])/8+(tr5*(205*pe[11]+12*pe[27]-782*pe[39]))/64},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(3*p[12])/8-(71*p[23])/8-6*p[40]+(3*tr5*(pe[11]-16*pe[39]))/32},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(105331260*p[12]-740224628*p[23]+14848875*p[28]-547512834*p[40])/88128+(tr5*(35110420*pe[11]+4949625*pe[27]-182504278*pe[39]))/117504},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(5*(-3*p[12]+71*p[23]+48*p[40]))/24-(5*tr5*(pe[11]-16*pe[39]))/32},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(-173027748*p[12]+1273464306*p[23]-14495057*p[28]+922642866*p[40])/176256+(tr5*(-173027748*pe[11]-14495057*pe[27]+922642866*pe[39]))/705024},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-7413852*p[12]+61214864*p[23]-37731*p[28]+43119354*p[40])/2448+(tr5*(-2471284*pe[11]-12577*pe[27]+14373118*pe[39]))/3264},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],(41*p[12])/2-(2723*p[23])/12+p[28]-(323*p[40])/2+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/8},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-19*p[12])/3+(3971*p[23])/36-p[28]+(479*p[40])/6+(tr5*(-38*pe[11]-6*pe[27]+479*pe[39]))/24},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(-255*p[12]+2099*p[23]+1470*p[40])/36-(5*tr5*(17*pe[11]-98*pe[39]))/48},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(165*p[12]-2792*p[23]+24*p[28]-2226*p[40])/36+(tr5*(55*pe[11]+8*pe[27]-742*pe[39]))/48},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(1203*p[12]-10969*p[23]+32*p[28]-7878*p[40])/12+(tr5*(1203*pe[11]+32*pe[27]-7878*pe[39]))/48},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(759*p[12]-3971*p[23]-2856*p[40])/72+(tr5*(253*pe[11]-952*pe[39]))/96},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-192*p[12]+1841*p[23]-8*p[28]+1386*p[40])/12+tr5*(-4*pe[11]-pe[27]/6+(231*pe[39])/8)},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-255*p[12]+1262*p[23]+12*p[28]+858*p[40])/36+(tr5*(-85*pe[11]+4*pe[27]+286*pe[39]))/48},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(264*p[12]-1475*p[23]-6*(2*p[28]+167*p[40]))/36+(tr5*(44*pe[11]-2*pe[27]-167*pe[39]))/24},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],6*p[12]+(22338*p[23]-509*p[28]+16350*p[40])/288+(tr5*(1728*pe[11]-509*pe[27]+16350*pe[39]))/1152},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(474*p[12]-823*p[23]-48*p[28]-78*p[40])/72+(tr5*(79*pe[11]-8*pe[27]-13*pe[39]))/48},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(-1593*p[12]+9719*p[23]-20*p[28]+6570*p[40])/24+(tr5*(-1593*pe[11]-20*pe[27]+6570*pe[39]))/96},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(-44724636*p[12]+204700304*p[23]-6068923*p[28]+156577422*p[40])/176256+(tr5*(-44724636*pe[11]-6068923*pe[27]+156577422*pe[39]))/705024},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-1786200*p[12]+14757334*p[23]+38517*p[28]+10401486*p[40])/4896+(tr5*(-595400*pe[11]+12839*pe[27]+3467162*pe[39]))/6528},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(1671*p[12]-9968*p[23]+36*p[28]-6906*p[40])/48+(tr5*(557*pe[11]+12*pe[27]-2302*pe[39]))/64},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(-115847868*p[12]+755519732*p[23]-14988411*p[28]+560089434*p[40])/176256+(tr5*(-38615956*pe[11]-4996137*pe[27]+186696478*pe[39]))/235008},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(7444860*p[12]-61397716*p[23]+35283*p[28]-43242162*p[40])/4896+(tr5*(2481620*pe[11]+11761*pe[27]-14414054*pe[39]))/6528},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-3894*p[12]-4388*p[23]+509*p[28]-4518*p[40])/288+(tr5*(-3894*pe[11]+509*pe[27]-4518*pe[39]))/1152},
{F[1,1,9]^3*F[1,1,10],(-37942836*p[12]+353241127*p[23]+3270328*p[28]+242072583*p[40])/44064+(tr5*(-37942836*pe[11]+3270328*pe[27]+242072583*pe[39]))/176256},
{F[1,1,1]^2*F[1,1,10]^2,(17628*p[12]-127089*p[23]-1135*p[28]-88566*p[40])/384+(tr5*(17628*pe[11]-1135*pe[27]-88566*pe[39]))/1536},
{F[1,1,2]^2*F[1,1,10]^2,(-8976*p[12]+100427*p[23]-1878*p[28]+73272*p[40])/576+(tr5*(-1496*pe[11]-313*pe[27]+12212*pe[39]))/384},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-20226*p[12]+169769*p[23]+119631*p[40])/288+(tr5*(-6742*pe[11]+39877*pe[39]))/384},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,-3*p[12]+(143*p[23])/6+17*p[40]+(tr5*(-3*pe[11]+17*pe[39]))/4},
{F[1,1,3]^2*F[1,1,10]^2,(104666244*p[12]-610641202*p[23]+13690677*p[28]-457283598*p[40])/176256+(tr5*(34888748*pe[11]+4563559*pe[27]-152427866*pe[39]))/235008},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(13845*p[12]-113207*p[23]-79428*p[40])/144+(tr5*(4615*pe[11]-26476*pe[39]))/192},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-6909*p[12]+56284*p[23]+39498*p[40])/72+(tr5*(-2303*pe[11]+13166*pe[39]))/96},
{F[1,1,4]^2*F[1,1,10]^2,(7292874*p[12]-60255386*p[23]+61239*p[28]-42498030*p[40])/22032+(tr5*(2430958*pe[11]+20413*pe[27]-14166010*pe[39]))/29376},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-34104*p[12]+296603*p[23]+3405*p[28]+202656*p[40])/576+(tr5*(-11368*pe[11]+1135*pe[27]+67552*pe[39]))/768},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,9*p[12]-(325*p[23])/6-39*p[40]+(3*tr5*(3*pe[11]-13*pe[39]))/4},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(396*p[12]-2575*p[23]-1818*p[40])/24+(3*tr5*(22*pe[11]-101*pe[39]))/16},
{F[1,1,5]^2*F[1,1,10]^2,(1920*p[12]-85553*p[23]-3405*p[28]-53796*p[40])/1152+(tr5*(640*pe[11]-1135*pe[27]-17932*pe[39]))/1536},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-29883*p[12]+243551*p[23]+171048*p[40])/144+(tr5*(-9961*pe[11]+57016*pe[39]))/192},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(4180224*p[12]-37553931*p[23]-102469*p[28]-26144208*p[40])/2592+tr5*((10886*pe[11])/27-(102469*pe[27])/10368-(20173*pe[39])/8)},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(7812492*p[12]-61964488*p[23]-984909*p[28]-42493650*p[40])/44064+(tr5*(2604164*pe[11]-328303*pe[27]-14164550*pe[39]))/58752},
{F[1,1,6]^2*F[1,1,10]^2,(-354365724*p[12]+3073654238*p[23]+2720607*p[28]+2154043380*p[40])/176256+(tr5*(-118121908*pe[11]+906869*pe[27]+718014460*pe[39]))/235008},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-3457020*p[12]+28189337*p[23]+166956*p[28]+19692678*p[40])/14688+(tr5*(-576170*pe[11]+27826*pe[27]+3282113*pe[39]))/9792},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-18317796*p[12]+151334128*p[23]-163875*p[28]+106654938*p[40])/4896+(tr5*(-6105932*pe[11]-54625*pe[27]+35551646*pe[39]))/6528},
{F[1,1,7]^2*F[1,1,10]^2,(43747104*p[12]-360364889*p[23]+144237*p[28]-253747668*p[40])/29376+(tr5*(14582368*pe[11]+48079*pe[27]-84582556*pe[39]))/39168},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(1875*p[12]-11951*p[23]-8616*p[40])/144+(tr5*(625*pe[11]-2872*pe[39]))/192},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(2640*p[12]-45107*p[23]+1590*p[28]-33816*p[40])/288+(tr5*(440*pe[11]+265*pe[27]-5636*pe[39]))/192},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(-1743*p[12]+9415*p[23]+6828*p[40])/72+(tr5*(-581*pe[11]+2276*pe[39]))/96},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(465*p[12]-4807*p[23]+24*p[28]-3444*p[40])/48+(tr5*(155*pe[11]+8*pe[27]-1148*pe[39]))/64},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,12*p[12]-67*p[23]-48*p[40]+3*tr5*(pe[11]-4*pe[39])},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(1101*p[12]-6761*p[23]-48*p[28]-4728*p[40])/144+(tr5*(367*pe[11]-8*(2*pe[27]+197*pe[39])))/192},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-108*p[12]+373*p[23]+12*p[28]+246*p[40])/24+(tr5*(-18*pe[11]+2*pe[27]+41*pe[39]))/16},
{F[1,1,8]^2*F[1,1,10]^2,(-29220*p[12]+198133*p[23]-1417*p[28]+142074*p[40])/576+(tr5*(-29220*pe[11]-1417*pe[27]+142074*pe[39]))/2304},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(29130*p[12]-231163*p[23]-161790*p[40])/288+(5*tr5*(971*pe[11]-5393*pe[39]))/192},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,-15*p[12]+(39*p[23])/4+p[28]+8*p[40]+(tr5*(-15*pe[11]+pe[27]+8*pe[39]))/4},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(-100146642*p[12]+765523946*p[23]-4617497*p[28]+546720537*p[40])/44064+(tr5*(-100146642*pe[11]-4617497*pe[27]+546720537*pe[39]))/176256},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(-165*p[12]+1839*p[23]-8*p[28]+1308*p[40])/16+(tr5*(-165*pe[11]-8*pe[27]+1308*pe[39]))/64},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(3588*p[12]-23275*p[23]-16386*p[40])/96+(tr5*(598*pe[11]-2731*pe[39]))/64},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-937968*p[12]+7304028*p[23]-3841*p[28]+5139945*p[40])/2592+(tr5*(-937968*pe[11]-3841*pe[27]+5139945*pe[39]))/10368},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(29*p[12])/2-(587*p[23])/8-(7*p[28])/6-(197*p[40])/4+(tr5*(174*pe[11]-14*pe[27]-591*pe[39]))/48},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(-9324*p[12]+95598*p[23]-269*p[28]+67614*p[40])/288+(tr5*(-9324*pe[11]-269*pe[27]+67614*pe[39]))/1152},
{F[1,1,9]^2*F[1,1,10]^2,(202511784*p[12]-1607250664*p[23]+8665477*p[28]-1145624172*p[40])/176256+(tr5*(202511784*pe[11]+8665477*pe[27]-1145624172*pe[39]))/705024},
{F[1,1,1]*F[1,1,10]^3,(272832*p[12]-2476213*p[23]-3*(5675*p[28]+570068*p[40]))/1728+(tr5*(90944*pe[11]-5675*pe[27]-570068*pe[39]))/2304},
{F[1,1,2]*F[1,1,10]^3,(26472*p[12]-40025*p[23]-7824*p[28]-20172*p[40])/864+(tr5*(2206*pe[11]-652*pe[27]-1681*pe[39]))/288},
{F[1,1,3]*F[1,1,10]^3,(-2315376*p[12]+21745676*p[23]+111135*p[28]+15036132*p[40])/5184+(tr5*(-771792*pe[11]+37045*pe[27]+5012044*pe[39]))/6912},
{F[1,1,4]*F[1,1,10]^3,(22386975*p[12]-2*(92317520*p[23]+150153*p[28]+64931187*p[40]))/66096+(tr5*(7462325*pe[11]-100102*pe[27]-43287458*pe[39]))/88128},
{F[1,1,5]*F[1,1,10]^3,(-32064*p[12]+103279*p[23]-3405*p[28]+81564*p[40])/1728+(tr5*(-10688*pe[11]-1135*pe[27]+27188*pe[39]))/2304},
{F[1,1,6]*F[1,1,10]^3,(-501458796*p[12]+4064419918*p[23]-18572213*p[28]+2888553498*p[40])/264384+(tr5*(-501458796*pe[11]-18572213*pe[27]+2888553498*pe[39]))/1057536},
{F[1,1,7]*F[1,1,10]^3,(87416328*p[12]-724192169*p[23]+714909*p[28]-510400020*p[40])/44064+(tr5*(29138776*pe[11]+238303*pe[27]-170133340*pe[39]))/58752},
{F[1,1,8]*F[1,1,10]^3,(-23310*p[12]+213609*p[23]-1648*p[28]+153732*p[40])/864+(tr5*(-11655*pe[11]-824*pe[27]+76866*pe[39]))/1728},
{F[1,1,9]*F[1,1,10]^3,(25144320*p[12]-209315370*p[23]-292747*p[28]-146594358*p[40])/15552+(tr5*(25144320*pe[11]-292747*pe[27]-146594358*pe[39]))/62208},
{F[1,1,10]^4,(979776582*p[12]-8626946335*p[23]+40551159*p[28]-6112569642*p[40])/1057536+(tr5*(326592194*pe[11]+13517053*pe[27]-2037523214*pe[39]))/1410048},
{F[2,1,1],p[35]+(tr5*pe[34])/4},
{F[1,1,1]*F[2,1,1],(195*p[2]+2184*p[4]-351*p[6]+468*p[7]-468*p[10]-3510*p[12]+288*p[15]+62608*p[23]+288*p[24]+288*p[25]+288*p[26]+5278*p[28]+288*p[32]-72*p[33]-720*p[34]+1248*p[36]+468*p[37]-702*p[38]+288*p[39]+46644*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/468+(tr5*(65*pe[2]+728*pe[4]-117*pe[6]-156*pe[9]-1170*pe[11]+96*pe[15]+208*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]+1378*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]+312*pe[35]+156*pe[36]-182*pe[37]+96*pe[38]+15548*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/624},
{F[1,1,1]^2*F[2,1,1],(365232900*p[12]-3369201863*p[23]-713799*p[28]-2354184678*p[40])/41472+(tr5*(121744300*pe[11]-237933*pe[27]-784728226*pe[39]))/55296},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(6798*p[12]-52933*p[23]+80*p[28]-37515*p[40])/36+(tr5*(6798*pe[11]+80*pe[27]-37515*pe[39]))/144},
{F[1,1,2]^2*F[2,1,1],2*p[12]-12*p[23]-9*p[40]+(tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,3]*F[2,1,1],(195*p[2]+2184*p[4]-351*p[6]+468*p[7]-468*p[10]-3510*p[12]+288*p[15]+62608*p[23]+288*p[24]+288*p[25]+288*p[26]+5278*p[28]+288*p[32]-72*p[33]-720*p[34]+1248*p[36]+468*p[37]-702*p[38]+288*p[39]+46644*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/468+(tr5*(65*pe[2]+728*pe[4]-117*pe[6]-156*pe[9]-1170*pe[11]+96*pe[15]+208*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]+1378*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]+312*pe[35]+156*pe[36]-182*pe[37]+96*pe[38]+15548*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/624},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(52739724*p[12]-521904005*p[23]-1275741*p[28]-363122706*p[40])/6912+(tr5*(17579908*pe[11]-425247*pe[27]-121040902*pe[39]))/9216},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(6546*p[12]-51403*p[23]+80*p[28]-36381*p[40])/36+(tr5*(6546*pe[11]+80*pe[27]-36381*pe[39]))/144},
{F[1,1,3]^2*F[2,1,1],(-1507332*p[12]-189945073*p[23]-7155297*p[28]-123513018*p[40])/41472+(tr5*(-502444*pe[11]-2385099*pe[27]-41171006*pe[39]))/55296},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(23221860*p[12]-483486013*p[23]-6669153*p[28]-324721338*p[40])/10368+(tr5*(7740620*pe[11]-2223051*pe[27]-108240446*pe[39]))/13824},
{F[1,1,2]*F[1,1,4]*F[2,1,1],-4*p[12]+24*p[23]+18*p[40]+tr5*(-pe[11]+(9*pe[39])/2)},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(24756324*p[12]-494751709*p[23]-6669153*p[28]-332663226*p[40])/10368+(tr5*(8252108*pe[11]-2223051*pe[27]-110887742*pe[39]))/13824},
{F[1,1,4]^2*F[2,1,1],(19298*p[12]-157468*p[23]+301*p[28]-110807*p[40])/32+(tr5*(19298*pe[11]+301*pe[27]-110807*pe[39]))/128},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(18156*p[12]-59759*p[23]+3405*p[28]-48162*p[40])/48+(tr5*(6052*pe[11]+1135*pe[27]-16054*pe[39]))/64},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(-2*p[12]+11*p[23]+9*p[40])/2+(tr5*(-2*pe[11]+9*pe[39]))/8},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(18348*p[12]-60911*p[23]+3405*p[28]-49026*p[40])/48+(tr5*(6116*pe[11]+1135*pe[27]-16342*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[2,1,1],-5*p[12]+(9*(7*p[23]+5*p[40]))/2-(5*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,5]^2*F[2,1,1],(-212*p[12]+1611*p[23]+1122*p[40])/8+tr5*((-53*pe[11])/8+(561*pe[39])/16)},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-8544*p[12]+60431*p[23]+42582*p[40])/36+tr5*((-178*pe[11])/3+(7097*pe[39])/24)},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-874*p[12])/3+(74933*p[23])/36+(8795*p[40])/6+tr5*((-437*pe[11])/6+(8795*pe[39])/24)},
{F[1,1,4]*F[1,1,6]*F[2,1,1],-54*p[12]+(2417*p[23])/6+283*p[40]+(tr5*(-54*pe[11]+283*pe[39]))/4},
{F[1,1,6]^2*F[2,1,1],27*p[12]-(2417*p[23])/12-(283*p[40])/2+(tr5*(54*pe[11]-283*pe[39]))/8},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-926*p[12])/9+(43967*p[23])/54-p[28]+(5150*p[40])/9+(tr5*(-926*pe[11]-9*pe[27]+5150*pe[39]))/36},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(-926*p[12])/9+(43967*p[23])/54-p[28]+(5150*p[40])/9+(tr5*(-926*pe[11]-9*pe[27]+5150*pe[39]))/36},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(-10632732*p[12]+41595823*p[23]-1409229*p[28]+32139942*p[40])/10368+(tr5*(-3544244*pe[11]-469743*pe[27]+10713314*pe[39]))/13824},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(6*p[12]-37*p[23]-27*p[40])/2+(3*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(11370756*p[12]-140612273*p[23]-1019133*p[28]-95986506*p[40])/10368+(tr5*(3790252*pe[11]-339711*pe[27]-31995502*pe[39]))/13824},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-51654*p[12]+425576*p[23]-903*p[28]+299541*p[40])/48+(tr5*(-17218*pe[11]-301*pe[27]+99847*pe[39]))/64},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(6*p[12]-37*p[23]-27*p[40])/2+(3*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,8]^2*F[2,1,1],(51366*p[12]-424228*p[23]+903*p[28]-298437*p[40])/32+(3*tr5*(17122*pe[11]+301*pe[27]-99479*pe[39]))/128},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(2838*p[12]-20605*p[23]-88*p[28]-14907*p[40])/72+(tr5*(2838*pe[11]-88*pe[27]-14907*pe[39]))/288},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(-6*p[12]+37*p[23]+27*p[40])/2-(3*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(4782*p[12]-33961*p[23]-88*p[28]-24519*p[40])/72+(tr5*(4782*pe[11]-88*pe[27]-24519*pe[39]))/288},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(3*(6*p[12]-37*p[23]-27*p[40]))/2+(9*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(6*p[12]-37*p[23]-27*p[40])/2+(3*tr5*(2*pe[11]-9*pe[39]))/8},
{F[1,1,8]*F[1,1,9]*F[2,1,1],18*p[12]-130*p[23]-93*p[40]+(3*tr5*(6*pe[11]-31*pe[39]))/4},
{F[1,1,9]^2*F[2,1,1],-12*p[12]+(167*p[23])/2+60*p[40]-3*tr5*(pe[11]-5*pe[39])},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-5*(4056*p[12]-26503*p[23]-18726*p[40]))/108-(5*tr5*(676*pe[11]-3121*pe[39]))/72},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-17040*p[12]+107045*p[23]+76026*p[40])/108+tr5*((-355*pe[11])/9+(12671*pe[39])/72)},
{F[1,1,4]*F[1,1,10]*F[2,1,1],54*p[12]-(2417*p[23])/6-283*p[40]+(tr5*(54*pe[11]-283*pe[39]))/4},
{F[1,1,5]*F[1,1,10]*F[2,1,1],51*p[12]-(1559*p[23])/4-(543*p[40])/2+(3*tr5*(34*pe[11]-181*pe[39]))/8},
{F[1,1,6]*F[1,1,10]*F[2,1,1],-54*p[12]+(2417*p[23])/6+283*p[40]+(tr5*(-54*pe[11]+283*pe[39]))/4},
{F[1,1,8]*F[1,1,10]*F[2,1,1],-24*p[12]+167*p[23]+120*p[40]-6*tr5*(pe[11]-5*pe[39])},
{F[1,1,9]*F[1,1,10]*F[2,1,1],24*p[12]-167*p[23]-120*p[40]+6*tr5*(pe[11]-5*pe[39])},
{F[1,1,10]^2*F[2,1,1],(-252*p[12]+1847*p[23]+1302*p[40])/24-(7*tr5*(6*pe[11]-31*pe[39]))/16},
{F[2,1,1]^2,(1138404*p[12]-9472475*p[23]+37413*p[28]-6676158*p[40])/1024+(3*tr5*(379468*pe[11]+12471*pe[27]-2225386*pe[39]))/4096},
{F[2,1,2],-p[15]-2*p[17]+2*p[21]-p[24]+p[30]-p[35]+p[47]+(tr5*(-pe[15]-2*pe[17]+2*pe[21]-pe[23]+pe[29]-pe[34]+pe[46]))/4},
{F[1,1,1]*F[2,1,2],(156*p[2]+39*p[5]-936*p[7]-117*p[10]+216*p[15]-3328*p[23]+216*p[24]+216*p[25]+216*p[26]+520*p[28]+216*p[32]-72*p[33]-576*p[34]-312*p[36]-156*p[37]-468*p[38]+216*p[39]-2808*p[40]-156*p[41]+216*p[42]-216*p[43]+216*p[47]+216*p[48]+504*p[49])/468+(tr5*(52*pe[2]+13*pe[5]-39*pe[9]+72*pe[15]-416*pe[21]+72*pe[23]+72*pe[24]+72*pe[25]+936*pe[27]+72*pe[31]-24*pe[32]-192*pe[33]+104*pe[35]-52*pe[36]-260*pe[37]+72*pe[38]-936*pe[39]-52*pe[40]+72*pe[41]-72*pe[42]+72*pe[46]+72*pe[47]+168*pe[48]))/624},
{F[1,1,1]^2*F[2,1,2],(83353872*p[12]-696764273*p[23]+1470177*p[28]-490604070*p[40])/20736+(tr5*(27784624*pe[11]+490059*pe[27]-163534690*pe[39]))/27648},
{F[1,1,2]*F[2,1,2],p[36]+(tr5*pe[35])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(1506*p[12]-10147*p[23]-8*p[28]-7293*p[40])/12+(tr5*(1506*pe[11]-8*pe[27]-7293*pe[39]))/48},
{F[1,1,2]^2*F[2,1,2],(-6*p[12]+143*p[23]-p[28]+96*p[40])/3+tr5*(-1/2*pe[11]-pe[27]/12+8*pe[39])},
{F[1,1,3]*F[2,1,2],6*p[7]-(22*p[23])/3+(22*p[28])/3+2*p[36]-p[37]-p[38]+(tr5*(8*pe[21]-(22*pe[27])/3-2*pe[35]-pe[36]+pe[37]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(-24024912*p[12]+173992063*p[23]-1172799*p[28]+124211634*p[40])/20736+(tr5*(-8008304*pe[11]-390933*pe[27]+41403878*pe[39]))/27648},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(4*(-3*p[12]+70*p[23]+p[28]+48*p[40]))/3+(tr5*(-3*pe[11]+pe[27]+48*pe[39]))/3},
{F[1,1,3]^2*F[2,1,2],163*p[12]-(4064*p[23])/3-7*(p[28]+136*p[40])+(tr5*(163*pe[11]-7*(pe[27]+136*pe[39])))/4},
{F[1,1,4]*F[2,1,2],(156*p[2]+39*p[5]+468*p[7]-117*p[10]+216*p[15]-5356*p[23]+216*p[24]+216*p[25]+216*p[26]+2548*p[28]+216*p[32]-72*p[33]-576*p[34]+156*p[36]-156*p[37]-468*p[38]+216*p[39]-2808*p[40]-156*p[41]+216*p[42]-216*p[43]+216*p[47]+216*p[48]+504*p[49])/468+(tr5*(52*pe[2]+13*pe[5]-39*pe[9]+72*pe[15]+208*pe[21]+72*pe[23]+72*pe[24]+72*pe[25]+468*pe[27]+72*pe[31]-24*pe[32]-192*pe[33]-52*pe[35]-52*pe[36]-104*pe[37]+72*pe[38]-936*pe[39]-52*pe[40]+72*pe[41]-72*pe[42]+72*pe[46]+72*pe[47]+168*pe[48]))/624},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(18266466*p[12]-195268115*p[23]-735948*p[28]-134977584*p[40])/3456+(tr5*(3044411*pe[11]-122658*pe[27]-22496264*pe[39]))/2304},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(1482*p[12]-9611*p[23]+24*p[28]-6909*p[40])/12+(tr5*(494*pe[11]+8*pe[27]-2303*pe[39]))/16},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(-11072688*p[12]+517231669*p[23]+10097811*p[28]+340503990*p[40])/20736+(tr5*(-3690896*pe[11]+3365937*pe[27]+113501330*pe[39]))/27648},
{F[1,1,4]^2*F[2,1,2],(37081572*p[12]-214967911*p[23]+2964681*p[28]-156308910*p[40])/20736+(tr5*(12360524*pe[11]+988227*pe[27]-52102970*pe[39]))/27648},
{F[1,1,5]*F[2,1,2],p[37]+(tr5*pe[36])/4},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(18348*p[12]-64331*p[23]+3405*p[28]-51042*p[40])/144+(tr5*(6116*pe[11]+1135*pe[27]-17014*pe[39]))/192},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(18348*p[12]-64331*p[23]+3405*p[28]-51042*p[40])/144+(tr5*(6116*pe[11]+1135*pe[27]-17014*pe[39]))/192},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-2643*p[12]+16642*p[23]+24*p[28]+11814*p[40])/36+(tr5*(-881*pe[11]+8*pe[27]+3938*pe[39]))/48},
{F[1,1,2]*F[1,1,6]*F[2,1,2],6*p[12]-142*p[23]-96*p[40]+(3*tr5*(pe[11]-16*pe[39]))/2},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-7671*p[12]+61739*p[23]+43248*p[40])/144+tr5*((-2557*pe[11])/192+(901*pe[39])/12)},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-10959*p[12]+75727*p[23]+96*p[28]+53448*p[40])/144+(tr5*(-3653*pe[11]+32*pe[27]+17816*pe[39]))/192},
{F[1,1,6]^2*F[2,1,2],(13*(-3*p[12]+71*p[23]+48*p[40]))/12+tr5*((-13*pe[11])/16+13*pe[39])},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-231*p[12]+1750*p[23]-3*p[28]+1221*p[40])/9+(tr5*(-77*pe[11]-pe[27]+407*pe[39]))/12},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(2*(471*p[12]-3659*p[23]-2568*p[40]))/9+(tr5*(157*pe[11]-856*pe[39]))/6},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(240*p[12]-1909*p[23]-3*(p[28]+449*p[40]))/9+(tr5*(80*pe[11]-pe[27]-449*pe[39]))/12},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-471*p[12]+3659*p[23]+2568*p[40])/9+(tr5*(-157*pe[11]+856*pe[39]))/12},
{F[1,1,7]^2*F[2,1,2],(471*p[12]-3659*p[23]-2568*p[40])/18+(tr5*(157*pe[11]-856*pe[39]))/24},
{F[1,1,8]*F[2,1,2],p[38]+(tr5*pe[37])/4},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(-35107908*p[12]+257712697*p[23]-1500579*p[28]+184050474*p[40])/20736+(tr5*(-11702636*pe[11]-500193*pe[27]+61350158*pe[39]))/27648},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(2*(3*p[12]-70*p[23]-p[28]-48*p[40]))/3+tr5*(pe[11]/2-pe[27]/6-8*pe[39])},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(-209316*p[12]+35680163*p[23]+874143*p[28]+23314638*p[40])/3456+(tr5*(-69772*pe[11]+291381*pe[27]+7771546*pe[39]))/4608},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(-36212532*p[12]+266589289*p[23]-1486755*p[28]+190278186*p[40])/20736+(tr5*(-12070844*pe[11]-495585*pe[27]+63426062*pe[39]))/27648},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(1839*p[12]-13571*p[23]-9552*p[40])/36+tr5*((613*pe[11])/48-(199*pe[39])/3)},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-471*p[12]+3659*p[23]+2568*p[40])/9+(tr5*(-157*pe[11]+856*pe[39]))/12},
{F[1,1,8]^2*F[2,1,2],(25212*p[12]-34200731*p[23]-871839*p[28]-22276686*p[40])/6912+(tr5*(8404*pe[11]-290613*pe[27]-7425562*pe[39]))/9216},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(-88*p[12])/3+(20215*p[23])/72-p[28]+(4757*p[40])/24+(tr5*(-704*pe[11]-24*pe[27]+4757*pe[39]))/96},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(2*(-3*p[12]+70*p[23]+p[28]+48*p[40]))/3+(tr5*(-3*pe[11]+pe[27]+48*pe[39]))/6},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(77*p[12])/16-(1801*p[23])/16-(4*p[28])/3-77*p[40]+tr5*((77*pe[11])/64-pe[27]/3-(77*pe[39])/4)},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(-3819*p[12]+30941*p[23]-240*p[28]+22062*p[40])/144+(tr5*(-1273*pe[11]-80*pe[27]+7354*pe[39]))/192},
{F[1,1,6]*F[1,1,9]*F[2,1,2],-1/4*p[12]+(71*p[23])/12+4*p[40]+tr5*(-1/16*pe[11]+pe[39])},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(2*(-3*p[12]+70*p[23]+p[28]+48*p[40]))/3+(tr5*(-3*pe[11]+pe[27]+48*pe[39]))/6},
{F[1,1,9]^2*F[2,1,2],p[12]-(70*p[23])/3-p[28]/3-16*p[40]+(tr5*(pe[11]-pe[27]/3-16*pe[39]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-474*p[12]+3478*p[23]+2427*p[40])/9+tr5*((-79*pe[11])/6+(809*pe[39])/12)},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-3759*p[12]+29059*p[23]+20400*p[40])/72+tr5*((-1253*pe[11])/96+(425*pe[39])/6)},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-825*p[12])/8+(5989*p[23])/8+525*p[40]-(75*tr5*(11*pe[11]-56*pe[39]))/32},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(1911*p[12]-15275*p[23]-10704*p[40])/36+tr5*((637*pe[11])/48-(223*pe[39])/3)},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(5*(3*p[12]-71*p[23]-48*p[40]))/12+tr5*((5*pe[11])/16-5*pe[39])},
{F[1,1,9]*F[1,1,10]*F[2,1,2],p[12]/4-(71*p[23])/12-4*p[40]+tr5*(pe[11]/16-pe[39])},
{F[1,1,10]^2*F[2,1,2],(-4*(60*p[12]-484*p[23]-339*p[40]))/9+(tr5*(-20*pe[11]+113*pe[39]))/3},
{F[2,1,2]^2,(617874*p[12]+15511403*p[23]+526338*p[28]+9702084*p[40])/6912+(tr5*(102979*pe[11]+87723*pe[27]+1617014*pe[39]))/4608},
{F[2,1,3],p[39]+(tr5*pe[38])/4},
{F[1,1,1]*F[2,1,3],(-9*p[6])/2-(9*tr5*pe[6])/8},
{F[1,1,2]*F[2,1,3],(-26*p[2]-13*p[5]+195*p[6]-117*p[7]-13*p[11]+2925*p[12]+30*p[15]-18356*p[23]+30*p[24]+30*p[25]+30*p[26]-13*p[28]+30*p[32]+66*p[33]+72*p[34]-65*p[36]+13*p[37]+30*p[39]-13338*p[40]-117*p[41]+30*p[42]-30*p[43]+65*p[44]+30*p[47]+30*p[48]-6*p[49])/39+(tr5*(-26*pe[2]-13*pe[5]+195*pe[6]-13*pe[10]+2925*pe[11]+30*pe[15]-156*pe[21]+30*pe[23]+30*pe[24]+30*pe[25]+273*pe[27]+30*pe[31]+66*pe[32]+72*pe[33]+13*pe[35]+13*pe[36]-39*pe[37]+30*pe[38]-13338*pe[39]-117*pe[40]+30*pe[41]-30*pe[42]+65*pe[43]+30*pe[46]+30*pe[47]-6*pe[48]))/156},
{F[1,1,1]*F[1,1,2]*F[2,1,3],-330*p[12]+(126287*p[23])/48-3*p[28]+(14761*p[40])/8+(tr5*(-330*pe[11]-3*pe[27]+(14761*pe[39])/8))/4},
{F[1,1,2]^2*F[2,1,3],(268860*p[12]-1616962*p[23]+23643*p[28]-1194378*p[40])/864+(tr5*(89620*pe[11]+7881*pe[27]-398126*pe[39]))/1152},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(6138*p[12]-40837*p[23]-28647*p[40])/48+(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]*F[2,1,3],(-52*p[2]-26*p[5]+273*p[6]-234*p[7]-26*p[11]+5850*p[12]+60*p[15]-36712*p[23]+60*p[24]+60*p[25]+60*p[26]-26*p[28]+60*p[32]+132*p[33]+144*p[34]-130*p[36]+26*p[37]+60*p[39]-26676*p[40]-234*p[41]+60*p[42]-60*p[43]+130*p[44]+60*p[47]+60*p[48]-12*p[49])/78+(tr5*(-52*pe[2]-26*pe[5]+273*pe[6]-26*pe[10]+5850*pe[11]+60*pe[15]-312*pe[21]+60*pe[23]+60*pe[24]+60*pe[25]+546*pe[27]+60*pe[31]+132*pe[32]+144*pe[33]+26*pe[35]+26*pe[36]-78*pe[37]+60*pe[38]-26676*pe[39]-234*pe[40]+60*pe[41]-60*pe[42]+130*pe[43]+60*pe[46]+60*pe[47]-12*pe[48]))/312},
{F[1,1,1]*F[1,1,4]*F[2,1,3],-330*p[12]+(126287*p[23])/48-3*p[28]+(14761*p[40])/8+(tr5*(-330*pe[11]-3*pe[27]+(14761*pe[39])/8))/4},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(43642*p[12]-272494*p[23]+3757*p[28]-200130*p[40])/144+(tr5*(43642*pe[11]+3757*pe[27]-200130*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(6138*p[12]-40837*p[23]-28647*p[40])/48+(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]^2*F[2,1,3],(-81888*p[12]+664942*p[23]+3363*p[28]+475422*p[40])/864+tr5*((-853*pe[11])/36+(59*(19*pe[27]+2686*pe[39]))/1152)},
{F[1,1,5]*F[2,1,3],3*p[6]+(3*tr5*pe[6])/4},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(-72904*p[12]+198065*p[23]-20920*p[28]+176772*p[40])/432+(tr5*(-18226*pe[11]-5230*pe[27]+44193*pe[39]))/432},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(-128440*p[12]+635801*p[23]-22348*p[28]+492636*p[40])/432+(tr5*(-32110*pe[11]-5587*pe[27]+123159*pe[39]))/432},
{F[1,1,5]^2*F[2,1,3],(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40])/72+(tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/288},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/24+tr5*((-17*pe[11])/32+pe[27]-(163*pe[39])/8)},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/24+tr5*((-17*pe[11])/32+pe[27]-(163*pe[39])/8)},
{F[1,1,2]*F[1,1,7]*F[2,1,3],108*p[12]-744*p[23]-5*p[28]-519*p[40]+tr5*(27*pe[11]-(5*pe[27])/4-(519*pe[39])/4)},
{F[1,1,4]*F[1,1,7]*F[2,1,3],108*p[12]-744*p[23]-5*p[28]-519*p[40]+tr5*(27*pe[11]-(5*pe[27])/4-(519*pe[39])/4)},
{F[1,1,8]*F[2,1,3],(9*p[6])/2+(9*tr5*pe[6])/8},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-1881*p[12]+21677*p[23]+855*p[28]+14163*p[40])/24+(tr5*(-627*pe[11]+285*pe[27]+4721*pe[39]))/32},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-1881*p[12]+21677*p[23]+855*p[28]+14163*p[40])/24+(tr5*(-627*pe[11]+285*pe[27]+4721*pe[39]))/32},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(155858*p[12]-1798210*p[23]+25727*p[28]-1291128*p[40])/432+(tr5*(155858*pe[11]+25727*pe[27]-1291128*pe[39]))/1728},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(164906*p[12]-1846126*p[23]+27557*p[28]-1328604*p[40])/432+(tr5*(164906*pe[11]+27557*pe[27]-1328604*pe[39]))/1728},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(-5*(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40]))/72-(5*tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/288},
{F[1,1,9]^2*F[2,1,3],(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40])/24+(tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/96},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(-201*p[12]+2600*p[23]-4*p[28]+2070*p[40])/12+(tr5*(-201*pe[11]-4*pe[27]+2070*pe[39]))/48},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(-201*p[12]+2600*p[23]-4*p[28]+2070*p[40])/12+(tr5*(-201*pe[11]-4*pe[27]+2070*pe[39]))/48},
{F[2,1,3]^2,(-4732*p[12]+48998*p[23]+677*p[28]+33906*p[40])/192+(tr5*(-4732*pe[11]+677*pe[27]+33906*pe[39]))/768},
{F[2,1,4],-p[18]-p[25]+(tr5*(-pe[18]-pe[24]))/4},
{F[1,1,1]*F[2,1,4],p[5]/4+30*p[23]+18*p[40]+(tr5*(pe[5]+72*pe[39]))/16},
{F[1,1,1]^2*F[2,1,4],p[40]+(tr5*pe[39])/4},
{F[1,1,2]*F[2,1,4],(-195*p[2]-312*p[4]-351*p[5]-585*p[6]+24570*p[12]+288*p[15]-175916*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-123396*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/468+(tr5*(-65*pe[2]-104*pe[4]-117*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-41132*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-332*p[12])/3+(125167*p[23])/144-3*p[28]+(14521*p[40])/24+tr5*((-83*pe[11])/3-(3*pe[27])/4+(14521*pe[39])/96)},
{F[1,1,2]^2*F[2,1,4],(42252*p[12]+176902*p[23]+60435*p[28]+28374*p[40])/864+(tr5*(14084*pe[11]+20145*pe[27]+9458*pe[39]))/1152},
{F[1,1,3]*F[2,1,4],-1/4*p[5]-(tr5*pe[5])/16},
{F[1,1,1]*F[1,1,3]*F[2,1,4],-6*p[12]+37*p[23]+25*p[40]+(tr5*(-6*pe[11]+25*pe[39]))/4},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(822*p[12]-7883*p[23]-5145*p[40])/48+(tr5*(274*pe[11]-1715*pe[39]))/64},
{F[1,1,3]^2*F[2,1,4],(-4*(5*p[23]+3*p[40]))/3-tr5*pe[39]},
{F[1,1,4]*F[2,1,4],-1/4*p[5]-(tr5*pe[5])/16},
{F[1,1,1]*F[1,1,4]*F[2,1,4],-6*p[12]+37*p[23]+25*p[40]+(tr5*(-6*pe[11]+25*pe[39]))/4},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(22587*p[12]-36217*p[23]+9723*p[28]-42810*p[40])/216+(tr5*(7529*pe[11]+3241*pe[27]-14270*pe[39]))/288},
{F[1,1,3]*F[1,1,4]*F[2,1,4],6*p[12]-37*p[23]-25*p[40]+(tr5*(6*pe[11]-25*pe[39]))/4},
{F[1,1,4]^2*F[2,1,4],6*p[12]-37*p[23]-26*p[40]+(tr5*(3*pe[11]-13*pe[39]))/2},
{F[1,1,5]*F[2,1,4],(-195*p[2]-312*p[4]-468*p[5]-585*p[6]+24570*p[12]+288*p[15]-175916*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-123396*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/468+(tr5*(-65*pe[2]-104*pe[4]-156*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-41132*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/624},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-314*p[12])/3+(119839*p[23])/144-3*p[28]+(13825*p[40])/24+(tr5*(-2512*pe[11]-72*pe[27]+13825*pe[39]))/96},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(37684*p[12]-426033*p[23]-8633*p[28]-288198*p[40])/432+(tr5*(37684*pe[11]-8633*pe[27]-288198*pe[39]))/1728},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(82*p[12]-1337*p[23]-787*p[40])/16+(tr5*(82*pe[11]-787*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(23883*p[12]-48529*p[23]+9723*p[28]-50802*p[40])/216+(tr5*(7961*pe[11]+3241*pe[27]-16934*pe[39]))/288},
{F[1,1,5]^2*F[2,1,4],(16864*p[12]-514673*p[23]-4*(9383*p[28]+76008*p[40]))/432+(tr5*(4216*pe[11]-9383*pe[27]-76008*pe[39]))/432},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,2]*F[1,1,7]*F[2,1,4],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,5]*F[1,1,7]*F[2,1,4],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,1]*F[1,1,8]*F[2,1,4],6*p[12]-37*p[23]-27*p[40]+(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-3261*p[12]+33899*p[23]+919*p[28]+22869*p[40])/72+(tr5*(-3261*pe[11]+919*pe[27]+22869*pe[39]))/288},
{F[1,1,3]*F[1,1,8]*F[2,1,4],-6*p[12]+37*p[23]+27*p[40]-(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-3693*p[12]+36563*p[23]+919*(p[28]+27*p[40]))/72+(tr5*(-3693*pe[11]+919*(pe[27]+27*pe[39])))/288},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(21677*p[12]-301288*p[23]-5*(200*p[28]+41583*p[40]))/216+(tr5*(21677*pe[11]-5*(200*pe[27]+41583*pe[39])))/864},
{F[1,1,3]*F[1,1,9]*F[2,1,4],-6*p[12]+(71*p[23])/3+17*p[40]+(tr5*(-6*pe[11]+17*pe[39]))/4},
{F[1,1,4]*F[1,1,9]*F[2,1,4],-6*p[12]+37*p[23]+27*p[40]-(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(17789*p[12]-280192*p[23]-1000*p[28]-192579*p[40])/216+(tr5*(17789*pe[11]-1000*pe[27]-192579*pe[39]))/864},
{F[1,1,8]*F[1,1,9]*F[2,1,4],-6*p[12]+37*p[23]+27*p[40]-(3*tr5*(2*pe[11]-9*pe[39]))/4},
{F[1,1,9]^2*F[2,1,4],(-5*(4*p[23]+3*p[40]))/3-(5*tr5*pe[39])/4},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(159*p[12])/4-(670*p[23])/3+p[28]-(309*p[40])/2+(tr5*(159*pe[11]+4*pe[27]-618*pe[39]))/16},
{F[1,1,3]*F[1,1,10]*F[2,1,4],12*p[12]-(182*p[23])/3-44*p[40]+tr5*(3*pe[11]-11*pe[39])},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(207*p[12])/4-284*p[23]+p[28]-(397*p[40])/2+(tr5*(207*pe[11]+4*pe[27]-794*pe[39]))/16},
{F[1,1,9]*F[1,1,10]*F[2,1,4],12*p[12]-(182*p[23])/3-44*p[40]+tr5*(3*pe[11]-11*pe[39])},
{F[1,1,10]^2*F[2,1,4],-6*p[12]+(91*p[23])/3+22*p[40]+(tr5*(-3*pe[11]+11*pe[39]))/2},
{F[2,1,4]^2,(-6492*p[12]+65654*p[23]+3213*p[28]+41826*p[40])/192+(tr5*(-2164*pe[11]+1071*pe[27]+13942*pe[39]))/256},
{F[2,1,5],-p[18]-p[26]+(tr5*(-pe[18]-pe[25]))/4},
{F[1,1,1]*F[2,1,5],-1/4*p[10]-(tr5*pe[9])/16},
{F[1,1,1]^2*F[2,1,5],-9*p[12]+(121*p[23])/2+(87*p[40])/2+tr5*((-9*pe[11])/4+(87*pe[39])/8)},
{F[1,1,2]*F[2,1,5],-1/4*p[10]-(tr5*pe[9])/16},
{F[1,1,2]^2*F[2,1,5],24*p[12]-(493*p[23])/3-118*p[40]+tr5*(6*pe[11]-(59*pe[39])/2)},
{F[1,1,3]*F[2,1,5],(16*p[4]-p[5]-7*p[10]+204*p[23]+12*p[37]+136*p[40])/8+(tr5*(16*pe[4]-pe[5]-7*pe[9]+12*pe[36]+136*pe[39]))/32},
{F[1,1,1]*F[1,1,3]*F[2,1,5],230*p[12]-(22051*p[23])/12+p[28]-1286*p[40]+(tr5*(230*pe[11]+pe[27]-1286*pe[39]))/4},
{F[1,1,2]*F[1,1,3]*F[2,1,5],105*p[12]-(1597*p[23])/2+p[28]-(1137*p[40])/2+(tr5*(210*pe[11]+2*pe[27]-1137*pe[39]))/8},
{F[1,1,3]^2*F[2,1,5],(23820*p[12]-122236*p[23]+3405*p[28]-94866*p[40])/96+(tr5*(7940*pe[11]+1135*pe[27]-31622*pe[39]))/128},
{F[1,1,4]*F[2,1,5],p[10]/4+27*p[23]+18*p[40]+(tr5*(pe[9]+72*pe[39]))/16},
{F[1,1,3]*F[1,1,4]*F[2,1,5],-3*p[12]-(135*p[23])/2+p[28]-42*p[40]+(tr5*(-3*pe[11]+pe[27]-42*pe[39]))/4},
{F[1,1,5]*F[2,1,5],(16*p[4]-p[5]-9*p[10]+204*p[23]+12*p[37]+136*p[40])/8+(tr5*(16*pe[4]-pe[5]-9*pe[9]+12*pe[36]+136*pe[39]))/32},
{F[1,1,1]*F[1,1,5]*F[2,1,5],230*p[12]-(22267*p[23])/12+p[28]-1298*p[40]+(tr5*(230*pe[11]+pe[27]-1298*pe[39]))/4},
{F[1,1,2]*F[1,1,5]*F[2,1,5],117*p[12]-(5203*p[23])/6+p[28]-(1237*p[40])/2+(tr5*(234*pe[11]+2*pe[27]-1237*pe[39]))/8},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(6908*p[12]-5*(6302*p[23]-227*p[28]+4890*p[40]))/16+(tr5*(6908*pe[11]+1135*pe[27]-24450*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[2,1,5],-3*p[12]-(135*p[23])/2+p[28]-42*p[40]+(tr5*(-3*pe[11]+pe[27]-42*pe[39]))/4},
{F[1,1,5]^2*F[2,1,5],(667*p[12])/4-(54593*p[23])/96+(1135*p[28])/32-448*p[40]+tr5*((667*pe[11])/16+(1135*pe[27])/128-112*pe[39])},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/4+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/8},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/4+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/8},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(-762*p[12]+6277*p[23]-12*p[28]+4434*p[40])/12+(tr5*(-127*pe[11]-2*pe[27]+739*pe[39]))/8},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(-762*p[12]+6277*p[23]-12*p[28]+4434*p[40])/12+(tr5*(-127*pe[11]-2*pe[27]+739*pe[39]))/8},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(4506*p[12]-37462*p[23]+441*p[28]-27051*p[40])/48+(tr5*(1502*pe[11]+147*pe[27]-9017*pe[39]))/64},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(4506*p[12]-37462*p[23]+441*p[28]-27051*p[40])/48+(tr5*(1502*pe[11]+147*pe[27]-9017*pe[39]))/64},
{F[1,1,2]*F[1,1,9]*F[2,1,5],-12*p[12]+(260*p[23])/3+62*p[40]+tr5*(-3*pe[11]+(31*pe[39])/2)},
{F[1,1,3]*F[1,1,9]*F[2,1,5],-17*p[12]-(55*p[23])/6-(13*p[40])/4+(tr5*(-68*pe[11]-13*pe[39]))/16},
{F[1,1,5]*F[1,1,9]*F[2,1,5],-29*p[12]+(5*(62*p[23]+47*p[40]))/4+tr5*((-29*pe[11])/4+(235*pe[39])/16)},
{F[1,1,9]^2*F[2,1,5],6*p[12]-(130*p[23])/3-31*p[40]+(tr5*(6*pe[11]-31*pe[39]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,5],18*p[12]-121*p[23]-87*p[40]+(3*tr5*(6*pe[11]-29*pe[39]))/4},
{F[1,1,2]*F[1,1,10]*F[2,1,5],12*p[12]-(260*p[23])/3-62*p[40]+tr5*(3*pe[11]-(31*pe[39])/2)},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(3*(4*p[12]+25*p[23]+6*p[40]))/4+(3*tr5*(2*pe[11]+3*pe[39]))/8},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(5*(36*p[12]-163*p[23]-138*p[40]))/12+(5*tr5*(6*pe[11]-23*pe[39]))/8},
{F[1,1,9]*F[1,1,10]*F[2,1,5],-12*p[12]+(260*p[23])/3+62*p[40]+tr5*(-3*pe[11]+(31*pe[39])/2)},
{F[1,1,10]^2*F[2,1,5],-3*p[12]+(103*p[23])/6+(25*p[40])/2+(tr5*(-6*pe[11]+25*pe[39]))/8},
{F[2,1,5]^2,(828*p[12]-9469*p[23]-7566*p[40])/192+(tr5*(138*pe[11]-1261*pe[39]))/128},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]^2*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/36-(5*tr5*(77*pe[11]-431*pe[39]))/24},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]^2*F[2,1,6],(1924458*p[12]-14677180*p[23]-3*(46593*p[28]+3410630*p[40]))/9792+(tr5*(641486*pe[11]-46593*pe[27]-3410630*pe[39]))/13056},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(992310*p[12]-7825558*p[23]+59289*p[28]-5571006*p[40])/2448+(tr5*(330770*pe[11]+19763*pe[27]-1857002*pe[39]))/3264},
{F[1,1,6]^2*F[2,1,6],(681594*p[12]-5541684*p[23]+125645*p[28]-4017378*p[40])/3264+(tr5*(681594*pe[11]+125645*pe[27]-4017378*pe[39]))/13056},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/9-(5*tr5*(77*pe[11]-431*pe[39]))/6},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-55444398*p[12]+455522530*p[23]+240897*p[28]+320351370*p[40])/14688+(tr5*(-18481466*pe[11]+80299*pe[27]+106783790*pe[39]))/19584},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-42647106*p[12]+352628522*p[23]-182217*p[28]+248399598*p[40])/14688+(tr5*(-14215702*pe[11]-60739*pe[27]+82799866*pe[39]))/19584},
{F[1,1,7]^2*F[2,1,6],-385*p[12]+(18409*p[23])/6+2155*p[40]-(5*tr5*(77*pe[11]-431*pe[39]))/4},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(3171*p[12]-21119*p[23]-24*(3*p[28]+611*p[40]))/36+(tr5*(1057*pe[11]-8*(3*pe[27]+611*pe[39])))/48},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(-161*p[12])/4+(5233*p[23])/12-2*p[28]+311*p[40]+(tr5*(-161*pe[11]-8*pe[27]+1244*pe[39]))/16},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,8]^2*F[2,1,6],(2310*p[12]-18409*p[23]-12930*p[40])/36+(5*tr5*(77*pe[11]-431*pe[39]))/24},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(161*p[12])/4-(5233*p[23])/12+2*p[28]-311*p[40]+(tr5*(161*pe[11]+8*pe[27]-1244*pe[39]))/16},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(161*p[12])/4-(5233*p[23])/12+2*p[28]-311*p[40]+(tr5*(161*pe[11]+8*pe[27]-1244*pe[39]))/16},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-167844*p[12]+1381067*p[23]+4218*p[28]+968214*p[40])/144+(tr5*(-27974*pe[11]+703*pe[27]+161369*pe[39]))/96},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-186324*p[12]+1528339*p[23]+4218*p[28]+1071654*p[40])/144+(tr5*(-31054*pe[11]+703*pe[27]+178609*pe[39]))/96},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(5*(2310*p[12]-18409*p[23]-12930*p[40]))/18+(25*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,10]^2*F[2,1,6],(-2310*p[12]+18409*p[23]+12930*p[40])/9-(5*tr5*(77*pe[11]-431*pe[39]))/6},
{F[2,1,6]^2,(5456166*p[12]-43936132*p[23]-211557*p[28]-30700446*p[40])/29376+(tr5*(1818722*pe[11]-70519*pe[27]-10233482*pe[39]))/39168},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-58583634*p[12]+476927644*p[23]+982803*p[28]+335079330*p[40])/88128+(tr5*(-19527878*pe[11]+327601*pe[27]+111693110*pe[39]))/117504},
{F[1,1,5]^2*F[2,1,7],(-13914252*p[12]+100150696*p[23]-525243*p[28]+71395134*p[40])/5184+(tr5*(-4638084*pe[11]-175081*pe[27]+23798378*pe[39]))/6912},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(108429354*p[12]-952553422*p[23]-1603293*p[28]-666872142*p[40])/88128+(tr5*(36143118*pe[11]-534431*pe[27]-222290714*pe[39]))/117504},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-58583634*p[12]+476927644*p[23]+982803*p[28]+335079330*p[40])/88128+(tr5*(-19527878*pe[11]+327601*pe[27]+111693110*pe[39]))/117504},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(160955472*p[12]-1289398921*p[23]+2816364*p[28]-910175352*p[40])/44064+(tr5*(13412956*pe[11]+234697*pe[27]-75847946*pe[39]))/14688},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(108429354*p[12]-952553422*p[23]-1603293*p[28]-666872142*p[40])/88128+(tr5*(36143118*pe[11]-534431*pe[27]-222290714*pe[39]))/117504},
{F[1,1,7]^2*F[2,1,7],(345177960*p[12]-2675042662*p[23]+8214807*p[28]-1894219512*p[40])/88128+(tr5*(115059320*pe[11]+2738269*pe[27]-631406504*pe[39]))/117504},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(652098*p[12]-4824668*p[23]+28169*p[28]-3443373*p[40])/432+(tr5*(652098*pe[11]+28169*pe[27]-3443373*pe[39]))/1728},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(652098*p[12]-4824668*p[23]+28169*p[28]-3443373*p[40])/432+(tr5*(652098*pe[11]+28169*pe[27]-3443373*pe[39]))/1728},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/7344+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/9792},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/7344+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/9792},
{F[2,1,7]^2,(-121980*p[12]+920476*p[23]-3837*p[28]+653406*p[40])/192+(tr5*(-40660*pe[11]-1279*pe[27]+217802*pe[39]))/256},
{F[1,1,1]^2*F[2,1,8],(564*p[12]-4477*p[23]-3147*p[40])/9+tr5*((47*pe[11])/3-(1049*pe[39])/12)},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-376050*p[12]+3409188*p[23]+16859*p[28]+2365314*p[40])/2448+(tr5*(-376050*pe[11]+16859*pe[27]+2365314*pe[39]))/9792},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]^2*F[2,1,8],(350244*p[12]-3243625*p[23]-16247*p[28]-2250156*p[40])/2448+(tr5*(350244*pe[11]-16247*pe[27]-2250156*pe[39]))/9792},
{F[1,1,5]^2*F[2,1,8],(-2010*p[12]+15185*p[23]+12*p[28]+10650*p[40])/24+(tr5*(-335*pe[11]+2*pe[27]+1775*pe[39]))/16},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-3292518*p[12]+28184960*p[23]+715245*p[28]+19024950*p[40])/22032+(tr5*(-1097506*pe[11]+238415*pe[27]+6341650*pe[39]))/29376},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(2310*p[12]-18409*p[23]-12930*p[40])/54+(5*tr5*(77*pe[11]-431*pe[39]))/36},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(-11188776*p[12]+85003625*p[23]-153147*p[28]+60299256*p[40])/11016+(tr5*(-3729592*pe[11]-51049*pe[27]+20099752*pe[39]))/14688},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(-714438*p[12]+4464550*p[23]-25041*p[28]+3211467*p[40])/1296+(tr5*(-238146*pe[11]-8347*pe[27]+1070489*pe[39]))/1728},
{F[1,1,6]^2*F[2,1,8],(570746904*p[12]-4910024630*p[23]-15546285*p[28]-3430589682*p[40])/88128+(tr5*(190248968*pe[11]-5182095*pe[27]-1143529894*pe[39]))/117504},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-2896260*p[12]+23754399*p[23]+1630*p[28]+16717590*p[40])/1224-(5*tr5*(289626*pe[11]-163*pe[27]-1671759*pe[39]))/2448},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(39908838*p[12]-338101028*p[23]+496899*p[28]-237917838*p[40])/29376+(tr5*(13302946*pe[11]+165633*pe[27]-79305946*pe[39]))/39168},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(-714438*p[12]+4464550*p[23]-25041*p[28]+3211467*p[40])/1296+(tr5*(-238146*pe[11]-8347*pe[27]+1070489*pe[39]))/1728},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(259591186*p[12]-2081999510*p[23]-803303*p[28]-1466051106*p[40])/29376+(tr5*(259591186*pe[11]-803303*pe[27]-1466051106*pe[39]))/117504},
{F[1,1,7]^2*F[2,1,8],(183218196*p[12]-1438247674*p[23]+2285063*p[28]-1016701500*p[40])/29376+(tr5*(183218196*pe[11]+2285063*pe[27]-1016701500*pe[39]))/117504},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-2*(906*p[12]-8311*p[23]+18*p[28]-5883*p[40]))/27+(tr5*(-302*pe[11]-6*pe[27]+1961*pe[39]))/18},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(700566*p[12]-7442284*p[23]-40785*p[28]-5160390*p[40])/7344+(tr5*(233522*pe[11]-5*(2719*pe[27]+344026*pe[39])))/9792},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(335*p[12])/2-(15185*p[23])/12-p[28]-(1775*p[40])/2+(tr5*(335*pe[11]-2*pe[27]-1775*pe[39]))/8},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(34437504*p[12]-262232732*p[23]+652524*p[28]-186129255*p[40])/22032+(tr5*(11479168*pe[11]+217508*pe[27]-62043085*pe[39]))/29376},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(27344694*p[12]-216927710*p[23]+441247*p[28]-153457791*p[40])/7344+(tr5*(27344694*pe[11]+441247*pe[27]-153457791*pe[39]))/29376},
{F[1,1,8]^2*F[2,1,8],(-18606*p[12]+127475*p[23]+324*p[28]+88878*p[40])/216+(tr5*(-3101*pe[11]+54*pe[27]+14813*pe[39]))/144},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/9+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/6},
{F[1,1,6]*F[1,1,9]*F[2,1,8],-82*p[12]+(2723*p[23])/3-4*p[28]+646*p[40]+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/2},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(-5*(246*p[12]-2723*p[23]+12*p[28]-1938*p[40]))/18-(5*tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/12},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/18+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/12},
{F[1,1,9]^2*F[2,1,8],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/36+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/24},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-200964*p[12]+1654067*p[23]+4218*p[28]+1159878*p[40])/216+(tr5*(-33494*pe[11]+703*pe[27]+193313*pe[39]))/144},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(109527*p[12]-895366*p[23]-2163*p[28]-627864*p[40])/108+(tr5*(36509*pe[11]-721*pe[27]-209288*pe[39]))/144},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(38463000*p[12]-313490107*p[23]-729084*p[28]-219834546*p[40])/7344+(tr5*(6410500*pe[11]-121514*pe[27]-36639091*pe[39]))/4896},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(29374392*p[12]-7*(34226519*p[23]+82968*p[28]+24000114*p[40]))/7344+(tr5*(4895732*pe[11]-96796*pe[27]-28000133*pe[39]))/4896},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(198012*p[12]-1621391*p[23]-6*(727*p[28]+189437*p[40]))/216+(tr5*(33002*pe[11]-727*pe[27]-189437*pe[39]))/144},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/18+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/12},
{F[1,1,10]^2*F[2,1,8],(-8490*p[12]+72785*p[23]-84*p[28]+51330*p[40])/144+(tr5*(-1415*pe[11]-14*pe[27]+8555*pe[39]))/96},
{F[2,1,8]^2,(42679740*p[12]-364642067*p[23]-6*(49480*p[28]+42621767*p[40]))/29376+(tr5*(7113290*pe[11]-49480*pe[27]-42621767*pe[39]))/19584},
{F[2,1,9],-3*p[7]+2*p[21]+(22*p[23])/3-(22*p[28])/3+p[30]-p[32]-2*p[36]+p[38]+(tr5*(-2*pe[21]+pe[29]-pe[31]))/4},
{F[1,1,1]*F[2,1,9],(429*p[2]+1560*p[4]-78*p[5]+351*p[6]-1404*p[7]-234*p[10]+3510*p[12]+576*p[15]+14248*p[23]+576*p[24]+576*p[25]+576*p[26]+78*p[28]+576*p[32]-1152*p[34]-624*p[36]+312*p[37]-234*p[38]+576*p[39]+7644*p[40]-234*p[41]+576*p[42]-576*p[43]-78*p[44]+576*p[47]+576*p[48]+1152*p[49])/468+(tr5*(143*pe[2]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+1170*pe[11]+192*pe[15]-624*pe[21]+192*pe[23]+192*pe[24]+192*pe[25]+1170*pe[27]+192*pe[31]-384*pe[33]+104*pe[35]+104*pe[36]-234*pe[37]+192*pe[38]+2548*pe[39]-78*pe[40]+192*pe[41]-192*pe[42]-26*pe[43]+192*pe[46]+192*pe[47]+384*pe[48]))/624},
{F[1,1,1]^2*F[2,1,9],(185766972*p[12]-1740305257*p[23]-3*(530091*p[28]+404961350*p[40]))/20736+(tr5*(61922324*pe[11]-530091*pe[27]-404961350*pe[39]))/27648},
{F[1,1,2]*F[2,1,9],p[41]+(tr5*pe[40])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(5730*p[12]-44087*p[23]+160*p[28]-31281*p[40])/36+(tr5*(5730*pe[11]+160*pe[27]-31281*pe[39]))/144},
{F[1,1,2]^2*F[2,1,9],(-56*p[12]+387*p[23]-2*p[28]+277*p[40])/2+tr5*(-7*pe[11]-pe[27]/4+(277*pe[39])/8)},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(-7249188*p[12]+42468923*p[23]-555309*p[28]+30731070*p[40])/6912+(tr5*(-2416396*pe[11]-185103*pe[27]+10243690*pe[39]))/9216},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(5*(6*p[12]-37*p[23]-27*p[40]))/4+(15*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,3]^2*F[2,1,9],(2433756*p[12]-18598049*p[23]+107127*p[28]-13174770*p[40])/2304+(tr5*(811252*pe[11]+35709*pe[27]-4391590*pe[39]))/3072},
{F[1,1,4]*F[2,1,9],-p[41]-(tr5*pe[40])/4},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(51176316*p[12]-626664743*p[23]-3818115*p[28]-430650750*p[40])/20736+(tr5*(17058772*pe[11]-5*(254541*pe[27]+28710050*pe[39])))/27648},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(94*p[12]-663*p[23]+4*p[28]-473*p[40])/2+(tr5*(94*pe[11]+4*pe[27]-473*pe[39]))/8},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(-3*(68564*p[12]-523563*p[23]+2909*p[28]-370782*p[40]))/256-(3*tr5*(68564*pe[11]+2909*pe[27]-370782*pe[39]))/1024},
{F[1,1,4]^2*F[2,1,9],(326388*p[12]-2457595*p[23]+15117*p[28]-1743222*p[40])/768+(tr5*(108796*pe[11]+5039*pe[27]-581074*pe[39]))/1024},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(17196*p[12]-57419*p[23]+3405*p[28]-45858*p[40])/144+(tr5*(5732*pe[11]+1135*pe[27]-15286*pe[39]))/192},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(-3813*p[12]+6523*p[23]+192*p[28]+5460*p[40])/72+(tr5*(-1271*pe[11]+64*pe[27]+1820*pe[39]))/96},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(3*p[12]-71*p[23]-48*p[40])/2+tr5*((3*pe[11])/8-6*pe[39])},
{F[1,1,4]*F[1,1,6]*F[2,1,9],31*p[12]-(758*p[23])/3-176*p[40]+tr5*((31*pe[11])/4-44*pe[39])},
{F[1,1,6]^2*F[2,1,9],-16*p[12]+(829*p[23])/6+96*p[40]-4*tr5*(pe[11]-6*pe[39])},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(2049*p[12]-16570*p[23]+45*p[28]-11859*p[40])/27+(tr5*(683*pe[11]+15*pe[27]-3953*pe[39]))/36},
{F[1,1,4]*F[1,1,7]*F[2,1,9],-32*p[12]+(829*p[23])/3+192*p[40]-8*tr5*(pe[11]-6*pe[39])},
{F[1,1,6]*F[1,1,7]*F[2,1,9],32*p[12]-(829*p[23])/3-192*p[40]+8*tr5*(pe[11]-6*pe[39])},
{F[1,1,7]^2*F[2,1,9],(42*p[12]-322*p[23]+p[28]-227*p[40])/2+(tr5*(42*pe[11]+pe[27]-227*pe[39]))/8},
{F[1,1,8]*F[2,1,9],(156*p[2]-468*p[3]+780*p[4]-39*p[5]-351*p[6]+702*p[7]-117*p[10]-18720*p[12]+72*p[15]+129272*p[23]+72*p[24]+72*p[25]+72*p[26]+2418*p[28]+72*p[32]-108*p[33]-360*p[34]+624*p[36]+156*p[37]-234*p[38]+72*p[39]+93912*p[40]-234*p[41]+72*p[42]-72*p[43]+78*p[44]+72*p[47]+72*p[48]+252*p[49])/234+(tr5*(52*pe[2]-156*pe[3]+260*pe[4]-13*pe[5]-117*pe[6]-39*pe[9]-6240*pe[11]+24*pe[15]+312*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+234*pe[27]+24*pe[31]-36*pe[32]-120*pe[33]+52*pe[35]+52*pe[36]+24*pe[38]+31304*pe[39]-78*pe[40]+24*pe[41]-24*pe[42]+26*pe[43]+24*pe[46]+24*pe[47]+84*pe[48]))/312},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(38113800*p[12]-351094597*p[23]+59229*p[28]-244614102*p[40])/10368+(tr5*(12704600*pe[11]+19743*pe[27]-81538034*pe[39]))/13824},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(2*(975*p[12]-7294*p[23]+29*p[28]-5187*p[40]))/9+(tr5*(975*pe[11]+29*pe[27]-5187*pe[39]))/18},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(113775*p[12]-1700095*p[23]-9261*p[28]-1163499*p[40])/432+(tr5*(37925*pe[11]-3087*pe[27]-387833*pe[39]))/576},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(12853614*p[12]-156742130*p[23]-937539*p[28]-107751018*p[40])/5184+(tr5*(4284538*pe[11]-312513*pe[27]-35917006*pe[39]))/6912},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(16980*p[12]-56087*p[23]+3405*p[28]-44886*p[40])/144+(tr5*(5660*pe[11]+1135*pe[27]-14962*pe[39]))/192},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(-1473*p[12]-14225*p[23]+192*p[28]-8940*p[40])/72+(tr5*(-491*pe[11]+64*pe[27]-2980*pe[39]))/96},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(1185*p[12]-9109*p[23]+45*p[28]-6675*p[40])/27+(5*tr5*(79*pe[11]+3*pe[27]-445*pe[39]))/36},
{F[1,1,8]^2*F[2,1,9],(-23544516*p[12]+225797219*p[23]+486333*p[28]+157753488*p[40])/5184+(tr5*(-7848172*pe[11]+162111*pe[27]+52584496*pe[39]))/6912},
{F[1,1,9]*F[2,1,9],p[2]/2+p[41]+(tr5*(pe[2]+2*pe[40]))/8},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(-6435*p[12]+53354*p[23]-584*p[28]+38547*p[40])/72+(tr5*(-6435*pe[11]-584*pe[27]+38547*pe[39]))/288},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(218*p[12]-1511*p[23]+8*p[28]-1081*p[40])/4+(tr5*(218*pe[11]+8*pe[27]-1081*pe[39]))/16},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-5*(60*p[12]-367*p[23]-267*p[40]))/36-(5*tr5*(20*pe[11]-89*pe[39]))/48},
{F[1,1,4]*F[1,1,9]*F[2,1,9],-45*p[12]+(3725*p[23])/12-2*p[28]+(887*p[40])/4+(tr5*(-180*pe[11]-8*pe[27]+887*pe[39]))/16},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(-6*p[12]+37*p[23]+27*p[40])/4-(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[1,1,6]*F[1,1,9]*F[2,1,9],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[1,1,7]*F[1,1,9]*F[2,1,9],-74*p[12]+(1795*p[23])/3-p[28]+419*p[40]+(tr5*(-74*pe[11]-pe[27]+419*pe[39]))/4},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(-8259*p[12]+65754*p[23]-584*p[28]+47499*p[40])/72+(tr5*(-8259*pe[11]-584*pe[27]+47499*pe[39]))/288},
{F[1,1,9]^2*F[2,1,9],(372*p[12]-4265*p[23]-3*(6*p[28]+961*p[40]))/36+(tr5*(124*pe[11]-6*pe[27]-961*pe[39]))/48},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-9429*p[12]+73609*p[23]+51396*p[40])/108+(tr5*(-3143*pe[11]+17132*pe[39]))/144},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(-6*p[12]+277*p[23]+186*p[40])/9+(tr5*(-pe[11]+31*pe[39]))/6},
{F[1,1,4]*F[1,1,10]*F[2,1,9],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[1,1,6]*F[1,1,10]*F[2,1,9],-1/2*p[12]+(71*p[23])/6+8*p[40]+tr5*(-1/8*pe[11]+2*pe[39])},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-9555*p[12]+78211*p[23]+54492*p[40])/108+(tr5*(-3185*pe[11]+18164*pe[39]))/144},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(-3*p[12]+341*p[23]+228*p[40])/18+(tr5*(-pe[11]+76*pe[39]))/24},
{F[1,1,10]^2*F[2,1,9],(6*p[12]-277*p[23]-186*p[40])/18+(tr5*(pe[11]-31*pe[39]))/12},
{F[2,1,9]^2,(212112*p[12]-1981805*p[23]-2245*p[28]-1384248*p[40])/128+(tr5*(212112*pe[11]-2245*pe[27]-1384248*pe[39]))/512},
{F[1,1,5]^2*F[2,1,10],(-40932*p[12]+319009*p[23]-2244*p[28]+227391*p[40])/216+(tr5*(-13644*pe[11]-748*pe[27]+75797*pe[39]))/288},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(5*(40932*p[12]-319009*p[23]+2244*p[28]-227391*p[40]))/216+(5*tr5*(13644*pe[11]+748*pe[27]-75797*pe[39]))/288},
{F[1,1,6]^2*F[2,1,10],(-40932*p[12]+319009*p[23]-2244*p[28]+227391*p[40])/72+(tr5*(-13644*pe[11]-748*pe[27]+75797*pe[39]))/96},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(56091210*p[12]-441874444*p[23]-375879*p[28]-311558874*p[40])/88128+(tr5*(18697070*pe[11]-125293*pe[27]-103852958*pe[39]))/117504},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(372186*p[12]-2210047*p[23]+23799*p[28]-1613589*p[40])/648+(tr5*(124062*pe[11]+7933*pe[27]-537863*pe[39]))/864},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-126445242*p[12]+1088285830*p[23]+3964473*p[28]+760124058*p[40])/88128+(tr5*(-42148414*pe[11]+1321491*pe[27]+253374686*pe[39]))/117504},
{F[1,1,7]^2*F[2,1,10],(-188328540*p[12]+1488189257*p[23]-859158*p[28]+1049879334*p[40])/44064+(tr5*(-31388090*pe[11]-143193*pe[27]+174979889*pe[39]))/29376},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(56091210*p[12]-441874444*p[23]-375879*p[28]-311558874*p[40])/88128+(tr5*(18697070*pe[11]-125293*pe[27]-103852958*pe[39]))/117504},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(553563*p[12]-4215458*p[23]+34296*p[28]-3012726*p[40])/324+(tr5*(184521*pe[11]+11432*pe[27]-1004242*pe[39]))/432},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-143145498*p[12]+1218441502*p[23]+3048921*p[28]+852899586*p[40])/88128+(tr5*(-47715166*pe[11]+1016307*pe[27]+284299862*pe[39]))/117504},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-203708712*p[12]+1624134653*p[23]-1481511*p[28]+1145775756*p[40])/44064+(tr5*(-67902904*pe[11]-493837*pe[27]+381925252*pe[39]))/58752},
{F[1,1,8]^2*F[2,1,10],(350892*p[12]-3076824*p[23]+29569*p[28]-2183034*p[40])/864+(tr5*(350892*pe[11]+29569*pe[27]-2183034*pe[39]))/3456},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-17306232*p[12]+141661597*p[23]+309573*p[28]+99376008*p[40])/7344+(tr5*(-5768744*pe[11]+103191*pe[27]+33125336*pe[39]))/9792},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-17306232*p[12]+141661597*p[23]+309573*p[28]+99376008*p[40])/7344+(tr5*(-5768744*pe[11]+103191*pe[27]+33125336*pe[39]))/9792},
{F[2,1,10]^2,(1697*p[12])/8-(279149*p[23])/144+(911*p[28])/64-(8213*p[40])/6+(tr5*(40728*pe[11]+2733*pe[27]-262816*pe[39]))/768},
{F[2,1,11],p[42]+(tr5*pe[41])/4},
{F[1,1,1]*F[2,1,11],(39*p[2]-351*p[6]+234*p[7]+39*p[11]-3510*p[12]-36*p[15]+20956*p[23]-36*p[24]-36*p[25]-36*p[26]+104*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]-36*p[39]+15444*p[40]+156*p[41]-36*p[42]+36*p[43]-78*p[44]-36*p[47]-36*p[48])/117+(tr5*(13*pe[2]-117*pe[6]+13*pe[10]-1170*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-156*pe[27]-12*pe[31]-24*pe[32]-24*pe[33]+26*pe[37]-12*pe[38]+5148*pe[39]+52*pe[40]-12*pe[41]+12*pe[42]-26*pe[43]-12*pe[46]-12*pe[47]))/156},
{F[1,1,1]^2*F[2,1,11],(667*p[12])/3-(127339*p[23])/72+p[28]-(14911*p[40])/12+(tr5*(2668*pe[11]+12*pe[27]-14911*pe[39]))/48},
{F[1,1,2]*F[2,1,11],(-585*p[2]+312*p[4]-156*p[5]+2223*p[6]-2808*p[7]-156*p[11]+73710*p[12]+720*p[15]-444496*p[23]+720*p[24]+720*p[25]+720*p[26]-1482*p[28]+720*p[32]+1584*p[33]+1728*p[34]-1560*p[36]+312*p[37]+390*p[38]+720*p[39]-323076*p[40]-2730*p[41]+720*p[42]-720*p[43]+1794*p[44]+720*p[47]+720*p[48]-144*p[49])/468+(tr5*(-195*pe[2]+104*pe[4]-52*pe[5]+741*pe[6]-52*pe[10]+24570*pe[11]+240*pe[15]-1248*pe[21]+240*pe[23]+240*pe[24]+240*pe[25]+1794*pe[27]+240*pe[31]+528*pe[32]+576*pe[33]+104*pe[35]+104*pe[36]-182*pe[37]+240*pe[38]-107692*pe[39]-910*pe[40]+240*pe[41]-240*pe[42]+598*pe[43]+240*pe[46]+240*pe[47]-48*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-114672*p[12]+890915*p[23]-912*p[28]+628950*p[40])/144+(tr5*(-19112*pe[11]-152*pe[27]+104825*pe[39]))/96},
{F[1,1,2]^2*F[2,1,11],(5560*p[12])/9-(1497043*p[23])/432+(295*p[28])/4-(46849*p[40])/18+(tr5*(22240*pe[11]+2655*pe[27]-93698*pe[39]))/144},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(-2082*p[12]+13733*p[23]+9663*p[40])/24+(tr5*(-694*pe[11]+3221*pe[39]))/32},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(10446*p[12]-69191*p[23]-48621*p[40])/48+(tr5*(3482*pe[11]-16207*pe[39]))/64},
{F[1,1,3]^2*F[2,1,11],6*p[12]-(97*p[23])/3-23*p[40]+(tr5*(6*pe[11]-23*pe[39]))/4},
{F[1,1,4]*F[2,1,11],(-39*p[2]+351*p[6]-234*p[7]-39*p[11]+3510*p[12]+36*p[15]-20956*p[23]+36*p[24]+36*p[25]+36*p[26]-104*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]+36*p[39]-15444*p[40]-156*p[41]+36*p[42]-36*p[43]+78*p[44]+36*p[47]+36*p[48])/117+(tr5*(-13*pe[2]+117*pe[6]-13*pe[10]+1170*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+156*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-26*pe[37]+12*pe[38]-5148*pe[39]-52*pe[40]+12*pe[41]-12*pe[42]+26*pe[43]+12*pe[46]+12*pe[47]))/156},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-15234*p[12]+122245*p[23]-192*p[28]+85794*p[40])/72+(tr5*(-2539*pe[11]-32*pe[27]+14299*pe[39]))/48},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(64599*p[12]-371917*p[23]+10947*p[28]-282138*p[40])/216+(tr5*(21533*pe[11]+3649*pe[27]-94046*pe[39]))/288},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(2082*p[12]-13733*p[23]-9663*p[40])/24+(tr5*(694*pe[11]-3221*pe[39]))/32},
{F[1,1,4]^2*F[2,1,11],(-91*p[12])/4+(551*p[23])/4+(7*p[28])/6+99*p[40]+(tr5*((-91*pe[11])/4+(7*pe[27])/6+99*pe[39]))/4},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(3*(244*p[12]-1501*p[23]-1066*p[40]))/8+(3*tr5*(122*pe[11]-533*pe[39]))/16},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(-86912*p[12]+338467*p[23]-16064*p[28]+266064*p[40])/432+(tr5*(-5432*pe[11]-1004*pe[27]+16629*pe[39]))/108},
{F[1,1,3]*F[1,1,5]*F[2,1,11],-12*p[12]+(194*p[23])/3+46*p[40]+tr5*(-3*pe[11]+(23*pe[39])/2)},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-540*p[12]+3431*p[23]+8*p[28]+2430*p[40])/8+(tr5*(-270*pe[11]+4*pe[27]+1215*pe[39]))/16},
{F[1,1,5]^2*F[2,1,11],-6*p[12]+(104*p[23])/3-p[28]/2+25*p[40]+(tr5*(-12*pe[11]-pe[27]+50*pe[39]))/8},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/36+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/48},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-5*(51*p[12]+2771*p[23]-96*p[28]+1956*p[40]))/72-(5*tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/36+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/48},
{F[1,1,1]*F[1,1,7]*F[2,1,11],-72*p[12]+496*p[23]+(10*p[28])/3+346*p[40]+tr5*(-18*pe[11]+(5*pe[27])/6+(173*pe[39])/2)},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(5*(108*p[12]-744*p[23]-5*p[28]-519*p[40]))/3+(5*tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/12},
{F[1,1,4]*F[1,1,7]*F[2,1,11],72*p[12]-(2*(744*p[23]+5*p[28]+519*p[40]))/3+tr5*(18*pe[11]-(5*pe[27])/6-(173*pe[39])/2)},
{F[1,1,8]*F[2,1,11],(-39*p[2]+351*p[6]-234*p[7]-39*p[11]+3510*p[12]+36*p[15]-20956*p[23]+36*p[24]+36*p[25]+36*p[26]-104*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]+36*p[39]-15444*p[40]-156*p[41]+36*p[42]-36*p[43]+78*p[44]+36*p[47]+36*p[48])/117+(tr5*(-13*pe[2]+117*pe[6]-13*pe[10]+1170*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+156*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-26*pe[37]+12*pe[38]-5148*pe[39]-52*pe[40]+12*pe[41]-12*pe[42]+26*pe[43]+12*pe[46]+12*pe[47]))/156},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(-13842*p[12]+97539*p[23]-1790*p[28]+70818*p[40])/72+(tr5*(-6921*pe[11]-895*pe[27]+35409*pe[39]))/144},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(4935*p[12]+1843*p[23]+4355*p[28]-5571*p[40])/72+(tr5*(4935*pe[11]+4355*pe[27]-5571*pe[39]))/288},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(2082*p[12]-13733*p[23]-9663*p[40])/24+(tr5*(694*pe[11]-3221*pe[39]))/32},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-1470*p[12]+17447*p[23]+919*p[28]+11160*p[40])/36+(tr5*(-1470*pe[11]+919*pe[27]+11160*pe[39]))/144},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(3*(-244*p[12]+1501*p[23]+1066*p[40]))/8-(3*tr5*(122*pe[11]-533*pe[39]))/16},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/36+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/48},
{F[1,1,7]*F[1,1,8]*F[2,1,11],72*p[12]-(2*(744*p[23]+5*p[28]+519*p[40]))/3+tr5*(18*pe[11]-(5*pe[27])/6-(173*pe[39])/2)},
{F[1,1,8]^2*F[2,1,11],(-505*p[12])/12+(4328*p[23])/9+(841*p[28])/36+307*p[40]+(tr5*(-1515*pe[11]+841*pe[27]+11052*pe[39]))/144},
{F[1,1,9]*F[2,1,11],(-741*p[2]+312*p[4]-156*p[5]+3627*p[6]-3744*p[7]-312*p[11]+87750*p[12]+864*p[15]-528320*p[23]+864*p[24]+864*p[25]+864*p[26]-1898*p[28]+864*p[32]+1872*p[33]+2016*p[34]-2184*p[36]+312*p[37]+390*p[38]+864*p[39]-384852*p[40]-3354*p[41]+864*p[42]-864*p[43]+2106*p[44]+864*p[47]+864*p[48]-144*p[49])/468+(tr5*(-247*pe[2]+104*pe[4]-52*pe[5]+1209*pe[6]-104*pe[10]+29250*pe[11]+288*pe[15]-1664*pe[21]+288*pe[23]+288*pe[24]+288*pe[25]+2418*pe[27]+288*pe[31]+624*pe[32]+672*pe[33]+104*pe[35]+104*pe[36]-286*pe[37]+288*pe[38]-128284*pe[39]-1118*pe[40]+288*pe[41]-288*pe[42]+702*pe[43]+288*pe[46]+288*pe[47]-48*pe[48]))/624},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(-144900*p[12]+1265829*p[23]-8920*p[28]+898338*p[40])/144+(tr5*(-72450*pe[11]-4460*pe[27]+449169*pe[39]))/288},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(626374*p[12]-5463384*p[23]+57403*p[28]-3938508*p[40])/432+(tr5*(626374*pe[11]+57403*pe[27]-3938508*pe[39]))/1728},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(14034*p[12]-93553*p[23]-65739*p[40])/48+(tr5*(4678*pe[11]-21913*pe[39]))/64},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(59595*p[12]-536989*p[23]+23103*p[28]-406806*p[40])/216+(tr5*(19865*pe[11]+7701*pe[27]-135602*pe[39]))/288},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(-121256*p[12]+553693*p[23]-16064*p[28]+418884*p[40])/432+(tr5*(-30314*pe[11]-4016*pe[27]+104721*pe[39]))/432},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-7*(51*p[12]+2771*p[23]-96*p[28]+1956*p[40]))/72-(7*tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(7*(108*p[12]-744*p[23]-5*p[28]-519*p[40]))/3+(7*tr5*(108*pe[11]-5*pe[27]-519*pe[39]))/12},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(1875*p[12]-28475*p[23]+10005*p[28]-32151*p[40])/72+(tr5*(625*pe[11]+3335*pe[27]-10717*pe[39]))/96},
{F[1,1,9]^2*F[2,1,11],(719240*p[12]-8736124*p[23]+100547*p[28]-6233478*p[40])/864+(tr5*(719240*pe[11]+100547*pe[27]-6233478*pe[39]))/3456},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(65*p[12])/2-(956*p[23])/3+(4*p[28])/3-239*p[40]+tr5*((65*pe[11])/8+pe[27]/3-(239*pe[39])/4)},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(59*p[12])/4+52*p[23]-p[28]/3+(135*p[40])/2+(tr5*(177*pe[11]-4*pe[27]+810*pe[39]))/48},
{F[1,1,3]*F[1,1,10]*F[2,1,11],-12*p[12]+(194*p[23])/3+46*p[40]+tr5*(-3*pe[11]+(23*pe[39])/2)},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(-65*p[12])/2+(956*p[23])/3-(4*p[28])/3+239*p[40]+tr5*((-65*pe[11])/8-pe[27]/3+(239*pe[39])/4)},
{F[1,1,5]*F[1,1,10]*F[2,1,11],12*p[12]-(194*p[23])/3-46*p[40]+tr5*(3*pe[11]-(23*pe[39])/2)},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(-51*p[12]+1108*p[23]-2*p[28]+858*p[40])/6+(tr5*(-51*pe[11]-2*pe[27]+858*pe[39]))/24},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(-23*p[12])/4+306*p[23]-(5*p[28])/3+(521*p[40])/2+(tr5*(-69*pe[11]-20*pe[27]+3126*pe[39]))/48},
{F[1,1,10]^2*F[2,1,11],-6*p[12]+(104*p[23])/3-p[28]/2+25*p[40]+(tr5*(-12*pe[11]-pe[27]+50*pe[39]))/8},
{F[2,1,11]^2,(-3396*p[12]+67838*p[23]+3051*p[28]+43230*p[40])/192+(tr5*(-1132*pe[11]+1017*pe[27]+14410*pe[39]))/256},
{F[2,1,12],p[43]+(tr5*pe[42])/4},
{F[1,1,1]*F[2,1,12],p[44]+(tr5*pe[43])/4},
{F[1,1,1]^2*F[2,1,12],4*p[12]-(307*p[23])/6+(p[28]-73*p[40])/2+(tr5*(8*pe[11]+pe[27]-73*pe[39]))/8},
{F[1,1,2]*F[2,1,12],p[44]+(tr5*pe[43])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,12],26*p[12]-(466*p[23])/3-112*p[40]+tr5*((13*pe[11])/2-28*pe[39])},
{F[1,1,2]^2*F[2,1,12],37*p[12]-(656*p[23])/3-158*p[40]+tr5*((37*pe[11])/4-(79*pe[39])/2)},
{F[1,1,1]*F[1,1,3]*F[2,1,12],15*p[12]-99*p[23]-72*p[40]+tr5*((15*pe[11])/4-18*pe[39])},
{F[1,1,3]^2*F[2,1,12],(3*(-5*p[12]+33*p[23]+24*p[40]))/2+tr5*((-15*pe[11])/8+9*pe[39])},
{F[1,1,4]*F[2,1,12],-p[44]-(tr5*pe[43])/4},
{F[1,1,1]*F[1,1,4]*F[2,1,12],-26*p[12]+(466*p[23])/3+112*p[40]+tr5*((-13*pe[11])/2+28*pe[39])},
{F[1,1,2]*F[1,1,4]*F[2,1,12],-26*p[12]+(466*p[23])/3+112*p[40]+tr5*((-13*pe[11])/2+28*pe[39])},
{F[1,1,4]^2*F[2,1,12],13*p[12]-(233*p[23])/3-56*p[40]+tr5*((13*pe[11])/4-14*pe[39])},
{F[1,1,6]^2*F[2,1,12],(3*p[12]+77*p[23]-2*p[28]+54*p[40])/6+(tr5*(3*pe[11]-2*pe[27]+54*pe[39]))/24},
{F[1,1,1]*F[1,1,7]*F[2,1,12],3*p[12]+46*p[23]-p[28]+33*p[40]+(tr5*(3*pe[11]-pe[27]+33*pe[39]))/4},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-3*p[12]-77*p[23]+2*p[28]-54*p[40])/3+(tr5*(-3*pe[11]+2*pe[27]-54*pe[39]))/12},
{F[1,1,7]^2*F[2,1,12],(-6*p[12]-61*p[23]+p[28]-45*p[40])/6+(tr5*(-6*pe[11]+pe[27]-45*pe[39]))/24},
{F[1,1,8]*F[2,1,12],(-39*p[2]+312*p[3]+351*p[6]-468*p[7]-78*p[11]+20670*p[12]+72*p[15]-125632*p[23]+72*p[24]+72*p[25]+72*p[26]-442*p[28]+72*p[32]+144*p[33]+144*p[34]-312*p[36]+78*p[38]+72*p[39]-90948*p[40]-234*p[41]+72*p[42]-72*p[43]+78*p[44]+72*p[47]+72*p[48])/156+(tr5*(-13*pe[2]+104*pe[3]+117*pe[6]-26*pe[10]+6890*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+234*pe[27]+24*pe[31]+48*pe[32]+48*pe[33]-26*pe[37]+24*pe[38]-30316*pe[39]-78*pe[40]+24*pe[41]-24*pe[42]+26*pe[43]+24*pe[46]+24*pe[47]))/208},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-16476*p[12]+127759*p[23]+89754*p[40])/48+(tr5*(-2746*pe[11]+14959*pe[39]))/32},
{F[1,1,2]*F[1,1,8]*F[2,1,12],2*(144*p[12]-1047*p[23]+p[28]-750*p[40])+tr5*(72*pe[11]+pe[27]/2-375*pe[39])},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(2226*p[12]-14621*p[23]-10311*p[40])/16+(21*tr5*(106*pe[11]-491*pe[39]))/64},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(-75*p[12])/4+(463*p[23])/4+2*p[28]+84*p[40]+tr5*((-75*pe[11])/16+pe[27]/2+21*pe[39])},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-9*(244*p[12]-1501*p[23]-1066*p[40]))/16-(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(309*p[12]-2654*p[23]+8*p[28]-1866*p[40])/4+(tr5*(309*pe[11]+8*pe[27]-1866*pe[39]))/16},
{F[1,1,7]*F[1,1,8]*F[2,1,12],32*p[12]-(953*p[23])/6-4*p[28]-107*p[40]+tr5*(8*pe[11]-pe[27]-(107*pe[39])/4)},
{F[1,1,8]^2*F[2,1,12],(-2424*p[12]+28171*p[23]+91*p[28]+19614*p[40])/16+(tr5*(-2424*pe[11]+91*pe[27]+19614*pe[39]))/64},
{F[1,1,9]*F[2,1,12],(-39*p[2]-234*p[7]-39*p[11]+3510*p[12]+36*p[15]-20956*p[23]+36*p[24]+36*p[25]+36*p[26]-338*p[28]+36*p[32]+108*p[33]+144*p[34]-156*p[36]+78*p[38]+36*p[39]-15444*p[40]-156*p[41]+36*p[42]-36*p[43]+156*p[44]+36*p[47]+36*p[48]-36*p[49])/78+tr5*(-1/8*pe[2]-pe[10]/8+(585*pe[11]+6*pe[15]-52*pe[21]+6*pe[23]+6*pe[24]+6*pe[25]+39*pe[27]+6*pe[31]+18*pe[32]+24*pe[33]+6*pe[38]-2574*pe[39]-26*pe[40]+6*pe[41]-6*pe[42]+26*pe[43]+6*pe[46]+6*pe[47]-6*pe[48])/52)},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-4836*p[12]+38741*p[23]+27166*p[40])/16+(tr5*(-2418*pe[11]+13583*pe[39]))/32},
{F[1,1,2]*F[1,1,9]*F[2,1,12],284*p[12]-(6196*p[23])/3+2*(p[28]-740*p[40])+tr5*(71*pe[11]+pe[27]/2-370*pe[39])},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(2466*p[12]-16205*p[23]-11463*p[40])/16+(3*tr5*(822*pe[11]-3821*pe[39]))/64},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(-179*p[12])/4+(3253*p[23])/12+2*(p[28]+98*p[40])+tr5*((-179*pe[11])/16+pe[27]/2+49*pe[39])},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-9*(244*p[12]-1501*p[23]-1066*p[40]))/16-(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(915*p[12]-8270*p[23]+32*p[28]-5814*p[40])/12+(tr5*(915*pe[11]+32*pe[27]-5814*pe[39]))/48},
{F[1,1,7]*F[1,1,9]*F[2,1,12],33*p[12]-(799*p[23])/6-(14*p[28])/3-89*p[40]+tr5*((33*pe[11])/4-(7*pe[27])/6-(89*pe[39])/4)},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(6648*p[12]-51127*p[23]+1379*p[28]-38046*p[40])/24+(tr5*(6648*pe[11]+1379*pe[27]-38046*pe[39]))/96},
{F[1,1,9]^2*F[2,1,12],(19416*p[12]-184071*p[23]+2557*p[28]-132990*p[40])/48+(tr5*(19416*pe[11]+2557*pe[27]-132990*pe[39]))/192},
{F[1,1,1]*F[1,1,10]*F[2,1,12],-15*p[12]+99*p[23]+72*p[40]+tr5*((-15*pe[11])/4+18*pe[39])},
{F[1,1,3]*F[1,1,10]*F[2,1,12],15*p[12]-99*p[23]-72*p[40]+tr5*((15*pe[11])/4-18*pe[39])},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-3*p[12]-77*p[23]+2*p[28]-54*p[40])/3+(tr5*(-3*pe[11]+2*pe[27]-54*pe[39]))/12},
{F[1,1,7]*F[1,1,10]*F[2,1,12],p[12]+(77*p[23])/3-(2*p[28])/3+18*p[40]+(tr5*(pe[11]-(2*pe[27])/3+18*pe[39]))/4},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(186*p[12]-841*p[23]-8*p[28]-534*p[40])/4+(tr5*(93*pe[11]-4*pe[27]-267*pe[39]))/8},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(390*p[12]-1027*p[23]-32*p[28]-522*p[40])/12+tr5*((65*pe[11])/8-(2*pe[27])/3-(87*pe[39])/8)},
{F[1,1,10]^2*F[2,1,12],(-4*(21*p[12]-187*p[23]+p[28]-135*p[40]))/3+tr5*(-7*pe[11]-pe[27]/3+45*pe[39])},
{F[2,1,12]^2,(-2976*p[12]+28423*p[23]-247*p[28]+20322*p[40])/48+(tr5*(-2976*pe[11]-247*pe[27]+20322*pe[39]))/192},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(2440*p[12]-19049*p[23]-13422*p[40])/16+tr5*((305*pe[11])/8-(6711*pe[39])/32)},
{F[1,1,2]*F[1,1,3]*F[2,1,13],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]^2*F[2,1,13],(-256968*p[12]+1227970*p[23]-41145*p[28]+947220*p[40])/1728+(tr5*(-85656*pe[11]-13715*pe[27]+315740*pe[39]))/2304},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-1728570*p[12]+14048774*p[23]+38109*p[28]+9848442*p[40])/2448+(tr5*(-576190*pe[11]+12703*pe[27]+3282814*pe[39]))/3264},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-1740*p[12]+10921*p[23]+7734*p[40])/48+(tr5*(-290*pe[11]+1289*pe[39]))/32},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(36039204*p[12]-266797319*p[23]+319525*p[28]-188796972*p[40])/44064+(tr5*(36039204*pe[11]+319525*pe[27]-188796972*pe[39]))/176256},
{F[1,1,6]^2*F[2,1,13],(-926*p[12])/3+(18631*p[23])/6+(911*p[28])/36+(17045*p[40])/8+tr5*((-463*pe[11])/6+(911*pe[27])/144+(17045*pe[39])/32)},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(7389372*p[12]-61073288*p[23]+39363*p[28]-43023882*p[40])/2448+(tr5*(2463124*pe[11]+13121*pe[27]-14341294*pe[39]))/3264},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(931*p[12])/24-(27221*p[23])/72+p[28]-(800*p[40])/3+(tr5*(931*pe[11]+24*pe[27]-6400*pe[39]))/96},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(1498434*p[12]-13919667*p[23]-107102*p[28]-9595998*p[40])/1296+(tr5*(749217*pe[11]-53551*pe[27]-4797999*pe[39]))/2592},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(5*(22224*p[12]-223572*p[23]-1822*p[28]-153405*p[40]))/216+(5*tr5*(22224*pe[11]-1822*pe[27]-153405*pe[39]))/864},
{F[1,1,9]^2*F[2,1,13],(-22224*p[12]+223572*p[23]+1822*p[28]+153405*p[40])/216+(tr5*(-22224*pe[11]+1822*pe[27]+153405*pe[39]))/864},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(2440*p[12]-19049*p[23]-13422*p[40])/16+tr5*((305*pe[11])/8-(6711*pe[39])/32)},
{F[1,1,2]*F[1,1,10]*F[2,1,13],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(37741470*p[12]-315613639*p[23]+615285*p[28]-223177569*p[40])/22032+(tr5*(12580490*pe[11]+205095*pe[27]-74392523*pe[39]))/29376},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-1728570*p[12]+14048774*p[23]+38109*p[28]+9848442*p[40])/2448+(tr5*(-576190*pe[11]+12703*pe[27]+3282814*pe[39]))/3264},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-1740*p[12]+10921*p[23]+7734*p[40])/48+(tr5*(-290*pe[11]+1289*pe[39]))/32},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(40572900*p[12]-312406007*p[23]-52163*p[28]-220091592*p[40])/44064+(tr5*(40572900*pe[11]-52163*pe[27]-220091592*pe[39]))/176256},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(7389372*p[12]-61073288*p[23]+39363*p[28]-43023882*p[40])/2448+(tr5*(2463124*pe[11]+13121*pe[27]-14341294*pe[39]))/3264},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(931*p[12])/24-(27221*p[23])/72+p[28]-(800*p[40])/3+(tr5*(931*pe[11]+24*pe[27]-6400*pe[39]))/96},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(866922*p[12]-6500769*p[23]-24812*p[28]-4541112*p[40])/1296+(tr5*(433461*pe[11]-12406*pe[27]-2270556*pe[39]))/2592},
{F[1,1,10]^2*F[2,1,13],(165268320*p[12]-1300881934*p[23]+5498955*p[28]-925625472*p[40])/88128+(tr5*(55089440*pe[11]+1832985*pe[27]-308541824*pe[39]))/117504},
{F[2,1,13]^2,(-38580*p[12]+565767*p[23]+8249*p[28]+382266*p[40])/576+(tr5*(-38580*pe[11]+8249*pe[27]+382266*pe[39]))/2304},
{F[1,1,1]^2*F[2,1,14],(-2712*p[12]+21605*p[23]+15186*p[40])/36+(tr5*(-452*pe[11]+2531*pe[39]))/24},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(2730*p[12]-22031*p[23]-15474*p[40])/18+(tr5*(455*pe[11]-2579*pe[39]))/12},
{F[1,1,3]^2*F[2,1,14],(987*p[12]-2*(3359*p[23]+9*p[28]+2343*p[40]))/36+(tr5*(329*pe[11]-6*pe[27]-1562*pe[39]))/48},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(907*p[12])/6-(10909*p[23])/9-(2555*p[40])/3+(tr5*(907*pe[11]-5110*pe[39]))/24},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-913*p[12])/6+(11122*p[23])/9+(2603*p[40])/3+(tr5*(-913*pe[11]+5206*pe[39]))/24},
{F[1,1,4]^2*F[2,1,14],(854130*p[12]-7041083*p[23]+12996*p[28]-4970334*p[40])/2448+(tr5*(142355*pe[11]+2166*pe[27]-828389*pe[39]))/1632},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(65568*p[12]-522233*p[23]-367230*p[40])/144+tr5*((683*pe[11])/6-(61205*pe[39])/96)},
{F[1,1,2]*F[1,1,6]*F[2,1,14],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-1330920*p[12]+11555557*p[23]+30486*p[28]+8055708*p[40])/864+(tr5*(-221820*pe[11]+5081*pe[27]+1342618*pe[39]))/576},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-1585833*p[12]+12870772*p[23]+46977*p[28]+9001212*p[40])/1224+(tr5*(-528611*pe[11]+15659*pe[27]+3000404*pe[39]))/1632},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(3*(-108*p[12]+737*p[23]+518*p[40]))/16-(3*tr5*(54*pe[11]-259*pe[39]))/32},
{F[1,1,6]^2*F[2,1,14],(15311856*p[12]-125493120*p[23]-449521*p[28]-87663438*p[40])/5184+(tr5*(15311856*pe[11]-449521*pe[27]-87663438*pe[39]))/20736},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-146538*p[12]+1200093*p[23]-1444*p[28]+845634*p[40])/136+(tr5*(-73269*pe[11]-722*pe[27]+422817*pe[39]))/272},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(3309270*p[12]-27374239*p[23]+22805*p[28]-19287564*p[40])/408+(tr5*(3309270*pe[11]+22805*pe[27]-19287564*pe[39]))/1632},
{F[1,1,7]^2*F[2,1,14],(3745182*p[12]-30900833*p[23]+42252*p[28]-21784170*p[40])/2448+(tr5*(624197*pe[11]+7042*pe[27]-3630695*pe[39]))/1632},
{F[1,1,1]*F[1,1,8]*F[2,1,14],-1/2*p[12]+(71*p[23])/6+8*p[40]+tr5*(-1/8*pe[11]+2*pe[39])},
{F[1,1,3]*F[1,1,8]*F[2,1,14],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[1,1,4]*F[1,1,8]*F[2,1,14],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(1797*p[12]-16045*p[23]+24*(p[28]-469*p[40]))/72+(tr5*(599*pe[11]+8*(pe[27]-469*pe[39])))/96},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(-258*p[12]+3007*p[23]-12*p[28]+2130*p[40])/18+(tr5*(-43*pe[11]-2*pe[27]+355*pe[39]))/12},
{F[1,1,8]^2*F[2,1,14],(258*p[12]-3007*p[23]+12*p[28]-2130*p[40])/36+(tr5*(43*pe[11]+2*pe[27]-355*pe[39]))/24},
{F[1,1,1]*F[1,1,9]*F[2,1,14],-1/2*p[12]+(71*p[23])/6+8*p[40]+tr5*(-1/8*pe[11]+2*pe[39])},
{F[1,1,3]*F[1,1,9]*F[2,1,14],-207*p[12]+1609*p[23]+p[28]+1128*p[40]+(tr5*(-207*pe[11]+pe[27]+1128*pe[39]))/4},
{F[1,1,4]*F[1,1,9]*F[2,1,14],p[12]/2-(71*p[23])/6-8*p[40]+tr5*(pe[11]/8-2*pe[39])},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(1117488*p[12]-8279004*p[23]-3931*p[28]-5834151*p[40])/1296+(tr5*(1117488*pe[11]-3931*pe[27]-5834151*pe[39]))/5184},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(258*p[12]-3007*p[23]+12*p[28]-2130*p[40])/18+(tr5*(43*pe[11]+2*pe[27]-355*pe[39]))/12},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(-258*p[12]+3007*p[23]-12*p[28]+2130*p[40])/18+(tr5*(-43*pe[11]-2*pe[27]+355*pe[39]))/12},
{F[1,1,9]^2*F[2,1,14],(3993*p[12]-32182*p[23]-6*(p[28]+3763*p[40]))/36+(tr5*(1331*pe[11]-2*(pe[27]+3763*pe[39])))/48},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(43944*p[12]-351097*p[23]-246894*p[40])/144+(tr5*(7324*pe[11]-41149*pe[39]))/96},
{F[1,1,2]*F[1,1,10]*F[2,1,14],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-1200312*p[12]+10508293*p[23]+30486*p[28]+7319868*p[40])/864+(tr5*(-200052*pe[11]+5081*pe[27]+1219978*pe[39]))/576},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-467139*p[12]+3800544*p[23]+15659*p[28]+2656188*p[40])/408+(tr5*(-467139*pe[11]+15659*pe[27]+2656188*pe[39]))/1632},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(3*(-108*p[12]+737*p[23]+518*p[40]))/16-(3*tr5*(54*pe[11]-259*pe[39]))/32},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(197013750*p[12]-1583705283*p[23]+4312153*p[28]-1121622291*p[40])/22032+(tr5*(197013750*pe[11]+4312153*pe[27]-1121622291*pe[39]))/88128},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(9910266*p[12]-81918241*p[23]+67599*p[28]-57717852*p[40])/1224+(tr5*(3303422*pe[11]+22533*pe[27]-19239284*pe[39]))/1632},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(931*p[12])/24-(27221*p[23])/72+p[28]-(800*p[40])/3+(tr5*(931*pe[11]+24*pe[27]-6400*pe[39]))/96},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(1098264*p[12]-8047164*p[23]-4795*p[28]-5670423*p[40])/1296+(tr5*(1098264*pe[11]-4795*pe[27]-5670423*pe[39]))/5184},
{F[1,1,10]^2*F[2,1,14],(9345660*p[12]-74390126*p[23]+290107*p[28]-52844304*p[40])/1728+(tr5*(9345660*pe[11]+290107*pe[27]-52844304*pe[39]))/6912},
{F[2,1,14]^2,(-159540*p[12]-1048547*p[23]-821616*p[28]+454902*p[40])/29376+(tr5*(-26590*pe[11]-136936*pe[27]+75817*pe[39]))/19584},
{F[1,1,1]^2*F[2,1,15],-12*p[12]+(1043*p[23])/12+(123*p[40])/2+tr5*(-3*pe[11]+(123*pe[39])/8)},
{F[1,1,2]^2*F[2,1,15],26*p[12]-(602*p[23])/3+p[28]/2-143*p[40]+(tr5*(52*pe[11]+pe[27]-286*pe[39]))/8},
{F[1,1,1]*F[1,1,3]*F[2,1,15],25*p[12]-(395*p[23])/2-139*p[40]+(tr5*(25*pe[11]-139*pe[39]))/4},
{F[1,1,2]*F[1,1,3]*F[2,1,15],16*p[12]-(268*p[23])/3-64*p[40]+4*tr5*(pe[11]-4*pe[39])},
{F[1,1,3]^2*F[2,1,15],(-60*p[12]+125*p[23]+6*p[28]+78*p[40])/12+(tr5*(-10*pe[11]+pe[27]+13*pe[39]))/8},
{F[1,1,1]*F[1,1,4]*F[2,1,15],-p[12]+(71*p[23])/3+16*p[40]+tr5*(-1/4*pe[11]+4*pe[39])},
{F[1,1,2]*F[1,1,5]*F[2,1,15],-16*p[12]+(268*p[23])/3+64*p[40]-4*tr5*(pe[11]-4*pe[39])},
{F[1,1,3]*F[1,1,5]*F[2,1,15],-16*p[12]+(268*p[23])/3+64*p[40]-4*tr5*(pe[11]-4*pe[39])},
{F[1,1,5]^2*F[2,1,15],8*p[12]-(134*p[23])/3-32*p[40]+2*tr5*(pe[11]-4*pe[39])},
{F[1,1,3]*F[1,1,6]*F[2,1,15],p[12]+(262*p[23])/3-p[28]+62*p[40]+(tr5*(pe[11]-pe[27]+62*pe[39]))/4},
{F[1,1,4]*F[1,1,6]*F[2,1,15],p[12]-(71*p[23])/3-16*p[40]+tr5*(pe[11]/4-4*pe[39])},
{F[1,1,6]^2*F[2,1,15],4*p[12]-(243*p[23])/4+p[28]/6-(85*p[40])/2+tr5*(pe[11]+(pe[27]-255*pe[39])/24)},
{F[1,1,6]*F[1,1,7]*F[2,1,15],-10*p[12]+(347*p[23])/6+(2*p[28])/3+39*p[40]+tr5*((-5*pe[11])/2+pe[27]/6+(39*pe[39])/4)},
{F[1,1,7]^2*F[2,1,15],(60*p[12]-347*p[23]-4*p[28]-234*p[40])/12+(tr5*(30*pe[11]-2*pe[27]-117*pe[39]))/24},
{F[1,1,1]*F[1,1,8]*F[2,1,15],25*p[12]-(395*p[23])/2-139*p[40]+(tr5*(25*pe[11]-139*pe[39]))/4},
{F[1,1,2]*F[1,1,8]*F[2,1,15],-12*p[12]+178*p[23]-p[28]+126*p[40]+tr5*(-3*pe[11]-pe[27]/4+(63*pe[39])/2)},
{F[1,1,3]*F[1,1,8]*F[2,1,15],-25*p[12]+(395*p[23])/2+139*p[40]+(tr5*(-25*pe[11]+139*pe[39]))/4},
{F[1,1,4]*F[1,1,8]*F[2,1,15],p[12]-(71*p[23])/3-16*p[40]+tr5*(pe[11]/4-4*pe[39])},
{F[1,1,6]*F[1,1,8]*F[2,1,15],9*p[12]-(205*p[23])/6-(2*p[28])/3-23*p[40]+(tr5*(27*pe[11]-2*pe[27]-69*pe[39]))/12},
{F[1,1,7]*F[1,1,8]*F[2,1,15],-10*p[12]+(347*p[23])/6+(2*p[28])/3+39*p[40]+tr5*((-5*pe[11])/2+pe[27]/6+(39*pe[39])/4)},
{F[1,1,8]^2*F[2,1,15],(-12*p[12]-44*p[23]+p[28]-30*p[40])/6+(tr5*(-12*pe[11]+pe[27]-30*pe[39]))/24},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-17016*p[12]+141781*p[23]+98934*p[40])/144+(tr5*(-2836*pe[11]+16489*pe[39]))/96},
{F[1,1,2]*F[1,1,9]*F[2,1,15],-20*p[12]+(1334*p[23])/3-3*p[28]+314*p[40]+tr5*(-5*pe[11]-(3*pe[27])/4+(157*pe[39])/2)},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-1024992*p[12]+9077953*p[23]+31062*p[28]+6319536*p[40])/864+(tr5*(-170832*pe[11]+5177*pe[27]+1053256*pe[39]))/576},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-1727754*p[12]+14029462*p[23]+38109*p[28]+9835386*p[40])/2448+(tr5*(-575918*pe[11]+12703*pe[27]+3278462*pe[39]))/3264},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-4452*p[12]+28475*p[23]+20130*p[40])/48+(tr5*(-742*pe[11]+3355*pe[39]))/32},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(64896432*p[12]-504489755*p[23]-90379*p[28]-354898362*p[40])/44064+(tr5*(64896432*pe[11]-90379*pe[27]-354898362*pe[39]))/176256},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(7315932*p[12]-60648560*p[23]+44259*p[28]-42737466*p[40])/2448+(tr5*(2438644*pe[11]+14753*pe[27]-14245822*pe[39]))/3264},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(639*p[12]-7331*p[23]+8*(p[28]-636*p[40]))/24+tr5*((213*pe[11])/32+pe[27]/12-53*pe[39])},
{F[1,1,9]^2*F[2,1,15],(16001076*p[12]-124632408*p[23]-291067*p[28]-87320826*p[40])/5184+(tr5*(16001076*pe[11]-291067*pe[27]-87320826*pe[39]))/20736},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-20328*p[12]+163405*p[23]+114342*p[40])/144+(tr5*(-3388*pe[11]+19057*pe[39]))/96},
{F[1,1,2]*F[1,1,10]*F[2,1,15],-36*p[12]+534*p[23]-3*p[28]+378*p[40]-(3*tr5*(12*pe[11]+pe[27]-126*pe[39]))/4},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-1017216*p[12]+8984497*p[23]+31062*p[28]+6254736*p[40])/864+tr5*((-883*pe[11])/3+(5177*pe[27])/576+(130307*pe[39])/72)},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-1730202*p[12]+14087398*p[23]+38109*p[28]+9874554*p[40])/2448+(tr5*(-576734*pe[11]+12703*pe[27]+3291518*pe[39]))/3264},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-3684*p[12]+24187*p[23]+17058*p[40])/48+(tr5*(-614*pe[11]+2843*pe[39]))/32},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(64411728*p[12]-500898539*p[23]-61003*p[28]-352474842*p[40])/44064+(tr5*(64411728*pe[11]-61003*pe[27]-352474842*pe[39]))/176256},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(7340412*p[12]-60790136*p[23]+42627*p[28]-42832938*p[40])/2448+(tr5*(2446804*pe[11]+14209*pe[27]-14277646*pe[39]))/3264},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(325*p[12])/8-(10115*p[23])/24+p[28]-296*p[40]+(tr5*((325*pe[11])/8+pe[27]-296*pe[39]))/4},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(24787776*p[12]-149014693*p[23]+1829527*p[28]-109164723*p[40])/22032+(tr5*(24787776*pe[11]+1829527*pe[27]-109164723*pe[39]))/88128},
{F[1,1,10]^2*F[2,1,15],(55639536*p[12]-317179960*p[23]+8999391*p[28]-241360512*p[40])/88128+(tr5*(18546512*pe[11]+2999797*pe[27]-80453504*pe[39]))/117504},
{F[2,1,15]^2,(127236*p[12]-1026164*p[23]-2095*p[28]-718614*p[40])/192+(tr5*(127236*pe[11]-2095*pe[27]-718614*pe[39]))/768},
{F[2,2,1]^2,(6*p[12]-37*p[23]-27*p[40])/4+(3*tr5*(2*pe[11]-9*pe[39]))/16},
{F[2,2,9]^2,p[12]/4-(71*p[23])/12-4*p[40]+tr5*(pe[11]/16-pe[39])},
{tci[1,1]^2,p[45]+(tr5*pe[44])/4},
{F[1,1,1]*tci[1,1]^2,(7*p[2])/72-2*p[3]+2*p[4]-(31*p[5])/144-(15*p[6])/8+(5*p[7])/3+(3*p[10])/16-(395*p[12])/4+(6*p[15])/13+(71971*p[23])/108+(6*p[24])/13+(6*p[25])/13+(6*p[26])/13+(467*p[28])/108+(6*p[32])/13-(10*p[33])/39-(56*p[34])/39+(11*p[36])/9-(23*p[37])/36-(3*p[38])/4+(6*p[39])/13+479*p[40]+(7*p[41])/36+(6*p[42])/13-(6*p[43])/13+(7*p[44])/12+(6*p[47])/13+(6*p[48])/13+(46*p[49])/39+(tr5*(182*pe[2]-3744*pe[3]+3744*pe[4]-403*pe[5]-3510*pe[6]+351*pe[9]-184860*pe[11]+864*pe[15]+4160*pe[21]+864*pe[23]+864*pe[24]+864*pe[25]+468*pe[27]+864*pe[31]-480*pe[32]-2688*pe[33]+208*pe[35]-1196*pe[36]-364*pe[37]+864*pe[38]+896688*pe[39]+364*pe[40]+864*pe[41]-864*pe[42]+1092*pe[43]+864*pe[46]+864*pe[47]+2208*pe[48]))/7488},
{F[1,1,1]^2*tci[1,1]^2,(511771188*p[12]-6107663651*p[23]-33689727*p[28]-4202418864*p[40])/41472+(tr5*(170590396*pe[11]-11229909*pe[27]-1400806288*pe[39]))/55296},
{F[1,1,2]*tci[1,1]^2,(507*p[2]-936*p[4]+351*p[5]+4797*p[6]+936*p[7]-78*p[11]-66690*p[12]-792*p[15]+341380*p[23]-792*p[24]-792*p[25]-792*p[26]+2522*p[28]-792*p[32]-1800*p[33]-2016*p[34]+156*p[36]-936*p[37]-1170*p[38]-792*p[39]+247572*p[40]+2730*p[41]-792*p[42]+792*p[43]-1014*p[44]-792*p[47]-792*p[48]+216*p[49])/2808+(tr5*(169*pe[2]-312*pe[4]+117*pe[5]+1599*pe[6]-26*pe[10]-22230*pe[11]-264*pe[15]+416*pe[21]-264*pe[23]-264*pe[24]-264*pe[25]+78*pe[27]-264*pe[31]-600*pe[32]-672*pe[33]-156*pe[35]-312*pe[36]-286*pe[37]-264*pe[38]+82524*pe[39]+910*pe[40]-264*pe[41]+264*pe[42]-338*pe[43]-264*pe[46]-264*pe[47]+72*pe[48]))/3744},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-57450*p[12]+416765*p[23]+6198*p[28]+293421*p[40])/432+(tr5*(-19150*pe[11]+2066*pe[27]+97807*pe[39]))/576},
{F[1,1,2]^2*tci[1,1]^2,(-3218532*p[12]+26343506*p[23]+129555*p[28]+18550686*p[40])/10368+(tr5*(-1072844*pe[11]+43185*pe[27]+6183562*pe[39]))/13824},
{F[1,1,3]*tci[1,1]^2,(195*p[2]-20280*p[4]+1404*p[5]-351*p[6]+468*p[7]+3978*p[10]-3510*p[12]+288*p[15]-552344*p[23]+288*p[24]+288*p[25]+288*p[26]+5278*p[28]+288*p[32]-72*p[33]-720*p[34]+1248*p[36]-3744*p[37]-702*p[38]+288*p[39]-363324*p[40]+78*p[41]+288*p[42]-288*p[43]+78*p[44]+288*p[47]+288*p[48]+648*p[49])/5616+(tr5*(65*pe[2]-6760*pe[4]+468*pe[5]-117*pe[6]+1326*pe[9]-1170*pe[11]+96*pe[15]+208*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]+1378*pe[27]+96*pe[31]-24*pe[32]-240*pe[33]+312*pe[35]-1248*pe[36]-182*pe[37]+96*pe[38]-121108*pe[39]+26*pe[40]+96*pe[41]-96*pe[42]+26*pe[43]+96*pe[46]+96*pe[47]+216*pe[48]))/7488},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(-875435556*p[12]+8622397397*p[23]+16514217*p[28]+5997892170*p[40])/82944+(tr5*(-291811852*pe[11]+5504739*pe[27]+1999297390*pe[39]))/110592},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(-1415796*p[12]+7334594*p[23]-257281*p[28]+5561430*p[40])/6912+(tr5*(-1415796*pe[11]-257281*pe[27]+5561430*pe[39]))/27648},
{F[1,1,3]^2*tci[1,1]^2,(-16369222644*p[12]+131067042359*p[23]-71790113*p[28]+92324971722*p[40])/5640192+(tr5*(-16369222644*pe[11]-71790113*pe[27]+92324971722*pe[39]))/22560768},
{F[1,1,4]*tci[1,1]^2,(234*p[2]+1872*p[4]-39*p[5]-2106*p[6]-7956*p[7]-117*p[10]+156*p[11]-14040*p[12]+288*p[15]+161252*p[23]+288*p[24]+288*p[25]+288*p[26]-17888*p[28]+288*p[32]-864*p[33]-2304*p[34]-3744*p[36]+156*p[37]+2340*p[38]+288*p[39]+105768*p[40]-156*p[41]+288*p[42]-288*p[43]-1248*p[44]+288*p[47]+288*p[48]+1440*p[49])/5616+(tr5*(78*pe[2]+624*pe[4]-13*pe[5]-702*pe[6]-39*pe[9]+52*pe[10]-4680*pe[11]+96*pe[15]-3536*pe[21]+96*pe[23]+96*pe[24]+96*pe[25]+520*pe[27]+96*pe[31]-288*pe[32]-768*pe[33]+520*pe[35]+52*pe[36]-104*pe[37]+96*pe[38]+35256*pe[39]-52*pe[40]+96*pe[41]-96*pe[42]-416*pe[43]+96*pe[46]+96*pe[47]+480*pe[48]))/7488},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-257885256*p[12]+2167331807*p[23]-3913119*p[28]+1522576218*p[40])/41472+(tr5*(-85961752*pe[11]-1304373*pe[27]+507525406*pe[39]))/55296},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(-298996*p[12]+81436*p[23]-153313*p[28]+344010*p[40])/1728+(tr5*(-298996*pe[11]-153313*pe[27]+344010*pe[39]))/6912},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(1958564352*p[12]-12171050081*p[23]+137285521*p[28]-8785663722*p[40])/470016+(tr5*(1958564352*pe[11]+137285521*pe[27]-8785663722*pe[39]))/1880064},
{F[1,1,4]^2*tci[1,1]^2,(443560596*p[12]+13569907562*p[23]+281469372*p[28]+8961554397*p[40])/2115072+(tr5*(147853532*pe[11]+93823124*pe[27]+2987184799*pe[39]))/2820096},
{F[1,1,5]*tci[1,1]^2,(-5*p[2])/36-p[4]/18-(31*p[5])/96-(7*p[10])/96+(35*p[12])/2+(8*p[15])/39-(26665*p[23])/216+(8*p[24])/39+(8*p[25])/39+(8*p[26])/39+p[28]/2+(8*p[32])/39+(14*p[33])/39+(4*p[34])/13+(2*p[36])/9+(37*p[37])/72+p[38]/18+(8*p[39])/39-(3221*p[40])/36-(13*p[41])/18+(8*p[42])/39-(8*p[43])/39+(5*p[44])/18+(8*p[47])/39+(8*p[48])/39+(2*p[49])/39+(tr5*(-520*pe[2]-208*pe[4]-1209*pe[5]-273*pe[9]+65520*pe[11]+768*pe[15]+768*pe[23]+768*pe[24]+768*pe[25]+1872*pe[27]+768*pe[31]+1344*pe[32]+1152*pe[33]+832*pe[35]+1924*pe[36]+208*pe[37]+768*pe[38]-334984*pe[39]-2704*pe[40]+768*pe[41]-768*pe[42]+1040*pe[43]+768*pe[46]+768*pe[47]+192*pe[48]))/14976},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(-2039136*p[12]+10947995*p[23]-214041*p[28]+8035644*p[40])/6912+(tr5*(-679712*pe[11]-71347*pe[27]+2678548*pe[39]))/9216},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-233444*p[12]+4639858*p[23]+216961*p[28]+2920398*p[40])/5184+(tr5*(-233444*pe[11]+216961*pe[27]+2920398*pe[39]))/20736},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(-1852848*p[12]+13799441*p[23]-110169*p[28]+9905412*p[40])/3456+(tr5*(-617616*pe[11]-36723*pe[27]+3301804*pe[39]))/4608},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(18329673*p[12]-73632485*p[23]+4911411*p[28]-59192715*p[40])/132192+(tr5*(6109891*pe[11]+1637137*pe[27]-19730905*pe[39]))/176256},
{F[1,1,5]^2*tci[1,1]^2,(173020142*p[12]-1346057884*p[23]+4001659*p[28]-950880225*p[40])/235008+(tr5*(173020142*pe[11]+4001659*pe[27]-950880225*pe[39]))/940032},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(219225*p[12]-2278161*p[23]-8155*p[28]-1585422*p[40])/4896+(tr5*(219225*pe[11]-8155*pe[27]-1585422*pe[39]))/19584},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(2499*p[12]-29002*p[23]-30*p[28]-20328*p[40])/216+(tr5*(833*pe[11]-10*pe[27]-6776*pe[39]))/288},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(2198796018*p[12]-19329890844*p[23]-79369853*p[28]-13446626283*p[40])/1057536+(tr5*(2198796018*pe[11]-79369853*pe[27]-13446626283*pe[39]))/4230144},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(123474660*p[12]-1000279477*p[23]-852420*p[28]-704002182*p[40])/132192+(tr5*(20579110*pe[11]-142070*pe[27]-117333697*pe[39]))/88128},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(392776002*p[12]-1161096392*p[23]+117771297*p[28]-1008522993*p[40])/1057536+(tr5*(130925334*pe[11]+39257099*pe[27]-336174331*pe[39]))/1410048},
{F[1,1,6]^2*tci[1,1]^2,(-1309430082*p[12]+10757274014*p[23]+14964599*p[28]+7550244282*p[40])/1057536+(tr5*(-1309430082*pe[11]+14964599*pe[27]+7550244282*pe[39]))/4230144},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(4930662*p[12]-30072326*p[23]+351279*p[28]-21588429*p[40])/58752+(tr5*(1643554*pe[11]+117093*pe[27]-7196143*pe[39]))/78336},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(-15708*p[12]+143270*p[23]+4685*p[28]+94626*p[40])/2304+(tr5*(-15708*pe[11]+4685*pe[27]+94626*pe[39]))/9216},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(199377732*p[12]-1715198114*p[23]-3061395*p[28]-1200044334*p[40])/352512+(tr5*(66459244*pe[11]-1020465*pe[27]-400014778*pe[39]))/470016},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(10993200*p[12]-122633173*p[23]+1373658*p[28]-87047646*p[40])/132192+(tr5*(1832200*pe[11]+228943*pe[27]-14507941*pe[39]))/88128},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(-569559144*p[12]+4156408738*p[23]-26508177*p[28]+2963432238*p[40])/528768+(tr5*(-189853048*pe[11]-8836059*pe[27]+987810746*pe[39]))/705024},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(-3888792408*p[12]+31084959535*p[23]-57539667*p[28]+21967183320*p[40])/528768+(tr5*(-1296264136*pe[11]-19179889*pe[27]+7322394440*pe[39]))/705024},
{F[1,1,7]^2*tci[1,1]^2,(5125322694*p[12]-41989027763*p[23]+49090086*p[28]-29591495598*p[40])/2115072+(tr5*(854220449*pe[11]+8181681*pe[27]-4931915933*pe[39]))/1410048},
{F[1,1,8]*tci[1,1]^2,(-507*p[2]+1560*p[4]-78*p[5]+351*p[6]+9828*p[7]-234*p[10]+3276*p[11]+87750*p[12]-1152*p[15]-529880*p[23]-1152*p[24]-1152*p[25]-1152*p[26]+22698*p[28]-1152*p[32]-216*p[33]+1872*p[34]+6864*p[36]+312*p[37]-2106*p[38]-1152*p[39]-363012*p[40]-3510*p[41]-1152*p[42]+1152*p[43]+858*p[44]-1152*p[47]-1152*p[48]-2088*p[49])/5616+(tr5*(-169*pe[2]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+1092*pe[10]+29250*pe[11]-384*pe[15]+4368*pe[21]-384*pe[23]-384*pe[24]-384*pe[25]-442*pe[27]-384*pe[31]-72*pe[32]+624*pe[33]+104*pe[35]+104*pe[36]+390*pe[37]-384*pe[38]-121004*pe[39]-1170*pe[40]-384*pe[41]+384*pe[42]+286*pe[43]-384*pe[46]-384*pe[47]-696*pe[48]))/7488},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(-646132404*p[12]+8875426889*p[23]+72419949*p[28]+6060308106*p[40])/82944+(tr5*(-215377468*pe[11]+24139983*pe[27]+2020102702*pe[39]))/110592},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(493044*p[12]-4078005*p[23]-145157*p[28]-2654382*p[40])/3456+(tr5*(493044*pe[11]-145157*pe[27]-2654382*pe[39]))/13824},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(661350630*p[12]-9293505293*p[23]-114*(719562*p[28]+55585991*p[40]))/124416+(tr5*(110225105*pe[11]-19*(719562*pe[27]+55585991*pe[39])))/82944},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(11850014496*p[12]-157013886551*p[23]-3*(421321307*p[28]+35747859010*p[40]))/4230144+(tr5*(3950004832*pe[11]-421321307*pe[27]-35747859010*pe[39]))/5640192},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(-1705790*p[12]-85055140*p[23]-415247*p[28]-54810429*p[40])/117504+(tr5*(-1705790*pe[11]-415247*pe[27]-54810429*pe[39]))/470016},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(-491063676*p[12]+2940506158*p[23]-104298660*p[28]+2224835205*p[40])/1057536+(tr5*(-163687892*pe[11]-34766220*pe[27]+741611735*pe[39]))/1410048},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(1028028126*p[12]-7530893831*p[23]+82146318*p[28]-5422643067*p[40])/528768+(tr5*(342676042*pe[11]+27382106*pe[27]-1807547689*pe[39]))/705024},
{F[1,1,8]^2*tci[1,1]^2,(3341487684*p[12]-15283183883*p[23]+428513229*p[28]-11527069098*p[40])/995328+(tr5*(1113829228*pe[11]+142837743*pe[27]-3842356366*pe[39]))/1327104},
{F[1,1,9]*tci[1,1]^2,(-780*p[2]+312*p[4]-156*p[5]+2925*p[6]-3978*p[7]-351*p[11]+91260*p[12]+900*p[15]-549276*p[23]+900*p[24]+900*p[25]+900*p[26]-2704*p[28]+900*p[32]+2268*p[33]+2736*p[34]-2340*p[36]+312*p[37]+624*p[38]+900*p[39]-400296*p[40]-3510*p[41]+900*p[42]-900*p[43]+2184*p[44]+900*p[47]+900*p[48]-468*p[49])/1404+(tr5*(-260*pe[2]+104*pe[4]-52*pe[5]+975*pe[6]-117*pe[10]+30420*pe[11]+300*pe[15]-1768*pe[21]+300*pe[23]+300*pe[24]+300*pe[25]+2340*pe[27]+300*pe[31]+756*pe[32]+912*pe[33]+104*pe[35]+104*pe[36]-234*pe[37]+300*pe[38]-133432*pe[39]-1170*pe[40]+300*pe[41]-300*pe[42]+728*pe[43]+300*pe[46]+300*pe[47]-156*pe[48]))/1872},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(-92895*p[12]+554881*p[23]-11880*p[28]+406410*p[40])/864-(5*tr5*(6193*pe[11]+792*pe[27]-27094*pe[39]))/1152},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(1503032*p[12]-9839690*p[23]+37493*p[28]-7101102*p[40])/2592+(tr5*(1503032*pe[11]+37493*pe[27]-7101102*pe[39]))/10368},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(1426988994*p[12]-10770631854*p[23]-7305299*p[28]-7572969675*p[40])/1057536+(tr5*(1426988994*pe[11]-7305299*pe[27]-7572969675*pe[39]))/4230144},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(262566*p[12]+115450372*p[23]+7817799*p[28]+68563968*p[40])/88128+(tr5*(87522*pe[11]+2605933*pe[27]+22854656*pe[39]))/117504},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(-6176*p[12]-7637008*p[23]-441533*p[28]-4589016*p[40])/5184+(tr5*(-6176*pe[11]-441533*pe[27]-4589016*pe[39]))/20736},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-2892897966*p[12]+24123281902*p[23]+83274665*p[28]+16829918997*p[40])/1057536+(tr5*(-2892897966*pe[11]+83274665*pe[27]+16829918997*pe[39]))/4230144},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-1579772*p[12]+13434529*p[23]-26110*p[28]+9482810*p[40])/1632+(tr5*(-789886*pe[11]-13055*pe[27]+4741405*pe[39]))/3264},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(-48120*p[12]+156386*p[23]+10839*p[28]+102765*p[40])/432+(tr5*(-16040*pe[11]+3613*pe[27]+34255*pe[39]))/576},
{F[1,1,9]^2*tci[1,1]^2,(-216611342*p[12]+1413980986*p[23]+73932765*p[28]+899000979*p[40])/705024+(tr5*(-216611342*pe[11]+73932765*pe[27]+899000979*pe[39]))/2820096},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(506292*p[12]-5*(423383*p[23]-2043*p[28]+300666*p[40]))/6912+(tr5*(168764*pe[11]+3405*pe[27]-501110*pe[39]))/9216},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(-127656*p[12]+1133125*p[23]-2632*p[28]+801420*p[40])/1152+(tr5*(-31914*pe[11]-658*pe[27]+200355*pe[39]))/1152},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-163703898*p[12]+1927187212*p[23]+27137040*p[28]+1299034743*p[40])/176256+(tr5*(-54567966*pe[11]+9045680*pe[27]+433011581*pe[39]))/235008},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-245885154*p[12]+1992696454*p[23]+6506031*p[28]+1396370958*p[40])/264384+(tr5*(-81961718*pe[11]+2168677*pe[27]+465456986*pe[39]))/352512},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-158777184*p[12]+1287674093*p[23]+1213185*p[28]+905730564*p[40])/352512+(tr5*(-52925728*pe[11]+404395*pe[27]+301910188*pe[39]))/470016},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(-764098332*p[12]+6049103315*p[23]-14307529*p[28]+4286779788*p[40])/176256+(tr5*(-764098332*pe[11]-14307529*pe[27]+4286779788*pe[39]))/705024},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(386569776*p[12]-3179731637*p[23]-4541307*p[28]-2233773516*p[40])/176256+(tr5*(128856592*pe[11]-1513769*pe[27]-744591172*pe[39]))/235008},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(71704356*p[12]-696670867*p[23]+646521*p[28]-492968670*p[40])/176256+(tr5*(23901452*pe[11]+215507*pe[27]-164322890*pe[39]))/235008},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(496804452*p[12]-4370882482*p[23]-29605659*p[28]-3006810690*p[40])/528768+(tr5*(165601484*pe[11]-9868553*pe[27]-1002270230*pe[39]))/705024},
{F[1,1,10]^2*tci[1,1]^2,(416659398*p[12]-3030387545*p[23]+16567982*p[28]-2170673058*p[40])/705024+(tr5*(208329699*pe[11]+8283991*pe[27]-1085336529*pe[39]))/1410048},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(2440*p[12]-19049*p[23]-13422*p[40])/16+tr5*((305*pe[11])/8-(6711*pe[39])/32)},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(-9962604*p[12]+53273951*p[23]-876822*p[28]+39459630*p[40])/14688+(tr5*(-1660434*pe[11]-146137*pe[27]+6576605*pe[39]))/9792},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-1728570*p[12]+14048774*p[23]+38109*p[28]+9848442*p[40])/2448+(tr5*(-576190*pe[11]+12703*pe[27]+3282814*pe[39]))/3264},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-1740*p[12]+10921*p[23]+7734*p[40])/48+(tr5*(-290*pe[11]+1289*pe[39]))/32},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(36039204*p[12]-266797319*p[23]+319525*p[28]-188796972*p[40])/44064+(tr5*(36039204*pe[11]+319525*pe[27]-188796972*pe[39]))/176256},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(7389372*p[12]-61073288*p[23]+39363*p[28]-43023882*p[40])/2448+(tr5*(2463124*pe[11]+13121*pe[27]-14341294*pe[39]))/3264},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(931*p[12])/24-(27221*p[23])/72+p[28]-(800*p[40])/3+(tr5*(931*pe[11]+24*pe[27]-6400*pe[39]))/96},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(1498434*p[12]-13919667*p[23]-107102*p[28]-9595998*p[40])/1296+(tr5*(749217*pe[11]-53551*pe[27]-4797999*pe[39]))/2592},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(26398878*p[12]-223734772*p[23]+980298*p[28]-158898885*p[40])/22032+(tr5*(8799626*pe[11]+326766*pe[27]-52966295*pe[39]))/29376},
{F[1,2,2]^2*tci[1,1]^2,(-38580*p[12]+565767*p[23]+8249*p[28]+382266*p[40])/576+(tr5*(-38580*pe[11]+8249*pe[27]+382266*pe[39]))/2304},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(-68496*p[12]+1577446*p[23]-59289*p[28]+1143186*p[40])/3672+(tr5*(-22832*pe[11]-19763*pe[27]+381062*pe[39]))/4896},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(893778*p[12]-6758026*p[23]+54393*p[28]-4809678*p[40])/2448+(tr5*(297926*pe[11]+18131*pe[27]-1603226*pe[39]))/3264},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-55444398*p[12]+455522530*p[23]+240897*p[28]+320351370*p[40])/14688+(tr5*(-18481466*pe[11]+80299*pe[27]+106783790*pe[39]))/19584},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(3171*p[12]-21119*p[23]-24*(3*p[28]+611*p[40]))/36+(tr5*(1057*pe[11]-8*(3*pe[27]+611*pe[39])))/48},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(161*p[12])/4-(5233*p[23])/12+2*p[28]-311*p[40]+(tr5*(161*pe[11]+8*pe[27]-1244*pe[39]))/16},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-167844*p[12]+1381067*p[23]+4218*p[28]+968214*p[40])/144+(tr5*(-27974*pe[11]+703*pe[27]+161369*pe[39]))/96},
{F[1,2,3]^2*tci[1,1]^2,(5456166*p[12]-43936132*p[23]-211557*p[28]-30700446*p[40])/29376+(tr5*(1818722*pe[11]-70519*pe[27]-10233482*pe[39]))/39168},
{F[1,2,6]*tci[1,1]^2,(52*p[2]+26*p[5]-273*p[6]+234*p[7]+26*p[11]-5850*p[12]-60*p[15]+36712*p[23]-60*p[24]-60*p[25]-60*p[26]+26*p[28]-60*p[32]-132*p[33]-144*p[34]+130*p[36]-26*p[37]-60*p[39]+26676*p[40]+234*p[41]-60*p[42]+60*p[43]-130*p[44]-60*p[47]-60*p[48]+12*p[49])/78+(tr5*(52*pe[2]+26*pe[5]-273*pe[6]+26*pe[10]-5850*pe[11]-60*pe[15]+312*pe[21]-60*pe[23]-60*pe[24]-60*pe[25]-546*pe[27]-60*pe[31]-132*pe[32]-144*pe[33]-26*pe[35]-26*pe[36]+78*pe[37]-60*pe[38]+26676*pe[39]+234*pe[40]-60*pe[41]+60*pe[42]-130*pe[43]-60*pe[46]-60*pe[47]+12*pe[48]))/312},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,330*p[12]-(126287*p[23])/48+3*p[28]-(14761*p[40])/8+(tr5*(330*pe[11]+3*pe[27]-(14761*pe[39])/8))/4},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(7696*p[12]-374830*p[23]-18941*p[28]-230928*p[40])/288+(tr5*(7696*pe[11]-18941*pe[27]-230928*pe[39]))/1152},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(-6138*p[12]+40837*p[23]+28647*p[40])/48-(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(203064*p[12]-1824178*p[23]-3*(5819*p[28]+423209*p[40]))/432+(tr5*(67688*pe[11]-5819*pe[27]-423209*pe[39]))/576},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(128440*p[12]-635801*p[23]+22348*p[28]-492636*p[40])/432+(tr5*(32110*pe[11]+5587*pe[27]-123159*pe[39]))/432},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/24+tr5*((17*pe[11])/32-pe[27]+(163*pe[39])/8)},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,-108*p[12]+744*p[23]+5*p[28]+519*p[40]+tr5*(-27*pe[11]+(5*pe[27])/4+(519*pe[39])/4)},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(1881*p[12]-21677*p[23]-855*p[28]-14163*p[40])/24+(tr5*(627*pe[11]-285*pe[27]-4721*pe[39]))/32},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(-164906*p[12]+1846126*p[23]-27557*p[28]+1328604*p[40])/432+(tr5*(-164906*pe[11]-27557*pe[27]+1328604*pe[39]))/1728},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(201*p[12]-2600*p[23]+4*p[28]-2070*p[40])/12+(tr5*(201*pe[11]+4*pe[27]-2070*pe[39]))/48},
{F[1,2,6]^2*tci[1,1]^2,(-4732*p[12]+48998*p[23]+677*p[28]+33906*p[40])/192+(tr5*(-4732*pe[11]+677*pe[27]+33906*pe[39]))/768},
{F[1,2,7]*tci[1,1]^2,(16*p[4]-p[5]-7*p[10]+420*p[23]+12*p[37]+280*p[40])/8+(tr5*(16*pe[4]-pe[5]-7*pe[9]+12*pe[36]+280*pe[39]))/32},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,212*p[12]-(20599*p[23])/12+p[28]-1199*p[40]+(tr5*(212*pe[11]+pe[27]-1199*pe[39]))/4},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,105*p[12]-(1597*p[23])/2+p[28]-(1137*p[40])/2+(tr5*(210*pe[11]+2*pe[27]-1137*pe[39]))/8},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(77616*p[12]-492815*p[23]+7884*p[28]-363756*p[40])/96+(tr5*(6468*pe[11]+657*pe[27]-30313*pe[39]))/32},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,-3*p[12]-(135*p[23])/2+p[28]-42*p[40]+(tr5*(-3*pe[11]+pe[27]-42*pe[39]))/4},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(36126*p[12]-224300*p[23]+3942*p[28]-164721*p[40])/48+(tr5*(12042*pe[11]+1314*pe[27]-54907*pe[39]))/64},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(-30*p[12]+485*p[23]-4*p[28]+330*p[40])/4+(tr5*(-15*pe[11]-2*pe[27]+165*pe[39]))/8},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(-762*p[12]+6277*p[23]-12*p[28]+4434*p[40])/12+(tr5*(-127*pe[11]-2*pe[27]+739*pe[39]))/8},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(4506*p[12]-37462*p[23]+441*p[28]-27051*p[40])/48+(tr5*(1502*pe[11]+147*pe[27]-9017*pe[39]))/64},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,-17*p[12]-(55*p[23])/6-(13*p[40])/4+(tr5*(-68*pe[11]-13*pe[39]))/16},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(84*p[12]-409*p[23]-330*p[40])/4+(3*tr5*(14*pe[11]-55*pe[39]))/8},
{F[1,2,7]^2*tci[1,1]^2,(828*p[12]-9469*p[23]-7566*p[40])/192+(tr5*(138*pe[11]-1261*pe[39]))/128},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(2*(-564*p[12]+4477*p[23]+3147*p[40]))/9+tr5*((-94*pe[11])/3+(1049*pe[39])/6)},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-56091210*p[12]+441874444*p[23]+375879*p[28]+311558874*p[40])/88128+(tr5*(-18697070*pe[11]+125293*pe[27]+103852958*pe[39]))/117504},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(-553563*p[12]+4215458*p[23]-34296*p[28]+3012726*p[40])/324+(tr5*(-184521*pe[11]-11432*pe[27]+1004242*pe[39]))/432},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(143145498*p[12]-1218441502*p[23]-3048921*p[28]-852899586*p[40])/88128+(tr5*(47715166*pe[11]-1016307*pe[27]-284299862*pe[39]))/117504},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(34492486*p[12]-270791766*p[23]+92223*p[28]-191033358*p[40])/9792+(tr5*(34492486*pe[11]+92223*pe[27]-191033358*pe[39]))/39168},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-131178714*p[12]+1097137132*p[23]-5656197*p[28]+776325138*p[40])/88128+(tr5*(-43726238*pe[11]-1885399*pe[27]+258775046*pe[39]))/117504},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/9+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/6},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(17306232*p[12]-141661597*p[23]-309573*p[28]-99376008*p[40])/7344+(tr5*(5768744*pe[11]-103191*pe[27]-33125336*pe[39]))/9792},
{F[1,2,8]^2*tci[1,1]^2,(1697*p[12])/8-(279149*p[23])/144+(911*p[28])/64-(8213*p[40])/6+(tr5*(40728*pe[11]+2733*pe[27]-262816*pe[39]))/768},
{F[1,2,9]*tci[1,1]^2,(-39*p[2]+312*p[3]+351*p[6]-468*p[7]-78*p[11]+20670*p[12]+72*p[15]-125632*p[23]+72*p[24]+72*p[25]+72*p[26]-442*p[28]+72*p[32]+144*p[33]+144*p[34]-312*p[36]+78*p[38]+72*p[39]-90948*p[40]-234*p[41]+72*p[42]-72*p[43]+78*p[44]+72*p[47]+72*p[48])/156+(tr5*(-13*pe[2]+104*pe[3]+117*pe[6]-26*pe[10]+6890*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+234*pe[27]+24*pe[31]+48*pe[32]+48*pe[33]-26*pe[37]+24*pe[38]-30316*pe[39]-78*pe[40]+24*pe[41]-24*pe[42]+26*pe[43]+24*pe[46]+24*pe[47]))/208},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-1385*p[12])/4+(125551*p[23])/48+p[28]+(14695*p[40])/8+(tr5*(-2770*pe[11]+8*pe[27]+14695*pe[39]))/32},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,2*(144*p[12]-1047*p[23]+p[28]-750*p[40])+tr5*(72*pe[11]+pe[27]/2-375*pe[39])},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(2226*p[12]-14621*p[23]-10311*p[40])/16+(21*tr5*(106*pe[11]-491*pe[39]))/64},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(-75*p[12])/4+(463*p[23])/4+2*p[28]+84*p[40]+tr5*((-75*pe[11])/16+pe[27]/2+21*pe[39])},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-9*(244*p[12]-1501*p[23]-1066*p[40]))/16-(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(309*p[12]-2654*p[23]+8*p[28]-1866*p[40])/4+(tr5*(309*pe[11]+8*pe[27]-1866*pe[39]))/16},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,35*p[12]-(677*p[23])/6-5*p[28]-74*p[40]+(tr5*(35*pe[11]-5*pe[27]-74*pe[39]))/4},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-3215*p[12])/8+(12602*p[23])/3+(71*p[28])/3+(46631*p[40])/16+tr5*((-3215*pe[11])/32+(71*pe[27])/12+(46631*pe[39])/64)},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(4038*p[12]-21634*p[23]+2854*p[28]-19575*p[40])/48+(tr5*(4038*pe[11]+2854*pe[27]-19575*pe[39]))/192},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(186*p[12]-841*p[23]-8*p[28]-534*p[40])/4+(tr5*(93*pe[11]-4*pe[27]-267*pe[39]))/8},
{F[1,2,9]^2*tci[1,1]^2,(-2976*p[12]+28423*p[23]-247*p[28]+20322*p[40])/48+(tr5*(-2976*pe[11]-247*pe[27]+20322*pe[39]))/192},
{F[2,1,1]*tci[1,1]^2,(610052484*p[12]-7558841651*p[23]-52125843*p[28]-5186015670*p[40])/27648+(tr5*(203350828*pe[11]-17375281*pe[27]-1728671890*pe[39]))/36864},
{F[2,1,2]*tci[1,1]^2,(506208300*p[12]-3097723873*p[23]+35378415*p[28]-2233005162*p[40])/82944+(tr5*(168736100*pe[11]+11792805*pe[27]-744335054*pe[39]))/110592},
{F[2,1,3]*tci[1,1]^2,(-652380*p[12]+5915234*p[23]+57411*p[28]+4100898*p[40])/1728+(tr5*(-217460*pe[11]+19137*pe[27]+1366966*pe[39]))/2304},
{F[2,1,4]*tci[1,1]^2,(3660*p[12]-35518*p[23]+879*p[28]-25098*p[40])/1152+(tr5*(1220*pe[11]+293*pe[27]-8366*pe[39]))/1536},
{F[2,1,5]*tci[1,1]^2,(215940*p[12]-1500891*p[23]+17916*p[28]-1091314*p[40])/384+(tr5*(107970*pe[11]+8958*pe[27]-545657*pe[39]))/768},
{F[2,1,6]*tci[1,1]^2,(4158402*p[12]-24863668*p[23]-611355*p[28]-16989378*p[40])/44064+(tr5*(1386134*pe[11]-203785*pe[27]-5663126*pe[39]))/58752},
{F[2,1,7]*tci[1,1]^2,(34902*p[12]-273454*p[23]+2280*p[28]-195441*p[40])/1152+(tr5*(11634*pe[11]+760*pe[27]-65147*pe[39]))/1536},
{F[2,1,8]*tci[1,1]^2,(6682134*p[12]-68272727*p[23]-217968*p[28]-47560593*p[40])/58752+(tr5*(2227378*pe[11]-72656*pe[27]-15853531*pe[39]))/78336},
{F[2,1,9]*tci[1,1]^2,(265154430*p[12]-2835378041*p[23]-8787276*p[28]-1960762656*p[40])/20736+(tr5*(44192405*pe[11]-1464546*pe[27]-326793776*pe[39]))/13824},
{F[2,1,10]*tci[1,1]^2,(48753237*p[12]-395716262*p[23]+1339893*p[28]-279916293*p[40])/44064+(tr5*(16251079*pe[11]+446631*pe[27]-93305431*pe[39]))/58752},
{F[2,1,11]*tci[1,1]^2,(-217812*p[12]+2032690*p[23]+28279*p[28]+1392150*p[40])/1152+(tr5*(-217812*pe[11]+28279*pe[27]+1392150*pe[39]))/4608},
{F[2,1,12]*tci[1,1]^2,(-50682*p[12]+488134*p[23]+1416*p[28]+340941*p[40])/144+(tr5*(-16894*pe[11]+472*pe[27]+113647*pe[39]))/192},
{F[2,1,13]*tci[1,1]^2,(-17324820*p[12]+118559711*p[23]-476910*p[28]+84877590*p[40])/29376-(5*tr5*(577494*pe[11]+15897*pe[27]-2829253*pe[39]))/19584},
{F[2,1,14]*tci[1,1]^2,(12942858*p[12]-104230799*p[23]+288954*p[28]-73770159*p[40])/58752+(tr5*(4314286*pe[11]+96318*pe[27]-24590053*pe[39]))/78336},
{F[2,1,15]*tci[1,1]^2,(-5718*p[12]+43914*p[23]+2342*p[28]+26949*p[40])/1152+(tr5*(-5718*pe[11]+2342*pe[27]+26949*pe[39]))/4608},
{eps5*tci[1,1]^3,(-11*(p[8]-p[9]))/270-(11*tr5*(pe[7]-pe[8]))/1080},
{eps5*F[1,1,1]*tci[1,1]^3,(-53*p[13]-106*p[20]-60*p[50])/1620+(tr5*(-53*pe[12]-106*pe[20]-60*pe[49]))/6480},
{eps5*F[1,1,2]*tci[1,1]^3,(-137*p[13]-274*p[20]-15*p[50])/6480+(tr5*(-137*pe[12]+117*pe[13]-274*pe[20]-15*pe[49]))/25920},
{eps5*F[1,1,3]*tci[1,1]^3,-1/27*p[13]-(tr5*pe[12])/108},
{eps5*F[1,1,4]*tci[1,1]^3,(31*p[13]+22*p[20])/540+(tr5*(31*pe[12]-20*pe[13]+22*pe[20]))/2160},
{eps5*F[1,1,5]*tci[1,1]^3,(61*p[13]+24*p[20]+36*p[50])/1080+(tr5*(61*pe[12]+36*pe[13]+24*pe[20]+36*pe[49]))/4320},
{eps5*F[1,1,6]*tci[1,1]^3,(-1141*p[13]-229*(2*p[20]+3*p[50]))/6480+(tr5*(-1141*pe[12]-1167*pe[13]-229*(2*pe[20]+3*pe[49])))/25920},
{eps5*F[1,1,7]*tci[1,1]^3,(955*p[13]+458*p[20]+687*p[50])/6480+(tr5*(955*pe[12]+1167*pe[13]+458*pe[20]+687*pe[49]))/25920},
{eps5*F[1,1,8]*tci[1,1]^3,(-49*p[13]-8*p[20]-45*p[50])/540+(tr5*(-49*pe[12]-96*pe[13]-8*pe[20]-45*pe[49]))/2160},
{eps5*F[1,1,9]*tci[1,1]^3,(297*p[13]+91*(2*p[20]+3*p[50]))/2160+(tr5*(297*pe[12]+7*(67*pe[13]+26*pe[20]+39*pe[49])))/8640},
{eps5*F[1,1,10]*tci[1,1]^3,(-133*p[13]-40*(2*p[20]+3*p[50]))/3240+(tr5*(-133*pe[12]-2*(87*pe[13]+40*pe[20]+60*pe[49])))/12960},
{tci[1,1]^4,(351044355*p[12]-2063098892*p[23]+75242892*p[28]-1547388120*p[40])/10575360+(tr5*(117014785*pe[11]+25080964*pe[27]-515796040*pe[39]))/14100480},
{tci[1,2],p[46]+(tr5*pe[45])/4},
{F[3,1]*tci[1,2],(-15613968*p[12]+160435169*p[23]+502803*p[28]+111223740*p[40])/864+(tr5*(-5204656*pe[11]+167601*pe[27]+37074580*pe[39]))/1152},
{F[3,2]*tci[1,2],(37206*p[12]-232120*p[23]+3942*p[28]-171069*p[40])/96+(tr5*(12402*pe[11]+1314*pe[27]-57023*pe[39]))/128},
{F[3,3]*tci[1,2],(7242*p[12]-310246*p[23]-3*(5722*p[28]+62957*p[40]))/432+(tr5*(2414*pe[11]-5722*pe[27]-62957*pe[39]))/576},
{F[3,4]*tci[1,2],(-27660012*p[12]+110241565*p[23]-3357267*p[28]+83797458*p[40])/13824+(tr5*(-9220004*pe[11]-1119089*pe[27]+27932486*pe[39]))/18432},
{F[3,5]*tci[1,2],(428190*p[12]-4288474*p[23]-69714*p[28]-2918301*p[40])/1728+(tr5*(142730*pe[11]-23238*pe[27]-972767*pe[39]))/2304},
{F[3,6]*tci[1,2],(-19839324*p[12]+376439627*p[23]+4858695*p[28]+253990470*p[40])/10368+(tr5*(-6613108*pe[11]+1619565*pe[27]+84663490*pe[39]))/13824},
{F[3,7]*tci[1,2],(16302*p[12]-149378*p[23]-1694*p[28]-103029*p[40])/96+(tr5*(16302*pe[11]-1694*pe[27]-103029*pe[39]))/384},
{F[3,8]*tci[1,2],(13422*p[12]-124802*p[23]-1790*p[28]-85461*p[40])/18+(tr5*(13422*pe[11]-1790*pe[27]-85461*pe[39]))/72},
{F[3,9]*tci[1,2],(-1545564*p[12]+11756489*p[23]-71631*p[28]+8337450*p[40])/144+(tr5*(-515188*pe[11]-23877*pe[27]+2779150*pe[39]))/192},
{F[3,10]*tci[1,2],(138*p[12]+487*p[23]-60*p[28]+474*p[40])/24+(tr5*(23*pe[11]-10*pe[27]+79*pe[39]))/16},
{F[3,11]*tci[1,2],(78042*p[12]-496094*p[23]+6858*p[28]-365367*p[40])/432+(tr5*(26014*pe[11]+2286*pe[27]-121789*pe[39]))/576},
{F[3,12]*tci[1,2],(-39238500*p[12]+432612155*p[23]+1740195*p[28]+297757038*p[40])/41472+(tr5*(-13079500*pe[11]+580065*pe[27]+99252346*pe[39]))/55296},
{F[3,13]*tci[1,2],(-47130*p[12]+619438*p[23]+18606*p[28]+406311*p[40])/1728+(tr5*(-15710*pe[11]+6202*pe[27]+135437*pe[39]))/2304},
{F[3,14]*tci[1,2],(-178374*p[12]+3511717*p[23]+44692*p[28]+2362290*p[40])/288+(tr5*(-89187*pe[11]+22346*pe[27]+1181145*pe[39]))/576},
{F[3,15]*tci[1,2],(-30*p[12]+301*p[23]-2*p[28]+204*p[40])/4+(tr5*(-15*pe[11]-pe[27]+102*pe[39]))/8},
{F[3,16]*tci[1,2],(-32*(5*p[23]+3*p[40]))/3-8*tr5*pe[39]},
{F[3,17]*tci[1,2],(13530*p[12]-421870*p[23]-3*(8546*p[28]+84893*p[40]))/576+(tr5*(4510*pe[11]-8546*pe[27]-84893*pe[39]))/768},
{F[3,18]*tci[1,2],(-431460*p[12]+26785071*p[23]+570575*p[28]+17611686*p[40])/1536+(tr5*(-431460*pe[11]+570575*pe[27]+17611686*pe[39]))/6144},
{F[3,19]*tci[1,2],(-37530*p[12]+230155*p[23]-3942*p[28]+170223*p[40])/144+(tr5*(-12510*pe[11]-1314*pe[27]+56741*pe[39]))/192},
{F[3,20]*tci[1,2],(28860*p[12]-176774*p[23]+4203*p[28]-133842*p[40])/432+(tr5*(9620*pe[11]+1401*pe[27]-44614*pe[39]))/576},
{F[3,21]*tci[1,2],(-753540*p[12]-27309851*p[23]-833823*p[28]-17447502*p[40])/2592+(tr5*(-251180*pe[11]-277941*pe[27]-5815834*pe[39]))/3456},
{F[3,22]*tci[1,2],-3*p[12]-(157*p[23])/2+p[28]-48*p[40]+(tr5*(-3*pe[11]+pe[27]-48*pe[39]))/4},
{F[3,24]*tci[1,2],(-12846*p[12]+121922*p[23]+1742*p[28]+83445*p[40])/144+(tr5*(-12846*pe[11]+1742*pe[27]+83445*pe[39]))/576},
{eps5*F[3,25]*tci[1,2],-1/2*p[13]-p[20]+(tr5*(-pe[12]+pe[13]-2*pe[20]))/8},
{F[3,31]*tci[1,2],(5542950*p[12]+14389876*p[23]+4863903*p[28]+2992830*p[40])/88128+(tr5*(1847650*pe[11]+1621301*pe[27]+997610*pe[39]))/117504},
{F[3,32]*tci[1,2],(-38215386*p[12]+303725412*p[23]+1179631*p[28]+212471358*p[40])/117504+(tr5*(-38215386*pe[11]+1179631*pe[27]+212471358*pe[39]))/470016},
{F[3,33]*tci[1,2],(2747748*p[12]-25372646*p[23]-16845*p[28]-17768190*p[40])/14688+(tr5*(915916*pe[11]-5615*pe[27]-5922730*pe[39]))/19584},
{F[3,34]*tci[1,2],(9894666*p[12]-90611036*p[23]-153891*p[28]-63208146*p[40])/14688+(tr5*(3298222*pe[11]-51297*pe[27]-21069382*pe[39]))/19584},
{F[3,35]*tci[1,2],(3*(-3*p[12]+71*p[23]+48*p[40]))/4+tr5*((-9*pe[11])/16+9*pe[39])},
{F[3,36]*tci[1,2],(-10660602*p[12]+74792564*p[23]-732617*p[28]+53873946*p[40])/14688+(tr5*(-10660602*pe[11]-732617*pe[27]+53873946*pe[39]))/58752},
{F[3,37]*tci[1,2],(-50150406*p[12]+316033820*p[23]-3894495*p[28]+228886626*p[40])/352512+(tr5*(-16716802*pe[11]-1298165*pe[27]+76295542*pe[39]))/470016},
{F[3,38]*tci[1,2],(-13746*p[12]+110426*p[23]-489*p[28]+78375*p[40])/96+(tr5*(-4582*pe[11]-163*pe[27]+26125*pe[39]))/128},
{F[3,40]*tci[1,2],(80444406*p[12]-552803564*p[23]+7075671*p[28]-399772938*p[40])/117504+(tr5*(26814802*pe[11]+2358557*pe[27]-133257646*pe[39]))/156672},
{F[3,41]*tci[1,2],(-259032*p[12]+2073580*p[23]-14701*p[28]+1475568*p[40])/432+(tr5*(-259032*pe[11]-14701*pe[27]+1475568*pe[39]))/1728},
{F[3,42]*tci[1,2],(13746*p[12]-110426*p[23]+489*p[28]-78375*p[40])/48+(tr5*(4582*pe[11]+163*pe[27]-26125*pe[39]))/64},
{F[3,44]*tci[1,2],(-136146*p[12]+1714356*p[23]+13595*p[28]+1180482*p[40])/4896+(tr5*(-136146*pe[11]+13595*pe[27]+1180482*pe[39]))/19584},
{F[3,51]*tci[1,2],(-16189704*p[12]+144497651*p[23]+747018*p[28]+100246224*p[40])/14688+(tr5*(-2698284*pe[11]+124503*pe[27]+16707704*pe[39]))/9792},
{F[3,52]*tci[1,2],(-35479656*p[12]+293584823*p[23]+861912*p[28]+205466592*p[40])/58752+(tr5*(-1478319*pe[11]+35913*pe[27]+8561108*pe[39]))/9792},
{F[3,53]*tci[1,2],(-760704*p[12]+6077674*p[23]+50037*p[28]+4223022*p[40])/4896+(tr5*(-253568*pe[11]+16679*pe[27]+1407674*pe[39]))/6528},
{F[3,54]*tci[1,2],-1124*p[12]+(56125*p[23])/6-(8*p[28])/3+6571*p[40]+tr5*(-281*pe[11]-(2*pe[27])/3+(6571*pe[39])/4)},
{F[3,55]*tci[1,2],(319860*p[12]-3332251*p[23]-6*(5130*p[28]+379423*p[40]))/864+(tr5*(53310*pe[11]-5130*pe[27]-379423*pe[39]))/576},
{F[3,56]*tci[1,2],(26372160*p[12]-217186727*p[23]-414396*p[28]-152056308*p[40])/58752+(tr5*(2197680*pe[11]-34533*pe[27]-12671359*pe[39]))/19584},
{F[3,57]*tci[1,2],(3690*p[12]-26144*p[23]-16*p[28]-18579*p[40])/32+(tr5*(3690*pe[11]-16*pe[27]-18579*pe[39]))/128},
{F[3,58]*tci[1,2],(8*(-111*p[23]+p[28]-78*p[40]))/3+(2*tr5*(pe[27]-78*pe[39]))/3},
{F[3,59]*tci[1,2],(-27152664*p[12]+235616903*p[23]+880604*p[28]+164071704*p[40])/19584+(tr5*(-6788166*pe[11]+220151*pe[27]+41017926*pe[39]))/19584},
{F[3,60]*tci[1,2],(131388*p[12]-1380973*p[23]-12467*p[28]-945582*p[40])/432+(tr5*(131388*pe[11]-12467*pe[27]-945582*pe[39]))/1728},
{F[3,61]*tci[1,2],(-3954*p[12]+31060*p[23]+21963*p[40])/16-(3*tr5*(1318*pe[11]-7321*pe[39]))/64},
{F[3,69]*tci[1,2],(-5456166*p[12]+43936132*p[23]+211557*p[28]+30700446*p[40])/44064+(tr5*(-1818722*pe[11]+70519*pe[27]+10233482*pe[39]))/58752},
{F[3,77]*tci[1,2],(3060*p[12]-24463*p[23]-17706*p[40])/16+(3*tr5*(510*pe[11]-2951*pe[39]))/32},
{eps5*F[3,78]*tci[1,2],(4*p[13]+2*p[20]+3*p[50])/6+(tr5*(4*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/24},
{F[3,79]*tci[1,2],(480*p[12]+14563*p[23]-363*p[28]+10374*p[40])/12+tr5*(10*pe[11]-(121*pe[27])/16+(1729*pe[39])/8)},
{eps5*F[3,80]*tci[1,2],(7*(4*p[13]+2*p[20]+3*p[50]))/8+(tr5*(28*pe[12]+29*pe[13]+14*pe[20]+21*pe[49]))/32},
{eps5*F[3,82]*tci[1,2],(-7*p[13]-2*p[20]-3*p[50])/6+(tr5*(-7*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/24},
{F[1,1,1]*tci[1,2],(-6*p[14])/13-(6*p[22])/13-(4276*p[23])/117-p[25]-p[26]-(6*p[31])/13+2*p[34]-p[39]-p[42]+p[43]+(6*p[46])/13-p[47]-p[48]-2*p[49]+(tr5*(-6*pe[14]-6*pe[22]-13*pe[24]-13*pe[25]-6*pe[30]+26*pe[33]-13*pe[38]-13*pe[41]+13*pe[42]+6*pe[45]-13*pe[46]-13*pe[47]-26*pe[48]))/52},
{F[1,1,1]^2*tci[1,2],(-7*p[2])/6+p[3]-8*p[4]+(13*p[5])/48-(7*p[7])/2+(15*p[10])/16+(65*p[12])/2-(30*p[15])/13-(13891*p[23])/36-(30*p[24])/13-(30*p[25])/13-(30*p[26])/13-(179*p[28])/9-(30*p[32])/13+(7*p[33])/13+(74*p[34])/13-(13*p[36])/6+(5*p[37])/12+3*p[38]-(30*p[39])/13-(551*p[40])/2+(5*p[41])/3-(30*p[42])/13+(30*p[43])/13-(30*p[47])/13-(30*p[48])/13-(67*p[49])/13+(tr5*(-728*pe[2]+624*pe[3]-4992*pe[4]+169*pe[5]+585*pe[9]+20280*pe[11]-1440*pe[15]-2912*pe[21]-1440*pe[23]-1440*pe[24]-1440*pe[25]-7072*pe[27]-1440*pe[31]+336*pe[32]+3552*pe[33]+104*pe[35]+260*pe[36]+1144*pe[37]-1440*pe[38]-171912*pe[39]+1040*pe[40]-1440*pe[41]+1440*pe[42]-1440*pe[46]-1440*pe[47]-3216*pe[48]))/2496},
{F[1,1,1]^3*tci[1,2],(-1141199736*p[12]+12652939369*p[23]+53610471*p[28]+8740597902*p[40])/62208+(tr5*(-380399912*pe[11]+17870157*pe[27]+2913532634*pe[39]))/82944},
{F[1,1,2]*tci[1,2],-p[18]+p[33]+p[42]+(tr5*(-pe[18]+pe[32]+pe[41]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],(195*p[2]-936*p[4]+117*p[5]+351*p[6]+468*p[7]+78*p[11]-17550*p[12]-72*p[15]+86840*p[23]-72*p[24]-72*p[25]-72*p[26]+910*p[28]-72*p[32]-144*p[33]-144*p[34]+312*p[36]-468*p[37]-234*p[38]-72*p[39]+65052*p[40]+546*p[41]-72*p[42]+72*p[43]+78*p[44]-72*p[47]-72*p[48])/468+(tr5*(65*pe[2]-312*pe[4]+39*pe[5]+117*pe[6]+26*pe[10]-5850*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-78*pe[27]-24*pe[31]-48*pe[32]-48*pe[33]-156*pe[36]-26*pe[37]-24*pe[38]+21684*pe[39]+182*pe[40]-24*pe[41]+24*pe[42]+26*pe[43]-24*pe[46]-24*pe[47]))/624},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-51918*p[12]+435148*p[23]-874*p[28]+305685*p[40])/288+(tr5*(-51918*pe[11]-874*pe[27]+305685*pe[39]))/1152},
{F[1,1,2]^2*tci[1,2],(273*p[2]-936*p[4]+273*p[5]-3627*p[6]+468*p[7]+468*p[11]-10530*p[12]-216*p[15]+25532*p[23]-216*p[24]-216*p[25]-216*p[26]-2366*p[28]-216*p[32]-72*p[33]+288*p[34]+156*p[36]-156*p[37]+702*p[38]-216*p[39]+22932*p[40]+1014*p[41]-216*p[42]+216*p[43]+234*p[44]-216*p[47]-216*p[48]-360*p[49])/936+(tr5*(91*pe[2]-312*pe[4]+91*pe[5]-1209*pe[6]+156*pe[10]-3510*pe[11]-72*pe[15]+208*pe[21]-72*pe[23]-72*pe[24]-72*pe[25]-1170*pe[27]-72*pe[31]-24*pe[32]+96*pe[33]-52*pe[35]-52*pe[36]+286*pe[37]-72*pe[38]+7644*pe[39]+338*pe[40]-72*pe[41]+72*pe[42]+78*pe[43]-72*pe[46]-72*pe[47]-120*pe[48]))/1248},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],-36*p[12]+(4181*p[23])/6+(865*p[28])/36+(1379*p[40])/3+tr5*(-9*pe[11]+(865*pe[27])/144+(1379*pe[39])/12)},
{F[1,1,2]^3*tci[1,2],(8952*p[12]-5605144*p[23]-351669*p[28]-3327396*p[40])/5184+(tr5*(2984*pe[11]-117223*pe[27]-1109132*pe[39]))/6912},
{F[1,1,1]*F[1,1,3]*tci[1,2],(390*p[2]+3432*p[4]-117*p[5]-702*p[6]+3744*p[7]-585*p[10]-7020*p[12]+576*p[15]+106964*p[23]+576*p[24]+576*p[25]+576*p[26]+10556*p[28]+576*p[32]-144*p[33]-1440*p[34]+2496*p[36]+468*p[37]-1404*p[38]+576*p[39]+81120*p[40]+156*p[41]+576*p[42]-576*p[43]+156*p[44]+576*p[47]+576*p[48]+1296*p[49])/468+(tr5*(130*pe[2]+1144*pe[4]-39*pe[5]-234*pe[6]-195*pe[9]-2340*pe[11]+192*pe[15]+1664*pe[21]+192*pe[23]+192*pe[24]+192*pe[25]+468*pe[27]+192*pe[31]-48*pe[32]-480*pe[33]+156*pe[36]-52*pe[37]+192*pe[38]+27040*pe[39]+52*pe[40]+192*pe[41]-192*pe[42]+52*pe[43]+192*pe[46]+192*pe[47]+432*pe[48]))/624},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(43663368*p[12]-448504823*p[23]-1047975*p[28]-311059614*p[40])/3456+(tr5*(14554456*pe[11]-349325*pe[27]-103686538*pe[39]))/4608},
{F[1,1,2]*F[1,1,3]*tci[1,2],2*p[4]-p[5]/4-p[10]/4+66*p[23]+p[37]+44*p[40]+(tr5*(8*pe[4]-pe[5]-pe[9]+4*pe[36]+176*pe[39]))/16},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(28338*p[12]-219557*p[23]+1024*p[28]-155967*p[40])/144+tr5*((4723*pe[11])/96+(16*pe[27])/9-(51989*pe[39])/192)},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(-27732*p[12]+206522*p[23]+3981*p[28]+138990*p[40])/576+(tr5*(-9244*pe[11]+1327*pe[27]+46330*pe[39]))/768},
{F[1,1,3]^2*tci[1,2],(48*p[4]-3*p[5]-9*p[10]+1260*p[23]+4*p[37]+840*p[40])/16+(tr5*(48*pe[4]-3*pe[5]-9*pe[9]+4*pe[36]+840*pe[39]))/64},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(79474188*p[12]-923697455*p[23]-6113979*p[28]-636348342*p[40])/20736+(tr5*(26491396*pe[11]-2037993*pe[27]-212116114*pe[39]))/27648},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(95412*p[12]-494402*p[23]+18657*p[28]-378246*p[40])/576+(tr5*(31804*pe[11]+6219*pe[27]-126082*pe[39]))/768},
{F[1,1,3]^3*tci[1,2],(3161873964*p[12]-25662438065*p[23]-43638489*p[28]-18005023830*p[40])/2115072+(tr5*(1053957988*pe[11]-14546163*pe[27]-6001674610*pe[39]))/2820096},
{F[1,1,4]*tci[1,2],p[47]+(tr5*pe[46])/4},
{F[1,1,1]*F[1,1,4]*tci[1,2],(195*p[2]+936*p[4]+78*p[5]+1053*p[6]+2340*p[7]-234*p[10]+10530*p[12]+216*p[15]-44408*p[23]+216*p[24]+216*p[25]+216*p[26]+5798*p[28]+216*p[32]-144*p[33]-720*p[34]+780*p[36]-312*p[37]-702*p[38]+216*p[39]-31356*p[40]-546*p[41]+216*p[42]-216*p[43]-234*p[44]+216*p[47]+216*p[48]+576*p[49])/468+(tr5*(65*pe[2]+312*pe[4]+26*pe[5]+351*pe[6]-78*pe[9]+3510*pe[11]+72*pe[15]+1040*pe[21]+72*pe[23]+72*pe[24]+72*pe[25]+26*pe[27]+72*pe[31]-48*pe[32]-240*pe[33]-260*pe[35]-104*pe[36]+26*pe[37]+72*pe[38]-10452*pe[39]-182*pe[40]+72*pe[41]-72*pe[42]-78*pe[43]+72*pe[46]+72*pe[47]+192*pe[48]))/624},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(31802370*p[12]-468971644*p[23]-4506651*p[28]-318616710*p[40])/10368+(tr5*(10600790*pe[11]-1502217*pe[27]-106205570*pe[39]))/13824},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-273*p[2]+936*p[4]-273*p[5]-1287*p[6]+936*p[7]+31590*p[12]+432*p[15]-175604*p[23]+432*p[24]+432*p[25]+432*p[26]+2990*p[28]+432*p[32]+504*p[33]+144*p[34]+1248*p[36]+624*p[37]-234*p[38]+432*p[39]-124020*p[40]-1482*p[41]+432*p[42]-432*p[43]+234*p[44]+432*p[47]+432*p[48]+360*p[49])/468+(tr5*(-91*pe[2]+312*pe[4]-91*pe[5]-429*pe[6]+10530*pe[11]+144*pe[15]+416*pe[21]+144*pe[23]+144*pe[24]+144*pe[25]+234*pe[27]+144*pe[31]+168*pe[32]+48*pe[33]+208*pe[35]+208*pe[36]+26*pe[37]+144*pe[38]-41340*pe[39]-494*pe[40]+144*pe[41]-144*pe[42]+78*pe[43]+144*pe[46]+144*pe[47]+120*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(25548*p[12]-187081*p[23]-1982*p[28]-132759*p[40])/144+(tr5*(25548*pe[11]-1982*pe[27]-132759*pe[39]))/576},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(321018*p[12]-1557254*p[23]+60528*p[28]-1221267*p[40])/864+(tr5*(107006*pe[11]+20176*pe[27]-407089*pe[39]))/1152},
{F[1,1,3]*F[1,1,4]*tci[1,2],(-195*p[2]-2184*p[4]+351*p[6]-6084*p[7]+468*p[10]+3510*p[12]-288*p[15]-55744*p[23]-288*p[24]-288*p[25]-288*p[26]-12142*p[28]-288*p[32]+72*p[33]+720*p[34]-3120*p[36]+1638*p[38]-288*p[39]-46644*p[40]-78*p[41]-288*p[42]+288*p[43]-78*p[44]-288*p[47]-288*p[48]-648*p[49])/936+(tr5*(-65*pe[2]-728*pe[4]+117*pe[6]+156*pe[9]+1170*pe[11]-96*pe[15]-2704*pe[21]-96*pe[23]-96*pe[24]-96*pe[25]+910*pe[27]-96*pe[31]+24*pe[32]+240*pe[33]+312*pe[35]-130*pe[37]-96*pe[38]-15548*pe[39]-26*pe[40]-96*pe[41]+96*pe[42]-26*pe[43]-96*pe[46]-96*pe[47]-216*pe[48]))/1248},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(-15281778*p[12]+464357045*p[23]+7683984*p[28]+307918164*p[40])/10368+(tr5*(-2546963*pe[11]+1280664*pe[27]+51319694*pe[39]))/6912},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(-8970*p[12]+50945*p[23]-208*p[28]+37995*p[40])/144+(tr5*(-8970*pe[11]-208*pe[27]+37995*pe[39]))/576},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(-808538484*p[12]+3054671813*p[23]-88203015*p[28]+2361991170*p[40])/705024+(tr5*(-269512828*pe[11]-29401005*pe[27]+787330390*pe[39]))/940032},
{F[1,1,4]^2*tci[1,2],-p[6]-(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(152422356*p[12]-1256562941*p[23]+3179871*p[28]-885061866*p[40])/20736+(tr5*(50807452*pe[11]+1059957*pe[27]-295020622*pe[39]))/27648},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-2176*p[12]+447686*p[23]+30679*p[28]+263514*p[40])/288+(tr5*(-2176*pe[11]+30679*pe[27]+263514*pe[39]))/1152},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(-171494124*p[12]+832955173*p[23]-17998155*p[28]+618470682*p[40])/41472+(tr5*(-57164708*pe[11]-5999385*pe[27]+206156894*pe[39]))/55296},
{F[1,1,4]^3*tci[1,2],(13473252*p[12]-2393883689*p[23]-37653349*p[28]-1602582174*p[40])/352512+(tr5*(13473252*pe[11]-37653349*pe[27]-1602582174*pe[39]))/1410048},
{F[1,1,5]*tci[1,2],p[25]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],(-p[5]-p[10]-4*(33*p[23]+p[37]+18*p[40]))/8+(tr5*(-pe[5]-pe[9]-4*(pe[36]+18*pe[39])))/32},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(-127944*p[12]+273791*p[23]-30645*p[28]+245568*p[40])/576+(tr5*(-42648*pe[11]-10215*pe[27]+81856*pe[39]))/768},
{F[1,1,2]*F[1,1,5]*tci[1,2],(195*p[2]-624*p[4]+117*p[6]-24570*p[12]-288*p[15]+146432*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+102804*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/468+(tr5*(65*pe[2]-208*pe[4]+39*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+34268*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(1691*p[12])/12-(76781*p[23])/72+2*p[28]-(4507*p[40])/6+(tr5*(1691*pe[11]+24*pe[27]-9014*pe[39]))/48},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-79558*p[12]+683272*p[23]+15206*p[28]+459285*p[40])/864+(tr5*(-79558*pe[11]+15206*pe[27]+459285*pe[39]))/3456},
{F[1,1,3]*F[1,1,5]*tci[1,2],2*p[4]-p[10]+2*(6*p[23]+p[37]+4*p[40])+(tr5*(2*pe[4]-pe[9]+2*pe[36]+8*pe[39]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(9580*p[12]-48778*p[23]+1151*p[28]-36170*p[40])/16+(tr5*(9580*pe[11]+1151*pe[27]-36170*pe[39]))/64},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(619*p[12])/8-(9923*p[23])/16+p[28]-(7089*p[40])/16+(tr5*(1238*pe[11]+16*pe[27]-7089*pe[39]))/64},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(92160*p[12]-518221*p[23]+10215*p[28]-388932*p[40])/288+tr5*(80*pe[11]+(1135*pe[27])/128-(32411*pe[39])/96)},
{F[1,1,4]*F[1,1,5]*tci[1,2],(195*p[2]+312*p[4]+468*p[5]-1287*p[6]-24570*p[12]-288*p[15]+182312*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+131820*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/936+(tr5*(65*pe[2]+104*pe[4]+156*pe[5]-429*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+43940*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/1248},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(30112*p[12]-129297*p[23]+4684*p[28]-98082*p[40])/96+(tr5*(15056*pe[11]+2342*pe[27]-49041*pe[39]))/192},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(-85684*p[12]-521534*p[23]-102781*p[28]-195780*p[40])/864+(tr5*(-85684*pe[11]-102781*pe[27]-195780*pe[39]))/3456},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(-20754*p[12]+73294*p[23]-3309*p[28]+57459*p[40])/96+(tr5*(-6918*pe[11]-1103*pe[27]+19153*pe[39]))/128},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(185726*p[12]-2092722*p[23]-40942*p[28]-1424151*p[40])/1728+(tr5*(185726*pe[11]-40942*pe[27]-1424151*pe[39]))/6912},
{F[1,1,5]^2*tci[1,2],(195*p[2]+312*p[4]+468*p[5]-1287*p[6]-24570*p[12]-288*p[15]+191984*p[23]-288*p[24]-288*p[25]-288*p[26]-702*p[28]-288*p[32]-504*p[33]-432*p[34]-312*p[36]-312*p[37]-78*p[38]-288*p[39]+131820*p[40]+1014*p[41]-288*p[42]+288*p[43]-390*p[44]-288*p[47]-288*p[48]-72*p[49])/1872+(tr5*(65*pe[2]+104*pe[4]+156*pe[5]-429*pe[6]-8190*pe[11]-96*pe[15]-96*pe[23]-96*pe[24]-96*pe[25]-234*pe[27]-96*pe[31]-168*pe[32]-144*pe[33]-104*pe[35]-104*pe[36]-26*pe[37]-96*pe[38]+43940*pe[39]+338*pe[40]-96*pe[41]+96*pe[42]-130*pe[43]-96*pe[46]-96*pe[47]-24*pe[48]))/2496},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(-197508*p[12]+1250810*p[23]-19815*p[28]+921324*p[40])/576+(tr5*(-65836*pe[11]-6605*pe[27]+307108*pe[39]))/768},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-111812*p[12]+2074904*p[23]+68899*p[28]+1353342*p[40])/1728+(tr5*(-111812*pe[11]+68899*pe[27]+1353342*pe[39]))/6912},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(305226*p[12]-1617793*p[23]+44082*p[28]-1211919*p[40])/576+(tr5*(101742*pe[11]+14694*pe[27]-403973*pe[39]))/768},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-21668610*p[12]+300546388*p[23]+33*(334459*p[28]+5806030*p[40]))/352512+(tr5*(-7222870*pe[11]+3679049*pe[27]+63866330*pe[39]))/470016},
{F[1,1,5]^3*tci[1,2],(-193288638*p[12]+1330090484*p[23]-12345433*p[28]+958197030*p[40])/176256+(tr5*(-193288638*pe[11]-12345433*pe[27]+958197030*pe[39]))/705024},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(2510706*p[12]-16022508*p[23]-53579*p[28]-11344578*p[40])/9792+(tr5*(2510706*pe[11]-53579*pe[27]-11344578*pe[39]))/39168},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(-69*p[12]+10537*p[23]-60*p[28]+7116*p[40])/72+(tr5*(-23*pe[11]-20*pe[27]+2372*pe[39]))/96},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],p[12]+(421*p[23])/8-(35*p[28])/12+(77*p[40])/2+(tr5*(12*pe[11]-35*pe[27]+462*pe[39]))/48},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-5987*p[12])/72+(287497*p[23])/864+p[28]+(34561*p[40])/144+(tr5*(-11974*pe[11]+144*pe[27]+34561*pe[39]))/576},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],-18*p[12]+193*p[23]-(5*p[28])/6+137*p[40]+(tr5*(-108*pe[11]-5*pe[27]+822*pe[39]))/24},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-304864980*p[12]+2671880893*p[23]+10339416*p[28]+1858908534*p[40])/176256+(tr5*(-50810830*pe[11]+1723236*pe[27]+309818089*pe[39]))/117504},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-464178*p[12]+3655620*p[23]+18491*p[28]+2556258*p[40])/2448+(tr5*(-464178*pe[11]+18491*pe[27]+2556258*pe[39]))/9792},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(165*p[12]-7883*p[23]+96*p[28]-5412*p[40])/72+(tr5*(55*pe[11]+32*pe[27]-1804*pe[39]))/96},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-14824464*p[12]+122782912*p[23]+342981*p[28]+86038242*p[40])/14688+(tr5*(-4941488*pe[11]+114327*pe[27]+28679414*pe[39]))/19584},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(8918814*p[12]-73506815*p[23]-6*(66433*p[28]+8564999*p[40]))/22032+(tr5*(1486469*pe[11]-66433*pe[27]-8564999*pe[39]))/14688},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/72+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/96},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(-564*p[12]+6091*p[23]-32*p[28]+4194*p[40])/32+(tr5*(-282*pe[11]-16*pe[27]+2097*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(58604442*p[12]-475797076*p[23]-1021971*p[28]-334281282*p[40])/58752+(tr5*(19534814*pe[11]-340657*pe[27]-111427094*pe[39]))/78336},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(195723558*p[12]-1305407257*p[23]+11339310*p[28]-940217424*p[40])/176256+(tr5*(32620593*pe[11]+1889885*pe[27]-156702904*pe[39]))/117504},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(15354300*p[12]-132103265*p[23]+985134*p[28]-93946026*p[40])/88128+(tr5*(2559050*pe[11]+164189*pe[27]-15657671*pe[39]))/58752},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(-381*p[12]+2360*p[23]-33*p[28]+1758*p[40])/36+(tr5*(-127*pe[11]-11*pe[27]+586*pe[39]))/48},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-9344634*p[12]+172549743*p[23]+3125651*p[28]+114206229*p[40])/88128+(tr5*(-9344634*pe[11]+3125651*pe[27]+114206229*pe[39]))/352512},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-224768814*p[12]+1866225292*p[23]+13086813*p[28]+1302022734*p[40])/352512+(tr5*(-74922938*pe[11]+4362271*pe[27]+434007578*pe[39]))/470016},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-789248394*p[12]+6898987724*p[23]+23630475*p[28]+4814442174*p[40])/352512+(tr5*(-263082798*pe[11]+7876825*pe[27]+1604814058*pe[39]))/470016},
{F[1,1,6]^3*tci[1,2],(3225431334*p[12]-27250777544*p[23]-89038869*p[28]-19039498374*p[40])/1057536+(tr5*(1075143778*pe[11]-29679623*pe[27]-6346499458*pe[39]))/1410048},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-2506626*p[12]+20833372*p[23]-9253*p[28]+14664882*p[40])/9792+(tr5*(-2506626*pe[11]-9253*pe[27]+14664882*pe[39]))/39168},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-27804*p[12]+242534*p[23]+5325*p[28]+162786*p[40])/576+(tr5*(-9268*pe[11]+1775*pe[27]+54262*pe[39]))/768},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(1787*p[12])/6-(84749*p[23])/36-p[28]-(9929*p[40])/6+(tr5*(1787*pe[11]-6*pe[27]-9929*pe[39]))/24},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(-13668*p[12]+43162*p[23]-3405*p[28]+36510*p[40])/288+(tr5*(-4556*pe[11]-1135*pe[27]+12170*pe[39]))/384},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-4548712*p[12]+38194550*p[23]+4783*p[28]+26847540*p[40])/3264+(tr5*(-4548712*pe[11]+4783*pe[27]+26847540*pe[39]))/13056},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(626154*p[12]-5460884*p[23]-16859*p[28]-3816162*p[40])/2448+(tr5*(626154*pe[11]-16859*pe[27]-3816162*pe[39]))/9792},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-12696*p[12]+100525*p[23]+18*p[28]+70584*p[40])/36+tr5*((-529*pe[11])/6+pe[27]/8+(2941*pe[39])/6)},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(82314246*p[12]-660108218*p[23]-807207*p[28]-464301030*p[40])/88128+(tr5*(27438082*pe[11]-269069*pe[27]-154767010*pe[39]))/117504},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-564*p[12]+4477*p[23]+3147*p[40])/9+tr5*((-47*pe[11])/3+(1049*pe[39])/12)},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],-36*p[12]+248*p[23]+(5*p[28])/3+173*p[40]+tr5*(-9*pe[11]+(5*pe[27])/12+(173*pe[39])/4)},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(-171*p[12])/2+(24803*p[23])/36-p[28]+(2927*p[40])/6+(tr5*(-513*pe[11]-6*pe[27]+2927*pe[39]))/24},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-60169938*p[12]+487855516*p[23]+1056243*p[28]+342702402*p[40])/88128+(tr5*(-20056646*pe[11]+352081*pe[27]+114234134*pe[39]))/117504},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(249767010*p[12]-2088782293*p[23]+3824856*p[28]-1470672438*p[40])/176256+(tr5*(41627835*pe[11]+637476*pe[27]-245112073*pe[39]))/117504},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-1494762*p[12]+12221353*p[23]-13983*p[28]+8622420*p[40])/1296+(tr5*(-498254*pe[11]-4661*pe[27]+2874140*pe[39]))/1728},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(7393452*p[12]-60969792*p[23]+36643*p[28]-42952890*p[40])/1632+(tr5*(7393452*pe[11]+36643*pe[27]-42952890*pe[39]))/6528},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-100680666*p[12]+830958220*p[23]+461379*p[28]+584618658*p[40])/44064+(tr5*(-33560222*pe[11]+153793*pe[27]+194872886*pe[39]))/58752},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(-31025222*p[12]+222318429*p[23]-1531930*p[28]+159020574*p[40])/9792+(tr5*(-15512611*pe[11]-765965*pe[27]+79510287*pe[39]))/19584},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(216849818*p[12]-1788754401*p[23]+1494382*p[28]-1260301758*p[40])/58752+(tr5*(108424909*pe[11]+747191*pe[27]-630150879*pe[39]))/117504},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(5321406*p[12]-43657610*p[23]+42159*p[28]-30792426*p[40])/4896+(tr5*(1773802*pe[11]+47*(299*pe[27]-218386*pe[39])))/6528},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(-15396*p[12]+39130*p[23]-3405*p[28]+34782*p[40])/576+(tr5*(-5132*pe[11]-1135*pe[27]+11594*pe[39]))/768},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-229332*p[12]+2115890*p[23]+8487*p[28]+1466310*p[40])/1728+(tr5*(-76444*pe[11]+2829*pe[27]+488770*pe[39]))/2304},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-70603194*p[12]+578493844*p[23]+160471*p[28]+406929738*p[40])/19584+(tr5*(-70603194*pe[11]+160471*pe[27]+406929738*pe[39]))/78336},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(23852626*p[12]-183752237*p[23]+393156*p[28]-130092237*p[40])/14688+(tr5*(23852626*pe[11]+393156*pe[27]-130092237*pe[39]))/58752},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(248556564*p[12]-2006649449*p[23]+4201383*p[28]-1416259740*p[40])/88128+(tr5*(82852188*pe[11]+1400461*pe[27]-472086580*pe[39]))/117504},
{F[1,1,7]^3*tci[1,2],(-66718248*p[12]+674115961*p[23]-341316*p[28]+469190850*p[40])/264384+(tr5*(-11119708*pe[11]-56886*pe[27]+78198475*pe[39]))/176256},
{F[1,1,8]*tci[1,2],p[48]+(tr5*pe[47])/4},
{F[1,1,1]*F[1,1,8]*tci[1,2],(195*p[2]+468*p[3]+1560*p[4]-78*p[5]+351*p[6]-1404*p[7]-234*p[10]+29250*p[12]+576*p[15]-143624*p[23]+576*p[24]+576*p[25]+576*p[26]+780*p[28]+576*p[32]-1152*p[34]-624*p[36]+312*p[37]-234*p[38]+576*p[39]-105612*p[40]-702*p[41]+576*p[42]-576*p[43]-78*p[44]+576*p[47]+576*p[48]+1152*p[49])/234+(tr5*(65*pe[2]+156*pe[3]+520*pe[4]-26*pe[5]+117*pe[6]-78*pe[9]+9750*pe[11]+192*pe[15]-624*pe[21]+192*pe[23]+192*pe[24]+192*pe[25]+1404*pe[27]+192*pe[31]-384*pe[33]+104*pe[35]+104*pe[36]-234*pe[37]+192*pe[38]-35204*pe[39]-234*pe[40]+192*pe[41]-192*pe[42]-26*pe[43]+192*pe[46]+192*pe[47]+384*pe[48]))/312},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(350235516*p[12]-3432568997*p[23]-6697341*p[28]-2391661362*p[40])/20736+(tr5*(116745172*pe[11]-2232447*pe[27]-797220454*pe[39]))/27648},
{F[1,1,2]*F[1,1,8]*tci[1,2],(-195*p[2]-351*p[6]-468*p[7]-78*p[11]+17550*p[12]+72*p[15]-106496*p[23]+72*p[24]+72*p[25]+72*p[26]-910*p[28]+72*p[32]+360*p[33]+576*p[34]-312*p[36]+234*p[38]+72*p[39]-77220*p[40]-546*p[41]+72*p[42]-72*p[43]+390*p[44]+72*p[47]+72*p[48]-216*p[49])/468+(tr5*(-65*pe[2]-117*pe[6]+2*(-13*pe[10]+2925*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+39*pe[27]+12*pe[31]+60*pe[32]+96*pe[33]+13*pe[37]+12*pe[38]-12870*pe[39]-91*pe[40]+12*pe[41]-12*pe[42]+65*pe[43]+12*pe[46]+12*pe[47]-36*pe[48])))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(37572*p[12]-320403*p[23]-2684*p[28]-222735*p[40])/144+(tr5*(37572*pe[11]-2684*pe[27]-222735*pe[39]))/576},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(55902*p[12]-527291*p[23]-6829*p[28]-364581*p[40])/288+(tr5*(55902*pe[11]-6829*pe[27]-364581*pe[39]))/1152},
{F[1,1,3]*F[1,1,8]*tci[1,2],(-195*p[2]-1560*p[4]+78*p[5]+351*p[6]-468*p[7]+234*p[10]+3510*p[12]-288*p[15]-52728*p[23]-288*p[24]-288*p[25]-288*p[26]-2990*p[28]-288*p[32]+72*p[33]+720*p[34]-624*p[36]-312*p[37]+390*p[38]-288*p[39]-38532*p[40]-78*p[41]-288*p[42]+288*p[43]-78*p[44]-288*p[47]-288*p[48]-648*p[49])/312+(tr5*(-195*pe[2]-1560*pe[4]+78*pe[5]+351*pe[6]+234*pe[9]+3510*pe[11]-288*pe[15]-624*pe[21]-288*pe[23]-288*pe[24]-288*pe[25]-1846*pe[27]-288*pe[31]+72*pe[32]+720*pe[33]-312*pe[35]-312*pe[36]+234*pe[37]-288*pe[38]-38532*pe[39]-78*pe[40]-288*pe[41]+288*pe[42]-78*pe[43]-288*pe[46]-288*pe[47]-648*pe[48]))/1248},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-106314582*p[12]+963217727*p[23]+6444*p[28]+674356692*p[40])/10368+(tr5*(-17719097*pe[11]+1074*pe[27]+112392782*pe[39]))/6912},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(-3798*p[12]+34631*p[23]-224*p[28]+24549*p[40])/48+tr5*((-633*pe[11])/32-(7*pe[27])/6+(8183*pe[39])/64)},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(-27711564*p[12]+478209283*p[23]+5922927*p[28]+323215854*p[40])/13824+(tr5*(-9237188*pe[11]+1974309*pe[27]+107738618*pe[39]))/18432},
{F[1,1,4]*F[1,1,8]*tci[1,2],(39*p[2]-1560*p[4]+78*p[5]-351*p[6]+1404*p[7]+234*p[10]-45630*p[12]-576*p[15]+244088*p[23]-576*p[24]-576*p[25]-576*p[26]-858*p[28]-576*p[32]+216*p[33]+1584*p[34]+624*p[36]-312*p[37]+234*p[38]-576*p[39]+177684*p[40]+2574*p[41]-576*p[42]+576*p[43]+78*p[44]-576*p[47]-576*p[48]-1368*p[49])/936+(tr5*(13*pe[2]-520*pe[4]+26*pe[5]-117*pe[6]+78*pe[9]-15210*pe[11]-192*pe[15]+624*pe[21]-192*pe[23]-192*pe[24]-192*pe[25]-1430*pe[27]-192*pe[31]+72*pe[32]+528*pe[33]-104*pe[35]-104*pe[36]+234*pe[37]-192*pe[38]+59228*pe[39]+858*pe[40]-192*pe[41]+192*pe[42]+26*pe[43]-192*pe[46]-192*pe[47]-456*pe[48]))/1248},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-58567758*p[12]+504611170*p[23]-411*(837*p[28]-863602*p[40]))/10368+(tr5*(-19522586*pe[11]-137*(837*pe[27]-863602*pe[39])))/13824},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-37506*p[12]+325780*p[23]+3596*p[28]+226017*p[40])/144+(tr5*(-37506*pe[11]+3596*pe[27]+226017*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(43726494*p[12]-530026742*p[23]-3484773*p[28]-363994410*p[40])/10368+(tr5*(14575498*pe[11]-1161591*pe[27]-121331470*pe[39]))/13824},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(-44199636*p[12]+557050759*p[23]+3893295*p[28]+381748542*p[40])/13824+(tr5*(-14733212*pe[11]+1297765*pe[27]+127249514*pe[39]))/18432},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(22518*p[12]-98230*p[23]+3405*p[28]-74679*p[40])/72+(tr5*(7506*pe[11]+1135*pe[27]-24893*pe[39]))/96},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(-4494*p[12]-1981*p[23]-1694*p[28]+1242*p[40])/144+(tr5*(-2247*pe[11]-847*pe[27]+621*pe[39]))/288},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(-3208*p[12]-2875*p[23]-841*p[28]-588*p[40])/32+(tr5*(-3208*pe[11]-841*pe[27]-588*pe[39]))/128},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(-64058586*p[12]+464054224*p[23]-2225913*p[28]+330393858*p[40])/176256+(tr5*(-21352862*pe[11]-741971*pe[27]+110131286*pe[39]))/235008},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(-91426454*p[12]+682106092*p[23]-6773979*p[28]+488997162*p[40])/117504+(tr5*(-91426454*pe[11]-6773979*pe[27]+488997162*pe[39]))/470016},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-4449678*p[12]+31905148*p[23]+65265*p[28]+22587702*p[40])/14688+(tr5*(-1483226*pe[11]+21755*pe[27]+7529234*pe[39]))/19584},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/72+(tr5*(-17*pe[11]+32*pe[27]-652*pe[39]))/96},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(45795*p[12]-2*(161113*p[23]+54*p[28]+113991*p[40]))/216+(tr5*(15265*pe[11]-36*pe[27]-75994*pe[39]))/288},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-17138646*p[12]+138741116*p[23]+86125*p[28]+97733502*p[40])/19584+(tr5*(-17138646*pe[11]+86125*pe[27]+97733502*pe[39]))/78336},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(-62571000*p[12]+397491121*p[23]-6546777*p[28]+290690538*p[40])/29376+(tr5*(-20857000*pe[11]-2182259*pe[27]+96896846*pe[39]))/39168},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(1010647686*p[12]-8280288952*p[23]+373047*p[28]-5827104402*p[40])/352512+(tr5*(336882562*pe[11]+124349*pe[27]-1942368134*pe[39]))/470016},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(-976266*p[12]+7369016*p[23]-78161*p[28]+5278056*p[40])/4896+(tr5*(-976266*pe[11]-78161*pe[27]+5278056*pe[39]))/19584},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],36*p[12]-248*p[23]-(5*p[28])/3-173*p[40]+tr5*(9*pe[11]-(5*pe[27])/12-(173*pe[39])/4)},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(12174*p[12]-99838*p[23]+1539*p[28]-72285*p[40])/144+(tr5*(4058*pe[11]+513*pe[27]-24095*pe[39]))/192},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(65357070*p[12]-510618100*p[23]-870285*p[28]-358526238*p[40])/88128+(tr5*(21785690*pe[11]-290095*pe[27]-119508746*pe[39]))/117504},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(110509706*p[12]-823959831*p[23]+5154442*p[28]-587462550*p[40])/29376+(tr5*(55254853*pe[11]+2577221*pe[27]-293731275*pe[39]))/58752},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(423861246*p[12]-3173806877*p[23]+13460910*p[28]-2258554674*p[40])/88128+(tr5*(70643541*pe[11]+2243485*pe[27]-376425779*pe[39]))/58752},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(-674553534*p[12]+5132986360*p[23]-28212279*p[28]+3654116502*p[40])/176256+(tr5*(-224851178*pe[11]-9404093*pe[27]+1218038834*pe[39]))/235008},
{F[1,1,8]^2*tci[1,2],(39*p[2]-312*p[3]-351*p[6]+468*p[7]-156*p[11]-20670*p[12]-72*p[15]+125632*p[23]-72*p[24]-72*p[25]-72*p[26]+442*p[28]-72*p[32]-144*p[33]-144*p[34]+312*p[36]-78*p[38]-72*p[39]+90948*p[40]+234*p[41]-72*p[42]+72*p[43]-78*p[44]-72*p[47]-72*p[48])/312+(tr5*(13*pe[2]-104*pe[3]-117*pe[6]-52*pe[10]-6890*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-234*pe[27]-24*pe[31]-48*pe[32]-48*pe[33]+26*pe[37]-24*pe[38]+30316*pe[39]+78*pe[40]-24*pe[41]+24*pe[42]-26*pe[43]-24*pe[46]-24*pe[47]))/416},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(-23115108*p[12]-272575423*p[23]-3*(3798465*p[28]+54949322*p[40]))/20736+(tr5*(-7705036*pe[11]-3798465*pe[27]-54949322*pe[39]))/27648},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-14562*p[12]+120041*p[23]+3829*p[28]+79149*p[40])/96+(tr5*(-14562*pe[11]+3829*pe[27]+79149*pe[39]))/384},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(-7736100*p[12]+282222349*p[23]+5074065*p[28]+186441090*p[40])/13824-(5*tr5*(515740*pe[11]-338271*pe[27]-12429406*pe[39]))/18432},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(53352564*p[12]-175898377*p[23]+7554339*p[28]-140739882*p[40])/41472+(tr5*(17784188*pe[11]+2518113*pe[27]-46913294*pe[39]))/55296},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-39780182*p[12]+418246372*p[23]-2267959*p[28]+292395630*p[40])/117504+(tr5*(-39780182*pe[11]-2267959*pe[27]+292395630*pe[39]))/470016},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(17938746*p[12]-126935684*p[23]+1733649*p[28]-92059626*p[40])/20736+(tr5*(5979582*pe[11]+577883*pe[27]-30686542*pe[39]))/27648},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(-106753242*p[12]+692975780*p[23]-10077723*p[28]+505491078*p[40])/88128+(tr5*(-35584414*pe[11]-3359241*pe[27]+168497026*pe[39]))/117504},
{F[1,1,8]^3*tci[1,2],(-297121044*p[12]+1530941543*p[23]-35757249*p[28]+1138801314*p[40])/124416+(tr5*(-99040348*pe[11]-11919083*pe[27]+379600438*pe[39]))/165888},
{F[1,1,9]*tci[1,2],p[49]+(tr5*pe[48])/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(-39*p[2]-468*p[3]+351*p[6]-234*p[7]-39*p[11]-22230*p[12]+36*p[15]+136916*p[23]+36*p[24]+36*p[25]+36*p[26]-104*p[28]+36*p[32]+72*p[33]+72*p[34]-156*p[36]+36*p[39]+97812*p[40]-156*p[41]+36*p[42]-36*p[43]+312*p[44]+36*p[47]+36*p[48])/234+(tr5*(-13*pe[2]-156*pe[3]+117*pe[6]-13*pe[10]-7410*pe[11]+12*pe[15]-104*pe[21]+12*pe[23]+12*pe[24]+12*pe[25]+156*pe[27]+12*pe[31]+24*pe[32]+24*pe[33]-26*pe[37]+12*pe[38]+32604*pe[39]-52*pe[40]+12*pe[41]-12*pe[42]+104*pe[43]+12*pe[46]+12*pe[47]))/312},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(-54*p[12]+27414*p[23]-542*p[28]+18141*p[40])/288+(tr5*(-54*pe[11]-542*pe[27]+18141*pe[39]))/1152},
{F[1,1,2]*F[1,1,9]*tci[1,2],-1/6*p[2]-(2*p[4])/3+p[5]/3+(7*p[6])/2-4*p[7]-p[11]/3+15*p[12]-(754*p[23])/9-(52*p[28])/9+(2*p[33])/13+(4*p[34])/13-(10*p[36])/3-(2*p[37])/3+(2*p[38])/3-(206*p[40])/3-p[41]/3+p[44]-(2*p[49])/13+(tr5*(-13*pe[2]-52*pe[4]+26*pe[5]+273*pe[6]-26*pe[10]+1170*pe[11]-416*pe[21]+312*pe[27]+12*pe[32]+24*pe[33]-52*pe[35]-52*pe[36]-52*pe[37]-5356*pe[39]-26*pe[40]+78*pe[43]-12*pe[48]))/312},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(-19572*p[12]+207610*p[23]-5362*p[28]+151371*p[40])/144+(tr5*(-19572*pe[11]-5362*pe[27]+151371*pe[39]))/576},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(91364*p[12]+113782*p[23]-59191*p[28]+130002*p[40])/864+(tr5*(91364*pe[11]-59191*pe[27]+130002*pe[39]))/3456},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-840*p[12]+18967*p[23]+64*(-23*p[28]+192*p[40]))/288+tr5*((-35*pe[11])/48-(23*pe[27])/18+(32*pe[39])/3)},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(342*p[12]-747*p[23]-28*p[28]-505*p[40])/8+(tr5*(342*pe[11]-28*pe[27]-505*pe[39]))/32},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-62474244*p[12]+479750265*p[23]+602042*p[28]+336867966*p[40])/58752+(tr5*(-31237122*pe[11]+301021*pe[27]+168433983*pe[39]))/117504},
{F[1,1,4]*F[1,1,9]*tci[1,2],(741*p[2]-312*p[4]+156*p[5]-1521*p[6]+3744*p[7]+312*p[11]-87750*p[12]-864*p[15]+528320*p[23]-864*p[24]-864*p[25]-864*p[26]+3302*p[28]-864*p[32]-2088*p[33]-2448*p[34]+2184*p[36]-312*p[37]-858*p[38]-864*p[39]+384852*p[40]+3354*p[41]-864*p[42]+864*p[43]-2106*p[44]-864*p[47]-864*p[48]+360*p[49])/936+(tr5*(247*pe[2]-104*pe[4]+52*pe[5]-507*pe[6]+104*pe[10]-29250*pe[11]-288*pe[15]+1664*pe[21]-288*pe[23]-288*pe[24]-288*pe[25]-1950*pe[27]-288*pe[31]-696*pe[32]-816*pe[33]-104*pe[35]-104*pe[36]+130*pe[37]-288*pe[38]+128284*pe[39]+1118*pe[40]-288*pe[41]+288*pe[42]-702*pe[43]-288*pe[46]-288*pe[47]+120*pe[48]))/1248},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(61188*p[12]-474373*p[23]+3148*p[28]-334512*p[40])/288+(tr5*(15297*pe[11]+787*pe[27]-83628*pe[39]))/288},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(-610216*p[12]+3101632*p[23]-50941*p[28]+2326362*p[40])/864+(tr5*(-610216*pe[11]-50941*pe[27]+2326362*pe[39]))/3456},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(-2592918*p[12]+20274905*p[23]+47629*p[28]+14226741*p[40])/4896+(tr5*(-2592918*pe[11]+47629*pe[27]+14226741*pe[39]))/19584},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(48602*p[12]-1929726*p[23]-129358*p[28]-1153305*p[40])/1728+(tr5*(48602*pe[11]-129358*pe[27]-1153305*pe[39]))/6912},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-195*p[2]+312*p[4]-156*p[5]-585*p[6]+24570*p[12]+288*p[15]-149968*p[23]+288*p[24]+288*p[25]+288*p[26]+702*p[28]+288*p[32]+504*p[33]+432*p[34]+312*p[36]+312*p[37]+78*p[38]+288*p[39]-106860*p[40]-1014*p[41]+288*p[42]-288*p[43]+390*p[44]+288*p[47]+288*p[48]+72*p[49])/312+(tr5*(-65*pe[2]+104*pe[4]-52*pe[5]-195*pe[6]+8190*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+234*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]+104*pe[36]+26*pe[37]+96*pe[38]-35620*pe[39]-338*pe[40]+96*pe[41]-96*pe[42]+130*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]))/416},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],-199*p[12]+(145453*p[23])/96-(7*p[28])/2+(16969*p[40])/16+(tr5*(-3184*pe[11]-56*pe[27]+16969*pe[39]))/64},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(19080*p[12]+1195412*p[23]+73065*p[28]+706746*p[40])/864+(tr5*(6360*pe[11]+24355*pe[27]+235582*pe[39]))/1152},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(-2346*p[12]+1526*p[23]+1971*p[40])/96+(tr5*(-782*pe[11]+657*pe[39]))/128},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(221586*p[12]+604231*p[23]+138702*p[28]+175227*p[40])/864+(tr5*(73862*pe[11]+46234*pe[27]+58409*pe[39]))/1152},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(1876*p[12]-1496104*p[23]-131336*p[28]-850119*p[40])/1728+(tr5*(1876*pe[11]-131336*pe[27]-850119*pe[39]))/6912},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(-163*p[12])/6+(4307*p[23])/288+3*p[28]+(647*p[40])/48+(tr5*(-1304*pe[11]+144*pe[27]+647*pe[39]))/192},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(1893*p[12]-23615*p[23]+186*p[28]-16752*p[40])/36+(tr5*(631*pe[11]+62*pe[27]-5584*pe[39]))/48},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(386445036*p[12]-3370500467*p[23]-3*(4631347*p[28]+781247674*p[40]))/88128+(tr5*(128815012*pe[11]-4631347*pe[27]-781247674*pe[39]))/117504},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(1778040*p[12]-14342024*p[23]-43549*p[28]-10057746*p[40])/1632+(tr5*(1778040*pe[11]-43549*pe[27]-10057746*pe[39]))/6528},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(4782*p[12]-47225*p[23]+288*p[28]-33402*p[40])/96+(tr5*(797*pe[11]+48*pe[27]-5567*pe[39]))/64},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-396179268*p[12]+3288479661*p[23]+7571810*p[28]+2300681124*p[40])/176256+(tr5*(-198089634*pe[11]+3785905*pe[27]+1150340562*pe[39]))/352512},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(1455*p[12]-11344*p[23]+120*p[28]-8034*p[40])/18+(tr5*(485*pe[11]+40*pe[27]-2678*pe[39]))/24},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],72*p[12]-(2*(744*p[23]+5*p[28]+519*p[40]))/3+tr5*(18*pe[11]-(5*pe[27])/6-(173*pe[39])/2)},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(7440780*p[12]-61901120*p[23]+47523*p[28]-43623642*p[40])/4896+(tr5*(2480260*pe[11]+15841*pe[27]-14541214*pe[39]))/6528},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-3306*p[12]+17633*p[23]+270*p[28]+12108*p[40])/36+(tr5*(-551*pe[11]+45*pe[27]+2018*pe[39]))/24},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(67*p[12])/2-(1741*p[23])/12-(7*(p[28]+28*p[40]))/2+(tr5*(67*pe[11]-7*(pe[27]+28*pe[39])))/8},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-22052244*p[12]+182422496*p[23]-119721*p[28]+128507790*p[40])/4896+(tr5*(-7350748*pe[11]-39907*pe[27]+42835930*pe[39]))/6528},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],-63*p[12]+546*p[23]-(31*p[28])/6+389*p[40]+(tr5*(-63*pe[11]-(31*pe[27])/6+389*pe[39]))/4},
{F[1,1,8]*F[1,1,9]*tci[1,2],(-78*p[2]+468*p[3]-351*p[6]-468*p[7]-78*p[11]+32760*p[12]+72*p[15]-199784*p[23]+72*p[24]+72*p[25]+72*p[26]-910*p[28]+72*p[32]+252*p[33]+360*p[34]-312*p[36]+234*p[38]+72*p[39]-144144*p[40]-312*p[41]+72*p[42]-72*p[43]+156*p[44]+72*p[47]+72*p[48]-108*p[49])/234+(tr5*(-26*pe[2]+156*pe[3]-117*pe[6]-26*pe[10]+10920*pe[11]+24*pe[15]-208*pe[21]+24*pe[23]+24*pe[24]+24*pe[25]+78*pe[27]+24*pe[31]+84*pe[32]+120*pe[33]+26*pe[37]+24*pe[38]-48048*pe[39]-104*pe[40]+24*pe[41]-24*pe[42]+52*pe[43]+24*pe[46]+24*pe[47]-36*pe[48]))/312},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-63810*p[12]+531710*p[23]+2348*p[28]+371049*p[40])/144+(tr5*(-63810*pe[11]+2348*pe[27]+371049*pe[39]))/576},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(35424*p[12]-273318*p[23]+9323*p[28]-207159*p[40])/144+(tr5*(35424*pe[11]+9323*pe[27]-207159*pe[39]))/576},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(24450*p[12]-188563*p[23]+672*p[28]-133449*p[40])/144+(tr5*(8150*pe[11]+224*pe[27]-44483*pe[39]))/192},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(35322*p[12]-360591*p[23]-6967*p[28]-244167*p[40])/144+(tr5*(35322*pe[11]-6967*pe[27]-244167*pe[39]))/576},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-7653*p[12]+60917*p[23]+871*p[28]+42057*p[40])/48+(tr5*(-7653*pe[11]+871*pe[27]+42057*pe[39]))/192},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(-15*p[12]+3527*p[23]-40*p[28]+2552*p[40])/16+(tr5*(-15*pe[11]-40*pe[27]+2552*pe[39]))/64},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(109*p[12])/6-(886*p[23])/9-p[28]-(209*p[40])/3+(tr5*(109*pe[11]-6*pe[27]-418*pe[39]))/24},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(35226*p[12]-81192*p[23]-1552*p[28]-59505*p[40])/288+(tr5*(35226*pe[11]-1552*pe[27]-59505*pe[39]))/1152},
{F[1,1,9]^2*tci[1,2],(741*p[2]-312*p[4]+156*p[5]-5733*p[6]+3744*p[7]+312*p[11]-87750*p[12]-864*p[15]+528320*p[23]-864*p[24]-864*p[25]-864*p[26]+494*p[28]-864*p[32]-2088*p[33]-2448*p[34]+2184*p[36]-312*p[37]+78*p[38]-864*p[39]+384852*p[40]+3354*p[41]-864*p[42]+864*p[43]-2106*p[44]-864*p[47]-864*p[48]+360*p[49])/1872+(tr5*(247*pe[2]-104*pe[4]+52*pe[5]-1911*pe[6]+104*pe[10]-29250*pe[11]-288*pe[15]+1664*pe[21]-288*pe[23]-288*pe[24]-288*pe[25]-2886*pe[27]-288*pe[31]-696*pe[32]-816*pe[33]-104*pe[35]-104*pe[36]+442*pe[37]-288*pe[38]+128284*pe[39]+1118*pe[40]-288*pe[41]+288*pe[42]-702*pe[43]-288*pe[46]-288*pe[47]+120*pe[48]))/2496},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(55446*p[12]-515845*p[23]+2946*p[28]-364704*p[40])/144+(tr5*(9241*pe[11]+491*pe[27]-60784*pe[39]))/96},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-405328*p[12]+2540008*p[23]+190235*p[28]+1570200*p[40])/1728+(tr5*(-405328*pe[11]+190235*pe[27]+1570200*pe[39]))/6912},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(25767456*p[12]-235456779*p[23]-4135040*p[28]-159478002*p[40])/88128+(tr5*(12883728*pe[11]-2067520*pe[27]-79739001*pe[39]))/176256},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(-14286898*p[12]+139243318*p[23]-3362071*p[28]+102143265*p[40])/29376+(tr5*(-14286898*pe[11]-3362071*pe[27]+102143265*pe[39]))/117504},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(434822*p[12]-5288992*p[23]-41656*p[28]-3628095*p[40])/1728+(tr5*(434822*pe[11]-41656*pe[27]-3628095*pe[39]))/6912},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-281552616*p[12]+2253735364*p[23]+7206703*p[28]+1575613824*p[40])/176256+(tr5*(-281552616*pe[11]+7206703*pe[27]+1575613824*pe[39]))/705024},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(6406908*p[12]-53308912*p[23]+12435*p[28]-37537098*p[40])/9792+(tr5*(2135636*pe[11]+4145*pe[27]-12512366*pe[39]))/13056},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(54606*p[12]-565670*p[23]+6147*p[28]-407775*p[40])/288+(tr5*(18202*pe[11]+2049*pe[27]-135925*pe[39]))/384},
{F[1,1,9]^3*tci[1,2],(109621008*p[12]-858178283*p[23]-7836774*p[28]-593276304*p[40])/88128+(tr5*(18270168*pe[11]-1306129*pe[27]-98879384*pe[39]))/58752},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(278880*p[12]-2241517*p[23]-3405*p[28]-1566636*p[40])/576+(tr5*(92960*pe[11]-1135*pe[27]-522212*pe[39]))/768},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(195*p[12]-1912*p[23]+8*p[28]-1434*p[40])/12+(tr5*(195*pe[11]+8*pe[27]-1434*pe[39]))/48},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(-1356*p[12]-13475*p[23]+1455*p[28]-15078*p[40])/288+(tr5*(-452*pe[11]+485*pe[27]-5026*pe[39]))/384},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(-46158*p[12]+270634*p[23]+183651*p[40])/432+(tr5*(-15386*pe[11]+61217*pe[39]))/576},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],-10*p[12]+(151*p[23])/3+36*p[40]+tr5*((-5*pe[11])/2+9*pe[39])},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(52595376*p[12]-723749689*p[23]-14886444*p[28]-478555908*p[40])/88128+(tr5*(4382948*pe[11]-1240537*pe[27]-39879659*pe[39]))/29376},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-3327*p[12]+25414*p[23]+17835*p[40])/9+(tr5*(-1109*pe[11]+5945*pe[39]))/12},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(63*p[12])/4-102*p[23]+p[28]-(133*p[40])/2+(tr5*(63*pe[11]+4*pe[27]-266*pe[39]))/16},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(70851*p[12]-546551*p[23]-383556*p[40])/216+(tr5*(23617*pe[11]-127852*pe[39]))/288},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(41494884*p[12]-338692969*p[23]-3*(439525*p[28]+79083188*p[40]))/44064+(tr5*(13831628*pe[11]-439525*pe[27]-79083188*pe[39]))/58752},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(14712*p[12]-19369*p[23]+3405*p[28]-20472*p[40])/288+(tr5*(4904*pe[11]+1135*pe[27]-6824*pe[39]))/384},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(121*p[12])/4-(469*p[23])/3-p[28]-(239*p[40])/2+(tr5*(121*pe[11]-4*pe[27]-478*pe[39]))/16},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],16*p[12]-(623*p[23])/6-81*p[40]+tr5*(4*pe[11]-(81*pe[39])/4)},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(-477*p[12]+2680*p[23]-12*p[28]+1854*p[40])/24+(tr5*(-159*pe[11]-4*pe[27]+618*pe[39]))/32},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(5198478*p[12]-44401213*p[23]-60*(2893*p[28]+516826*p[40]))/14688+(tr5*(866413*pe[11]-28930*pe[27]-5168260*pe[39]))/9792},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-136878*p[12]+1113616*p[23]+2109*p[28]+780846*p[40])/216+(tr5*(-45626*pe[11]+703*pe[27]+260282*pe[39]))/288},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],-36*p[12]+386*p[23]-(5*p[28])/3+274*p[40]+tr5*(-9*pe[11]-(5*pe[27])/12+(137*pe[39])/2)},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(233991924*p[12]-1708018680*p[23]+15421897*p[28]-1231302618*p[40])/88128+(tr5*(233991924*pe[11]+15421897*pe[27]-1231302618*pe[39]))/352512},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-5501937*p[12]+44269613*p[23]+493422*p[28]+30682560*p[40])/11016+(tr5*(-1833979*pe[11]+164474*pe[27]+10227520*pe[39]))/14688},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-10572600*p[12]+86099885*p[23]+166161*p[28]+60415680*p[40])/4896+(tr5*(-3524200*pe[11]+55387*pe[27]+20138560*pe[39]))/6528},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(553480740*p[12]-4476532828*p[23]+4538495*p[28]-3158557026*p[40])/176256+(tr5*(553480740*pe[11]+4538495*pe[27]-3158557026*pe[39]))/705024},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(200964*p[12]-1654067*p[23]-6*(703*p[28]+193313*p[40]))/432+(tr5*(33494*pe[11]-703*pe[27]-193313*pe[39]))/288},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-5159400*p[12]+42646579*p[23]+136356*p[28]+29901042*p[40])/2448+(tr5*(-859900*pe[11]+22726*pe[27]+4983507*pe[39]))/1632},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(10473456*p[12]-85423319*p[23]-166161*p[28]-59940156*p[40])/7344+(tr5*(3491152*pe[11]-55387*pe[27]-19980052*pe[39]))/9792},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(-219264*p[12]+1858061*p[23]-20671*p[28]+1327176*p[40])/816+(tr5*(-219264*pe[11]-20671*pe[27]+1327176*pe[39]))/3264},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(35001624*p[12]-286166927*p[23]-3*(82957*p[28]+67028560*p[40]))/14688+(tr5*(11667208*pe[11]-82957*pe[27]-67028560*pe[39]))/19584},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-215112*p[12]+1640771*p[23]+1152570*p[40])/432+(tr5*(-35852*pe[11]+192095*pe[39]))/288},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(26232*p[12]-211849*p[23]-831*p[28]-147858*p[40])/144+(tr5*(8744*pe[11]-277*pe[27]-49286*pe[39]))/192},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(33324*p[12]-238459*p[23]-166659*p[40])/144+(tr5*(11108*pe[11]-55553*pe[39]))/192},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(401*p[12])/18-(10061*p[23])/108-p[28]-(562*p[40])/9+(tr5*(401*pe[11]-2*(9*pe[27]+562*pe[39])))/72},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(8876136*p[12]-75397841*p[23]-166161*p[28]-52840344*p[40])/14688+(tr5*(2958712*pe[11]-55387*pe[27]-17613448*pe[39]))/19584},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(46728528*p[12]-383080369*p[23]-755931*p[28]-268787724*p[40])/14688+(tr5*(15576176*pe[11]-251977*pe[27]-89595908*pe[39]))/19584},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-10261704*p[12]+83644439*p[23]+166161*p[28]+58681884*p[40])/7344+(tr5*(-3420568*pe[11]+55387*pe[27]+19560628*pe[39]))/9792},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(-37134*p[12]+432477*p[23]-1061*p[28]+307365*p[40])/288+(tr5*(-37134*pe[11]-1061*pe[27]+307365*pe[39]))/1152},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(597*p[12]-4239*p[23]-4*p[28]-2958*p[40])/6+(tr5*(597*pe[11]-4*pe[27]-2958*pe[39]))/24},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(-1470*p[12]+13349*p[23]-40*p[28]+9648*p[40])/12+tr5*((-245*pe[11])/8-(5*pe[27])/6+201*pe[39])},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-99536364*p[12]+911998126*p[23]+5922475*p[28]+628666998*p[40])/88128+(tr5*(-99536364*pe[11]+5922475*pe[27]+628666998*pe[39]))/352512},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-1632282*p[12]+13057504*p[23]+40149*p[28]+9084462*p[40])/2448+(tr5*(-544094*pe[11]+13383*pe[27]+3028154*pe[39]))/3264},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(173*p[12]-1072*p[23]+12*p[28]-686*p[40])/8+(tr5*(173*pe[11]+12*pe[27]-686*pe[39]))/32},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(-104684988*p[12]+736613828*p[23]-14878251*p[28]+545059938*p[40])/88128+(tr5*(-34894996*pe[11]-4959417*pe[27]+181686646*pe[39]))/117504},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(7345716*p[12]-60559072*p[23]+36099*p[28]-42655866*p[40])/2448+(tr5*(2448572*pe[11]+12033*pe[27]-14218622*pe[39]))/3264},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(3078*p[12]-37644*p[23]+125*p[28]-24630*p[40])/144+(tr5*(3078*pe[11]+125*pe[27]-24630*pe[39]))/576},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(110250612*p[12]-731264168*p[23]+4488307*p[28]-528074958*p[40])/176256+(tr5*(110250612*pe[11]+4488307*pe[27]-528074958*pe[39]))/705024},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-25104*p[12]+180787*p[23]+1135*p[28]+126204*p[40])/192+(tr5*(-25104*pe[11]+1135*pe[27]+126204*pe[39]))/768},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(-1776*p[12]+38243*p[23]+30*(-53*p[28]+964*p[40]))/288+(tr5*(-296*pe[11]-265*pe[27]+4820*pe[39]))/192},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(756048*p[12]-8049929*p[23]-80311*p[28]-5495592*p[40])/864+(tr5*(756048*pe[11]-80311*pe[27]-5495592*pe[39]))/3456},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-10229097*p[12]+83940092*p[23]-66747*p[28]+59147796*p[40])/11016+(tr5*(-3409699*pe[11]-22249*pe[27]+19715932*pe[39]))/14688},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(17688*p[12]-196211*p[23]-3405*p[28]-131376*p[40])/576+(tr5*(5896*pe[11]-1135*pe[27]-43792*pe[39]))/768},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-70069008*p[12]+627923575*p[23]+2741570*p[28]+436051266*p[40])/44064+(tr5*(-35034504*pe[11]+1370785*pe[27]+218025633*pe[39]))/88128},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(3523116*p[12]-28417613*p[23]-30*(5810*p[28]+661441*p[40]))/14688+(tr5*(587186*pe[11]-5*(5810*pe[27]+661441*pe[39])))/9792},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(21588*p[12]-111241*p[23]+889*p[28]-79650*p[40])/288+(tr5*(21588*pe[11]+889*pe[27]-79650*pe[39]))/1152},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(97570734*p[12]-749847107*p[23]+4680686*p[28]-535913841*p[40])/44064+(tr5*(97570734*pe[11]+4680686*pe[27]-535913841*pe[39]))/176256},
{F[1,1,10]^3*tci[1,2],(-6074160*p[12]-56993081*p[23]-1357548*p[28]-32774016*p[40])/264384+(tr5*(-506180*pe[11]-113129*pe[27]-2731168*pe[39]))/88128},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-2440*p[12]+19049*p[23]+13422*p[40])/16+tr5*((-305*pe[11])/8+(6711*pe[39])/32)},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],36*p[12]-386*p[23]+(5*p[28])/3-274*p[40]+tr5*(9*pe[11]+(5*pe[27])/12-(137*pe[39])/2)},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(256968*p[12]-1227970*p[23]+41145*p[28]-947220*p[40])/1728+(tr5*(85656*pe[11]+13715*pe[27]-315740*pe[39]))/2304},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(1728570*p[12]-14048774*p[23]-38109*p[28]-9848442*p[40])/2448+(tr5*(576190*pe[11]-12703*pe[27]-3282814*pe[39]))/3264},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(1740*p[12]-10921*p[23]-7734*p[40])/48+(tr5*(290*pe[11]-1289*pe[39]))/32},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-36039204*p[12]+266797319*p[23]-319525*p[28]+188796972*p[40])/44064+(tr5*(-36039204*pe[11]-319525*pe[27]+188796972*pe[39]))/176256},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(926*p[12])/3-(18631*p[23])/6-(911*p[28])/36-(17045*p[40])/8+tr5*((463*pe[11])/6-(911*pe[27])/144-(17045*pe[39])/32)},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-7389372*p[12]+61073288*p[23]-39363*p[28]+43023882*p[40])/2448+(tr5*(-2463124*pe[11]-13121*pe[27]+14341294*pe[39]))/3264},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(-931*p[12])/24+(27221*p[23])/72-p[28]+(800*p[40])/3+(tr5*(-931*pe[11]-24*pe[27]+6400*pe[39]))/96},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-1498434*p[12]+13919667*p[23]+107102*p[28]+9595998*p[40])/1296+(tr5*(-749217*pe[11]+53551*pe[27]+4797999*pe[39]))/2592},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(5*(-22224*p[12]+223572*p[23]+1822*p[28]+153405*p[40]))/216-(5*tr5*(22224*pe[11]-1822*pe[27]-153405*pe[39]))/864},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(22224*p[12]-223572*p[23]-1822*p[28]-153405*p[40])/216+(tr5*(22224*pe[11]-1822*pe[27]-153405*pe[39]))/864},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-2440*p[12]+19049*p[23]+13422*p[40])/16+tr5*((-305*pe[11])/8+(6711*pe[39])/32)},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],36*p[12]-386*p[23]+(5*p[28])/3-274*p[40]+tr5*(9*pe[11]+(5*pe[27])/12-(137*pe[39])/2)},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-37741470*p[12]+315613639*p[23]-615285*p[28]+223177569*p[40])/22032+(tr5*(-12580490*pe[11]-205095*pe[27]+74392523*pe[39]))/29376},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(1728570*p[12]-14048774*p[23]-38109*p[28]-9848442*p[40])/2448+(tr5*(576190*pe[11]-12703*pe[27]-3282814*pe[39]))/3264},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(1740*p[12]-10921*p[23]-7734*p[40])/48+(tr5*(290*pe[11]-1289*pe[39]))/32},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-40572900*p[12]+312406007*p[23]+52163*p[28]+220091592*p[40])/44064+(tr5*(-40572900*pe[11]+52163*pe[27]+220091592*pe[39]))/176256},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-7389372*p[12]+61073288*p[23]-39363*p[28]+43023882*p[40])/2448+(tr5*(-2463124*pe[11]-13121*pe[27]+14341294*pe[39]))/3264},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(-931*p[12])/24+(27221*p[23])/72-p[28]+(800*p[40])/3+(tr5*(-931*pe[11]-24*pe[27]+6400*pe[39]))/96},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-866922*p[12]+6500769*p[23]+24812*p[28]+4541112*p[40])/1296+(tr5*(-433461*pe[11]+12406*pe[27]+2270556*pe[39]))/2592},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(-165268320*p[12]+1300881934*p[23]-5498955*p[28]+925625472*p[40])/88128+(tr5*(-55089440*pe[11]-1832985*pe[27]+308541824*pe[39]))/117504},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/36+(5*tr5*(77*pe[11]-431*pe[39]))/24},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-1924458*p[12]+14677180*p[23]+139779*p[28]+10231890*p[40])/9792+(tr5*(-641486*pe[11]+46593*pe[27]+3410630*pe[39]))/13056},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(-992310*p[12]+7825558*p[23]-59289*p[28]+5571006*p[40])/2448+(tr5*(-330770*pe[11]-19763*pe[27]+1857002*pe[39]))/3264},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(-681594*p[12]+5541684*p[23]-125645*p[28]+4017378*p[40])/3264+(tr5*(-681594*pe[11]-125645*pe[27]+4017378*pe[39]))/13056},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/9+(5*tr5*(77*pe[11]-431*pe[39]))/6},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(55444398*p[12]-455522530*p[23]-240897*p[28]-320351370*p[40])/14688+(tr5*(18481466*pe[11]-80299*pe[27]-106783790*pe[39]))/19584},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(42647106*p[12]-352628522*p[23]+182217*p[28]-248399598*p[40])/14688+(tr5*(14215702*pe[11]+60739*pe[27]-82799866*pe[39]))/19584},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],385*p[12]-(18409*p[23])/6-2155*p[40]+(5*tr5*(77*pe[11]-431*pe[39]))/4},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-3171*p[12]+21119*p[23]+72*p[28]+14664*p[40])/36+(tr5*(-1057*pe[11]+24*pe[27]+4888*pe[39]))/48},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(161*p[12])/4-(5233*p[23])/12+2*p[28]-311*p[40]+(tr5*(161*pe[11]+8*pe[27]-1244*pe[39]))/16},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/36-(5*tr5*(77*pe[11]-431*pe[39]))/24},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(-161*p[12])/4+(5233*p[23])/12-2*p[28]+311*p[40]+(tr5*(-161*pe[11]-8*pe[27]+1244*pe[39]))/16},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(-161*p[12])/4+(5233*p[23])/12-2*p[28]+311*p[40]+(tr5*(-161*pe[11]-8*pe[27]+1244*pe[39]))/16},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/18-(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(167844*p[12]-1381067*p[23]-4218*p[28]-968214*p[40])/144+(tr5*(27974*pe[11]-703*pe[27]-161369*pe[39]))/96},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(186324*p[12]-1528339*p[23]-6*(703*p[28]+178609*p[40]))/144+(tr5*(31054*pe[11]-703*pe[27]-178609*pe[39]))/96},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(5*(-2310*p[12]+18409*p[23]+12930*p[40]))/18-(25*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/9+(5*tr5*(77*pe[11]-431*pe[39]))/6},
{F[1,2,6]*tci[1,2],p[39]+(tr5*pe[38])/4},
{F[1,1,1]*F[1,2,6]*tci[1,2],(-9*p[6])/2-(9*tr5*pe[6])/8},
{F[1,1,2]*F[1,2,6]*tci[1,2],(-26*p[2]-13*p[5]+195*p[6]-117*p[7]-13*p[11]+2925*p[12]+30*p[15]-18356*p[23]+30*p[24]+30*p[25]+30*p[26]-13*p[28]+30*p[32]+66*p[33]+72*p[34]-65*p[36]+13*p[37]+30*p[39]-13338*p[40]-117*p[41]+30*p[42]-30*p[43]+65*p[44]+30*p[47]+30*p[48]-6*p[49])/39+(tr5*(-26*pe[2]-13*pe[5]+195*pe[6]-13*pe[10]+2925*pe[11]+30*pe[15]-156*pe[21]+30*pe[23]+30*pe[24]+30*pe[25]+273*pe[27]+30*pe[31]+66*pe[32]+72*pe[33]+13*pe[35]+13*pe[36]-39*pe[37]+30*pe[38]-13338*pe[39]-117*pe[40]+30*pe[41]-30*pe[42]+65*pe[43]+30*pe[46]+30*pe[47]-6*pe[48]))/156},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],-330*p[12]+(126287*p[23])/48-3*p[28]+(14761*p[40])/8+(tr5*(-330*pe[11]-3*pe[27]+(14761*pe[39])/8))/4},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(268860*p[12]-1616962*p[23]+23643*p[28]-1194378*p[40])/864+(tr5*(89620*pe[11]+7881*pe[27]-398126*pe[39]))/1152},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(6138*p[12]-40837*p[23]-28647*p[40])/48+(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]*F[1,2,6]*tci[1,2],(-52*p[2]-26*p[5]+273*p[6]-234*p[7]-26*p[11]+5850*p[12]+60*p[15]-36712*p[23]+60*p[24]+60*p[25]+60*p[26]-26*p[28]+60*p[32]+132*p[33]+144*p[34]-130*p[36]+26*p[37]+60*p[39]-26676*p[40]-234*p[41]+60*p[42]-60*p[43]+130*p[44]+60*p[47]+60*p[48]-12*p[49])/78+(tr5*(-52*pe[2]-26*pe[5]+273*pe[6]-26*pe[10]+5850*pe[11]+60*pe[15]-312*pe[21]+60*pe[23]+60*pe[24]+60*pe[25]+546*pe[27]+60*pe[31]+132*pe[32]+144*pe[33]+26*pe[35]+26*pe[36]-78*pe[37]+60*pe[38]-26676*pe[39]-234*pe[40]+60*pe[41]-60*pe[42]+130*pe[43]+60*pe[46]+60*pe[47]-12*pe[48]))/312},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],-330*p[12]+(126287*p[23])/48-3*p[28]+(14761*p[40])/8+(tr5*(-330*pe[11]-3*pe[27]+(14761*pe[39])/8))/4},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(43642*p[12]-272494*p[23]+3757*p[28]-200130*p[40])/144+(tr5*(43642*pe[11]+3757*pe[27]-200130*pe[39]))/576},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(6138*p[12]-40837*p[23]-28647*p[40])/48+(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(-81888*p[12]+664942*p[23]+3363*p[28]+475422*p[40])/864+tr5*((-853*pe[11])/36+(59*(19*pe[27]+2686*pe[39]))/1152)},
{F[1,1,5]*F[1,2,6]*tci[1,2],3*p[6]+(3*tr5*pe[6])/4},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(-72904*p[12]+198065*p[23]-20920*p[28]+176772*p[40])/432+(tr5*(-18226*pe[11]-5230*pe[27]+44193*pe[39]))/432},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(-128440*p[12]+635801*p[23]-22348*p[28]+492636*p[40])/432+(tr5*(-32110*pe[11]-5587*pe[27]+123159*pe[39]))/432},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40])/72+(tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/288},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/24+tr5*((-17*pe[11])/32+pe[27]-(163*pe[39])/8)},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-51*p[12]-2771*p[23]+96*p[28]-1956*p[40])/24+tr5*((-17*pe[11])/32+pe[27]-(163*pe[39])/8)},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],108*p[12]-744*p[23]-5*p[28]-519*p[40]+tr5*(27*pe[11]-(5*pe[27])/4-(519*pe[39])/4)},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],108*p[12]-744*p[23]-5*p[28]-519*p[40]+tr5*(27*pe[11]-(5*pe[27])/4-(519*pe[39])/4)},
{F[1,1,8]*F[1,2,6]*tci[1,2],(9*p[6])/2+(9*tr5*pe[6])/8},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-1881*p[12]+21677*p[23]+855*p[28]+14163*p[40])/24+(tr5*(-627*pe[11]+285*pe[27]+4721*pe[39]))/32},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-1881*p[12]+21677*p[23]+855*p[28]+14163*p[40])/24+(tr5*(-627*pe[11]+285*pe[27]+4721*pe[39]))/32},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(155858*p[12]-1798210*p[23]+25727*p[28]-1291128*p[40])/432+(tr5*(155858*pe[11]+25727*pe[27]-1291128*pe[39]))/1728},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(164906*p[12]-1846126*p[23]+27557*p[28]-1328604*p[40])/432+(tr5*(164906*pe[11]+27557*pe[27]-1328604*pe[39]))/1728},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(-5*(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40]))/72-(5*tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/288},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(1508*p[12]-7986*p[23]+305*p[28]-6246*p[40])/24+(tr5*(1508*pe[11]+305*pe[27]-6246*pe[39]))/96},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(-201*p[12]+2600*p[23]-4*p[28]+2070*p[40])/12+(tr5*(-201*pe[11]-4*pe[27]+2070*pe[39]))/48},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(-201*p[12]+2600*p[23]-4*p[28]+2070*p[40])/12+(tr5*(-201*pe[11]-4*pe[27]+2070*pe[39]))/48},
{F[1,2,7]*tci[1,2],p[18]+p[26]+(tr5*(pe[18]+pe[25]))/4},
{F[1,1,1]*F[1,2,7]*tci[1,2],p[10]/4+(tr5*pe[9])/16},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],9*p[12]-(121*p[23])/2-(87*p[40])/2+(3*tr5*(6*pe[11]-29*pe[39]))/8},
{F[1,1,2]*F[1,2,7]*tci[1,2],p[10]/4+(tr5*pe[9])/16},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],-24*p[12]+(493*p[23])/3+118*p[40]+tr5*(-6*pe[11]+(59*pe[39])/2)},
{F[1,1,3]*F[1,2,7]*tci[1,2],(-16*p[4]+p[5]+7*p[10]-204*p[23]-12*p[37]-136*p[40])/8+(tr5*(-16*pe[4]+pe[5]+7*pe[9]-12*pe[36]-136*pe[39]))/32},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],-230*p[12]+(22051*p[23])/12-p[28]+1286*p[40]+(tr5*(-230*pe[11]-pe[27]+1286*pe[39]))/4},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(-210*p[12]+1597*p[23]-2*p[28]+1137*p[40])/2+(tr5*(-210*pe[11]-2*pe[27]+1137*pe[39]))/8},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(-23820*p[12]+122236*p[23]-3405*p[28]+94866*p[40])/96+(tr5*(-7940*pe[11]-1135*pe[27]+31622*pe[39]))/128},
{F[1,1,4]*F[1,2,7]*tci[1,2],-1/4*p[10]-9*(3*p[23]+2*p[40])+tr5*(-1/16*pe[9]-(9*pe[39])/2)},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],3*p[12]+(135*p[23])/2-p[28]+42*p[40]+(tr5*(3*pe[11]-pe[27]+42*pe[39]))/4},
{F[1,1,5]*F[1,2,7]*tci[1,2],(-16*p[4]+p[5]+9*p[10]-204*p[23]-12*p[37]-136*p[40])/8+(tr5*(-16*pe[4]+pe[5]+9*pe[9]-12*pe[36]-136*pe[39]))/32},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],-230*p[12]+(22267*p[23])/12-p[28]+1298*p[40]+(tr5*(-230*pe[11]-pe[27]+1298*pe[39]))/4},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(-702*p[12]+5203*p[23]-6*p[28]+3711*p[40])/6+(tr5*(-234*pe[11]-2*pe[27]+1237*pe[39]))/8},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(-6908*p[12]+5*(6302*p[23]-227*p[28]+4890*p[40]))/16+(tr5*(-6908*pe[11]-1135*pe[27]+24450*pe[39]))/64},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],3*p[12]+(135*p[23])/2-p[28]+42*p[40]+(tr5*(3*pe[11]-pe[27]+42*pe[39]))/4},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(-667*p[12])/4+(54593*p[23])/96-(1135*p[28])/32+448*p[40]+tr5*((-667*pe[11])/16-(1135*pe[27])/128+112*pe[39])},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/4+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/8},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/4+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/8},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(127*p[12])/2-(6277*p[23])/12+p[28]-(739*p[40])/2+(tr5*(127*pe[11]+2*pe[27]-739*pe[39]))/8},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(127*p[12])/2-(6277*p[23])/12+p[28]-(739*p[40])/2+(tr5*(127*pe[11]+2*pe[27]-739*pe[39]))/8},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(-4506*p[12]+37462*p[23]-441*p[28]+27051*p[40])/48+(tr5*(-1502*pe[11]-147*pe[27]+9017*pe[39]))/64},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(-4506*p[12]+37462*p[23]-441*p[28]+27051*p[40])/48+(tr5*(-1502*pe[11]-147*pe[27]+9017*pe[39]))/64},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],12*p[12]-(260*p[23])/3-62*p[40]+tr5*(3*pe[11]-(31*pe[39])/2)},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],17*p[12]+(55*p[23])/6+(13*p[40])/4+(tr5*(68*pe[11]+13*pe[39]))/16},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],29*p[12]-(5*(62*p[23]+47*p[40]))/4+tr5*((29*pe[11])/4-(235*pe[39])/16)},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],-6*p[12]+(130*p[23])/3+31*p[40]+(tr5*(-6*pe[11]+31*pe[39]))/4},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],-18*p[12]+121*p[23]+87*p[40]+tr5*((-9*pe[11])/2+(87*pe[39])/4)},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],-12*p[12]+(260*p[23])/3+62*p[40]+tr5*(-3*pe[11]+(31*pe[39])/2)},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(-3*(4*p[12]+25*p[23]+6*p[40]))/4-(3*tr5*(2*pe[11]+3*pe[39]))/8},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],-15*p[12]+(815*p[23])/12+(115*p[40])/2-(5*tr5*(6*pe[11]-23*pe[39]))/8},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],12*p[12]-(260*p[23])/3-62*p[40]+tr5*(3*pe[11]-(31*pe[39])/2)},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],3*p[12]-(103*p[23])/6-(25*p[40])/2+(tr5*(6*pe[11]-25*pe[39]))/8},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(-40932*p[12]+319009*p[23]-2244*p[28]+227391*p[40])/216+(tr5*(-13644*pe[11]-748*pe[27]+75797*pe[39]))/288},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(5*(40932*p[12]-319009*p[23]+2244*p[28]-227391*p[40]))/216+(5*tr5*(13644*pe[11]+748*pe[27]-75797*pe[39]))/288},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(-40932*p[12]+319009*p[23]-2244*p[28]+227391*p[40])/72+(tr5*(-13644*pe[11]-748*pe[27]+75797*pe[39]))/96},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(56091210*p[12]-441874444*p[23]-375879*p[28]-311558874*p[40])/88128+(tr5*(18697070*pe[11]-125293*pe[27]-103852958*pe[39]))/117504},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(372186*p[12]-2210047*p[23]+23799*p[28]-1613589*p[40])/648+(tr5*(124062*pe[11]+7933*pe[27]-537863*pe[39]))/864},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-126445242*p[12]+1088285830*p[23]+3964473*p[28]+760124058*p[40])/88128+(tr5*(-42148414*pe[11]+1321491*pe[27]+253374686*pe[39]))/117504},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-188328540*p[12]+1488189257*p[23]-859158*p[28]+1049879334*p[40])/44064+(tr5*(-31388090*pe[11]-143193*pe[27]+174979889*pe[39]))/29376},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(2*(564*p[12]-4477*p[23]-3147*p[40]))/9+tr5*((94*pe[11])/3-(1049*pe[39])/6)},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(56091210*p[12]-441874444*p[23]-375879*p[28]-311558874*p[40])/88128+(tr5*(18697070*pe[11]-125293*pe[27]-103852958*pe[39]))/117504},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(553563*p[12]-4215458*p[23]+34296*p[28]-3012726*p[40])/324+(tr5*(184521*pe[11]+11432*pe[27]-1004242*pe[39]))/432},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-143145498*p[12]+1218441502*p[23]+3048921*p[28]+852899586*p[40])/88128+(tr5*(-47715166*pe[11]+1016307*pe[27]+284299862*pe[39]))/117504},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-203708712*p[12]+1624134653*p[23]-1481511*p[28]+1145775756*p[40])/44064+(tr5*(-67902904*pe[11]-493837*pe[27]+381925252*pe[39]))/58752},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(350892*p[12]-3076824*p[23]+29569*p[28]-2183034*p[40])/864+(tr5*(350892*pe[11]+29569*pe[27]-2183034*pe[39]))/3456},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/9+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/6},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-17306232*p[12]+141661597*p[23]+309573*p[28]+99376008*p[40])/7344+(tr5*(-5768744*pe[11]+103191*pe[27]+33125336*pe[39]))/9792},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-17306232*p[12]+141661597*p[23]+309573*p[28]+99376008*p[40])/7344+(tr5*(-5768744*pe[11]+103191*pe[27]+33125336*pe[39]))/9792},
{F[1,2,9]*tci[1,2],-p[43]-(tr5*pe[42])/4},
{F[1,1,1]*F[1,2,9]*tci[1,2],-p[44]-(tr5*pe[43])/4},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(-24*p[12]+307*p[23]-3*p[28]+219*p[40])/6+(tr5*(-8*pe[11]-pe[27]+73*pe[39]))/8},
{F[1,1,2]*F[1,2,9]*tci[1,2],-p[44]-(tr5*pe[43])/4},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],-26*p[12]+(466*p[23])/3+112*p[40]+tr5*((-13*pe[11])/2+28*pe[39])},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],-37*p[12]+(656*p[23])/3+158*p[40]+tr5*((-37*pe[11])/4+(79*pe[39])/2)},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],-15*p[12]+99*p[23]+72*p[40]+tr5*((-15*pe[11])/4+18*pe[39])},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(3*(5*p[12]-33*p[23]-24*p[40]))/2+tr5*((15*pe[11])/8-9*pe[39])},
{F[1,1,4]*F[1,2,9]*tci[1,2],p[44]+(tr5*pe[43])/4},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],26*p[12]-(466*p[23])/3-112*p[40]+tr5*((13*pe[11])/2-28*pe[39])},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],26*p[12]-(466*p[23])/3-112*p[40]+tr5*((13*pe[11])/2-28*pe[39])},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],-13*p[12]+(233*p[23])/3+56*p[40]+tr5*((-13*pe[11])/4+14*pe[39])},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-3*p[12]-77*p[23]+2*p[28]-54*p[40])/6+(tr5*(-3*pe[11]+2*pe[27]-54*pe[39]))/24},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],-3*p[12]-46*p[23]+p[28]-33*p[40]+(tr5*(-3*pe[11]+pe[27]-33*pe[39]))/4},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],p[12]+(77*p[23])/3-(2*p[28])/3+18*p[40]+(tr5*(pe[11]-(2*pe[27])/3+18*pe[39]))/4},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(6*p[12]+61*p[23]-p[28]+45*p[40])/6+(tr5*(6*pe[11]-pe[27]+45*pe[39]))/24},
{F[1,1,8]*F[1,2,9]*tci[1,2],(39*p[2]-312*p[3]-351*p[6]+468*p[7]+78*p[11]-20670*p[12]-72*p[15]+125632*p[23]-72*p[24]-72*p[25]-72*p[26]+442*p[28]-72*p[32]-144*p[33]-144*p[34]+312*p[36]-78*p[38]-72*p[39]+90948*p[40]+234*p[41]-72*p[42]+72*p[43]-78*p[44]-72*p[47]-72*p[48])/156+(tr5*(13*pe[2]-104*pe[3]-117*pe[6]+26*pe[10]-6890*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-234*pe[27]-24*pe[31]-48*pe[32]-48*pe[33]+26*pe[37]-24*pe[38]+30316*pe[39]+78*pe[40]-24*pe[41]+24*pe[42]-26*pe[43]-24*pe[46]-24*pe[47]))/208},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(16476*p[12]-127759*p[23]-89754*p[40])/48+(tr5*(2746*pe[11]-14959*pe[39]))/32},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],-2*(144*p[12]-1047*p[23]+p[28]-750*p[40])+tr5*(-72*pe[11]-pe[27]/2+375*pe[39])},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2226*p[12]+14621*p[23]+10311*p[40])/16-(21*tr5*(106*pe[11]-491*pe[39]))/64},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(75*p[12])/4-(463*p[23])/4-2*(p[28]+42*p[40])+tr5*((75*pe[11])/16-pe[27]/2-21*pe[39])},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(9*(244*p[12]-1501*p[23]-1066*p[40]))/16+(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(-309*p[12]+2654*p[23]-8*p[28]+1866*p[40])/4+(tr5*(-309*pe[11]-8*pe[27]+1866*pe[39]))/16},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],-32*p[12]+(953*p[23])/6+4*p[28]+107*p[40]+tr5*(-8*pe[11]+pe[27]+(107*pe[39])/4)},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(2424*p[12]-28171*p[23]-91*p[28]-19614*p[40])/16+(tr5*(2424*pe[11]-91*pe[27]-19614*pe[39]))/64},
{F[1,1,9]*F[1,2,9]*tci[1,2],(39*p[2]+234*p[7]+39*p[11]-3510*p[12]-36*p[15]+20956*p[23]-36*p[24]-36*p[25]-36*p[26]+338*p[28]-36*p[32]-108*p[33]-144*p[34]+156*p[36]-78*p[38]-36*p[39]+15444*p[40]+156*p[41]-36*p[42]+36*p[43]-156*p[44]-36*p[47]-36*p[48]+36*p[49])/78+(tr5*(13*pe[2]+13*pe[10]-2*(585*pe[11]+6*pe[15]-52*pe[21]+6*pe[23]+6*pe[24]+6*pe[25]+39*pe[27]+6*pe[31]+18*pe[32]+24*pe[33]+6*pe[38]-2574*pe[39]-26*pe[40]+6*pe[41]-6*pe[42]+26*pe[43]+6*pe[46]+6*pe[47]-6*pe[48])))/104},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(4836*p[12]-38741*p[23]-27166*p[40])/16+(tr5*(2418*pe[11]-13583*pe[39]))/32},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],-284*p[12]+(6196*p[23])/3-2*p[28]+1480*p[40]+tr5*(-71*pe[11]-pe[27]/2+370*pe[39])},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(-2466*p[12]+16205*p[23]+11463*p[40])/16-(3*tr5*(822*pe[11]-3821*pe[39]))/64},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(179*p[12])/4-(3253*p[23])/12-2*(p[28]+98*p[40])+tr5*((179*pe[11])/16-pe[27]/2-49*pe[39])},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(9*(244*p[12]-1501*p[23]-1066*p[40]))/16+(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(-915*p[12]+8270*p[23]-32*p[28]+5814*p[40])/12+(tr5*(-915*pe[11]-32*pe[27]+5814*pe[39]))/48},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],-33*p[12]+(799*p[23])/6+(14*p[28])/3+89*p[40]+tr5*((-33*pe[11])/4+(7*pe[27])/6+(89*pe[39])/4)},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(-6648*p[12]+51127*p[23]-1379*p[28]+38046*p[40])/24+(tr5*(-6648*pe[11]-1379*pe[27]+38046*pe[39]))/96},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(-19416*p[12]+184071*p[23]-2557*p[28]+132990*p[40])/48+(tr5*(-19416*pe[11]-2557*pe[27]+132990*pe[39]))/192},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],15*p[12]-99*p[23]-72*p[40]+tr5*((15*pe[11])/4-18*pe[39])},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],-15*p[12]+99*p[23]+72*p[40]+tr5*((-15*pe[11])/4+18*pe[39])},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],p[12]+(77*p[23])/3-(2*p[28])/3+18*p[40]+(tr5*(pe[11]-(2*pe[27])/3+18*pe[39]))/4},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-3*p[12]-77*p[23]+2*p[28]-54*p[40])/3+(tr5*(-3*pe[11]+2*pe[27]-54*pe[39]))/12},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-186*p[12]+841*p[23]+8*p[28]+534*p[40])/4+(tr5*(-93*pe[11]+4*pe[27]+267*pe[39]))/8},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-390*p[12]+1027*p[23]+32*p[28]+522*p[40])/12+tr5*((-65*pe[11])/8+(2*pe[27])/3+(87*pe[39])/8)},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(4*(21*p[12]-187*p[23]+p[28]-135*p[40]))/3+tr5*(7*pe[11]+pe[27]/3-45*pe[39])},
{F[2,1,1]*tci[1,2],(-195*p[2]-2184*p[4]+351*p[6]-468*p[7]+468*p[10]+3510*p[12]-288*p[15]-62608*p[23]-288*p[24]-288*p[25]-288*p[26]-5278*p[28]-288*p[32]+72*p[33]+720*p[34]-1248*p[36]-468*p[37]+702*p[38]-288*p[39]-46644*p[40]-78*p[41]-288*p[42]+288*p[43]-78*p[44]-288*p[47]-288*p[48]-648*p[49])/234+(tr5*(-65*pe[2]-728*pe[4]+117*pe[6]+156*pe[9]+1170*pe[11]-96*pe[15]-208*pe[21]-96*pe[23]-96*pe[24]-96*pe[25]-1378*pe[27]-96*pe[31]+24*pe[32]+240*pe[33]-312*pe[35]-156*pe[36]+182*pe[37]-96*pe[38]-15548*pe[39]-26*pe[40]-96*pe[41]+96*pe[42]-26*pe[43]-96*pe[46]-96*pe[47]-216*pe[48]))/312},
{F[1,1,1]*F[2,1,1]*tci[1,2],(-274315164*p[12]+2909347129*p[23]+10348893*p[28]+2014357794*p[40])/10368+(tr5*(-91438388*pe[11]+3449631*pe[27]+671452598*pe[39]))/13824},
{F[1,1,2]*F[2,1,1]*tci[1,2],(-6654*p[12]+52069*p[23]-80*p[28]+36867*p[40])/18+(tr5*(-6654*pe[11]-80*pe[27]+36867*pe[39]))/72},
{F[1,1,3]*F[2,1,1]*tci[1,2],(-57241500*p[12]+756596263*p[23]+6589773*p[28]+517545150*p[40])/5184+(tr5*(-19080500*pe[11]+2196591*pe[27]+172515050*pe[39]))/6912},
{F[1,1,4]*F[2,1,1]*tci[1,2],(-24663012*p[12]+494176285*p[23]+6669153*p[28]+332243322*p[40])/5184+(tr5*(-8221004*pe[11]+2223051*pe[27]+110747774*pe[39]))/6912},
{F[1,1,5]*F[2,1,1]*tci[1,2],(-18204*p[12]+60023*p[23]-3405*p[28]+48378*p[40])/24+(tr5*(-6068*pe[11]-1135*pe[27]+16126*pe[39]))/32},
{F[1,1,6]*F[2,1,1]*tci[1,2],(10488*p[12]-74933*p[23]-52770*p[40])/18+tr5*((437*pe[11])/3-(8795*pe[39])/12)},
{F[1,1,7]*F[2,1,1]*tci[1,2],(5556*p[12]-43967*p[23]+54*p[28]-30900*p[40])/27+(tr5*(926*pe[11]+9*pe[27]-5150*pe[39]))/18},
{F[1,1,8]*F[2,1,1]*tci[1,2],(-11432964*p[12]+140995889*p[23]+1019133*p[28]+96266442*p[40])/5184+(tr5*(-3810988*pe[11]+339711*pe[27]+32088814*pe[39]))/6912},
{F[1,1,9]*F[2,1,1]*tci[1,2],(-4782*p[12]+33961*p[23]+88*p[28]+24519*p[40])/36+(tr5*(-4782*pe[11]+88*pe[27]+24519*pe[39]))/144},
{F[1,1,10]*F[2,1,1]*tci[1,2],(17040*p[12]-107045*p[23]-76026*p[40])/54+tr5*((710*pe[11])/9-(12671*pe[39])/36)},
{F[2,1,2]*tci[1,2],(-156*p[2]-39*p[5]-1170*p[7]+117*p[10]-216*p[15]+6058*p[23]-216*p[24]-216*p[25]-216*p[26]-3250*p[28]-216*p[32]+72*p[33]+576*p[34]-390*p[36]+390*p[37]+468*p[38]-216*p[39]+2808*p[40]+156*p[41]-216*p[42]+216*p[43]-216*p[47]-216*p[48]-504*p[49])/234+(tr5*(-52*pe[2]-13*pe[5]+39*pe[9]-72*pe[15]-520*pe[21]-72*pe[23]-72*pe[24]-72*pe[25]-130*pe[27]-72*pe[31]+24*pe[32]+192*pe[33]+130*pe[35]+130*pe[36]+26*pe[37]-72*pe[38]+936*pe[39]+52*pe[40]-72*pe[41]+72*pe[42]-72*pe[46]-72*pe[47]-168*pe[48]))/312},
{F[1,1,1]*F[2,1,2]*tci[1,2],(-54293430*p[12]+533358119*p[23]+1037178*p[28]+370702884*p[40])/5184+(tr5*(-9048905*pe[11]+172863*pe[27]+61783814*pe[39]))/3456},
{F[1,1,2]*F[2,1,2]*tci[1,2],-247*p[12]+(9599*p[23])/6-2*p[28]+(2303*p[40])/2+(tr5*(-494*pe[11]-4*pe[27]+2303*pe[39]))/8},
{F[1,1,3]*F[2,1,2]*tci[1,2],(14796780*p[12]-424561987*p[23]-6939783*p[28]-282561054*p[40])/10368+(tr5*(4932260*pe[11]-2313261*pe[27]-94187018*pe[39]))/13824},
{F[1,1,4]*F[2,1,2]*tci[1,2],(-22746120*p[12]+136287259*p[23]-1687455*p[28]+98616858*p[40])/3456+(tr5*(-7582040*pe[11]-562485*pe[27]+32872286*pe[39]))/4608},
{F[1,1,5]*F[2,1,2]*tci[1,2],(-18348*p[12]+64331*p[23]-3405*p[28]+51042*p[40])/72+(tr5*(-6116*pe[11]-1135*pe[27]+17014*pe[39]))/96},
{F[1,1,6]*F[2,1,2]*tci[1,2],(10923*p[12]-74875*p[23]-96*p[28]-52872*p[40])/72+(tr5*(3641*pe[11]-8*(4*pe[27]+2203*pe[39])))/96},
{F[1,1,7]*F[2,1,2]*tci[1,2],(2*(-240*p[12]+1909*p[23]+3*(p[28]+449*p[40])))/9+(tr5*(-80*pe[11]+pe[27]+449*pe[39]))/6},
{F[1,1,8]*F[2,1,2]*tci[1,2],(36212532*p[12]-266589289*p[23]+1486755*p[28]-190278186*p[40])/10368+(tr5*(12070844*pe[11]+495585*pe[27]-63426062*pe[39]))/13824},
{F[1,1,9]*F[2,1,2]*tci[1,2],(3819*p[12]-30941*p[23]+240*p[28]-22062*p[40])/72+(tr5*(1273*pe[11]+80*pe[27]-7354*pe[39]))/96},
{F[1,1,10]*F[2,1,2]*tci[1,2],(827*p[12])/4-(18109*p[23])/12-1058*p[40]+tr5*((827*pe[11])/16-(529*pe[39])/2)},
{F[2,1,3]*tci[1,2],(52*p[2]+26*p[5]-273*p[6]+234*p[7]+26*p[11]-5850*p[12]-60*p[15]+36712*p[23]-60*p[24]-60*p[25]-60*p[26]+26*p[28]-60*p[32]-132*p[33]-144*p[34]+130*p[36]-26*p[37]-60*p[39]+26676*p[40]+234*p[41]-60*p[42]+60*p[43]-130*p[44]-60*p[47]-60*p[48]+12*p[49])/78+(tr5*(52*pe[2]+26*pe[5]-273*pe[6]+26*pe[10]-5850*pe[11]-60*pe[15]+312*pe[21]-60*pe[23]-60*pe[24]-60*pe[25]-546*pe[27]-60*pe[31]-132*pe[32]-144*pe[33]-26*pe[35]-26*pe[36]+78*pe[37]-60*pe[38]+26676*pe[39]+234*pe[40]-60*pe[41]+60*pe[42]-130*pe[43]-60*pe[46]-60*pe[47]+12*pe[48]))/312},
{F[1,1,1]*F[2,1,3]*tci[1,2],330*p[12]-(126287*p[23])/48+3*p[28]-(14761*p[40])/8+(tr5*(330*pe[11]+3*pe[27]-(14761*pe[39])/8))/4},
{F[1,1,2]*F[2,1,3]*tci[1,2],(7696*p[12]-374830*p[23]-18941*p[28]-230928*p[40])/288+(tr5*(7696*pe[11]-18941*pe[27]-230928*pe[39]))/1152},
{F[1,1,3]*F[2,1,3]*tci[1,2],(-6138*p[12]+40837*p[23]+28647*p[40])/48-(3*tr5*(682*pe[11]-3183*pe[39]))/64},
{F[1,1,4]*F[2,1,3]*tci[1,2],(203064*p[12]-1824178*p[23]-3*(5819*p[28]+423209*p[40]))/432+(tr5*(67688*pe[11]-5819*pe[27]-423209*pe[39]))/576},
{F[1,1,5]*F[2,1,3]*tci[1,2],(128440*p[12]-635801*p[23]+22348*p[28]-492636*p[40])/432+(tr5*(32110*pe[11]+5587*pe[27]-123159*pe[39]))/432},
{F[1,1,6]*F[2,1,3]*tci[1,2],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/24+tr5*((17*pe[11])/32-pe[27]+(163*pe[39])/8)},
{F[1,1,7]*F[2,1,3]*tci[1,2],-108*p[12]+744*p[23]+5*p[28]+519*p[40]+tr5*(-27*pe[11]+(5*pe[27])/4+(519*pe[39])/4)},
{F[1,1,8]*F[2,1,3]*tci[1,2],(1881*p[12]-21677*p[23]-855*p[28]-14163*p[40])/24+(tr5*(627*pe[11]-285*pe[27]-4721*pe[39]))/32},
{F[1,1,9]*F[2,1,3]*tci[1,2],(-164906*p[12]+1846126*p[23]-27557*p[28]+1328604*p[40])/432+(tr5*(-164906*pe[11]-27557*pe[27]+1328604*pe[39]))/1728},
{F[1,1,10]*F[2,1,3]*tci[1,2],(201*p[12]-2600*p[23]+4*p[28]-2070*p[40])/12+(tr5*(201*pe[11]+4*pe[27]-2070*pe[39]))/48},
{F[1,2,6]*F[2,1,3]*tci[1,2],(-4732*p[12]+48998*p[23]+677*p[28]+33906*p[40])/96+(tr5*(-4732*pe[11]+677*pe[27]+33906*pe[39]))/384},
{F[2,1,4]*tci[1,2],p[5]/4-6*(5*p[23]+3*p[40])+(tr5*(pe[5]-72*pe[39]))/16},
{F[1,1,1]*F[2,1,4]*tci[1,2],6*p[12]-37*p[23]-25*p[40]+(tr5*(6*pe[11]-25*pe[39]))/4},
{F[1,1,2]*F[2,1,4]*tci[1,2],(14802*p[12]-435514*p[23]-3*(7888*p[28]+88889*p[40]))/432+(tr5*(4934*pe[11]-7888*pe[27]-88889*pe[39]))/576},
{F[1,1,3]*F[2,1,4]*tci[1,2],6*p[12]-(71*p[23])/3-19*p[40]+(tr5*(6*pe[11]-19*pe[39]))/4},
{F[1,1,4]*F[2,1,4]*tci[1,2],-12*p[12]+74*p[23]+52*p[40]+tr5*(-3*pe[11]+13*pe[39])},
{F[1,1,5]*F[2,1,4]*tci[1,2],(17394*p[12]-445738*p[23]-3*(7888*p[28]+91625*p[40]))/432+(tr5*(5798*pe[11]-7888*pe[27]-91625*pe[39]))/576},
{F[1,1,9]*F[2,1,4]*tci[1,2],18*p[12]-(293*p[23])/3-71*p[40]+tr5*((9*pe[11])/2-(71*pe[39])/4)},
{F[1,1,10]*F[2,1,4]*tci[1,2],-12*p[12]+(182*p[23])/3+44*p[40]+tr5*(-3*pe[11]+11*pe[39])},
{F[2,1,5]*tci[1,2],(-16*p[4]+p[5]+7*p[10]-420*p[23]-12*p[37]-280*p[40])/8+(tr5*(-16*pe[4]+pe[5]+7*pe[9]-12*pe[36]-280*pe[39]))/32},
{F[1,1,1]*F[2,1,5]*tci[1,2],-212*p[12]+(20599*p[23])/12-p[28]+1199*p[40]+tr5*(-53*pe[11]-pe[27]/4+(1199*pe[39])/4)},
{F[1,1,2]*F[2,1,5]*tci[1,2],(-210*p[12]+1597*p[23]-2*p[28]+1137*p[40])/2+(tr5*(-210*pe[11]-2*pe[27]+1137*pe[39]))/8},
{F[1,1,3]*F[2,1,5]*tci[1,2],(-77616*p[12]+492815*p[23]-7884*p[28]+363756*p[40])/96+(tr5*(-6468*pe[11]-657*pe[27]+30313*pe[39]))/32},
{F[1,1,4]*F[2,1,5]*tci[1,2],3*p[12]+(135*p[23])/2-p[28]+42*p[40]+(tr5*(3*pe[11]-pe[27]+42*pe[39]))/4},
{F[1,1,5]*F[2,1,5]*tci[1,2],(-36126*p[12]+224300*p[23]-3942*p[28]+164721*p[40])/48+(tr5*(-12042*pe[11]-1314*pe[27]+54907*pe[39]))/64},
{F[1,1,6]*F[2,1,5]*tci[1,2],(30*p[12]-485*p[23]+4*p[28]-330*p[40])/4+(tr5*(15*pe[11]+2*pe[27]-165*pe[39]))/8},
{F[1,1,7]*F[2,1,5]*tci[1,2],(127*p[12])/2-(6277*p[23])/12+p[28]-(739*p[40])/2+(tr5*(127*pe[11]+2*pe[27]-739*pe[39]))/8},
{F[1,1,8]*F[2,1,5]*tci[1,2],(-4506*p[12]+37462*p[23]-441*p[28]+27051*p[40])/48+(tr5*(-1502*pe[11]-147*pe[27]+9017*pe[39]))/64},
{F[1,1,9]*F[2,1,5]*tci[1,2],17*p[12]+(55*p[23])/6+(13*p[40])/4+(tr5*(68*pe[11]+13*pe[39]))/16},
{F[1,1,10]*F[2,1,5]*tci[1,2],(-84*p[12]+409*p[23]+330*p[40])/4-(3*tr5*(14*pe[11]-55*pe[39]))/8},
{F[1,2,7]*F[2,1,5]*tci[1,2],(-828*p[12]+9469*p[23]+7566*p[40])/96+(tr5*(-138*pe[11]+1261*pe[39]))/64},
{F[1,1,3]*F[2,1,6]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/18+(5*tr5*(77*pe[11]-431*pe[39]))/12},
{F[1,1,4]*F[2,1,6]*tci[1,2],(68496*p[12]-1577446*p[23]+59289*p[28]-1143186*p[40])/3672+(tr5*(22832*pe[11]+19763*pe[27]-381062*pe[39]))/4896},
{F[1,1,6]*F[2,1,6]*tci[1,2],(-893778*p[12]+6758026*p[23]-54393*p[28]+4809678*p[40])/2448+(tr5*(-297926*pe[11]-18131*pe[27]+1603226*pe[39]))/3264},
{F[1,1,7]*F[2,1,6]*tci[1,2],(55444398*p[12]-455522530*p[23]-240897*p[28]-320351370*p[40])/14688+(tr5*(18481466*pe[11]-80299*pe[27]-106783790*pe[39]))/19584},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-3171*p[12]+21119*p[23]+72*p[28]+14664*p[40])/36+(tr5*(-1057*pe[11]+24*pe[27]+4888*pe[39]))/48},
{F[1,1,9]*F[2,1,6]*tci[1,2],(-161*p[12])/4+(5233*p[23])/12-2*p[28]+311*p[40]+(tr5*(-161*pe[11]-8*pe[27]+1244*pe[39]))/16},
{F[1,1,10]*F[2,1,6]*tci[1,2],(167844*p[12]-1381067*p[23]-4218*p[28]-968214*p[40])/144+(tr5*(27974*pe[11]-703*pe[27]-161369*pe[39]))/96},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-5456166*p[12]+43936132*p[23]+211557*p[28]+30700446*p[40])/14688+(tr5*(-1818722*pe[11]+70519*pe[27]+10233482*pe[39]))/19584},
{F[1,1,5]*F[2,1,7]*tci[1,2],(-85489734*p[12]+594982196*p[23]-6729279*p[28]+428999610*p[40])/88128+(tr5*(-28496578*pe[11]-2243093*pe[27]+142999870*pe[39]))/117504},
{F[1,1,7]*F[2,1,7]*tci[1,2],(-85489734*p[12]+594982196*p[23]-6729279*p[28]+428999610*p[40])/88128+(tr5*(-28496578*pe[11]-2243093*pe[27]+142999870*pe[39]))/117504},
{F[1,1,1]*F[2,1,8]*tci[1,2],(442962*p[12]-4149844*p[23]-5*(2719*p[28]+578490*p[40]))/2448+(tr5*(442962*pe[11]-5*(2719*pe[27]+578490*pe[39])))/9792},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-2310*p[12]+18409*p[23]+12930*p[40])/27-(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-383700*p[12]+3613953*p[23]+14615*p[28]+2513724*p[40])/1224+(tr5*(-383700*pe[11]+14615*pe[27]+2513724*pe[39]))/4896},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-335*p[12])/2+(15185*p[23])/12+p[28]+(1775*p[40])/2+(tr5*(-335*pe[11]+2*pe[27]+1775*pe[39]))/8},
{F[1,1,6]*F[2,1,8]*tci[1,2],(-9709914*p[12]+71551394*p[23]-1061475*p[28]+51781233*p[40])/22032+(tr5*(-3236638*pe[11]-353825*pe[27]+17260411*pe[39]))/29376},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-82290654*p[12]+655735284*p[23]-2301007*p[28]+464594682*p[40])/29376+(tr5*(-82290654*pe[11]-2301007*pe[27]+464594682*pe[39]))/117504},
{F[1,1,8]*F[2,1,8]*tci[1,2],(429186*p[12]-739952*p[23]+28545*p[28]-566706*p[40])/7344+(tr5*(143062*pe[11]+9515*pe[27]-188902*pe[39]))/9792},
{F[1,1,9]*F[2,1,8]*tci[1,2],(246*p[12]-2723*p[23]+12*p[28]-1938*p[40])/18+(tr5*(41*pe[11]+2*pe[27]-323*pe[39]))/12},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-108051*p[12]+879028*p[23]+2235*p[28]+616236*p[40])/108+(tr5*(-36017*pe[11]+745*pe[27]+205412*pe[39]))/144},
{F[2,1,9]*tci[1,2],(-741*p[2]+936*p[3]-3120*p[4]+156*p[5]+351*p[6]+468*p[10]+33930*p[12]-720*p[15]-272792*p[23]-720*p[24]-720*p[25]-720*p[26]-4914*p[28]-720*p[32]+216*p[33]+1872*p[34]-624*p[36]-624*p[37]+702*p[38]-720*p[39]-195468*p[40]+1170*p[41]-720*p[42]+720*p[43]-78*p[44]-720*p[47]-720*p[48]-1656*p[49])/468+(tr5*(-247*pe[2]+312*pe[3]-1040*pe[4]+52*pe[5]+117*pe[6]+156*pe[9]+11310*pe[11]-240*pe[15]-240*pe[23]-240*pe[24]-240*pe[25]-1638*pe[27]-240*pe[31]+72*pe[32]+624*pe[33]-208*pe[35]-208*pe[36]+234*pe[37]-240*pe[38]-65156*pe[39]+390*pe[40]-240*pe[41]+240*pe[42]-26*pe[43]-240*pe[46]-240*pe[47]-552*pe[48]))/624},
{F[1,1,1]*F[2,1,9]*tci[1,2],(-79531716*p[12]+780342947*p[23]+1424355*p[28]+542908974*p[40])/3456+(tr5*(-26510572*pe[11]+474785*pe[27]+180969658*pe[39]))/4608},
{F[1,1,2]*F[2,1,9]*tci[1,2],(-7746*p[12]+58019*p[23]-232*p[28]+41253*p[40])/18+(tr5*(-7746*pe[11]-232*pe[27]+41253*pe[39]))/72},
{F[1,1,3]*F[2,1,9]*tci[1,2],(-113127*p[12]+1684759*p[23]+9261*p[28]+1153131*p[40])/216-(7*tr5*(5387*pe[11]-441*pe[27]-54911*pe[39]))/288},
{F[1,1,4]*F[2,1,9]*tci[1,2],(-12944334*p[12]+157389698*p[23]+932355*p[28]+108211098*p[40])/2592+(tr5*(-4314778*pe[11]+310785*pe[27]+36070366*pe[39]))/3456},
{F[1,1,5]*F[2,1,9]*tci[1,2],(-16980*p[12]+56087*p[23]-3405*p[28]+44886*p[40])/72+(tr5*(-5660*pe[11]-1135*pe[27]+14962*pe[39]))/96},
{F[1,1,6]*F[2,1,9]*tci[1,2],(1473*p[12]+14225*p[23]-192*p[28]+8940*p[40])/36+(tr5*(491*pe[11]-64*pe[27]+2980*pe[39]))/48},
{F[1,1,7]*F[2,1,9]*tci[1,2],(-2*(1185*p[12]-9109*p[23]+45*p[28]-6675*p[40]))/27-(5*tr5*(79*pe[11]+3*pe[27]-445*pe[39]))/18},
{F[1,1,8]*F[2,1,9]*tci[1,2],(9208812*p[12]-65935913*p[23]+30927*p[28]-47657946*p[40])/3456+(tr5*(3069604*pe[11]+10309*pe[27]-15885982*pe[39]))/4608},
{F[1,1,9]*F[2,1,9]*tci[1,2],(9267*p[12]-72564*p[23]+656*p[28]-52341*p[40])/36+(tr5*(9267*pe[11]+656*pe[27]-52341*pe[39]))/144},
{F[1,1,10]*F[2,1,9]*tci[1,2],(9501*p[12]-76933*p[23]-53628*p[40])/54+(tr5*(3167*pe[11]-17876*pe[39]))/72},
{F[1,1,1]*F[2,1,10]*tci[1,2],(2*(-564*p[12]+4477*p[23]+3147*p[40]))/9+tr5*((-94*pe[11])/3+(1049*pe[39])/6)},
{F[1,1,3]*F[2,1,10]*tci[1,2],(2310*p[12]-18409*p[23]-12930*p[40])/27+(5*tr5*(77*pe[11]-431*pe[39]))/18},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-56091210*p[12]+441874444*p[23]+375879*p[28]+311558874*p[40])/88128+(tr5*(-18697070*pe[11]+125293*pe[27]+103852958*pe[39]))/117504},
{F[1,1,5]*F[2,1,10]*tci[1,2],(-553563*p[12]+4215458*p[23]-34296*p[28]+3012726*p[40])/324+(tr5*(-184521*pe[11]-11432*pe[27]+1004242*pe[39]))/432},
{F[1,1,6]*F[2,1,10]*tci[1,2],(143145498*p[12]-1218441502*p[23]-3048921*p[28]-852899586*p[40])/88128+(tr5*(47715166*pe[11]-1016307*pe[27]-284299862*pe[39]))/117504},
{F[1,1,7]*F[2,1,10]*tci[1,2],(34492486*p[12]-270791766*p[23]+92223*p[28]-191033358*p[40])/9792+(tr5*(34492486*pe[11]+92223*pe[27]-191033358*pe[39]))/39168},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-131178714*p[12]+1097137132*p[23]-5656197*p[28]+776325138*p[40])/88128+(tr5*(-43726238*pe[11]-1885399*pe[27]+258775046*pe[39]))/117504},
{F[1,1,9]*F[2,1,10]*tci[1,2],(-246*p[12]+2723*p[23]-12*p[28]+1938*p[40])/9+(tr5*(-41*pe[11]-2*pe[27]+323*pe[39]))/6},
{F[1,1,10]*F[2,1,10]*tci[1,2],(17306232*p[12]-141661597*p[23]-309573*p[28]-99376008*p[40])/7344+(tr5*(5768744*pe[11]-103191*pe[27]-33125336*pe[39]))/9792},
{F[1,2,8]*F[2,1,10]*tci[1,2],(1697*p[12])/4-(279149*p[23])/72+(911*p[28])/32-(8213*p[40])/3+(tr5*(40728*pe[11]+2733*pe[27]-262816*pe[39]))/384},
{F[2,1,11]*tci[1,2],(39*p[2]-351*p[6]+234*p[7]+39*p[11]-3510*p[12]-36*p[15]+20956*p[23]-36*p[24]-36*p[25]-36*p[26]+104*p[28]-36*p[32]-72*p[33]-72*p[34]+156*p[36]-36*p[39]+15444*p[40]+156*p[41]-36*p[42]+36*p[43]-78*p[44]-36*p[47]-36*p[48])/117+(tr5*(13*pe[2]-117*pe[6]+13*pe[10]-1170*pe[11]-12*pe[15]+104*pe[21]-12*pe[23]-12*pe[24]-12*pe[25]-156*pe[27]-12*pe[31]-24*pe[32]-24*pe[33]+26*pe[37]-12*pe[38]+5148*pe[39]+52*pe[40]-12*pe[41]+12*pe[42]-26*pe[43]-12*pe[46]-12*pe[47]))/156},
{F[1,1,1]*F[2,1,11]*tci[1,2],(3306*p[12]-6305*p[23]+1838*p[28]-6669*p[40])/72+(tr5*(3306*pe[11]+1838*pe[27]-6669*pe[39]))/288},
{F[1,1,2]*F[2,1,11]*tci[1,2],(91194*p[12]-1317250*p[23]-45288*p[28]-851559*p[40])/432+(tr5*(30398*pe[11]-15096*pe[27]-283853*pe[39]))/576},
{F[1,1,3]*F[2,1,11]*tci[1,2],(-790*p[12]+5095*p[23]+3589*p[40])/8+(tr5*(-790*pe[11]+3589*pe[39]))/32},
{F[1,1,4]*F[2,1,11]*tci[1,2],(15204*p[12]-135776*p[23]-1814*p[28]-93381*p[40])/72+(tr5*(15204*pe[11]-1814*pe[27]-93381*pe[39]))/288},
{F[1,1,5]*F[2,1,11]*tci[1,2],(1908*p[12]-11845*p[23]-24*p[28]-8394*p[40])/24+(tr5*(318*pe[11]-4*pe[27]-1399*pe[39]))/16},
{F[1,1,6]*F[2,1,11]*tci[1,2],(51*p[12]+2771*p[23]-96*p[28]+1956*p[40])/36+(tr5*(17*pe[11]-32*pe[27]+652*pe[39]))/48},
{F[1,1,7]*F[2,1,11]*tci[1,2],-72*p[12]+496*p[23]+(10*p[28])/3+346*p[40]+tr5*(-18*pe[11]+(5*pe[27])/6+(173*pe[39])/2)},
{F[1,1,8]*F[2,1,11]*tci[1,2],(16596*p[12]-160482*p[23]-3412*p[28]-108357*p[40])/72+tr5*((461*pe[11])/8-(853*pe[27])/72-(36119*pe[39])/96)},
{F[1,1,9]*F[2,1,11]*tci[1,2],(177954*p[12]-1710682*p[23]-79476*p[28]-1096845*p[40])/432+(tr5*(59318*pe[11]-26492*pe[27]-365615*pe[39]))/576},
{F[1,1,10]*F[2,1,11]*tci[1,2],(41*p[12])/2+(-748*p[23]+p[28]-567*p[40])/3+tr5*((41*pe[11])/8+(pe[27]-567*pe[39])/12)},
{F[2,1,12]*tci[1,2],(39*p[2]-312*p[3]-351*p[6]+468*p[7]+78*p[11]-20670*p[12]-72*p[15]+125632*p[23]-72*p[24]-72*p[25]-72*p[26]+442*p[28]-72*p[32]-144*p[33]-144*p[34]+312*p[36]-78*p[38]-72*p[39]+90948*p[40]+234*p[41]-72*p[42]+72*p[43]-78*p[44]-72*p[47]-72*p[48])/156+(tr5*(13*pe[2]-104*pe[3]-117*pe[6]+26*pe[10]-6890*pe[11]-24*pe[15]+208*pe[21]-24*pe[23]-24*pe[24]-24*pe[25]-234*pe[27]-24*pe[31]-48*pe[32]-48*pe[33]+26*pe[37]-24*pe[38]+30316*pe[39]+78*pe[40]-24*pe[41]+24*pe[42]-26*pe[43]-24*pe[46]-24*pe[47]))/208},
{F[1,1,1]*F[2,1,12]*tci[1,2],(16620*p[12]-125551*p[23]-48*p[28]-88170*p[40])/48+(tr5*(2770*pe[11]-8*pe[27]-14695*pe[39]))/32},
{F[1,1,2]*F[2,1,12]*tci[1,2],-2*(144*p[12]-1047*p[23]+p[28]-750*p[40])+tr5*(-72*pe[11]-pe[27]/2+375*pe[39])},
{F[1,1,3]*F[2,1,12]*tci[1,2],(-2226*p[12]+14621*p[23]+10311*p[40])/16-(21*tr5*(106*pe[11]-491*pe[39]))/64},
{F[1,1,4]*F[2,1,12]*tci[1,2],(75*p[12])/4-(463*p[23])/4-2*(p[28]+42*p[40])+tr5*((75*pe[11])/16-pe[27]/2-21*pe[39])},
{F[1,1,5]*F[2,1,12]*tci[1,2],(9*(244*p[12]-1501*p[23]-1066*p[40]))/16+(9*tr5*(122*pe[11]-533*pe[39]))/32},
{F[1,1,6]*F[2,1,12]*tci[1,2],(-309*p[12]+2654*p[23]-8*p[28]+1866*p[40])/4+(tr5*(-309*pe[11]-8*pe[27]+1866*pe[39]))/16},
{F[1,1,7]*F[2,1,12]*tci[1,2],-35*p[12]+(677*p[23])/6+5*p[28]+74*p[40]+(tr5*(-35*pe[11]+5*pe[27]+74*pe[39]))/4},
{F[1,1,8]*F[2,1,12]*tci[1,2],(3215*p[12])/8-(12602*p[23])/3-(71*p[28])/3-(46631*p[40])/16+tr5*((3215*pe[11])/32-(71*pe[27])/12-(46631*pe[39])/64)},
{F[1,1,9]*F[2,1,12]*tci[1,2],(-4038*p[12]+21634*p[23]-2854*p[28]+19575*p[40])/48+(tr5*(-4038*pe[11]-2854*pe[27]+19575*pe[39]))/192},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-186*p[12]+841*p[23]+8*p[28]+534*p[40])/4+(tr5*(-93*pe[11]+4*pe[27]+267*pe[39]))/8},
{F[1,2,9]*F[2,1,12]*tci[1,2],(2976*p[12]-28423*p[23]+247*p[28]-20322*p[40])/24+tr5*(31*pe[11]+(247*pe[27])/96-(3387*pe[39])/16)},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-2440*p[12]+19049*p[23]+13422*p[40])/16+tr5*((-305*pe[11])/8+(6711*pe[39])/32)},
{F[1,1,2]*F[2,1,13]*tci[1,2],36*p[12]-386*p[23]+(5*p[28])/3-274*p[40]+tr5*(9*pe[11]+(5*pe[27])/12-(137*pe[39])/2)},
{F[1,1,3]*F[2,1,13]*tci[1,2],(9962604*p[12]-53273951*p[23]+876822*p[28]-39459630*p[40])/14688+(tr5*(1660434*pe[11]+146137*pe[27]-6576605*pe[39]))/9792},
{F[1,1,4]*F[2,1,13]*tci[1,2],(1728570*p[12]-14048774*p[23]-38109*p[28]-9848442*p[40])/2448+(tr5*(576190*pe[11]-12703*pe[27]-3282814*pe[39]))/3264},
{F[1,1,5]*F[2,1,13]*tci[1,2],(1740*p[12]-10921*p[23]-7734*p[40])/48+(tr5*(290*pe[11]-1289*pe[39]))/32},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-36039204*p[12]+266797319*p[23]-319525*p[28]+188796972*p[40])/44064+(tr5*(-36039204*pe[11]-319525*pe[27]+188796972*pe[39]))/176256},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-7389372*p[12]+61073288*p[23]-39363*p[28]+43023882*p[40])/2448+(tr5*(-2463124*pe[11]-13121*pe[27]+14341294*pe[39]))/3264},
{F[1,1,8]*F[2,1,13]*tci[1,2],(-931*p[12])/24+(27221*p[23])/72-p[28]+(800*p[40])/3+(tr5*(-931*pe[11]-24*pe[27]+6400*pe[39]))/96},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-1498434*p[12]+13919667*p[23]+107102*p[28]+9595998*p[40])/1296+(tr5*(-749217*pe[11]+53551*pe[27]+4797999*pe[39]))/2592},
{F[1,1,10]*F[2,1,13]*tci[1,2],(-26398878*p[12]+223734772*p[23]-980298*p[28]+158898885*p[40])/22032+(tr5*(-8799626*pe[11]-326766*pe[27]+52966295*pe[39]))/29376},
{F[1,2,2]*F[2,1,13]*tci[1,2],(38580*p[12]-565767*p[23]-8249*p[28]-382266*p[40])/288+(tr5*(38580*pe[11]-8249*pe[27]-382266*pe[39]))/1152},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-2730*p[12]+22031*p[23]+15474*p[40])/18+(tr5*(-455*pe[11]+2579*pe[39]))/12},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-329*p[12])/6+(3359*p[23])/9+p[28]+(781*p[40])/3+(tr5*(-329*pe[11]+6*pe[27]+1562*pe[39]))/24},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-853518*p[12]+7026599*p[23]-12996*p[28]+4960542*p[40])/1224+(tr5*(-142253*pe[11]-2166*pe[27]+826757*pe[39]))/816},
{F[1,1,6]*F[2,1,14]*tci[1,2],(34601112*p[12]-294352787*p[23]-6*(181147*p[28]+34201316*p[40]))/14688+(tr5*(5766852*pe[11]-181147*pe[27]-34201316*pe[39]))/9792},
{F[1,1,7]*F[2,1,14]*tci[1,2],(1336386*p[12]-11005313*p[23]+13812*p[28]-7755546*p[40])/1224+(tr5*(222731*pe[11]+2302*pe[27]-1292591*pe[39]))/816},
{F[1,1,8]*F[2,1,14]*tci[1,2],(-267*p[12]+3220*p[23]-12*p[28]+2274*p[40])/18+(tr5*(-89*pe[11]-4*pe[27]+758*pe[39]))/24},
{F[1,1,9]*F[2,1,14]*tci[1,2],(3984*p[12]-31969*p[23]-6*(p[28]+3739*p[40]))/18+(tr5*(664*pe[11]-pe[27]-3739*pe[39]))/12},
{F[1,1,10]*F[2,1,14]*tci[1,2],(32170248*p[12]-274095587*p[23]-6*(182779*p[28]+31826756*p[40]))/14688+(tr5*(5361708*pe[11]-182779*pe[27]-31826756*pe[39]))/9792},
{F[1,1,1]*F[2,1,15]*tci[1,2],-25*p[12]+(395*p[23])/2+139*p[40]+(tr5*(-25*pe[11]+139*pe[39]))/4},
{F[1,1,2]*F[2,1,15]*tci[1,2],-4*p[12]-(266*p[23])/3+p[28]-62*p[40]+(tr5*(-4*pe[11]+pe[27]-62*pe[39]))/4},
{F[1,1,3]*F[2,1,15]*tci[1,2],10*p[12]-(125*p[23])/6-p[28]-13*p[40]+(tr5*(10*pe[11]-pe[27]-13*pe[39]))/4},
{F[1,1,5]*F[2,1,15]*tci[1,2],16*p[12]-(268*p[23])/3-64*p[40]+4*tr5*(pe[11]-4*pe[39])},
{F[1,1,6]*F[2,1,15]*tci[1,2],-11*p[12]-(59*p[23])/2+(5*p[28])/3-23*p[40]+(tr5*(-33*pe[11]+5*pe[27]-69*pe[39]))/12},
{F[1,1,7]*F[2,1,15]*tci[1,2],10*p[12]-(347*p[23])/6-(2*p[28])/3-39*p[40]+tr5*((5*pe[11])/2-pe[27]/6-(39*pe[39])/4)},
{F[1,1,8]*F[2,1,15]*tci[1,2],(9*p[12]+115*p[23]-p[28]+78*p[40])/3+(tr5*(9*pe[11]-pe[27]+78*pe[39]))/12},
{F[1,1,9]*F[2,1,15]*tci[1,2],(29135952*p[12]-248477063*p[23]-761604*p[28]-173421840*p[40])/14688+(tr5*(2427996*pe[11]-63467*pe[27]-14451820*pe[39]))/4896},
{F[1,1,10]*F[2,1,15]*tci[1,2],(29150640*p[12]-247737767*p[23]-771396*p[28]-172893072*p[40])/14688+(tr5*(2429220*pe[11]-64283*pe[27]-14407756*pe[39]))/4896},
{tci[1,1]^2*tci[1,2],(364*p[2]-1872*p[3]-2496*p[4]+377*p[5]-1092*p[6]+1872*p[7]+429*p[10]+416*p[11]-23400*p[12]-384*p[15]+95836*p[23]-384*p[24]-384*p[25]-384*p[26]+5096*p[28]-384*p[32]-96*p[33]+576*p[34]+1456*p[36]-884*p[37]-312*p[38]-384*p[39]+73944*p[40]+1560*p[41]-384*p[42]+384*p[43]+104*p[44]-384*p[47]-384*p[48]-672*p[49])/3744+(tr5*(364*pe[2]-1872*pe[3]-2496*pe[4]+377*pe[5]-1092*pe[6]+429*pe[9]+416*pe[10]-23400*pe[11]-384*pe[15]+2496*pe[21]-384*pe[23]-384*pe[24]-384*pe[25]+520*pe[27]-384*pe[31]-96*pe[32]+576*pe[33]+208*pe[35]-884*pe[36]+312*pe[37]-384*pe[38]+73944*pe[39]+1560*pe[40]-384*pe[41]+384*pe[42]+104*pe[43]-384*pe[46]-384*pe[47]-672*pe[48]))/14976},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(22838442*p[12]+692598035*p[23]+19238418*p[28]+444526068*p[40])/62208+(tr5*(3806407*pe[11]+3206403*pe[27]+74087678*pe[39]))/41472},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(459612*p[12]+43144*p[23]+370703*p[28]-611490*p[40])/6912+(tr5*(459612*pe[11]+370703*pe[27]-611490*pe[39]))/27648},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(4447066404*p[12]-23782021659*p[23]+335834621*p[28]-17438970258*p[40])/2820096+(tr5*(4447066404*pe[11]+335834621*pe[27]-17438970258*pe[39]))/11280384},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(-285291720*p[12]-583107043*p[23]-48231889*p[28]-319068696*p[40])/705024+(tr5*(-285291720*pe[11]-48231889*pe[27]-319068696*pe[39]))/2820096},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(248797746*p[12]-1995873709*p[23]-3*(4520392*p[28]+462070289*p[40]))/1057536+(tr5*(82932582*pe[11]-4520392*pe[27]-462070289*pe[39]))/1410048},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-1072581882*p[12]+9275351346*p[23]+59475895*p[28]+6434645778*p[40])/1057536+(tr5*(-1072581882*pe[11]+59475895*pe[27]+6434645778*pe[39]))/4230144},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(-48001740*p[12]+368743468*p[23]-3496017*p[28]+263811066*p[40])/62208+(tr5*(-16000580*pe[11]-1165339*pe[27]+87937022*pe[39]))/82944},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(-25955752260*p[12]+146988790823*p[23]-2257157001*p[28]+107460688818*p[40])/8460288+(tr5*(-8651917420*pe[11]-752385667*pe[27]+35820229606*pe[39]))/11280384},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(-761407674*p[12]+6081338154*p[23]-41107553*p[28]+4329435627*p[40])/1057536+(tr5*(-761407674*pe[11]-41107553*pe[27]+4329435627*pe[39]))/4230144},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(983332560*p[12]-8989864901*p[23]-62439285*p[28]-6205777824*p[40])/1057536+(tr5*(327777520*pe[11]-20813095*pe[27]-2068592608*pe[39]))/1410048},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(17324820*p[12]-118559711*p[23]+476910*p[28]-84877590*p[40])/29376+(5*tr5*(577494*pe[11]+15897*pe[27]-2829253*pe[39]))/19584},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-4158402*p[12]+24863668*p[23]+611355*p[28]+16989378*p[40])/44064+(tr5*(-1386134*pe[11]+203785*pe[27]+5663126*pe[39]))/58752},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-652380*p[12]+5915234*p[23]+57411*p[28]+4100898*p[40])/1728+(tr5*(-217460*pe[11]+19137*pe[27]+1366966*pe[39]))/2304},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(-215940*p[12]+1500891*p[23]-17916*p[28]+1091314*p[40])/384+(tr5*(-107970*pe[11]-8958*pe[27]+545657*pe[39]))/768},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(48753237*p[12]-395716262*p[23]+1339893*p[28]-279916293*p[40])/44064+(tr5*(16251079*pe[11]+446631*pe[27]-93305431*pe[39]))/58752},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(50682*p[12]-488134*p[23]-1416*p[28]-340941*p[40])/144+(tr5*(16894*pe[11]-472*pe[27]-113647*pe[39]))/192},
{eps5*tci[1,1]^3*tci[1,2],(584*p[13]+38*p[20]+393*p[50])/1080+(tr5*(584*pe[12]+423*pe[13]+38*pe[20]+393*pe[49]))/4320},
{eps5*tci[1,1]^2*tci[2,1],(39*p[13]-23*p[20]+21*p[50])/108+(tr5*(78*pe[12]-3*pe[13]-46*pe[20]+42*pe[49]))/864},
{eps5*tci[1,2]*tci[2,1],(-2*(p[8]-p[9]))/3+(tr5*(-pe[7]+pe[8]))/6},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],p[50]+(tr5*pe[49])/4},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(p[13]+2*p[20]+21*p[50])/18+(tr5*(pe[12]+27*pe[13]+2*pe[20]+21*pe[49]))/72},
{eps5*F[1,1,3]*tci[1,2]*tci[2,1],p[13]+(tr5*pe[12])/4},
{eps5*F[1,1,4]*tci[1,2]*tci[2,1],(-2*(p[13]-p[20]))/3+(tr5*(-2*pe[12]+3*pe[13]+2*pe[20]))/12},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],(-23*p[13]-8*(2*p[20]+3*p[50]))/9+(tr5*(-23*pe[12]-8*(3*pe[13]+2*pe[20]+3*pe[49])))/36},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],(142*p[13]+74*p[20]+111*p[50])/36+(tr5*(142*pe[12]+183*pe[13]+74*pe[20]+111*pe[49]))/144},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(-130*p[13]-37*(2*p[20]+3*p[50]))/36+(tr5*(-130*pe[12]-183*pe[13]-37*(2*pe[20]+3*pe[49])))/144},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],(40*p[13]+26*p[20]+27*p[50])/12+(tr5*(40*pe[12]+47*pe[13]+26*pe[20]+27*pe[49]))/48},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(-26*p[13]-22*p[20]-33*p[50])/12+(tr5*(-26*pe[12]-73*pe[13]-22*pe[20]-33*pe[49]))/48},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],(2*p[13])/3+(2*p[20])/3+p[50]+(tr5*(2*pe[12]+7*pe[13]+2*pe[20]+3*pe[49]))/12},
{tci[2,1]^2,(-16*(21*p[12]-182*p[23]-129*p[40]))/27-(4*tr5*(7*pe[11]-43*pe[39]))/9},
{eps5*tci[3,1],(-24*(p[8]-p[9]))/5-(6*tr5*(pe[7]-pe[8]))/5},
{eps5*F[1,1,1]*tci[3,1],(-12*(p[13]+2*p[20]))/5-(3*tr5*(pe[12]+2*pe[20]))/5},
{eps5*F[1,1,2]*tci[3,1],(-7*p[13])/5-(14*p[20])/5+3*p[50]+(tr5*(-7*pe[12]+27*pe[13]-14*pe[20]+15*pe[49]))/20},
{eps5*F[1,1,4]*tci[3,1],(12*(p[13]+2*p[20]))/5+(3*tr5*(pe[12]+2*pe[20]))/5},
{eps5*F[1,1,5]*tci[3,1],(-2*(7*p[13]+8*p[20]+12*p[50]))/5+(tr5*(-7*pe[12]-4*(3*pe[13]+2*pe[20]+3*pe[49])))/10},
{eps5*F[1,1,6]*tci[3,1],(-11*p[13]+2*p[20]+3*p[50])/5+(tr5*(-11*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/20},
{eps5*F[1,1,7]*tci[3,1],p[13]-(2*p[20])/5-(3*p[50])/5+(tr5*(5*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/20},
{eps5*F[1,1,8]*tci[3,1],(12*(p[13]+2*p[20]))/5+(3*tr5*(pe[12]-pe[13]+2*pe[20]))/5},
{eps5*F[1,1,9]*tci[3,1],(3*(7*p[13]+2*p[20]+3*p[50]))/5+(3*tr5*(7*pe[12]-pe[13]+2*pe[20]+3*pe[49]))/20},
{eps5*F[1,1,10]*tci[3,1],(-6*p[13])/5-(3*tr5*(pe[12]-2*pe[13]))/10},
{eps5*tci[1,2]*tci[3,1],(6*(4*p[13]-2*p[20]+3*p[50]))/5+(3*tr5*(4*pe[12]+3*pe[13]-2*pe[20]+3*pe[49]))/10},
{eps5*tci[1,2]*tci[3,2],2*(5*p[13]+p[20]+3*p[50])+(tr5*(10*pe[12]+5*pe[13]+2*pe[20]+6*pe[49]))/4},
{eps5*tci[4,1],(387*p[13]+53*p[20]+213*p[50])/54+(tr5*(774*pe[12]+9*pe[13]+106*pe[20]+426*pe[49]))/432},
{eps5*tci[4,2],-2*(9*p[13]+2*p[20]+6*p[50])+(tr5*(-9*pe[12]-9*pe[13]-2*(pe[20]+3*pe[49])))/2},
{eps5*tci[4,3],-3*p[13]-(2*(p[20]+3*p[50]))/3+(tr5*(-9*pe[12]-9*pe[13]-2*(pe[20]+3*pe[49])))/12},
{tci[1,1]^2*tcr[1,1],(-741*p[2]+12168*p[3]-14976*p[4]+1482*p[5]+1053*p[6]-6084*p[7]-3510*p[10]+10530*p[12]-1728*p[15]-646568*p[23]-1728*p[24]-1728*p[25]-1728*p[26]-26026*p[28]-1728*p[32]+504*p[33]+4464*p[34]-4368*p[36]+6240*p[37]+3042*p[38]-1728*p[39]-448812*p[40]+390*p[41]-1728*p[42]+1728*p[43]-234*p[44]-1728*p[47]-1728*p[48]-3960*p[49]+1404*p[51])/11232+(tr5*(-247*pe[2]+4056*pe[3]-4992*pe[4]+494*pe[5]+351*pe[6]-1170*pe[9]+3510*pe[11]-576*pe[15]-2704*pe[21]-576*pe[23]-576*pe[24]-576*pe[25]-3718*pe[27]-576*pe[31]+168*pe[32]+1488*pe[33]-104*pe[35]+2080*pe[36]+338*pe[37]-576*pe[38]-149604*pe[39]+130*pe[40]-576*pe[41]+576*pe[42]-78*pe[43]-576*pe[46]-576*pe[47]-1320*pe[48]+468*pe[50]))/14976},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(-55814664*p[12]+646700717*p[23]+2783295*p[28]+446787966*p[40])/124416+(tr5*(-18604888*pe[11]+927765*pe[27]+148929322*pe[39]))/165888},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(3198*p[12]-17539*p[23]-96*p[28]-12873*p[40])/72+(tr5*(1066*pe[11]-32*pe[27]-4291*pe[39]))/96},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(14190576*p[12]-76045501*p[23]+1634661*p[28]-57085728*p[40])/31104+(tr5*(4730192*pe[11]+544887*pe[27]-19028576*pe[39]))/41472},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(-31937712*p[12]+520628497*p[23]+5682015*p[28]+353468814*p[40])/124416+(tr5*(-10645904*pe[11]+1894005*pe[27]+117822938*pe[39]))/165888},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(43014*p[12]-182527*p[23]+6810*p[28]-139695*p[40])/216+(tr5*(14338*pe[11]+2270*pe[27]-46565*pe[39]))/288},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(429*p[12]-31753*p[23]-48*(8*p[28]+443*p[40]))/864+(tr5*(143*pe[11]-16*(8*pe[27]+443*pe[39])))/1152},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(4926*p[12]-36707*p[23]-60*p[28]-25338*p[40])/216+(tr5*(821*pe[11]-10*pe[27]-4223*pe[39]))/144},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(5681724*p[12]-32124949*p[23]+589761*p[28]-23769168*p[40])/31104+(tr5*(1893908*pe[11]+196587*pe[27]-7923056*pe[39]))/41472},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(-22875*p[12]+183019*p[23]+48*(29*p[28]+2612*p[40]))/864+(tr5*(-7625*pe[11]+464*pe[27]+41792*pe[39]))/1152},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-5517*p[12]+40517*p[23]+28200*p[40])/48+(tr5*(-1839*pe[11]+9400*pe[39]))/64},
{eps5*tci[1,1]^3*tcr[1,1],(1420*p[13]+482*p[20]+1029*p[50])/3240+(tr5*(1420*pe[12]+1347*pe[13]+482*pe[20]+1029*pe[49]))/12960},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(-21561018*p[12]-701631623*p[23]-6*(3207267*p[28]+75142442*p[40]))/62208+(tr5*(-3593503*pe[11]-3207267*pe[27]-75142442*pe[39]))/41472},
{eps5*tci[2,1]*tcr[1,1],-2*p[8]+2*p[9]+(tr5*(-pe[7]+pe[8]))/2},
{eps5*F[1,1,1]*tci[2,1]*tcr[1,1],-p[13]-2*p[20]+(tr5*(-pe[12]-2*pe[20]))/4},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],(-7*p[13]-14*p[20]+15*p[50])/12+(tr5*(-7*pe[12]+27*pe[13]-14*pe[20]+15*pe[49]))/48},
{eps5*F[1,1,4]*tci[2,1]*tcr[1,1],p[13]+2*p[20]+(tr5*(pe[12]+2*pe[20]))/4},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],(-7*p[13])/6-(4*p[20])/3-2*p[50]+(tr5*(-7*pe[12]-4*(3*pe[13]+2*pe[20]+3*pe[49])))/24},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],(-11*p[13]+2*p[20]+3*p[50])/12+(tr5*(-11*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/48},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],(5*p[13]-2*p[20]-3*p[50])/12+(tr5*(5*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/48},
{eps5*F[1,1,8]*tci[2,1]*tcr[1,1],p[13]+2*p[20]+(tr5*(pe[12]-pe[13]+2*pe[20]))/4},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],(7*p[13]+2*p[20]+3*p[50])/4+(tr5*(7*pe[12]-pe[13]+2*pe[20]+3*pe[49]))/16},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],-1/2*p[13]+(tr5*(-pe[12]+2*pe[13]))/8},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],(5*p[13])/2-p[20]+p[50]+(tr5*(15*pe[12]+13*pe[13]-6*pe[20]+6*pe[49]))/24},
{eps5*tci[3,1]*tcr[1,1],(6*(5*p[13]+4*p[20]+3*p[50]))/5+(3*tr5*(5*pe[12]+4*pe[13]+4*pe[20]+3*pe[49]))/10},
{eps5*tci[3,2]*tcr[1,1],9*p[13]+2*p[20]+6*p[50]+(tr5*(9*pe[12]+9*pe[13]+2*pe[20]+6*pe[49]))/4},
{eps5*tci[1,1]*tcr[1,1]^2,(p[8]-p[9])/10+(tr5*(pe[7]-pe[8]))/40},
{eps5*F[1,1,1]*tci[1,1]*tcr[1,1]^2,(p[13]+2*p[20])/20+(tr5*(pe[12]+2*pe[20]))/80},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,(7*p[13]+14*p[20]-15*p[50])/240+(tr5*(7*pe[12]-27*pe[13]+14*pe[20]-15*pe[49]))/960},
{eps5*F[1,1,4]*tci[1,1]*tcr[1,1]^2,(-p[13]-2*p[20])/20+(tr5*(-pe[12]-2*pe[20]))/80},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,(7*p[13]+8*p[20]+12*p[50])/120+(tr5*(7*pe[12]+12*pe[13]+8*pe[20]+12*pe[49]))/480},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(11*p[13]-2*p[20]-3*p[50])/240+(tr5*(11*pe[12]-3*pe[13]-2*pe[20]-3*pe[49]))/960},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,(-5*p[13]+2*p[20]+3*p[50])/240+(tr5*(-5*pe[12]+3*pe[13]+2*pe[20]+3*pe[49]))/960},
{eps5*F[1,1,8]*tci[1,1]*tcr[1,1]^2,(-p[13]-2*p[20])/20+(tr5*(-pe[12]+pe[13]-2*pe[20]))/80},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,(-7*p[13]-2*p[20]-3*p[50])/80+(tr5*(-7*pe[12]+pe[13]-2*pe[20]-3*pe[49]))/320},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,p[13]/40+(tr5*(pe[12]-2*pe[13]))/160},
{tci[1,1]^2*tcr[1,1]^2,(-739153290*p[12]+8833636766*p[23]+49052223*p[28]+6077004681*p[40])/62208+(tr5*(-246384430*pe[11]+16350741*pe[27]+2025668227*pe[39]))/82944},
{tci[1,2]*tcr[1,1]^2,(2418*p[2]-5616*p[3]+13104*p[4]-273*p[5]-2106*p[6]+12168*p[7]-1521*p[10]-21060*p[12]+3456*p[15]+421252*p[23]+3456*p[24]+3456*p[25]+3456*p[26]+52052*p[28]+3456*p[32]-1008*p[33]-8928*p[34]+8736*p[36]-780*p[37]-6084*p[38]+3456*p[39]+316368*p[40]-780*p[41]+3456*p[42]-3456*p[43]+468*p[44]+3456*p[47]+3456*p[48]+7920*p[49])/1872+(tr5*(806*pe[2]-1872*pe[3]+4368*pe[4]-91*pe[5]-702*pe[6]-507*pe[9]-7020*pe[11]+1152*pe[15]+5408*pe[21]+1152*pe[23]+1152*pe[24]+1152*pe[25]+7436*pe[27]+1152*pe[31]-336*pe[32]-2976*pe[33]+208*pe[35]-260*pe[36]-676*pe[37]+1152*pe[38]+105456*pe[39]-260*pe[40]+1152*pe[41]-1152*pe[42]+156*pe[43]+1152*pe[46]+1152*pe[47]+2640*pe[48]))/2496},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(144929838*p[12]-1313557913*p[23]-63234*p[28]-918318072*p[40])/10368+(tr5*(24154973*pe[11]-10539*pe[27]-153053012*pe[39]))/6912},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(8118*p[12]-61677*p[23]+212*p[28]-43767*p[40])/24+(tr5*(8118*pe[11]+212*pe[27]-43767*pe[39]))/96},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(-57724980*p[12]+429888337*p[23]-2879793*p[28]+304977678*p[40])/10368+(tr5*(-19241660*pe[11]-959931*pe[27]+101659226*pe[39]))/13824},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(62600154*p[12]-605992759*p[23]-835488*p[28]-422352564*p[40])/10368+(tr5*(10433359*pe[11]-139248*pe[27]-70392094*pe[39]))/6912},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(88080*p[12]-311297*p[23]+13620*p[28]-244344*p[40])/288+(tr5*(7340*pe[11]+1135*pe[27]-20362*pe[39]))/96},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-14565*p[12]+94568*p[23]+174*p[28]+67008*p[40])/36+(tr5*(-4855*pe[11]+58*pe[27]+22336*pe[39]))/48},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(1806*p[12]-16015*p[23]+32*p[28]-11514*p[40])/24+(tr5*(903*pe[11]+16*pe[27]-5757*pe[39]))/48},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(-173796708*p[12]+1552891607*p[23]-639873*p[28]+1090700094*p[40])/20736+(tr5*(-57932236*pe[11]-213291*pe[27]+363566698*pe[39]))/27648},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(1974*p[12]+17785*p[23]-1464*p[28]+14073*p[40])/144+(tr5*(658*pe[11]-488*pe[27]+4691*pe[39]))/192},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-10401*p[12]+72799*p[23]+51504*p[40])/36+tr5*((-3467*pe[11])/48+(1073*pe[39])/3)},
{eps5*tci[1,1]*tci[1,2]*tcr[1,1]^2,(-4*p[13]+2*p[20]-3*p[50])/40+(tr5*(-4*pe[12]-3*pe[13]+2*pe[20]-3*pe[49]))/160},
{eps5*tci[2,1]*tcr[1,1]^2,(5*p[13]+4*p[20]+3*p[50])/2+(tr5*(5*pe[12]+4*pe[13]+4*pe[20]+3*pe[49]))/8},
{tcr[1,1]^3,(-1053*p[2]+936*p[3]-8112*p[4]+351*p[5]+1053*p[6]-4212*p[7]+975*p[10]+10530*p[12]-1728*p[15]-238940*p[23]-1728*p[24]-1728*p[25]-1728*p[26]-26026*p[28]-1728*p[32]+504*p[33]+4464*p[34]-4368*p[36]-468*p[37]+3042*p[38]-1728*p[39]-177060*p[40]+390*p[41]-1728*p[42]+1728*p[43]-234*p[44]-1728*p[47]-1728*p[48]-3960*p[49]-468*p[51])/1872+(tr5*(-1053*pe[2]+936*pe[3]-8112*pe[4]+351*pe[5]+1053*pe[6]+975*pe[9]+10530*pe[11]-1728*pe[15]-5616*pe[21]-1728*pe[23]-1728*pe[24]-1728*pe[25]-15730*pe[27]-1728*pe[31]+504*pe[32]+4464*pe[33]-1560*pe[35]-468*pe[36]+1638*pe[37]-1728*pe[38]-177060*pe[39]+390*pe[40]-1728*pe[41]+1728*pe[42]-234*pe[43]-1728*pe[46]-1728*pe[47]-3960*pe[48]-468*pe[50]))/7488},
{F[1,1,1]*tcr[1,1]^3,(-198602268*p[12]+1855514893*p[23]+1459053*p[28]+1294424466*p[40])/41472+(tr5*(-66200756*pe[11]+486351*pe[27]+431474822*pe[39]))/55296},
{F[1,1,2]*tcr[1,1]^3,(-9666*p[12]+77119*p[23]-212*p[28]+54549*p[40])/72+(tr5*(-9666*pe[11]-212*pe[27]+54549*pe[39]))/288},
{F[1,1,3]*tcr[1,1]^3,(20622180*p[12]-152769359*p[23]+952137*p[28]-108447126*p[40])/4608+(tr5*(6874060*pe[11]+317379*pe[27]-36149042*pe[39]))/6144},
{F[1,1,4]*tcr[1,1]^3,(-8475762*p[12]+96405416*p[23]+452529*p[28]+66489681*p[40])/2592+(tr5*(-2825254*pe[11]+150843*pe[27]+22163227*pe[39]))/3456},
{F[1,1,5]*tcr[1,1]^3,(-38160*p[12]+132907*p[23]-6810*p[28]+104640*p[40])/288-(5*tr5*(1272*pe[11]+227*pe[27]-3488*pe[39]))/192},
{F[1,1,6]*tcr[1,1]^3,(921*p[12])/8-(47885*p[23])/72-(3*p[28])/2-(949*p[40])/2+(tr5*(921*pe[11]-4*(3*pe[27]+949*pe[39])))/32},
{F[1,1,7]*tcr[1,1]^3,(-354*p[12]+9737*p[23]+108*p[28]+7050*p[40])/216+(tr5*(-59*pe[11]+18*pe[27]+1175*pe[39]))/144},
{F[1,1,8]*tcr[1,1]^3,(37855092*p[12]-322043417*p[23]+569139*p[28]-226741962*p[40])/6912+(tr5*(12618364*pe[11]+189713*pe[27]-75580654*pe[39]))/9216},
{F[1,1,9]*tcr[1,1]^3,(7608*p[12]-89057*p[23]+1056*p[28]-63579*p[40])/432+(tr5*(2536*pe[11]+352*pe[27]-21193*pe[39]))/576},
{F[1,1,10]*tcr[1,1]^3,(19572*p[12]-145795*p[23]-101958*p[40])/216+(tr5*(3262*pe[11]-16993*pe[39]))/144},
{eps5*tci[1,1]*tcr[1,1]^3,(-26*p[20]+3*p[50])/360+(tr5*(9*pe[13]-26*pe[20]+3*pe[49]))/1440},
{tci[1,2]*tcr[1,1]^3,(272398308*p[12]-4775956819*p[23]-53241435*p[28]-3233862078*p[40])/62208+(tr5*(90799436*pe[11]-17747145*pe[27]-1077954026*pe[39]))/82944},
{tcr[1,1]^4,(-241646100*p[12]+2783343937*p[23]+11906379*p[28]+1924165446*p[40])/124416+(tr5*(-80548700*pe[11]+3968793*pe[27]+641388482*pe[39]))/165888},
{tci[1,1]^2*tcr[1,2],(-91*p[2]-312*p[3]-624*p[4]-65*p[5]+1092*p[6]+312*p[10]+13*p[11]+5850*p[12]+96*p[15]-59748*p[23]+96*p[24]+96*p[25]+96*p[26]+1014*p[28]+96*p[32]+168*p[33]+144*p[34]+104*p[36]-364*p[37]-234*p[38]+96*p[39]-41652*p[40]-390*p[41]+96*p[42]-96*p[43]-26*p[44]+96*p[47]+96*p[48]+24*p[49]-78*p[51])/312+(tr5*(-91*pe[2]-312*pe[3]-624*pe[4]-65*pe[5]+1092*pe[6]+312*pe[9]+13*pe[10]+5850*pe[11]+96*pe[15]+96*pe[23]+96*pe[24]+96*pe[25]+1014*pe[27]+96*pe[31]+168*pe[32]+144*pe[33]+104*pe[35]-364*pe[36]-234*pe[37]+96*pe[38]-41652*pe[39]-390*pe[40]+96*pe[41]-96*pe[42]-26*pe[43]+96*pe[46]+96*pe[47]+24*pe[48]-78*pe[50]))/1248},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(8283516*p[12]-107943391*p[23]-659331*p[28]-74519214*p[40])/27648+(tr5*(2761172*pe[11]-219777*pe[27]-24839738*pe[39]))/36864},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(74964*p[12]+443534*p[23]+88089*p[28]+173082*p[40])/3456+(tr5*(24988*pe[11]+29363*pe[27]+57694*pe[39]))/4608},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(89937420*p[12]-812723065*p[23]-622233*p[28]-563991162*p[40])/82944+(tr5*(29979140*pe[11]-207411*pe[27]-187997054*pe[39]))/110592},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(562522224*p[12]-6113654639*p[23]-52594629*p[28]-4222330122*p[40])/705024+(tr5*(187507408*pe[11]-17531543*pe[27]-1407443374*pe[39]))/940032},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(2271612*p[12]-21497173*p[23]-6*(69824*p[28]+2450239*p[40]))/10368+(tr5*(378602*pe[11]-69824*pe[27]-2450239*pe[39]))/6912},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-463088562*p[12]+3852132784*p[23]+6487271*p[28]+2699491362*p[40])/176256+(tr5*(-463088562*pe[11]+6487271*pe[27]+2699491362*pe[39]))/705024},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(-692930856*p[12]+5499131312*p[23]-9496953*p[28]+3884967264*p[40])/176256+(tr5*(-230976952*pe[11]-3165651*pe[27]+1294989088*pe[39]))/235008},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(30610380*p[12]-333622397*p[23]+494391*p[28]-232243410*p[40])/41472+(tr5*(10203460*pe[11]+164797*pe[27]-77414470*pe[39]))/55296},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-3759*p[12])/8+(835495*p[23])/288+(2719*p[28])/162+(65455*p[40])/32+tr5*((-3759*pe[11])/32+(2719*pe[27])/648+(65455*pe[39])/128)},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-564782556*p[12]+4476795593*p[23]-8848035*p[28]+3171547830*p[40])/176256+(tr5*(-188260852*pe[11]-2949345*pe[27]+1057182610*pe[39]))/235008},
{eps5*tci[1,1]^3*tcr[1,2],(-109*(9*p[13]+2*p[20]+6*p[50]))/1944-(109*tr5*(9*pe[12]+9*pe[13]+2*pe[20]+6*pe[49]))/7776},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-176532618*p[12]+1459861487*p[23]-6116682*p[28]+1031208942*p[40])/176256+(tr5*(-29422103*pe[11]-1019447*pe[27]+171868157*pe[39]))/117504},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],(-5*(5*p[13]+p[20]+3*p[50]))/3-(5*tr5*(10*pe[12]+5*pe[13]+2*pe[20]+6*pe[49]))/24},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(-15448956*p[12]+167750815*p[23]+537219*p[28]+116469294*p[40])/27648+(tr5*(-5149652*pe[11]+179073*pe[27]+38823098*pe[39]))/36864},
{tci[1,2]*tcr[1,1]*tcr[1,2],2*p[3]+2*p[4]-p[5]/4-p[10]/4+39*p[23]+p[37]+26*p[40]+(tr5*(8*pe[3]+8*pe[4]-pe[5]-pe[9]+4*pe[36]+104*pe[39]))/16},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-727*p[12])/4+(58931*p[23])/48+2*p[28]+(6947*p[40])/8+(tr5*(-1454*pe[11]+16*pe[27]+6947*pe[39]))/32},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],-42*p[12]+256*p[23]+186*p[40]-(3*tr5*(7*pe[11]-31*pe[39]))/2},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(13722*p[12]-108748*p[23]-75759*p[40])/48+(tr5*(4574*pe[11]-25253*pe[39]))/64},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(15*p[12])/2-225*p[23]+2*(p[28]-75*p[40])+(tr5*(15*pe[11]+4*(pe[27]-75*pe[39])))/8},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(-444*p[12]+2125*p[23]+1566*p[40])/8-(3*tr5*(74*pe[11]-261*pe[39]))/16},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],155*p[12]-(3466*p[23])/3-2*(p[28]+406*p[40])+(tr5*(155*pe[11]-2*(pe[27]+406*pe[39])))/4},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],-44*p[12]+(1186*p[23])/3-2*p[28]+284*p[40]+tr5*(-11*pe[11]-pe[27]/2+71*pe[39])},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(-4278*p[12]+30578*p[23]+585*p[28]+20289*p[40])/48+(tr5*(-1426*pe[11]+195*pe[27]+6763*pe[39]))/64},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],2*(-27*p[12]+113*p[23]+p[28]+78*p[40])+(tr5*(-27*pe[11]+pe[27]+78*pe[39]))/2},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],82*p[12]-(1406*p[23])/3-340*p[40]+tr5*((41*pe[11])/2-85*pe[39])},
{eps5*tci[1,1]*tcr[1,1]^2*tcr[1,2],(-9*p[13]-2*(p[20]+3*p[50]))/8+(tr5*(-9*pe[12]-9*pe[13]-2*(pe[20]+3*pe[49])))/32},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(377*p[12])/4-(35491*p[23])/48-2*p[28]-(4107*p[40])/8+(tr5*(754*pe[11]-16*pe[27]-4107*pe[39]))/32},
{tcr[1,1]^3*tcr[1,2],(-85*p[12])/4+(419*p[23]+p[28]+303*p[40])/3+(tr5*(-255*pe[11]+4*(pe[27]+303*pe[39])))/48},
{tci[1,1]^2*tcr[1,2]^2,(-3304893*p[12]+22157327*p[23]-293526*p[28]+15914946*p[40])/14688+(tr5*(-1101631*pe[11]-97842*pe[27]+5304982*pe[39]))/19584},
{tci[1,2]*tcr[1,2]^2,(9*p[6]-p[10]-p[11])/4+(tr5*(9*pe[6]-pe[9]-pe[10]))/16},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,11*p[12]-(169*p[23])/3-40*p[40]+tr5*((11*pe[11])/4-10*pe[39])},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(8028*p[12]-81878*p[23]-3117*p[28]-53634*p[40])/192+(tr5*(2676*pe[11]-1039*pe[27]-17878*pe[39]))/256},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-284064*p[12]+3276640*p[23]+37401*p[28]+2222160*p[40])/576+(tr5*(-94688*pe[11]+12467*pe[27]+740720*pe[39]))/768},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(138405*p[12]-6163319*p[23]-6*(71218*p[28]+577709*p[40]))/14688+(tr5*(46135*pe[11]-2*(71218*pe[27]+577709*pe[39])))/19584},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(156108*p[12]-1260517*p[23]+5316*p[28]-888954*p[40])/576+(tr5*(26018*pe[11]+886*pe[27]-148159*pe[39]))/384},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(-1669110*p[12]+23713000*p[23]+1060605*p[28]+15078534*p[40])/29376+(tr5*(-556370*pe[11]+353535*pe[27]+5026178*pe[39]))/39168},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(390648*p[12]-2893412*p[23]+9369*p[28]-2054712*p[40])/576+(tr5*(130216*pe[11]+3123*pe[27]-684904*pe[39]))/768},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(708936*p[12]-5456896*p[23]+39747*p[28]-3888456*p[40])/576+(tr5*(236312*pe[11]+13249*pe[27]-1296152*pe[39]))/768},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-9612*p[12]+125793*p[23]+1468*p[28]+85005*p[40])/144+(tr5*(-9612*pe[11]+1468*pe[27]+85005*pe[39]))/576},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-337260*p[12]+2825129*p[23]+5367*p[28]+1973262*p[40])/576+(tr5*(-112420*pe[11]+1789*pe[27]+657754*pe[39]))/768},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,(-5*p[13]-p[20]-3*p[50])/2+(tr5*(-10*pe[12]-5*pe[13]-2*(pe[20]+3*pe[49])))/16},
{eps5*tci[2,1]*tcr[1,2]^2,(-5*(9*p[13]+2*p[20]+6*p[50]))/6-(5*tr5*(9*pe[12]+9*pe[13]+2*pe[20]+6*pe[49]))/24},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(83*p[12])/2-(776*p[23])/3+p[28]-188*p[40]+tr5*((83*pe[11])/8+pe[27]/4-47*pe[39])},
{tcr[1,1]^2*tcr[1,2]^2,(315*p[12]-2*(1024*p[23]+11*p[28]+750*p[40]))/8+(tr5*(315*pe[11]-22*pe[27]-1500*pe[39]))/32},
{tcr[1,2]^3,p[51]+(tr5*pe[50])/4},
{F[1,1,1]*tcr[1,2]^3,(-15732348*p[12]+167140255*p[23]+562563*p[28]+115985454*p[40])/6912+(tr5*(-5244116*pe[11]+187521*pe[27]+38661818*pe[39]))/9216},
{F[1,1,2]*tcr[1,2]^3,(2*(-9*p[12]+136*p[23]-5*p[28]+90*p[40]))/9+tr5*(-1/2*pe[11]-(5*pe[27])/18+5*pe[39])},
{F[1,1,3]*tcr[1,2]^3,(-91735692*p[12]+768744889*p[23]-1849743*p[28]+540436794*p[40])/20736+(tr5*(-30578564*pe[11]-616581*pe[27]+180145598*pe[39]))/27648},
{F[1,1,4]*tcr[1,2]^3,(6665592*p[12]-17988467*p[23]+1068303*p[28]-14589138*p[40])/3456+(tr5*(2221864*pe[11]+356101*pe[27]-4863046*pe[39]))/4608},
{F[1,1,5]*tcr[1,2]^3,(-52*p[12]+17*p[23]+66*p[40])/12+(tr5*(-26*pe[11]+33*pe[39]))/24},
{F[1,1,6]*tcr[1,2]^3,32*p[12]-(2086*p[23])/9-164*p[40]+tr5*(8*pe[11]-41*pe[39])},
{F[1,1,7]*tcr[1,2]^3,(534*p[12]-4799*p[23]-27*p[28]-3261*p[40])/27+(tr5*(178*pe[11]-9*pe[27]-1087*pe[39]))/36},
{F[1,1,8]*tcr[1,2]^3,(-43282668*p[12]+404834429*p[23]+193005*p[28]+282687474*p[40])/10368+(tr5*(-14427556*pe[11]+64335*pe[27]+94229158*pe[39]))/13824},
{F[1,1,9]*tcr[1,2]^3,(-294*p[12]+3007*p[23]+57*p[28]+2049*p[40])/27+(tr5*(-98*pe[11]+19*pe[27]+683*pe[39]))/36},
{F[1,1,10]*tcr[1,2]^3,(-1572*p[12]+15535*p[23]+10302*p[40])/108+(tr5*(-262*pe[11]+1717*pe[39]))/72},
{tci[1,2]*tcr[1,2]^3,(135*p[12]-722*p[23]+p[28]-528*p[40])/3+(tr5*(135*pe[11]+pe[27]-528*pe[39]))/12},
{tcr[1,1]*tcr[1,2]^3,(15127548*p[12]-163202719*p[23]-516483*p[28]-113110062*p[40])/6912+(tr5*(5042516*pe[11]-172161*pe[27]-37703354*pe[39]))/9216},
{tcr[1,2]^4,(6225*p[12]-40556*p[23]-414*p[28]-29652*p[40])/144+(tr5*(2075*pe[11]-138*pe[27]-9884*pe[39]))/192},
{tci[1,1]^2*tcr[2,1],(-566215752*p[12]+6186070757*p[23]+25994751*p[28]+4272433410*p[40])/13824+(tr5*(-188738584*pe[11]+8664917*pe[27]+1424144470*pe[39]))/18432},
{tci[1,2]*tcr[2,1],(1677*p[2]-1872*p[3]+6552*p[4]+39*p[5]-1053*p[6]+3276*p[7]-1521*p[10]-10530*p[12]+1728*p[15]+179036*p[23]+1728*p[24]+1728*p[25]+1728*p[26]+26026*p[28]+1728*p[32]-504*p[33]-4464*p[34]+4368*p[36]+780*p[37]-3042*p[38]+1728*p[39]+137124*p[40]-390*p[41]+1728*p[42]-1728*p[43]+234*p[44]+1728*p[47]+1728*p[48]+3960*p[49])/468+(tr5*(559*pe[2]-624*pe[3]+2184*pe[4]+13*pe[5]-351*pe[6]-507*pe[9]-3510*pe[11]+576*pe[15]+1456*pe[21]+576*pe[23]+576*pe[24]+576*pe[25]+6006*pe[27]+576*pe[31]-168*pe[32]-1488*pe[33]+728*pe[35]+260*pe[36]-650*pe[37]+576*pe[38]+45708*pe[39]-130*pe[40]+576*pe[41]-576*pe[42]+78*pe[43]+576*pe[46]+576*pe[47]+1320*pe[48]))/624},
{F[1,1,1]*tci[1,2]*tcr[2,1],(977398356*p[12]-8797591547*p[23]+1819125*p[28]-6156135102*p[40])/20736+(tr5*(325799452*pe[11]+606375*pe[27]-2052045034*pe[39]))/27648},
{F[1,1,2]*tci[1,2]*tcr[2,1],1131*p[12]-(50323*p[23])/6+22*p[28]-(11931*p[40])/2+(tr5*(2262*pe[11]+44*pe[27]-11931*pe[39]))/8},
{F[1,1,3]*tci[1,2]*tcr[2,1],(-80760948*p[12]+395873611*p[23]-10431909*p[28]+290858622*p[40])/20736+(tr5*(-26920316*pe[11]-3477303*pe[27]+96952874*pe[39]))/27648},
{F[1,1,4]*tci[1,2]*tcr[2,1],(115621572*p[12]-1653791621*p[23]-3*(4925763*p[28]+375765382*p[40]))/10368+(tr5*(38540524*pe[11]-4925763*pe[27]-375765382*pe[39]))/13824},
{F[1,1,5]*tci[1,2]*tcr[2,1],(97320*p[12]-345946*p[23]+17025*p[28]-273408*p[40])/72+(tr5*(32440*pe[11]+5675*pe[27]-91136*pe[39]))/96},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-69861*p[12]+440741*p[23]+624*p[28]+313032*p[40])/72+(tr5*(-23287*pe[11]+208*pe[27]+104344*pe[39]))/96},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-1506*p[12]+11423*p[23]+15*p[28]+7779*p[40])/9+(tr5*(-502*pe[11]+5*pe[27]+2593*pe[39]))/12},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-70654488*p[12]+643112623*p[23]+338013*p[28]+451589802*p[40])/5184+(tr5*(-23551496*pe[11]+112671*pe[27]+150529934*pe[39]))/6912},
{F[1,1,9]*tci[1,2]*tcr[2,1],(-8373*p[12]+99971*p[23]-1704*p[28]+71346*p[40])/72+(tr5*(-2791*pe[11]-568*pe[27]+23782*pe[39]))/96},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-23757*p[12]+164662*p[23]+116106*p[40])/36+(tr5*(-7919*pe[11]+38702*pe[39]))/48},
{tcr[1,1]*tcr[2,1],(-1677*p[2]+936*p[3]-7488*p[4]+78*p[5]+1053*p[6]-468*p[7]+1638*p[10]+10530*p[12]-1728*p[15]-197288*p[23]-1728*p[24]-1728*p[25]-1728*p[26]-26026*p[28]-1728*p[32]+504*p[33]+4464*p[34]-4368*p[36]-1248*p[37]+3042*p[38]-1728*p[39]-149292*p[40]+390*p[41]-1728*p[42]+1728*p[43]-234*p[44]-1728*p[47]-1728*p[48]-3960*p[49]-1404*p[51])/936+(tr5*(-559*pe[2]+312*pe[3]-2496*pe[4]+26*pe[5]+351*pe[6]+546*pe[9]+3510*pe[11]-576*pe[15]-208*pe[21]-576*pe[23]-576*pe[24]-576*pe[25]-8294*pe[27]-576*pe[31]+168*pe[32]+1488*pe[33]-1352*pe[35]-416*pe[36]+962*pe[37]-576*pe[38]-49764*pe[39]+130*pe[40]-576*pe[41]+576*pe[42]-78*pe[43]-576*pe[46]-576*pe[47]-1320*pe[48]-468*pe[50]))/1248},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-207487272*p[12]+1851252437*p[23]-794637*p[28]+1296028686*p[40])/10368+(tr5*(-69162424*pe[11]-264879*pe[27]+432009562*pe[39]))/13824},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(-6438*p[12]+48697*p[23]-96*p[28]+34599*p[40])/12+tr5*((-1073*pe[11])/8-2*pe[27]+(11533*pe[39])/16)},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(91534740*p[12]-648850117*p[23]+5092227*p[28]-461920290*p[40])/10368+(tr5*(30511580*pe[11]+1697409*pe[27]-153973430*pe[39]))/13824},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(-81466728*p[12]+1119316579*p[23]+9163233*p[28]+763816218*p[40])/10368+(tr5*(-27155576*pe[11]+3054411*pe[27]+254605406*pe[39]))/13824},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(-93036*p[12]+330511*p[23]-17025*p[28]+261042*p[40])/144+(tr5*(-31012*pe[11]-5675*pe[27]+87014*pe[39]))/192},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(25719*p[12]-149593*p[23]-12*(20*p[28]+8897*p[40]))/72+(tr5*(8573*pe[11]-80*pe[27]-35588*pe[39]))/96},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(1626*p[12]-12409*p[23]+15*p[28]-8673*p[40])/9+(tr5*(542*pe[11]+5*pe[27]-2891*pe[39]))/12},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(67078920*p[12]-592735793*p[23]+344817*p[28]-416292726*p[40])/5184+(tr5*(22359640*pe[11]+114939*pe[27]-138764242*pe[39]))/6912},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(7293*p[12]-75404*p[23]+456*p[28]-52995*p[40])/72+(tr5*(2431*pe[11]+152*pe[27]-17665*pe[39]))/96},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(833*p[12])/4-(18067*p[23])/12-1049*p[40]+(tr5*(833*pe[11]-4196*pe[39]))/16},
{tci[1,2]*tcr[1,1]*tcr[2,1],(265284948*p[12]-3834249701*p[23]-35211753*p[28]-2611228458*p[40])/20736+(tr5*(88428316*pe[11]-11737251*pe[27]-870409486*pe[39]))/27648},
{tcr[1,1]^2*tcr[2,1],(-24197460*p[12]+277335565*p[23]+1322217*p[28]+192147594*p[40])/13824+(tr5*(-8065820*pe[11]+440739*pe[27]+64049198*pe[39]))/18432},
{tci[1,2]*tcr[1,2]*tcr[2,1],-135*p[12]+774*p[23]-2*p[28]+564*p[40]+(tr5*(-135*pe[11]-2*pe[27]+564*pe[39]))/4},
{tcr[2,1]^2,(-77987796*p[12]+614993509*p[23]-2658231*p[28]+435551802*p[40])/27648+(tr5*(-25995932*pe[11]-886077*pe[27]+145183934*pe[39]))/36864},
{tcr[3,1],-1/2*p[2]+3*p[7]-3*p[51]+(tr5*(-1/2*pe[2]+4*pe[21]-(22*pe[27])/3-2*pe[35]+pe[37]-3*pe[50]))/4},
{F[1,1,1]*tcr[3,1],(-3556140*p[12]+14501419*p[23]-451017*p[28]+10906758*p[40])/1536+(tr5*(-1185380*pe[11]-150339*pe[27]+3635586*pe[39]))/2048},
{F[1,1,2]*tcr[3,1],(2*(-99*p[12]+760*p[23]+p[28]+540*p[40]))/3+(tr5*(-99*pe[11]+pe[27]+540*pe[39]))/6},
{F[1,1,3]*tcr[3,1],(139485156*p[12]-1124759503*p[23]+4317705*p[28]-793661334*p[40])/13824+(tr5*(46495052*pe[11]+1439235*pe[27]-264553778*pe[39]))/18432},
{F[1,1,4]*tcr[3,1],(-12330384*p[12]+85503829*p[23]-679197*p[28]+60888318*p[40])/2304+(tr5*(-4110128*pe[11]-226399*pe[27]+20296106*pe[39]))/3072},
{F[1,1,5]*tcr[3,1],5*p[12]+(175*p[23])/4+(39*p[40])/2+tr5*((5*pe[11])/4+(39*pe[39])/8)},
{F[1,1,6]*tcr[3,1],-56*p[12]+537*p[23]+374*p[40]+tr5*(-14*pe[11]+(187*pe[39])/2)},
{F[1,1,7]*tcr[3,1],(984*p[12]-7493*p[23]+27*p[28]-5331*p[40])/9+(tr5*(328*pe[11]+9*pe[27]-1777*pe[39]))/12},
{F[1,1,8]*tcr[3,1],(74922636*p[12]-714727175*p[23]-814275*p[28]-498620262*p[40])/6912+(tr5*(24974212*pe[11]-7*(38775*pe[27]+23743822*pe[39])))/9216},
{F[1,1,9]*tcr[3,1],(570*p[12]-5255*p[23]-33*p[28]-3621*p[40])/9+(tr5*(190*pe[11]-11*pe[27]-1207*pe[39]))/12},
{F[1,1,10]*tcr[3,1],(-4164*p[12]+25093*p[23]+18186*p[40])/36+(tr5*(-694*pe[11]+3031*pe[39]))/24},
{tci[1,2]*tcr[3,1],-30*p[12]+208*p[23]+p[28]+144*p[40]+(tr5*(-30*pe[11]+pe[27]+144*pe[39]))/4},
{tcr[1,1]*tcr[3,1],(3510060*p[12]-14185003*p[23]+443337*p[28]-10685574*p[40])/1536+(tr5*(1170020*pe[11]+147779*pe[27]-3561858*pe[39]))/2048},
{tcr[3,2],(-3*p[51])/4-(3*tr5*pe[50])/16},
{F[1,1,1]*tcr[3,2],(15732348*p[12]-167140255*p[23]-562563*p[28]-115985454*p[40])/9216+(tr5*(5244116*pe[11]-187521*pe[27]-38661818*pe[39]))/12288},
{F[1,1,2]*tcr[3,2],(9*p[12]-136*p[23]+5*p[28]-90*p[40])/6+(tr5*(9*pe[11]+5*pe[27]-90*pe[39]))/24},
{F[1,1,3]*tcr[3,2],(91735692*p[12]-768744889*p[23]+1849743*p[28]-540436794*p[40])/27648+(tr5*(30578564*pe[11]+616581*pe[27]-180145598*pe[39]))/36864},
{F[1,1,4]*tcr[3,2],(-6665592*p[12]+17988467*p[23]-1068303*p[28]+14589138*p[40])/4608+(tr5*(-2221864*pe[11]-356101*pe[27]+4863046*pe[39]))/6144},
{F[1,1,5]*tcr[3,2],(52*p[12]-17*p[23]-66*p[40])/16+(tr5*(26*pe[11]-33*pe[39]))/32},
{F[1,1,6]*tcr[3,2],-24*p[12]+(1043*p[23])/6+123*p[40]+tr5*(-6*pe[11]+(123*pe[39])/4)},
{F[1,1,7]*tcr[3,2],(-534*p[12]+4799*p[23]+27*p[28]+3261*p[40])/36+(tr5*(-178*pe[11]+9*pe[27]+1087*pe[39]))/48},
{F[1,1,8]*tcr[3,2],(43282668*p[12]-404834429*p[23]-3*(64335*p[28]+94229158*p[40]))/13824+(tr5*(14427556*pe[11]-64335*pe[27]-94229158*pe[39]))/18432},
{F[1,1,9]*tcr[3,2],(294*p[12]-3007*p[23]-57*p[28]-2049*p[40])/36+(tr5*(98*pe[11]-19*pe[27]-683*pe[39]))/48},
{F[1,1,10]*tcr[3,2],(1572*p[12]-15535*p[23]-10302*p[40])/144+(tr5*(262*pe[11]-1717*pe[39]))/96},
{tci[1,2]*tcr[3,2],(-195*p[12]+1126*p[23]-p[28]+816*p[40])/4+(tr5*(-195*pe[11]-pe[27]+816*pe[39]))/16},
{tcr[1,1]*tcr[3,2],(-15490428*p[12]+165562015*p[23]+541827*p[28]+114838062*p[40])/9216+(tr5*(-5163476*pe[11]+180609*pe[27]+38279354*pe[39]))/12288},
{tcr[3,3],(-819*p[2]-5928*p[3]+4368*p[4]-546*p[5]-18954*p[6]+25272*p[7]+273*p[10]-585*p[11]+94770*p[12]-864*p[15]-645216*p[23]-864*p[24]-864*p[25]-864*p[26]+37726*p[28]-864*p[32]-504*p[33]+720*p[34]+24024*p[36]+2808*p[37]-5850*p[38]-864*p[39]-371436*p[40]-4134*p[41]-864*p[42]+864*p[43]-3042*p[44]-864*p[47]-864*p[48]-1224*p[49]+11466*p[51])/1872+(tr5*(-819*pe[2]-5928*pe[3]+4368*pe[4]-546*pe[5]-18954*pe[6]+273*pe[9]-585*pe[10]+94770*pe[11]-864*pe[15]+33696*pe[21]-864*pe[23]-864*pe[24]-864*pe[25]-24050*pe[27]-864*pe[31]-504*pe[32]+720*pe[33]+7176*pe[35]+2808*pe[36]+2574*pe[37]-864*pe[38]-371436*pe[39]-4134*pe[40]-864*pe[41]+864*pe[42]-3042*pe[43]-864*pe[46]-864*pe[47]-1224*pe[48]+11466*pe[50]))/7488},
{F[1,1,1]*tcr[3,3],(-3747013068*p[12]+8165634131*p[23]-623034585*p[28]+6942879318*p[40])/497664+(tr5*(-1249004356*pe[11]-207678195*pe[27]+2314293106*pe[39]))/663552},
{F[1,1,2]*tcr[3,3],(11086036*p[12]-59526722*p[23]+1415305*p[28]-45364710*p[40])/6912+(tr5*(11086036*pe[11]+1415305*pe[27]-45364710*pe[39]))/27648},
{F[1,1,3]*tcr[3,3],(-13219915764*p[12]+104764604567*p[23]-342843225*p[28]+73972731846*p[40])/497664+(tr5*(-4406638588*pe[11]-114281075*pe[27]+24657577282*pe[39]))/663552},
{F[1,1,4]*tcr[3,3],(8873401806*p[12]-2325979020*p[23]+1731250285*p[28]-4972687626*p[40])/705024+(tr5*(8873401806*pe[11]+1731250285*pe[27]-4972687626*pe[39]))/2820096},
{F[1,1,5]*tcr[3,3],(-52906740*p[12]+331883651*p[23]-5143872*p[28]+243864174*p[40])/20736+(tr5*(-8817790*pe[11]-857312*pe[27]+40644029*pe[39]))/13824},
{F[1,1,6]*tcr[3,3],(3954002142*p[12]-32126804888*p[23]-70133625*p[28]-22539397998*p[40])/1057536+(tr5*(1318000714*pe[11]-23377875*pe[27]-7513132666*pe[39]))/1410048},
{F[1,1,7]*tcr[3,3],(-7575233496*p[12]+53235585508*p[23]-850535367*p[28]+38837239440*p[40])/1057536+(tr5*(-2525077832*pe[11]-283511789*pe[27]+12945746480*pe[39]))/1410048},
{F[1,1,8]*tcr[3,3],(-1381935732*p[12]+31384580107*p[23]+370633527*p[28]+21140733966*p[40])/248832+(tr5*(-460645244*pe[11]+123544509*pe[27]+7046911322*pe[39]))/331776},
{F[1,1,9]*tcr[3,3],(-843048*p[12]+4950963*p[23]-919490*p[28]+5049261*p[40])/5184+(tr5*(-843048*pe[11]-919490*pe[27]+5049261*pe[39]))/20736},
{F[1,1,10]*tcr[3,3],(-669914916*p[12]-5297878973*p[23]-565961805*p[28]-2690461542*p[40])/1057536+(tr5*(-223304972*pe[11]-188653935*pe[27]-896820514*pe[39]))/1410048},
{eps5*tci[1,1]*tcr[3,3],(65*(9*p[13]+2*p[20]+6*p[50]))/216+(65*tr5*(9*pe[12]+9*pe[13]+2*pe[20]+6*pe[49]))/864},
{tci[1,2]*tcr[3,3],(5505*p[12]-36698*p[23]-151*(p[28]+168*p[40]))/72+(tr5*(5505*pe[11]-151*(pe[27]+168*pe[39])))/288},
{tcr[1,1]*tcr[3,3],(3771585228*p[12]-8299816787*p[23]+623884761*p[28]-7042038870*p[40])/497664+(tr5*(1257195076*pe[11]+207961587*pe[27]-2347346290*pe[39]))/663552},
{tcr[4,1],(195*p[12])/4-326*p[23]+(7*(p[28]-66*p[40]))/2+tr5*((195*pe[11])/16+(7*(pe[27]-66*pe[39]))/8)},
{tcr[4,2],(185*p[12])/2-(1450*p[23])/3+17*p[28]-346*p[40]+(tr5*(185*pe[11]+34*pe[27]-692*pe[39]))/8},
{tcr[4,3],(315*p[12]-2180*p[23]-42*(p[28]+38*p[40]))/16+(21*tr5*(15*pe[11]-2*(pe[27]+38*pe[39])))/64},
{tcr[4,4],(75*p[12])/2-220*p[23]-11*p[28]-174*p[40]+(tr5*(75*pe[11]-22*pe[27]-348*pe[39]))/8},
{tcr[4,5],(315*p[12]-2*(1024*p[23]+11*p[28]+750*p[40]))/8+(tr5*(315*pe[11]-22*pe[27]-1500*pe[39]))/32}
},{
p[1]->(-179270+(648*s34*(s34-s45))/((s12-s34)*(s12-s23-s45))-(9972*(s34-s45))/(s12-s34-s45)-(9972*s12)/(s34+s45)+(9972*s45^2)/((s12-s23-s45)*(s34+s45))-(9972*s45^2)/((s12-s34-s45)*(s34+s45))-(9972*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))-(648*(s34+s45))/(s12-s34)+(9*(2130*s23-245*s34+317*s45-475*s51))/(s12-s23-s45)+(7128*s45^2)/((s12-s23-s45)*(s23-s34-s51))+(9972*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(4275*(2*s23-5*s34+s45-3*s51))/(s12+s23-s34-s51)-(17100*s45^3)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(17100*(s34+s45)^2)/((s23-s34-s51)*(s12+s23-s34-s51))-(648*s23*s34)/((-s12+s23+s45)*(s45-s51))+(648*(s12+s23-s34-s51))/(s45-s51)+(17100*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(9972*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)-(36*(295*s12*s23-554*s23^2-295*s23*s34+277*s12*(s34-s45)-2*s34*(376*s34+9*s45)))/s51^2+(36*s45*(277*s23^2+475*s34*(s34+s45)+s23*(-752*s34+277*s45)))/((s12-s34-s45)*s51^2)-(9972*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)+(36*(-475*s34^2+277*s23*(s34-2*s45)))/((s12-s34-s45)*s51)+(648*s34^2*s45)/((s12-s34)*(s12-s23-s45)*s51)+(19944*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(9972*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)+(36*(259*s12-590*s23+457*s34+259*s45))/s51-(36*(313*s23^2-493*s23*s34+295*s23*s45-493*s34*s45))/((s12-s23-s45)*s51)-(648*s23*(s12+s23-s34))/((s45-s51)*s51)+(648*s23^2*(s23-s34))/((-s12+s23+s45)*(s45-s51)*s51)-(9972*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))+(36*(-752*s34^3+277*s12*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51))-(9972*s45^3)/((s34+s45)*s51*(-s23+s34+s51))-(36*(752*s34^2+277*s34*s45-277*s45^2))/(s51*(-s23+s34+s51))-(17100*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(17100*s34*(s23^2+s34^2+s23*(s34-s45)+s34*s45+s45^2))/(s51^2*(-s12-s23+s34+s51))+(17100*s34^2)/(s51*(-s12-s23+s34+s51))+(17100*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))-(17100*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(17100*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(648*s34*s45)/(s12*s51-s34*s51)+(4275*(s34^2-2*s34*s45+s45^2+4*s34*s51-12*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(36*(198*s34^2-198*s34*s45+198*s45^2+475*s34*s51-950*s45*s51+475*s51^2))/((s12-s23-s45)*(s12-s34-s45))-(17100*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51)))/5184,
p[2]->(-2+(6*(s12-s45)^2)/s34^2+(2*(s23-s45))/(s12-s23-s45)+(4*(-3*s12+s45))/s34+(4*s12^2)/(s34+s45)^2-(4*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(8*s12)/(s34+s45)+(8*s12^2)/(s34*(s34+s45))+(8*s45^2)/((s12-s23-s45)*(s34+s45))+(s45*(-4*s34+7*s45-2*s51))/((s12-s23-s45)*(s23-s34-s51))+(6*s12^2*s23^2)/(s34^2*s51^2)+(8*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(s12*s23*(5*s12-12*(s23+s45)))/(s34*s51^2)+(-3*s12^2+18*s23^2+9*s23*s34-3*s34^2+28*s23*s45+18*s34*s45+6*s45^2-6*s12*(3*s23-s34+3*s45))/s51^2+(4*s12^2*s23-4*s23*s45*(4*s23+5*s45)-8*s12*(3*s23^2+s23*s45-s45^2))/((s34+s45)*s51^2)+(4*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(12*s12*s23*(-s12+s45))/(s34^2*s51)+(s12*(-5*s12+24*s23+5*s45))/(s34*s51)+(-4*s23+9*s34+5*s45)/s51+(4*(-s12^2+4*s12*s23-s12*s45+4*s23*s45+s45^2))/((s34+s45)*s51)+(4*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)+(3*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)^3)-(4*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(8*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(3*s34*(s34^2+3*s34*s45+3*s45^2))/(-s23+s34+s51)^3+(3*s34^3*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^3)+(3*s34^2*(-s12+s34+s45)*(2*s34+3*s45))/(s51*(-s23+s34+s51)^3)+(8*s45^3)/((s34+s45)*(-s23+s34+s51)^2)-(8*s34^2+16*s34*s45+9*s45^2)/(-s23+s34+s51)^2+(s45^2*(3*s34+3*s45-s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(8*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(2*(-(s12*s34^2*(18*s34+7*s45))+s34^2*(9*s34^2+11*s34*s45+2*s45^2)+s12^2*(9*s34^2-4*s34*s45+4*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(8*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(s12*(26*s34^2+19*s34*s45-8*s45^2)-s34*(26*s34^2+45*s34*s45+8*s45^2))/(s51*(-s23+s34+s51)^2)+(8*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(-7*s34-5*s45)/(-s23+s34+s51)+(4*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(8*s45^2)/((s34+s45)*(-s23+s34+s51))+(4*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(4*s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(2*s12^2*(9*s34-4*s45)+s34*(18*s34^2-2*s34*s45-5*s45^2)-2*s12*(18*s34^2-5*s34*s45+4*s45^2))/(s51^2*(-s23+s34+s51))+(4*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(4*s45^2*(-2*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))+(-2*s12*s34+2*s34^2+9*s12*s45-3*s34*s45-9*s45^2)/(s51*(-s23+s34+s51))-(16*s12^2*s23)/(s34^2*s51+s34*s45*s51))/2,
p[3]->(36+(24*(5*s12-3*s45))/s34-(36*(s12-s45)^2)/s34^2-(24*s12^2)/(s34+s45)^2+(24*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)-(48*s12)/(s34+s45)-(48*s12^2)/(s34*(s34+s45))-(48*s45^2)/((s12-s23-s45)*(s34+s45))-(36*s12^2*s23^2)/(s34^2*s51^2)-(12*s12*s23*(s12-10*s23-8*s45))/(s34*s51^2)-(48*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(12*(3*s12^2-16*s23^2-16*s34^2-6*s34*s45-7*s45^2+s12*(6*s23-20*s34+6*s45)-2*s23*(7*s34+13*s45)))/s51^2+(24*(-(s12^2*s23)+s23*s45*(4*s23+5*s45)+2*s12*(3*s23^2+s23*s45-s45^2)))/((s34+s45)*s51^2)-(24*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(48*s34^2*(s23+2*s34+s45))/((s12+s23-s34-s51)*s51^2)+(72*s12*s23*(s12-s45))/(s34^2*s51)+(12*(6*s23-10*s34+s45))/s51+(24*(s12^2*(2*s23-s45)+s12*(2*s23-s45)*s45+2*s23*s45^2))/((s34+s45)^2*s51)+(24*(s12^2+s12*(-4*s23+s45)-s45*(4*s23+s45)))/((s34+s45)*s51)+(12*(s12^2+2*s45*(2*s23+s45)-s12*(20*s23+3*s45)))/(s34*s51)+(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-2*s23+s45))/((s12+s23-s34-s51)*s51)+(24*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(48*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(12*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)-(24*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)-(24*s34*s45*(s23+9*s34+s45))/(s51^2*(-s12+s34+s51))-(12*s45*(2*s23+9*s34+2*s45))/(s51*(-s12+s34+s51))-(4*s34*(31*s34^2+192*s34*s45+66*s45^2))/(-s23+s34+s51)^3-(4*s34^3*(22*s12^2-86*s12*s34+31*s34^2-44*s12*s45+128*s34*s45+22*s45^2))/(s51^2*(-s23+s34+s51)^3)-(8*s34^2*(-43*s12*s34+31*s34^2-33*s12*s45+160*s34*s45+33*s45^2))/(s51*(-s23+s34+s51)^3)+(132*s34^5*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(660*s34^4*s45^2)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(24*s34^4*(11*s34-7*s45)*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(84*s34^3*(11*s34-8*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)-(48*s45^3)/((s34+s45)*(-s23+s34+s51)^2)-(8*(3*s34^2-27*s34*s45+2*s45^2))/(-s23+s34+s51)^2+(48*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)-(48*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(8*(-(s12*s34^2*(125*s34+28*s45))+s34^2*(28*s34^2+118*s34*s45+3*s45^2)+s12^2*(31*s34^2-6*s34*s45+6*s45^2)))/(s51^2*(-s23+s34+s51)^2)-(48*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(-8*s12*(76*s34^2+23*s34*s45-6*s45^2)+8*s34*(25*s34^2+183*s34*s45+6*s45^2))/(s51*(-s23+s34+s51)^2)-(48*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(48*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(216*s34^4*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(24*s34^3*s45*(11*s34+36*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(24*s34^3*s45*(-29*s34+9*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12*s34^2*s45*(-127*s34+54*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12*(8*s34-s45))/(-s23+s34+s51)-(24*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(48*s45^2)/((s34+s45)*(-s23+s34+s51))-(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(24*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(24*s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(4*(s12^2*(-49*s34+12*s45)+s34*(23*s34^2-90*s34*s45+3*s45^2)+2*s12*(112*s34^2-3*s34*s45+6*s45^2)))/(s51^2*(-s23+s34+s51))-(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(24*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))-(24*s45^2*(-2*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))+(12*(16*s12*s34+28*s34^2-3*s12*s45-17*s34*s45+3*s45^2))/(s51*(-s23+s34+s51))-(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(108*s34^3*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(108*s34^2*s45*(4*s34+3*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(648*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(756*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(48*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(48*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(144*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(72*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(12*(7*s23+20*s34+9*s45+20*s51))/(s12-s34-s51)+(6*(17*s23+43*s34+58*s45+43*s51))/(s12-s23-s45)+(96*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(36*(11*s34^2+12*s34*s45+22*s34*s51+15*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(4*s45*s51*(33*s34^2+42*s34*s45-22*s45^2+66*s34*s51+42*s45*s51+33*s51^2))/((s12-s23-s45)*(s23-s34-s51)^3)+(132*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)+(6*(5*s23-7*(s34+s51)))/(s12+s23-s34-s51)-(9*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(12*(s23^2+10*s34^2+s45^2+16*s45*s51+10*s51^2+4*s34*(8*s45+5*s51)+s23*(7*s34+2*s45+7*s51)))/(-s12+s34+s51)^2-(24*s45*(44*s34^3+6*s34^2*(9*s45+11*s51)+4*s34*s51*(9*s45+11*s51)+s51^2*(9*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(12*s45*(-88*s34^3+s34^2*(84*s45-22*s51)+s51^2*(14*s45+11*s51)+2*s34*s51*(28*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)+(4*(99*s34^2+20*s45^2+195*s45*s51+99*s51^2+6*s34*(29*s45+33*s51)))/((s12-s23-s45)*(s23-s34-s51))-(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(12*(11*s34^3+3*s34^2*(36*s45+11*s51)+3*s34*(9*s45^2+36*s45*s51+11*s51^2)+s51*(9*s45^2+36*s45*s51+11*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(12*(11*s34^3-33*s34^2*(s45-s51)+s51*(18*s45^2+47*s45*s51+11*s51^2)+s34*(54*s45^2+83*s45*s51+33*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(4*(33*s34^3-22*s45^3+86*s45^2*s51+141*s45*s51^2+33*s51^3+s34^2*(75*s45+99*s51)+s34*(20*s45^2+216*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/192,
p[4]->(-103+(6*(s12-s45))/s34-(9*(s12-s45)^2)/s34^2+(12*s45)/(s23+s45-s51)+(12*s45^4)/((s23-s34-s51)^3*(s23+s45-s51))+(36*s45^2)/((s23-s34-s51)*(s23+s45-s51))-(9*s12^2*s23^2)/(s34^2*s51^2)+(96*s34^2*s45)/((s12-s23)*s51^2)+(12*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(3*s23*(-s12^2+6*s12*s23+4*s12*s45+4*s23*s45))/(s34*s51^2)+(12*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(48*s34*(s23^3-2*s23*s34*s45-2*s34^2*s45))/((s12-s23)^2*s51^2)+(3*(s12^2-4*s23^2+10*s34^2-2*s34*s45+s45^2+2*s12*(s23-8*s34+s45)-2*s23*(4*s34+s45)))/s51^2+(162*s34^3*s45)/((s12-s23)*(s12-s34-s51)*s51^2)-(99*s34^5*s45^2)/((s12-s23)^4*(s12-s34-s51)*s51^2)+(66*s34^4*s45*(s34+s45))/((s12-s23)^3*(s12-s34-s51)*s51^2)+(3*s34^3*s45*(-58*s34+9*s45))/((s12-s23)^2*(s12-s34-s51)*s51^2)+(33*s34^5*s45^2)/((s12-s23)^2*(s23-s34-s51)^3*s51^2)-(6*s34^4*s45*(11*s34+9*s45))/((s12-s23)*(s23-s34-s51)^3*s51^2)+(30*s34^3*s45)/((s12-s23)*(s23-s34-s51)*s51^2)+(99*s34^5*s45^2)/((s12-s23)^4*(s23-s34-s51)*s51^2)-(66*s34^4*s45*(s34+s45))/((s12-s23)^3*(s23-s34-s51)*s51^2)+(3*s34^3*s45*(26*s34+7*s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)+(12*s12^2*s45^4)/((s23-s34-s51)^3*(s23+s45-s51)*s51^2)+(30*s23+72*s34-3*s45)/s51+(18*s12*s23*(s12-s45))/(s34^2*s51)-(12*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)-(48*s34*(s23^2+s23*s45+2*s34*s45))/((s12-s23)^2*s51)+(3*(s12^2+s12*(-8*s23+s45)-2*s45*(2*s23+s45)))/(s34*s51)+(189*s34^2*s45)/((s12-s23)*(s12-s34-s51)*s51)-(495*s34^4*s45^2)/((s12-s23)^4*(s12-s34-s51)*s51)+(33*s34^3*s45*(11*s34+8*s45))/((s12-s23)^3*(s12-s34-s51)*s51)+(3*s34^2*s45*(-163*s34+27*s45))/((s12-s23)^2*(s12-s34-s51)*s51)+(165*s34^4*s45^2)/((s12-s23)^2*(s23-s34-s51)^3*s51)-(3*s34^3*s45*(77*s34+72*s45))/((s12-s23)*(s23-s34-s51)^3*s51)-(45*s34^2*s45)/((s12-s23)*(s23-s34-s51)*s51)+(495*s34^4*s45^2)/((s12-s23)^4*(s23-s34-s51)*s51)+(9*s34^2*s45*(33*s34+7*s45))/((s12-s23)^2*(s23-s34-s51)*s51)-(33*s34^3*s45*(11*s34+8*s45))/((s12-s23)^3*(s23-s34-s51)*s51)+(12*s12*s45^4)/((s23-s34-s51)^3*(s23+s45-s51)*s51)+(24*s12*s45^2)/((s23-s34-s51)*(s23+s45-s51)*s51)+(12*s45*s51)/((s12-s23-s45)*(s23+s45-s51))+(12*s45^4*s51)/((s12-s23-s45)*(s23-s34-s51)^3*(s23+s45-s51))+(36*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51))+(3*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)-(27*s34^3*s45^2)/((s12-s23)*s51^2*(-s12+s34+s51)^2)+(54*s34^4*s45^2)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)-(33*s34^5*s45^2)/((s12-s23)^3*s51^2*(-s12+s34+s51)^2)-(165*s34^4*s45^2)/((s12-s23)^3*s51*(-s12+s34+s51)^2)+(6*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)-(27*s34^2*s45*(4*s34+3*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)+(6*s34^3*s45*(11*s34+36*s45))/((s12-s23)^2*s51*(-s12+s34+s51)^2)+(6*s34*s45*(s23+9*s34+s45))/(s51^2*(-s12+s34+s51))+(3*s45*(2*s23+9*s34+2*s45))/(s51*(-s12+s34+s51))+(-77*s34^3-120*s34^2*s45+54*s34*s45^2+12*s45^3)/(-s23+s34+s51)^3+(2*s12*s34^3*(17*s34-22*s45)+s34^3*(-77*s34^2-76*s34*s45+22*s45^2)+2*s12^2*(5*s34^3+6*s34^2*s45-6*s34*s45^2+6*s45^3))/(s51^2*(-s23+s34+s51)^3)+(2*(s34^2*(-77*s34^2-98*s34*s45+33*s45^2)+s12*(17*s34^3-27*s34^2*s45-6*s34*s45^2+6*s45^3)))/(s51*(-s23+s34+s51)^3)+(174*s34^2+78*s34*s45+4*s45^2)/(-s23+s34+s51)^2+(36*s45^3)/((s23+s45-s51)*(-s23+s34+s51)^2)-(66*s34^5*s45^2)/((s12-s23)^3*s51^2*(-s23+s34+s51)^2)-(6*s34^3*s45*(13*s34+7*s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(6*s34^4*s45*(11*s34+10*s45))/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)+(2*s34*(-(s12^2*(7*s34+6*s45))+s12*s34*(-61*s34+16*s45)+s34*(104*s34^2+86*s34*s45+3*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(12*s12^2*s45^3)/((s23+s45-s51)*s51^2*(-s23+s34+s51)^2)-(330*s34^4*s45^2)/((s12-s23)^3*s51*(-s23+s34+s51)^2)-(3*s34^2*s45*(95*s34+42*s45))/((s12-s23)*s51*(-s23+s34+s51)^2)+(3*s34^3*s45*(99*s34+80*s45))/((s12-s23)^2*s51*(-s23+s34+s51)^2)+(2*(s12*(-56*s34^2+11*s34*s45-12*s45^2)+s34*(191*s34^2+135*s34*s45+6*s45^2)))/(s51*(-s23+s34+s51)^2)+(36*s12*s45^3)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(36*s45^3*s51)/((s12-s23-s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(3*(22*s34-5*s45))/(-s23+s34+s51)+(s34*(s12^2+136*s12*s34-161*s34^2+6*s12*s45-90*s34*s45+3*s45^2))/(s51^2*(-s23+s34+s51))+(3*(24*s12*s34-92*s34^2-s12*s45-15*s34*s45+s45^2))/(s51*(-s23+s34+s51))-(48*(s23+2*s34+s45+2*s51))/(s12-s23)+(3*(7*s23+20*s34+9*s45+20*s51))/(s12-s34-s51)+(69*s23+30*s34+111*s45+30*s51)/(s12-s23-s45)+(48*s34*s45)/(s12*s51-s23*s51)+(s45*s51*(-33*s34^2+54*s34*s45+10*s45^2-66*s34*s51+54*s45*s51-33*s51^2))/((s12-s23-s45)*(s23-s34-s51)^3)+(-3*s34^2+114*s34*s45+64*s45^2-6*s34*s51+183*s45*s51-3*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(3*(s34^2-60*s34*s45+2*s34*s51-35*s45*s51+s51^2))/((s12-s23)*(s23-s34-s51))+(3*s45*(-141*s34^2+27*s34*s45-25*s34*s51+9*s45*s51+11*s51^2))/((s12-s23)^2*(s12-s34-s51))-(9*(11*s34^2+12*s34*s45+22*s34*s51+15*s45*s51+11*s51^2))/((s12-s23)*(s12-s34-s51))-(99*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^4*(s12-s34-s51))+(33*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(s23-s34-s51)^3)+(99*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^4*(s23-s34-s51))-(33*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^3*(-s12+s34+s51)^2)-(66*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^3*(-s23+s34+s51)^2)+(48*(s23^2+s23*s45+2*s45*(s34+s51)))/(s12-s23)^2+(3*(s23^2+10*s34^2+s45^2+16*s45*s51+10*s51^2+4*s34*(8*s45+5*s51)+s23*(7*s34+2*s45+7*s51)))/(-s12+s34+s51)^2+(6*s45*(44*s34^3+6*s34^2*(9*s45+11*s51)+4*s34*s51*(9*s45+11*s51)+s51^2*(9*s45+11*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)-(3*s45*(88*s34^3+2*s34*(36*s45-11*s51)*s51+(18*s45-11*s51)*s51^2+2*s34^2*(54*s45+11*s51)))/((s12-s23)*(s23-s34-s51)^3)+(33*s45*(24*s34^3+s51^2*(2*s45+3*s51)+2*s34*s51*(4*s45+7*s51)+2*s34^2*(6*s45+13*s51)))/((s12-s23)^3*(s12-s34-s51))-(33*s45*(24*s34^3+s51^2*(2*s45+3*s51)+2*s34*s51*(4*s45+7*s51)+2*s34^2*(6*s45+13*s51)))/((s12-s23)^3*(s23-s34-s51))+(3*s45*(176*s34^3+s51^2*(20*s45+11*s51)+2*s34*s51*(40*s45+33*s51)+2*s34^2*(60*s45+77*s51)))/((s12-s23)^2*(-s23+s34+s51)^2)+(3*s45*(141*s34^2+7*s51*(s45+3*s51)+s34*(21*s45+89*s51)))/((s12-s23)^2*(s23-s34-s51))+(-33*s34^3+22*s45^3+3*s34^2*(7*s45-33*s51)+94*s45^2*s51+51*s45*s51^2-33*s51^3+s34*(64*s45^2+72*s45*s51-99*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(3*(11*s34^3+3*s34^2*(36*s45+11*s51)+3*s34*(9*s45^2+36*s45*s51+11*s51^2)+s51*(9*s45^2+36*s45*s51+11*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)+(3*(11*s34^3+s34^2*(-129*s45+33*s51)+s51*(-14*s45^2-17*s45*s51+11*s51^2)+s34*(-42*s45^2-77*s45*s51+33*s51^2)))/((s12-s23)*(-s23+s34+s51)^2))/48,
p[5]->(2*s12^3*s34*(s23-s51)^3-2*s12^2*s34*(s23-s51)*(s23^3+s23^2*(2*s34+s45)+2*s23*s34*(s45-2*s51)+2*s51^2*(s34+s51)-s23*s51*(s45+3*s51))+(s23+s45-s51)*(s45*s51*(s34+s51)^3*(2*s45+s51)+s23^3*s34*(-2*s34^2-4*s34*s51+s51^2)+s23^2*(s34+s51)*(-4*s34^2*(s45-s51)+s45*s51^2-2*s34*s51*(3*s45+s51))+s23*(s34+s51)^2*(-2*s45*s51*(s45+s51)+s34*(-2*s45^2+6*s45*s51+s51^2)))+s12*(s23^4*(2*s34+s51)^2+s23^3*(2*s34^3+8*s34^2*(s45-s51)+2*s34*(3*s45-8*s51)*s51-s51^2*(s45+4*s51))+s23*(s34+s51)*(3*s34*(3*s45-4*s51)*s51^2+s51^2*(4*s45^2-3*s45*s51-4*s51^2)+2*s34^2*(s45^2-4*s45*s51+s51^2))+s51*(s34+s51)^2*(-2*s34*(s45^2+s45*s51-s51^2)+s51*(-2*s45^2+s45*s51+s51^2))+s23^2*(s34^3*(4*s45-6*s51)+s51^2*(-2*s45^2+3*s45*s51+6*s51^2)+s34^2*(4*s45^2-6*s45*s51+9*s51^2)+2*s34*s51*(s45^2-6*s45*s51+12*s51^2))))/((s12-s23-s45)*(s23-s34-s51)^3*(s23+s45-s51)*s51^2),
p[6]->((s23+s45)*(2*s23*s34+2*s34*s45-s45*s51+s12*(-s23+s51)))/(9*s34*s51^2),
p[7]->(-38+(13*(s12-s45)^2)/s34^2+(6*(-5*s23+s45))/(s12-s23-s45)-(6*s23^2)/(-s12+s23+s45)^2+(6*s34^2)/(-s12+s34+s45)^2+(12*s34)/(-s12+s34+s45)+(6*s45)/(s23-s34-s51)+(13*s12^2*s23^2)/(s34^2*s51^2)-(6*s23^2*s45^2)/(s34*(s12-s45)*s51^2)-(6*s23*(s23-s34)*(s23+s45)^2)/((-s12+s23+s45)^2*s51^2)+(6*(s23-s34)^2*s45^2)/((-s12+s34+s45)^2*s51^2)-(12*s23*(s23-s34)*s45)/((-s12+s34+s45)*s51^2)-(2*s23*(3*s12^2+16*s12*s23+13*s12*s45+3*s23*s45))/(s34*s51^2)-(12*(s23+s45)*(s23^2-s23*s34-s34*s45))/((s12-s23-s45)*s51^2)-(6*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(6*s12^2+25*s23^2+38*s23*s45+13*s45^2+12*s12*(s23+s45))/s51^2-(12*s23)/s51+(2*s12*(3*s12+16*s23-3*s45))/(s34*s51)+(26*s12*s23*(-s12+s45))/(s34^2*s51)+(6*s23*(2*s23-s34)*(s23+s45))/((-s12+s23+s45)^2*s51)+(12*(s23-s34)*s34*s45)/((-s12+s34+s45)^2*s51)+(12*(2*s23-s34)*s45)/((-s12+s34+s45)*s51)+(6*(6*s23^2-2*s23*s34+4*s23*s45-s34*s45))/((s12-s23-s45)*s51)+(6*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(6*s34^2*s45)/((s12-s23-s45)*(s23-s34-s51)*s51)+(12*s45^2)/(-s23+s34+s51)^2-(12*s34^2*(s12-s45)*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^2)-(12*s34*(s12-s45)*(s34+2*s45))/(s51*(-s23+s34+s51)^2)+(12*s45^2*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34*(s12-s45)*(3*s12-2*s34+s45))/(s51^2*(-s23+s34+s51))-(6*(s12+s34-s45)*s45)/(s51*(-s23+s34+s51))+(6*s45*(2*s34+2*s45+s51))/((s12-s23-s45)*(s23-s34-s51)))/36,
p[8]->(7+(3*(s23-s34)*s45*(s34+s45)^2)/((-s12+s34+s45)^2*s51^2)+(3*(s12*s23-s34*s45+s23*(s34+2*s45)))/s51^2+(3*(s34+s45)*(-2*s34*s45+s23*(s34+3*s45)))/((s12-s34-s45)*s51^2)-(6*s12^3*s45^3)/((s23-s34-s51)^3*(s23+s45-s51)*s51^2)+(3*s34*(s34+s45)^2)/((-s12+s34+s45)^2*s51)-(9*s12+6*s34+9*s45)/s51-(3*(s34^2+4*s34*s45+3*s45^2))/((s12-s34-s45)*s51)-(6*s12^2*s45^3)/((s23-s34-s51)^3*(s23+s45-s51)*s51)-(6*s12^2*s45)/((s23-s34-s51)*(s23+s45-s51)*s51)-(6*s45^3*s51^2)/((s12-s23-s45)*(s23-s34-s51)^3*(s23+s45-s51))-(6*s45*s51^2)/((s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51))-(6*s45^3*(s12+s51))/((s23-s34-s51)^3*(s23+s45-s51))-(6*s45*(s12+s51))/((s23-s34-s51)*(s23+s45-s51))-(3*(-4*s12^2*s34^3+s34^4*(11*s34-9*s45)+s12*s34^3*(11*s34+2*s45)+2*s12^3*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^3)+(-6*s12*s34^2*(11*s34+3*s45)+9*s34^3*(-11*s34+12*s45)+6*s12^2*(2*s34^2+s34*s45-s45^2))/(s51*(-s23+s34+s51)^3)+(33*s34^6*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(198*s34^5*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(3*s34^5*(11*s34-20*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(12*s34^4*(11*s34-25*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(3*s34*(2*s12^3-4*s12^2*s34+21*s12*s34^2+s34^2*(21*s34-10*s45)))/(s51^2*(-s23+s34+s51)^2)-(6*s12^3*s45^2)/((s23+s45-s51)*s51^2*(-s23+s34+s51)^2)+(6*(18*s12*s34^2+s34^2*(23*s34-15*s45)+s12^2*(-s34+s45)))/(s51*(-s23+s34+s51)^2)-(12*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(12*s45^2*s51^2)/((s12-s23-s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(12*s45^2*(s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(30*s34^5*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(3*s34^4*(11*s34+50*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(-63*s34^5+60*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(24*s34^3*(-7*s34+10*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(30*s34^2*(s12+s34))/(s51^2*(-s23+s34+s51))-(48*s34*(s12+s34))/(s51*(-s23+s34+s51))+(30*s34^4)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(30*s34^4)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(48*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(25*s12+31*s34+s45+13*s51)/(s23-s34-s51)+(7*s23+25*s34+8*s45+25*s51)/(s12-s23-s45)+(6*(6*s34^2+16*s34*s51+7*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(30*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51))+(33*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)+(76*s34^2-5*s45^2+32*s45*s51+76*s51^2+38*s34*(s45+4*s51))/((s12-s23-s45)*(s23-s34-s51))-(3*(55*s34^4+10*s34^3*(10*s45+11*s51)+10*s34^2*s51*(10*s45+11*s51)+5*s34*s51^2*(10*s45+11*s51)+s51^3*(10*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*(-55*s34^4+200*s34^3*s45+s51^3*(20*s45+11*s51)+4*s34*s51^2*(25*s45+11*s51)+5*s34^2*s51*(40*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)+(45*s12*s34+87*s34^2-6*s45*(s45+3*s51)+s34*(-78*s45+12*s51))/(-s23+s34+s51)^2+(42*s34^3-12*s51^2*(5*s45+7*s51)-36*s34^2*(10*s45+7*s51)-3*s34*s51*(80*s45+91*s51))/((s12-s34-s51)*(-s23+s34+s51)^2)+(3*(s12*(11*s34^2+4*s34*s45+2*s45^2)+s34*(33*s34^2-45*s34*s45+11*s34*s51-18*s45*s51)))/(s23-s34-s51)^3+(6*(14*s34^3-s45^3-s45^2*s51+15*s45*s51^2+14*s51^3+3*s34^2*(5*s45+14*s51)+s34*(s45^2+30*s45*s51+42*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(3*(11*s34^4+4*s34^3*(5*s45+11*s51)+2*s34*s51*(9*s45^2+30*s45*s51+22*s51^2)+s34^2*(9*s45^2+60*s45*s51+66*s51^2)+s51*(-2*s45^3+9*s45^2*s51+20*s45*s51^2+11*s51^3)))/((s12-s23-s45)*(s23-s34-s51)^3))/24,
p[9]->-1/24*(s12^2*(3*s23^5*s34*(2*s34^2+4*s34*s51+3*s51^2)+s45*(s34+s51)^4*(9*s45*s51^2+6*s34*s51*(-s45+s51)+s34^2*(-37*s45+6*s51))-3*s23^4*(14*s34^4-4*s34^3*(s45-9*s51)+3*s45*s51^3+s34*s51^2*(-2*s45+11*s51)+s34^2*s51*(-8*s45+33*s51))+s23*(s34+s51)^3*(9*s45*s51^2*(-3*s45+s51)+s34^3*(-74*s45+6*s51)+12*s34^2*(5*s45^2-7*s45*s51+s51^2)+6*s34*s51*(3*s45^2-4*s45*s51+s51^2))+s12^4*(s23-s51)*(9*s23^3-22*s34^3-15*s34^2*s51-24*s34*s51^2-9*s51^3-3*s23^2*(8*s34+9*s51)+3*s23*(5*s34^2+16*s34*s51+9*s51^2))-s23^2*(s34+s51)^2*(37*s34^4+27*s45*s51^2*(-s45+s51)+s34^3*(-120*s45+78*s51)+9*s34*s51*(2*s45^2-4*s45*s51+3*s51^2)+3*s34^2*(14*s45^2-60*s45*s51+27*s51^2))+3*s23^3*(s34+s51)*(20*s34^4-3*s45*(s45-3*s51)*s51^2+s34^3*(-28*s45+54*s51)+s34*s51*(2*s45^2-8*s45*s51+15*s51^2)+s34^2*(2*s45^2-42*s45*s51+49*s51^2))-s12^3*(9*s23^5+3*s23^4*(s34+3*s45-6*s51)-3*s23^3*(19*s34^2+3*s51*(5*s45+2*s51)+3*s34*(s45+9*s51))+2*(s34+s51)*(9*s51^3*(s45+s51)+9*s34*s51^2*(s45+3*s51)+3*s34^2*s51*(-2*s45+7*s51)+s34^3*(-14*s45+25*s51))+s23^2*(77*s34^3-3*s34^2*(9*s45-70*s51)+9*s51^2*(9*s45+8*s51)+9*s34*s51*(6*s45+25*s51))-s23*(78*s34^4-3*s34^2*(7*s45-83*s51)*s51+63*s51^3*(s45+s51)+3*s34*s51^2*(27*s45+73*s51)+s34^3*(-11*s45+169*s51)))-s12*(3*s23^5*(8*s34^2+12*s34*s51+3*s51^2)-3*s23^4*(28*s34^3+3*s51^2*(s45+4*s51)+s34*s51*(-16*s45+51*s51)+s34^2*(-16*s45+60*s51))+(s34+s51)^3*(18*s45*s51^2*(s45+s51)+s34^3*(-37*s45+6*s51)-2*s34^2*(31*s45^2+6*s45*s51-6*s51^2)+6*s34*s51*(-2*s45^2+5*s45*s51+s51^2))-s23*(s34+s51)^2*(37*s34^4+s34^3*(95*s45+47*s51)-6*s34^2*(17*s45^2-21*s45*s51-2*s51^2)-9*s51^2*(-6*s45^2-5*s45*s51+s51^2)-3*s34*s51*(12*s45^2-43*s45*s51+3*s51^2))-s23^2*(s34+s51)*(33*s34^4+s34^3*(-204*s45+61*s51)+9*s51^2*(-6*s45^2-3*s45*s51+4*s51^2)+9*s34*s51*(4*s45^2-23*s45*s51+13*s51^2)+3*s34^2*(22*s45^2-108*s45*s51+45*s51^2))+3*s23^3*(34*s34^4+s34^3*(-50*s45+94*s51)+3*s51^2*(-2*s45^2+s45*s51+6*s51^2)+s34*s51*(4*s45^2-49*s45*s51+79*s51^2)+s34^2*(8*s45^2-94*s45*s51+121*s51^2)))+s12^2*(9*s23^5*(3*s34+2*s51)-3*s23^4*(16*s34^2-14*s34*s45+39*s34*s51-3*s45*s51+21*s51^2)+(s34+s51)^2*(31*s34^3*(-2*s45+s51)-4*s34^2*(7*s45^2+6*s45*s51-9*s51^2)+9*s51^2*(s45^2+4*s45*s51+s51^2)+6*s34*s51*(-s45^2+7*s45*s51+6*s51^2))+3*s23^3*(3*s34^3+s34^2*(-30*s45+16*s51)-3*s51*(s45^2+7*s45*s51-8*s51^2)+s34*(5*s45^2-53*s45*s51+45*s51^2))+s23^2*(66*s34^4+s34^3*(66*s45+199*s51)+9*s51^2*(3*s45^2+15*s45*s51-2*s51^2)+9*s34*s51*(-2*s45^2+34*s45*s51+3*s51^2)+s34^2*(-42*s45^2+189*s45*s51+165*s51^2))-s23*(s34+s51)*(93*s34^4+s34^3*(4*s45+173*s51)+9*s51^2*(3*s45^2+13*s45*s51+2*s51^2)+6*s34*s51*(-3*s45^2+31*s45*s51+18*s51^2)+s34^2*(-33*s45^2+9*s45*s51+174*s51^2)))))/(s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3),
p[10]->(-6*s12^4*s34*(s23-s51)^2*(s34+s51)+s12^3*((9*s34-13*s51)*s51^2*(s34+s51)^2+s23^3*(36*s34^2+54*s34*s51+13*s51^2)+s23^2*(21*s34^3+6*s34^2*(s45-10*s51)+s34*(6*s45-125*s51)*s51-39*s51^3)+s23*(s34+s51)*(6*s34^2*(2*s45-5*s51)+39*s51^3+s34*s51*(-6*s45+49*s51)))+(s34+s51)^2*(-2*s23^4*(15*s34^2+24*s34*s51+13*s51^2)+s45*(s34+s51)^3*(-9*s45^2+6*s45*s51+16*s51^2)+s23^3*(-9*s34^3-4*s34*(39*s45-41*s51)*s51-74*s45*s51^2+78*s51^3+s34^2*(-90*s45+72*s51))+s23*(s34+s51)^2*(-30*s45^3+72*s45^2*s51-106*s45*s51^2+26*s51^3+s34*(-27*s45^2+12*s45*s51+16*s51^2))+s23^2*(s34+s51)*(s34^2*(-27*s45+6*s51)-2*s51*(39*s45^2-82*s45*s51+39*s51^2)-2*s34*(45*s45^2-72*s45*s51+53*s51^2)))+s12*(s34+s51)*(4*s23^4*(15*s34^2+24*s34*s51+s51^2)+2*s23^3*(27*s34^3+3*s34^2*(20*s45-9*s51)+3*s34*(24*s45-19*s51)*s51+2*s51^2*(-2*s45+s51))+(s34+s51)^3*(6*s45^3+9*s45^2*s51-38*s45*s51^2-16*s51^3+s34*(9*s45^2-6*s45*s51-6*s51^2))+s23^2*(s34+s51)*(9*s34^3+6*s34^2*(19*s45-16*s51)+s34*(60*s45^2-51*s45*s51-78*s51^2)-2*s51*(6*s45^2+11*s45*s51+18*s51^2))+s23*(s34+s51)^2*(6*s34^2*(3*s45-s51)+s51*(3*s45^2+68*s45*s51+44*s51^2)+s34*(66*s45^2-87*s45*s51+98*s51^2)))-s12^2*(s23^4*(30*s34^2+48*s34*s51+8*s51^2)+s23^3*(81*s34^3+8*s51^2*(s45+s51)+6*s34*s51*(8*s45+5*s51)+6*s34^2*(5*s45+18*s51))+s23^2*(s34+s51)*(24*s34^3+3*s34^2*(31*s45-54*s51)-s51^2*(29*s45+72*s51)-3*s34*s51*(5*s45+78*s51))+(s34+s51)^3*(s51*(6*s45^2-13*s45*s51-32*s51^2)+6*s34*(s45^2-s51^2))+s23*(s34+s51)^2*(6*s34^2*(5*s45-4*s51)-6*s45^2*s51+34*s45*s51^2+88*s51^3+s34*(12*s45^2-33*s45*s51+154*s51^2))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[11]->-7/2-(3*(s12-s45))/s34-(3*s12*s23*(s12+s23))/(s34*s51^2)+(-3*s12^2+9*s23^2+8*s23*s34-5*s34^2+12*s23*s45-12*s34*s45+2*s12*(6*s23+25*s34+6*s45))/(2*s51^2)+(2*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(4*s34^2*(s23+2*s34+s45))/((s12+s23-s34-s51)*s51^2)+(-3*s23+8*s34-3*s45)/s51+(3*(s12^2+2*s12*s23-s12*s45-s23*s45))/(s34*s51)+(2*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(2*s34*(-2*s23+s45))/((s12+s23-s34-s51)*s51)-(2*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(3*s34^2*s45^2)/(2*s51^2*(-s12+s34+s51)^2)+(3*s34*s45*(s23+5*s34+s45))/(s51*(-s12+s34+s51)^2)+(3*s34*s45*(s23+6*s34+s45))/(s51^2*(-s12+s34+s51))+(3*s45*(s23+3*s34+s45))/(s51*(-s12+s34+s51))-(s34*(35*s34^2-93*s34*s45+159*s45^2))/(6*(-s23+s34+s51)^3)-(s34^3*(53*s12^2+35*s34^2-62*s34*s45+53*s45^2-2*s12*(11*s34+53*s45)))/(6*s51^2*(-s23+s34+s51)^3)+(s34^2*(22*s12*s34-70*s34^2+159*s12*s45+155*s34*s45-159*s45^2))/(6*s51*(-s23+s34+s51)^3)-(11*s34^5*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)-(55*s34^4*s45^2)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(2*s34^4*s45*(-11*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(7*s34^3*s45*(-11*s34+8*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(9*s34^2-114*s34*s45-44*s45^2)/(6*(-s23+s34+s51)^2)+(4*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(s34^2*(115*s12^2+70*s12*s34+31*s34^2-124*s12*s45-308*s34*s45+9*s45^2))/(6*s51^2*(-s23+s34+s51)^2)+(s34*(68*s12*s34+40*s34^2-71*s12*s45-477*s34*s45+18*s45^2))/(6*s51*(-s23+s34+s51)^2)-(4*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(18*s34^4*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*s34^3*s45*(11*s34+36*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*s34^3*(29*s34-9*s45)*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(s34^2*(127*s34-54*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*s34+s45)/(-s23+s34+s51)-(2*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(s34*(-53*s12^2+19*s34^2+282*s34*s45+18*s45^2-2*s12*(121*s34+9*s45)))/(6*s51^2*(-s23+s34+s51))-(2*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(-7*s34^2+28*s34*s45+3*s45^2-3*s12*(7*s34+s45))/(s51*(-s23+s34+s51))-(2*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(9*s34^3*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(9*s34^2*s45*(4*s34+3*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))-(54*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(63*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(4*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(4*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(12*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(6*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(3*(2*s23+7*s34+3*s45+7*s51))/(s12-s34-s51)-(19*s23+45*s34+50*s45+45*s51)/(2*s12-2*s23-2*s45)-(3*(11*s34^2+12*s34*s45+22*s34*s51+15*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(s45*s51*(66*s34^2+84*s34*s45+53*s45^2+132*s34*s51+84*s45*s51+66*s51^2))/(6*(s12-s23-s45)*(s23-s34-s51)^3)-(198*s34^2+300*s34*s45+161*s45^2+396*s34*s51+366*s45*s51+198*s51^2)/(6*(s12-s23-s45)*(s23-s34-s51))-(11*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)+(5*s23-7*(s34+s51))/(2*(s12+s23-s34-s51))-(3*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/(4*(s12-s23-s45)*(s12+s23-s34-s51))+(3*(s23^2+7*s34^2+20*s34*s45+s45^2+14*s34*s51+10*s45*s51+7*s51^2+2*s23*(2*s34+s45+2*s51)))/(2*(-s12+s34+s51)^2)-(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51))/(4*(s12+s23-s34-s51)^2)+(2*s45*(44*s34^3+6*s34^2*(9*s45+11*s51)+4*s34*s51*(9*s45+11*s51)+s51^2*(9*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(s45*(-88*s34^3+s34^2*(84*s45-22*s51)+s51^2*(14*s45+11*s51)+2*s34*s51*(28*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)-(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2))/(4*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(11*s34^3+3*s34^2*(36*s45+11*s51)+3*s34*(9*s45^2+36*s45*s51+11*s51^2)+s51*(9*s45^2+36*s45*s51+11*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(11*s34^3-33*s34^2*(s45-s51)+s51*(18*s45^2+47*s45*s51+11*s51^2)+s34*(54*s45^2+83*s45*s51+33*s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(66*s34^3+53*s45^3+221*s45^2*s51+282*s45*s51^2+66*s51^3+6*s34^2*(25*s45+33*s51)+s34*(137*s45^2+432*s45*s51+198*s51^2))/(6*(s12-s23-s45)*(-s23+s34+s51)^2),
p[12]->(-(s12^3*s34*(s23-s51)^2)+s12^2*s23*s34*(s23+2*s34-s51)*(s23+s45-s51)-36*s23^4*s51^2+s45*(s34+s51)^3*(s45^2+25*s51^2)+s23^2*(s34+s51)*(3*s34^2*s45-86*s34*s51^2+(97*s45-108*s51)*s51^2)+s23*(s34+s51)^2*(3*s34*s45^2+25*s34*s51^2-86*s45*s51^2+36*s51^3)+s23^3*(s34^3+97*s34*s51^2+36*s51^2*(-s45+3*s51))-s12*(s23^3*(2*s34^2-25*s51^2)+(s34+s51)^2*(s34*s45^2+s45^2*s51+14*s34*s51^2+25*s51^3)+s23^2*(s34^3+s34^2*(4*s45-2*s51)+75*s51^3+s34*s51*(s45+64*s51))+s23*(s34+s51)*(2*s34^2*s45+s34*(2*s45^2-s45*s51-53*s51^2)-s51*(s45^2+75*s51^2))))/(60*(s12-s23-s45)*(s23-s34-s51)^3*s51^2),
p[13]->-1/2*s12^2/((s12-s23-s45)*(s23-s34-s51)),
p[14]->(1472-(54*(s12-s45))/(s23+s45)+(36*s45^3)/((s12-s23-s45)*(s23+s45)*(s23-s34-s51))-(36*s45^3)/((s12-s23-s45)*(s23+s45)*(s12+s23-s34-s51))-(9*(2*s23-5*s34+s45-3*s51))/(s12+s23-s34-s51)-(36*s45^3)/((s23+s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(36*(s34+s45)^2)/((s23-s34-s51)*(s12+s23-s34-s51))-(27*s23^2*s34)/((-s12+s23+s45)*(s45-s51)^2)+(27*s23*(s12+s23-s34-s51))/(s45-s51)^2-(36*s34^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))-(9*s34*(23*s23+29*s34))/((-s12+s23+s45)*(s45-s51))-(36*s34*(s23+s34))/((-s12+s34+s45)*(s45-s51))+(297*s34^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(36*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(9*(6*s23^2-6*s23*s34-79*s34^2))/s51^2-(54*s23*(s23-s34)*(2*s23+s45))/((-s12+s23+s45)*s51^2)+(36*s34*s45*(-s23+s34+s45))/((-s12+s34+s45)*s51^2)+(36*s34*(s23^2+s34^2+s23*(s34-s45)+s34*s45+s45^2))/((s12+s23-s34-s51)*s51^2)+(54*s23^2*(s12+s23-s34))/((s45-s51)*s51^2)-(54*s23^3*(s23-s34))/((-s12+s23+s45)*(s45-s51)*s51^2)+(9*(6*s12-14*s23-67*s34))/s51-(54*s12*s45)/((s23+s45)*s51)-(36*s34*(s23+s34))/((-s12+s34+s45)*s51)-(9*(43*s23^2+14*s23*(7*s34+s45)+2*s34*(33*s34+46*s45)))/((s12-s23-s45)*s51)-(594*s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(36*s34^2)/((s12+s23-s34-s51)*s51)-(27*s23^2*(s12+s23-s34))/((s45-s51)^2*s51)+(27*s23^3*(s23-s34))/((-s12+s23+s45)*(s45-s51)^2*s51)-(9*s23*(9*s12+29*s23+12*s34))/((s45-s51)*s51)+(9*s23^2*(26*s23+9*s34))/((-s12+s23+s45)*(s45-s51)*s51)-(972*s34^2)/(s51*(-s12+s34+s51))-(594*s34^2)/(-s23+s34+s51)^2-(594*s34^4)/(s51^2*(-s23+s34+s51)^2)-(1188*s34^3)/(s51*(-s23+s34+s51)^2)-(594*s45*(s34+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(594*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(2376*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(351*s34)/(-s23+s34+s51)+(1305*s34^3)/(s51^2*(-s23+s34+s51))+(1656*s34^2)/(s51*(-s23+s34+s51))+(675*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(81*s34^2*(11*s34+25*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(36*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))-(36*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(36*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(36*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(297*s34*(s23+s34))/((-s12+s34+s51)*(-s45+s51))-(297*s34*(2*s34-s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(27*(83*s34+36*s51))/(s12-s34-s51)-(9*(123*s23+195*s34+105*s45+98*s51))/(s12-s23-s45)+(594*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(9*(s34^2-2*s34*s45+s45^2+4*s34*s51-12*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(27*(99*s34^2+75*s34*s45+99*s34*s51+25*s45*s51+33*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(9*(3*s12+26*s23-3*(s34+s51)))/(s45-s51)+(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))-(9*(231*s34^2+4*s45^2+168*s45*s51+99*s51^2+6*s34*(39*s45+44*s51)))/((s12-s23-s45)*(s23-s34-s51)))/216,
p[15]->(-190-(9*s12)/s34-(72*s23^2)/((s12-s23)*(s12-s23-s45))+(9*(s34-s45))/(s12-s34-s45)+(18*s12^2)/(s34+s45)^2-(18*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(9*s12^2)/(s34*(s34+s45))+(9*s45^2)/((s12-s34-s45)*(s34+s45))+(9*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(9*s45*(2*s23+s45))/((s12-s23-s45)*(s34+s45))-(9*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))-(9*s45^2*(s45-2*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(144*s34^2*(s23+s34))/((s12-s23)*s51^2)-(72*s23^3*s34)/((s12-s23)*(s12-s23-s45)*s51^2)-(9*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(9*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(9*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)-(6*s23*(s34-3*s45)*s45)/((-s12+s34+s45)*s51^2)-(9*s23^2*s45^2)/(s34*(-s12+s34+s45)*s51^2)-(9*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(3*(3*s23^3+13*s34*s45^2+s23*s45*(50*s34+3*s45)+s23^2*(61*s34+6*s45)))/((s12-s23-s45)*s51^2)+(3*(9*s12^2+6*s23^2+s23*(-32*s34+3*s45)-2*s34*(17*s34+5*s45)+s12*(-18*s23-34*s34+9*s45)))/s51^2+(18*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(9*(3*s23*s45*(s23+s45)+s12^2*(-3*s23+5*s45)+s12*(5*s23^2-3*s23*s45+3*s45^2)))/((s34+s45)*s51^2)+(9*s34^3*s45)/((s12-s23)*(s12-s34-s51)*s51^2)-(27*s34^4*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(27*s34^4*s45)/((s12-s23)^2*(s23-s34-s51)*s51^2)+(9*s34^3*(-16*s34+7*s45))/((s12-s23)*(s23-s34-s51)*s51^2)+(9*s12*s23)/(s34*s51)-(72*s34*(s23+2*s34))/((s12-s23)*s51)+(72*s23^2*s34)/((s12-s23)*(s12-s23-s45)*s51)-(6*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(18*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(3*(3*s12+s34+9*s45))/s51+(9*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(3*(3*s23^2+41*s23*s34+7*s34^2+3*s23*s45+17*s34*s45))/((s12-s23-s45)*s51)-(9*(3*s12^2-5*s12*s23+3*s12*s45-5*s23*s45+s45^2))/((s34+s45)*s51)+(18*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)-(108*s34^3*s45)/((s12-s23)^2*(s12-s34-s51)*s51)+(27*s34^2*(s34+s45))/((s12-s23)*(s12-s34-s51)*s51)-(63*s34^2*(5*s34-3*s45))/((s12-s23)*(s23-s34-s51)*s51)+(108*s34^3*s45)/((s12-s23)^2*(s23-s34-s51)*s51)+(3*s34^2*(9*s34+7*s45))/((s12-s23-s45)*(s23-s34-s51)*s51)-(18*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(9*(s23-4*s34+s45-2*s51))/(-s12+s34+s51)-(9*s34^2*s45)/(s51^2*(-s12+s34+s51))-(9*s34*(s23-2*s34+2*s45))/(s51*(-s12+s34+s51))+(3*s34*(s34+32*s45))/(-s23+s34+s51)^2+(45*s34^4*s45)/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(3*s34^3*(-16*s12+s34+16*s45))/(s51^2*(-s23+s34+s51)^2)+(180*s34^3*s45)/((s12-s23)*s51*(-s23+s34+s51)^2)+(6*s34^2*(-8*s12+s34+24*s45))/(s51*(-s23+s34+s51)^2)-(6*(2*s34-5*s45))/(-s23+s34+s51)+(18*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(18*s45^2)/((s34+s45)*(-s23+s34+s51))+(18*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(9*s12*s45^2*(7*s12+3*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(3*(3*s34^2*(11*s34-2*s45)+s12^2*(-9*s34+15*s45)+s12*(50*s34^2-9*s34*s45+9*s45^2)))/(s51^2*(-s23+s34+s51))+(18*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))-(9*s45^2*(2*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))+(93*s12*s34+87*s34^2-45*s34*s45+9*s45^2)/(s51*(-s23+s34+s51))-(3*s45*(s34+s51)*(15*s34+16*s45+15*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(3*(58*s23+33*s34+47*s45+39*s51))/(s12-s23-s45)+(6*s34^2+27*s23*s45)/(s12*s51-s34*s51-s45*s51)-(18*s12^2*s23)/(s34^2*s51+s34*s45*s51)-(27*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s12-s34-s51))+(27*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s23-s34-s51))+(45*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(-s23+s34+s51)^2)+(9*(-9*s34^2+21*s34*s45+23*s34*s51+7*s45*s51+13*s51^2))/((s12-s23)*(s23-s34-s51))+(72*(s23+2*(s34+s51)))/(s12-s23)+(9*(9*s34^2+3*s34*(s45+3*s51)+s51*(s45+3*s51)))/((s12-s23)*(s12-s34-s51))-(3*(21*s34^2+s34*(58*s45+69*s51)+13*(s45^2+5*s45*s51+3*s51^2)))/((s12-s23-s45)*(s23-s34-s51)))/36,
p[16]->(19+(37*s34-3*s45)/(s12-s34)-(19*s34^2)/((s12-s34)*(s12-s34-s45))+(19*s34^3)/((s12-s34)*(s12-s23-s45)*(s12-s34-s45))+(3*s34^2*(s34-s45))/((s12-s34)^2*(s12-s23-s45))+(6*(s34-s45))/(s12-s34-s45)+(6*s12)/(s34+s45)-(6*s45^2)/((s12-s23-s45)*(s34+s45))+(6*s45^2)/((s12-s34-s45)*(s34+s45))+(6*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))-(3*s34*(s34+s45))/(s12-s34)^2+(2*s34*(8*s34+3*s45))/((s12-s34)*(s12-s23-s45))+(-22*s23+87*s34+6*s45)/(s12-s23-s45)-(6*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))+(33*s34^2)/((s12-s23-s45)*(s12-s34-s51))-(6*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(-19*s23^2-12*s23*s34+54*s34^2+6*s12*(s23+s34-s45))/s51^2+(6*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(s45*(-13*s23^2+7*s23*s34+6*s34^2-6*s23*s45))/((s12-s34-s45)*s51^2)+(6*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)+(s34*(-21*s23+22*s34-3*s45))/((s12-s34)*s51)-(3*s34^2*s45)/((s12-s34)^2*s51)+(3*s34^3*s45)/((s12-s34)^2*(s12-s23-s45)*s51)-(12*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)-(6*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)-(3*(2*s12+7*s34+2*s45))/s51-(s34^2*(22*s34+3*s45))/((s12-s34)*(s12-s23-s45)*s51)-(2*(16*s23*s34+3*s34^2-6*s23*s45))/((s12-s34-s45)*s51)+(33*s34^3)/((s12-s23-s45)*(s12-s34-s51)*s51)+(66*s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(126*s34)/(-s12+s34+s51)+(126*s34^2)/(s51*(-s12+s34+s51))+(66*s34^4)/(s51^2*(-s23+s34+s51)^2)+(66*s34^3)/(s51*(-s23+s34+s51)^2)+(66*s34*s45*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(66*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(198*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))-(6*(20*s34^3+s12*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51))+(6*s45^3)/((s34+s45)*s51*(-s23+s34+s51))+(-33*s34^2+6*s34*s45-6*s45^2)/(s51*(-s23+s34+s51))-(60*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(3*s34^2*(33*s34+40*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(66*s34*s45*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(3*s34*(66*s34+20*s45+33*s51))/((-s12+s34+s51)*(-s23+s34+s51))+(3*(55*s34^2+51*s34*s45+2*s45^2+33*s34*s51))/((s12-s23-s45)*(s23-s34-s51))+(22*s23^2+77*s23*s34+77*s34^2+22*s23*s45+71*s34*s45)/(s12*s51-s23*s51-s45*s51))/24,
p[17]->(69+(12*s12*s45)/(s34+s45)^2-(12*s45^3)/((s12-s23-s45)*(s34+s45)^2)+(12*s45^3)/((s12-s34-s45)*(s34+s45)^2)+(12*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)^2)+(30*s45^2)/((s12-s23-s45)*(s34+s45))-(30*s45^2)/((s12-s34-s45)*(s34+s45))-(36*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))-(6*(3*s12+s45))/(s34+s45)-(6*s45^3)/((s34+s45)*(-s12+s34+s45)^2)-(6*s45^4)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(2*(14*s34+9*s45))/(s12-s23-s45)+(-44*s34+18*s45)/(s12-s34-s45)+(19*s34^2-6*s34*s45+6*s45^2)/(-s12+s34+s45)^2+(19*s34^2-12*s34*s45+24*s45^2)/((s12-s23-s45)*(s12-s34-s45))+(-19*s34^3+6*s34^2*s45-6*s34*s45^2+6*s45^3)/((s12-s23-s45)*(-s12+s34+s45)^2)-(12*s45^4)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(42*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(18*s23^2*s45^2)/((s12-s45)*(s12-s34-s45)*s51^2)+(12*s23*s45^3*(s23+s45))/((s12-s34-s45)*(s34+s45)^2*s51^2)-(6*s23*s45^3*(s23+s45))/((s34+s45)*(-s12+s34+s45)^2*s51^2)-(6*s23*s45^2*(5*s23+7*s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(s45^2*(13*s23^2-7*s23*s34-6*s34^2+6*s23*s45))/((-s12+s34+s45)^2*s51^2)-(18*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(2*s45*(13*s23^2-20*s23*s34-3*s23*s45+9*s34*s45))/((s12-s34-s45)*s51^2)+(49*s23^2-27*s23*s34-99*s34^2+6*s23*s45+6*s34*s45-6*s45^2+6*s12*(-s23+s34+s45))/s51^2+(12*s45*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(6*(s45*(9*s23^2+s23*s45-s45^2)+3*s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)-(24*s23*s45^3)/((s12-s34-s45)*(s34+s45)^2*s51)-(12*(2*s23-s45)*s45*(s12+s45))/((s34+s45)^2*s51)+(6*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)*s51)+(6*s45^2*(10*s23+s45))/((s12-s34-s45)*(s34+s45)*s51)+(12*s23*s45^3)/((s34+s45)*(-s12+s34+s45)^2*s51)-(2*s34*(4*s23+7*s34+4*s45))/((s12-s23-s45)*s51)+(6*s12-118*s23-57*s34+24*s45)/s51+(2*s45*(16*s23*s34+3*s34^2-6*s23*s45))/((-s12+s34+s45)^2*s51)+(18*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(6*(6*s12*s23-3*s12*s45+10*s23*s45-6*s45^2))/((s34+s45)*s51)-(-6*s23*s34+52*s34^2+64*s23*s45+25*s34*s45+6*s45^2)/((s12-s34-s45)*s51)+(52*s34^3+7*s34^2*s45+6*s34*s45^2-6*s45^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(6*s45^4)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51)*s51)-(3*(22*s34^3+7*s34^2*s45+2*s34*s45^2-2*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)-(60*s34)/(-s12+s34+s51)-(60*s34^2)/(s51*(-s12+s34+s51))+(12*s45^4)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(12*s12*s45^4)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(-78*s34^4+12*s12*(s34^3-s34^2*s45+s34*s45^2-s45^3))/(s51^2*(-s23+s34+s51)^2)+(12*s45^4)/((s34+s45)*s51*(-s23+s34+s51)^2)-(6*(13*s34^3+2*s34^2*s45-2*s34*s45^2+2*s45^3))/(s51*(-s23+s34+s51)^2)-(66*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(198*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12*s12*s45^4)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(6*s45^3*(-3*s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(177*s34^3-6*s34^2*s45+6*s34*s45^2-6*s45^3+6*s12*(-3*s34^2+s34*s45+s45^2))/(s51^2*(-s23+s34+s51))+(12*s45^4)/((s34+s45)^2*s51*(-s23+s34+s51))-(42*s45^3)/((s34+s45)*s51*(-s23+s34+s51))+(6*(27*s34^2-3*s34*s45+5*s45^2))/(s51*(-s23+s34+s51))+(60*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(6*s34^2*(11*s34+20*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(66*s34*s45*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s34*(22*s34+10*s45+11*s51))/((-s12+s34+s51)*(-s23+s34+s51))-(6*s45*(11*s34^2-2*s34*s45+2*s45^2+11*s34*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*(22*s34^2+4*s34*s45+5*s45^2+11*s34*s51))/((s12-s23-s45)*(s23-s34-s51)))/24,
p[18]->((9*s23^2*(-1+s45/(-s12+s34+s45)+s51/(s12-s23-s45)))/s51^2+s23*((9*s45+62*s51)/(s12*s51-s23*s51-s45*s51)+(9*s34*(-(s45/(-s12+s34+s45))+(-10/(s12-s23-s45)+(-s12+s34+s45)^(-1))*s51))/s51^2)+(s12^2*(62*s51^3*(s34+s51)^2-s23^3*(90*s34^2+9*s34*s51+62*s51^2)-s23*s51^2*(71*s34^2+257*s34*s51+186*s51^2)+s23^2*(-9*s34^3+99*s34^2*s51+142*s34*s51^2+186*s51^3))+s12*(-62*s51^2*(s34+s51)^3*(s45+s51)+s23^4*(90*s34^2+9*s34*s51+62*s51^2)+s23*(s34+s51)^2*(9*s34^2*(s45-11*s51)+2*s34*(9*s45-14*s51)*s51+s51^2*(257*s45+124*s51))+s23^2*(s34+s51)*(9*s34^3-328*s45*s51^2+99*s34^2*(s45+s51)+s34*s51*(63*s45+127*s51))+s23^3*(99*s34^3+s34^2*(90*s45-99*s51)+(133*s45-124*s51)*s51^2-s34*s51*(81*s45+170*s51)))-(s34+s51)*(-62*s45*s51^2*(s34+s51)^3+s23^4*(90*s34^2+99*s34*s51+62*s51^2)+s23^3*(9*s34^3+9*s34^2*(20*s45-41*s51)+s34*(99*s45-412*s51)*s51+(133*s45-186*s51)*s51^2)-s23*(s34+s51)^2*(-9*s34*s45^2+90*s34^2*s51+90*s34*s51^2-257*s45*s51^2+62*s51^3)+s23^2*(s34+s51)*(18*s34^2*(s45+15*s51)+2*s51^2*(-164*s45+93*s51)+s34*(90*s45^2-99*s45*s51+341*s51^2))))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)^3*s51^2))/36,
p[19]->(388-(277*(s12-s45))/s34+(18*(s12-s45))/(s23+s45)-(18*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s23+s45))-(18*s12)/(s34+s45)+(18*s45^2)/((s12-s23-s45)*(s34+s45))-(18*s45^2)/((s12-s34-s45)*(s34+s45))-(18*s45^3)/((s12-s23-s45)*(s23+s45)*(s34+s45))+(18*s45^3)/((s12-s34-s45)*(s23+s45)*(s34+s45))+(-57*s34+18*s45)/(s12-s34-s45)+(81*s23+48*s34-9*s45-3*s51)/(s12-s23-s45)-(45*s45^2)/((s12-s23-s45)*(s23-s34-s51))-(12*s45^3)/((s12-s23-s45)*(s23+s45)*(s23-s34-s51))+(18*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(12*s45^3)/((s12-s23-s45)*(s23+s45)*(s12+s23-s34-s51))+(3*(2*s23-5*s34+s45-3*s51))/(s12+s23-s34-s51)+(12*s45^3)/((s23+s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(12*(s34+s45)^2)/((s23-s34-s51)*(s12+s23-s34-s51))+(12*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(256*s23^2*s45^2)/(s34*(s12-s45)*s51^2)-(277*s23^2*(s12+s45))/(s34*s51^2)+(18*(s23-s34)*(s23+s45)^2)/((s12-s23-s45)*s51^2)-(18*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(21*s23^2*s45^2)/(s34*(-s12+s34+s45)*s51^2)-(3*(7*s23+10*s34)*s45^2)/((-s12+s34+s45)*s51^2)-(256*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(569*s23^2+51*s23*s34+69*s34^2-3*s12*(13*s23+19*s34-6*s45)+533*s23*s45+21*s34*s45)/s51^2-(18*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)+(554*s12*s23)/(s34*s51)+(3*(7*s12-319*s23+6*s34-7*s45))/s51+(18*s12*s45)/((s23+s45)*s51)+(36*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(18*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)+(6*(16*s23+3*s34)*s45)/((-s12+s34+s45)*s51)-(3*(s23+s45)*(31*s23-10*s34+13*s45))/((s12-s23-s45)*s51)+(256*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)-(18*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))-(3*(s34^2*(23*s34+13*s45)+s12*(-19*s34^2+6*s34*s45-6*s45^2)))/(s51^2*(-s23+s34+s51))-(18*s45^3)/((s34+s45)*s51*(-s23+s34+s51))-(3*(23*s34^2+32*s34*s45-6*s45^2))/(s51*(-s23+s34+s51))-(12*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(12*s34*(s23^2+s34^2+s23*(s34-s45)+s34*s45+s45^2))/(s51^2*(-s12-s23+s34+s51))+(12*s34^2)/(s51*(-s12-s23+s34+s51))+(12*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))-(12*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(12*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(3*(s34^2-2*s34*s45+s45^2+4*s34*s51-12*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(45*s34^2-6*s34*(s45+2*s51)+6*(s45^2+4*s45*s51-2*s51^2))/((s12-s23-s45)*(s12-s34-s45)))/72,
p[20]->(s12^2*(s12^2*s34*(-s23+s51)+s12*s34*(s23^2+s23*(s34+s45-s51)+s45*(s34+s51))-(s23+s45-s51)*(s34+s51)*(s23*(s34-s51)+(s34+s51)*(s45+s51))))/(4*(s12-s23-s45)*(s23-s34-s51)^3*s51^2),
p[21]->-1/8*(s23^2*s34^2+s12^2*(s23-s51)^2-s12*(s23-s51)*(2*s23*s34+2*s34*s45-3*s34*s51-2*s45*s51)+s23*s34*(2*s34*s45-s34*s51-2*s45*s51)+s45*(s34^2*(s45-s51)+s45*s51^2+s34*s51*(-2*s45+3*s51)))/(s34*(s12-s45)*s51^2),
p[22]->(s12^2*(s23^2*(20*s34-13*s51)-s51*(6*s34^2+19*s34*s51+13*s51^2)+s23*(2*s34^2-s34*s51+26*s51^2))+s12*(s23^3*(-20*s34+42*s51)-s23*(s34+s51)*(2*s34^2+22*s34*s45-43*s34*s51+53*s45*s51-34*s51^2)+(s34+s51)^2*(-2*s34*s45+8*s34*s51+11*s45*s51+4*s51^2)-s23^2*(22*s34^2+20*s34*s45+73*s34*s51-42*s45*s51+80*s51^2))+2*(s34+s51)*(10*s23^3*s34+s45*(s45-2*s51)*(s34+s51)^2+s23^2*(s34^2+20*s34*s45-8*s34*s51+10*s45*s51)+2*s23*(s34^2*(s45-s51)+s45*(5*s45-4*s51)*s51+s34*(5*s45^2-3*s45*s51-s51^2))))/(8*(s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
p[23]->-1/2,
p[24]->(-17+(2*s23*(-2*s23+s34))/s51^2-(2*s23^2*s45^2)/((s12-s45)*(s12-s34-s45)*s51^2)+(2*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(2*s45*(s23^2-2*s23*(s34+s45)+s34*(s34+s45)))/((s12-s34-s45)*s51^2)+(4*s23-22*s34)/s51-(2*(s23-s34)*(s23+s45))/((-s12+s23+s45)*s51)+(2*(s23-s34)*(s34+s45))/((-s12+s34+s45)*s51)-(2*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(42*(s34+s51)^2)/(-s12+s34+s51)^2-(11*s34*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(20*s34^2)/(s51*(-s12+s34+s51))-(18*s34^2)/(-s23+s34+s51)^2-(18*s34^3)/(s51*(-s23+s34+s51)^2)+(22*s34^4*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*s34^3*(11*s34-9*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(35*s34)/(-s23+s34+s51)+(38*s34^2)/(s51*(-s23+s34+s51))-(20*s34^3*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(-42*s34^3+20*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(11*(s34+s51)^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(2*s51*(s34+s51)*(11*s34+9*s45+11*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(8*s34+28*s51)/(s12-s34-s51)-(5*s23+32*s34+3*s45+32*s51)/(s12-s23-s45)-(25*s34^2+36*s34*s51+11*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(-30*s34^2+40*s34*s45+66*s34*s51+20*s45*s51+54*s51^2)/((s12-s34-s51)*(-s23+s34+s51))-(40*s34^2+18*s34*s45+94*s34*s51+21*s45*s51+54*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(22*s45*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(-44*s34^3+54*s34^2*s45+2*s51^2*(9*s45+11*s51)+2*s34*s51*(27*s45+22*s51))/((s12-s34-s51)*(-s23+s34+s51)^2)-(33*s34^3+3*s34*s51*(20*s45+33*s51)+s51^2*(20*s45+33*s51)+s34^2*(60*s45+99*s51))/((-s12+s34+s51)^2*(-s23+s34+s51)))/8,
p[25]->(437-(18*s34)/(-s12+s34+s45)-(72*s45)/(s23+s45-s51)-(90*s45^2)/((s23-s34-s51)*(s23+s45-s51))+(18*(s23-10*s34))/s51-(18*(s23-s34)*s45)/((-s12+s34+s45)*s51)-(36*s12*s45^2)/((s23-s34-s51)*(s23+s45-s51)*s51)-(54*s45*s51)/((s12-s23-s45)*(s23+s45-s51))-(90*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51))+(180*(s34+s51))/(s12-s34-s51)-(18*(13*s34^2+2*s34*s45-2*s45^2))/(-s23+s34+s51)^2-(36*s45^3)/((s23+s45-s51)*(-s23+s34+s51)^2)+(-234*s34^3+36*s12*(s34^2-s34*s45+s45^2))/(s51*(-s23+s34+s51)^2)-(36*s12*s45^3)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(18*s45*(-11*s34+2*s45-11*s51)*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(36*s45^3*s51)/((s12-s23-s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(198*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(9*(41*s34-6*s45))/(-s23+s34+s51)+(18*s34*(-2*s12+23*s34))/(s51*(-s23+s34+s51))+(180*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(9*(s23+22*s34+3*s45+22*s51))/(s12-s23-s45)+(198*s45*(3*s34^2+3*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(18*(11*s34^2+20*s34*s45+22*s34*s51+10*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(9*(22*s34^2+18*s34*s45+44*s34*s51+19*s45*s51+22*s51^2))/((s12-s23-s45)*(s23-s34-s51)))/72,
p[26]->(17+(2*s34)/(-s12+s34+s45)+(2*s23*(s23-s34))/s51^2+(2*(s23-s34)^2*s45)/((s12-s34-s45)*s51^2)-(2*(s23-11*s34))/s51+(2*(s23-s34)*(s23+s45))/((-s12+s23+s45)*s51)-(2*(s23-s34)*(s34-s45))/((-s12+s34+s45)*s51)-(42*(s34+s51)^2)/(-s12+s34+s51)^2+(11*s34*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(20*s34^2)/(s51*(-s12+s34+s51))+(18*s34^2)/(-s23+s34+s51)^2+(18*s34^3)/(s51*(-s23+s34+s51)^2)-(22*s34^4*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*s34^3*(-11*s34+9*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(35*s34)/(-s23+s34+s51)-(38*s34^2)/(s51*(-s23+s34+s51))+(20*s34^3*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(2*s34^2*(21*s34-10*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(11*(s34+s51)^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(4*(2*s34+7*s51))/(s12-s34-s51)+(2*s51*(s34+s51)*(11*s34+9*s45+11*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(5*s23+32*s34+3*s45+32*s51)/(s12-s23-s45)+(25*s34^2+36*s34*s51+11*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(-30*s34^2+40*s34*s45+66*s34*s51+20*s45*s51+54*s51^2)/((s12-s34-s51)*(-s23+s34+s51))+(40*s34^2+18*s34*s45+94*s34*s51+21*s45*s51+54*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(22*s45*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(44*s34^3-54*s34^2*s45-2*s51^2*(9*s45+11*s51)-2*s34*s51*(27*s45+22*s51))/((s12-s34-s51)*(-s23+s34+s51)^2)+(33*s34^3+3*s34*s51*(20*s45+33*s51)+s51^2*(20*s45+33*s51)+s34^2*(60*s45+99*s51))/((-s12+s34+s51)^2*(-s23+s34+s51)))/8,
p[27]->(3952+(4432*(2*s12-s45))/s34-(2216*s12^2)/(s34+s45)^2+(2216*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)-(3184*s12)/(s34+s45)-(4432*s12^2)/(s34*(s34+s45))-(32*s45*(39*s23+158*s45))/((s12-s23-s45)*(s34+s45))-(4432*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(8*(121*s12^2-831*s23^2+2*s23*(72*s34-515*s45)+2*s34*(984*s34-277*s45)+s12*(710*s23-718*s34+398*s45)))/s51^2+(-8*s12^2*(355*s23-156*s45)+8*s23*s45*(1108*s23+1307*s45)+16*s12*(831*s23^2+199*s23*s45-199*s45^2))/((s34+s45)*s51^2)-(2216*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(3416*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)-(8864*s12*s23)/(s34*s51)-(8*(234*s12-710*s23+98*s34-199*s45))/s51-(8*(-355*s12^2+1264*s12*s23-433*s12*s45+1264*s23*s45+199*s45^2))/((s34+s45)*s51)+(2216*(s12^2*(2*s23-s45)+s12*(2*s23-s45)*s45+2*s23*s45^2))/((s34+s45)^2*s51)-(3416*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(2216*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(5056*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(3416*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(4896*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(1584*s34)/(-s12+s34+s51)-(3808*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(32*(218*s34^2+238*s34*s45+119*s45^2))/(-s23+s34+s51)^2-(3808*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(32*(-357*s12*s34^3+3*s34^3*(152*s34+119*s45)+119*s12^2*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)-(3808*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(64*s34^2*(337*s34+357*s45)-3808*s12*(2*s34^2+s34*s45-s45^2))/(s51*(-s23+s34+s51)^2)-(3808*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(6976*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(3168*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(3168*s34^2*(s34-3*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(8*(23*s34-121*s45))/(-s23+s34+s51)-(2216*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(5056*s45^2)/((s34+s45)*(-s23+s34+s51))+(3416*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(2216*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(8*s12*s45^2*(43*s12+398*s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(8*(s12^2*(597*s34-320*s45)+2*s34^2*(1896*s34+437*s45)+s12*(-2146*s34^2+398*s34*s45-398*s45^2)))/(s51^2*(-s23+s34+s51))+(3416*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(2216*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(8*(632*s12-199*s45)*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(8*(476*s12*s34-2742*s34^2-355*s12*s45-597*s34*s45+199*s45^2))/(s51*(-s23+s34+s51))+(3416*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(432*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(864*s34*s45*(5*s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(16*s34*(36*s23^2+472*s23*s34+s34*(908*s34+499*s45)))/(s51^2*(-s12-s23+s34+s51))+(8*s34*(-278*s23+666*s34+499*s45))/(s51*(-s12-s23+s34+s51))-(432*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(864*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(6976*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(6976*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(6976*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(144*(37*s34^2+74*s34*s45+3*s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(48*s34^2*(448*s34^2+457*s34*s45+9*s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(24*s34*(1118*s34^2+1593*s34*s45+36*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(1584*s34*(s34-s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(3168*s45*s51*(s34-s45+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(2*(-731*s23+775*s34+846*s45+775*s51))/(s12+s23-s34-s51)+(2262*s23+4418*s34+1332*s45+4418*s51)/(s12-s23-s45)+(8864*s12^2*s23)/(s34^2*s51+s34*s45*s51)-(3168*s45*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)+(432*(11*s34^2-20*s34*s45-s45^2+22*s34*s51-10*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(3*(31*s34^2+878*s34*s45-909*s45^2+62*s34*s51+754*s45*s51+31*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(144*(22*s34^2+55*s34*s51+6*s45*s51+33*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(432*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(427*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(427*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/1152,
p[28]->-1/4*(s23^2*s34^2+2*s23*s34^2*s45+s12^2*(s23-s51)^2+s45^2*(s34^2+s51^2)-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51^2))/(s34^2*s51^2),
p[29]->(-174+(518*(s12-s45)^2)/s34^2-(72*s12^2)/(s34+s45)^2+(72*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(72*s12)/(s34+s45)+(36*s12^2)/(s34*(s34+s45))-(36*s45*(s23+s45))/((s12-s23-s45)*(s34+s45))+(-156*s12+120*s45)/s34+(518*s12^2*s23^2)/(s34^2*s51^2)+(36*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(36*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(36*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(2*s23*(21*s12^2+18*s23*s45-500*s12*(s23+s45)))/(s34*s51^2)-(72*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(36*(-(s12^2*(s23-3*s45))+s23*s45*(3*s23+s45)+2*s12*(s23^2-2*s23*s45+2*s45^2)))/((s34+s45)*s51^2)+(2*(-93*s12^2+205*s23^2+135*s23*s34+153*s34^2+500*s23*s45+348*s34*s45+241*s45^2-6*s12*(25*s23+19*(s34+s45))))/s51^2+(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(12*s34^2*(7*s23+14*s34+4*s45))/((s12+s23-s34-s51)*s51^2)-(1036*s12*s23*(s12-s45))/(s34^2*s51)+(36*(s12+s45)*(s12-4*s23+2*s45))/((s34+s45)*s51)-(6*(12*s12-4*s23+s34+7*s45))/s51-(36*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(-42*s12^2+1156*s12*s23+6*s12*s45+36*s45^2)/(s34*s51)+(72*(s12^2*(2*s23-s45)+s12*(2*s23-s45)*s45+2*s23*s45^2))/((s34+s45)^2*s51)+(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(12*s34*(5*s23+2*(6*s34+s45)))/((s12+s23-s34-s51)*s51)+(72*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(36*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(180*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(36*s34*s45^2)/(s51^2*(-s12+s34+s51))+(36*s45*(s23+6*s34+s45))/(s51*(-s12+s34+s51))-(12*(7*s34^2-52*s34*s45+16*s45^2))/(-s23+s34+s51)^2+(84*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(12*s34^2*(-16*s12^2+6*s12*s34+3*s34^2+32*s12*s45+20*s34*s45-16*s45^2))/(s51^2*(-s23+s34+s51)^2)-(24*s34*(5*s12*s34+2*s34^2-16*s12*s45-28*s34*s45+16*s45^2))/(s51*(-s23+s34+s51)^2)-(84*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(396*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(396*s34^2*(s34-3*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(72*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(36*s45^2)/((s34+s45)*(-s23+s34+s51))+(6*(14*s34+23*s45))/(-s23+s34+s51)-(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(72*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(36*s12*s45^2*(5*s12+4*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(6*(9*s12^2*(7*s34-2*s45)+s12*(26*s34^2-26*s34*s45-24*s45^2)-s34*(57*s34^2+156*s34*s45+7*s45^2)))/(s51^2*(-s23+s34+s51))-(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(72*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(36*s45^2*(s12+2*s45))/((s34+s45)*s51*(-s23+s34+s51))+(6*(82*s12*s34-36*s34^2+13*s12*s45-159*s34*s45-19*s45^2))/(s51*(-s23+s34+s51))-(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(252*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(72*s34*s45*(2*s34+7*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(36*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(72*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(84*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(84*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(36*(4*s34^2+8*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(36*s34^2*(7*s34^2+6*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(36*s34*(11*s34^2+13*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(6*(s23+s34+3*s45+s51))/(s12+s23-s34-s51)+(36*(s23+7*s34-6*s45+7*s51))/(s12-s34-s51)-(36*s45*s51*(11*s34+3*s45+11*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*(42*s23+61*s34+72*s45+61*s51))/(s12-s23-s45)-(72*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(396*s45*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)+(9*(3*s34^2-4*s34*s45+s45^2+6*s34*s51-16*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(36*(11*s34^2-8*s34*s45-7*s45^2+22*s34*s51-4*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(6*(66*s34^2+84*s34*s45+32*s45^2+132*s34*s51+117*s45*s51+66*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(36*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))-(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[30]->(174+(84*(s12-s45))/s34-(518*(s12-s45)^2)/s34^2+(72*s12^2)/(s34+s45)^2-(72*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)-(36*s12)/(s34+s45)+(36*s45*(s23+s45))/((s12-s23-s45)*(s34+s45))-(518*s12^2*s23^2)/(s34^2*s51^2)-(36*s23^2*s45^2)/(s34*(s12-s45)*s51^2)-(36*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)+(2*s23*(-21*s12^2-18*s23*s45+500*s12*(s23+s45)))/(s34*s51^2)-(72*(-(s12^2*(s23-2*s45))+s23*s45*(2*s23+s45)+2*s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)+(72*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(222*s12^2+12*s12*(19*s23+13*s34+19*s45)-2*(187*s23^2+117*s23*s34+135*s34^2+482*s23*s45+330*s34*s45+241*s45^2))/s51^2-(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(1036*s12*s23*(s12-s45))/(s34^2*s51)+(6*(12*s12+2*s23+7*s34+19*s45))/s51+(36*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(42*s12^2-1084*s12*s23-6*s12*s45-36*s45^2)/(s34*s51)-(36*(2*s12^2-5*s12*s23+3*s12*s45-5*s23*s45+2*s45^2))/((s34+s45)*s51)+(72*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)-(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)-(72*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(36*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(180*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(36*s34*s45^2)/(s51^2*(-s12+s34+s51))-(36*s45*(s23+6*s34+s45))/(s51*(-s12+s34+s51))+(12*(7*s34^2-52*s34*s45+16*s45^2))/(-s23+s34+s51)^2-(12*s34^2*(-16*s12^2+6*s12*s34+3*s34^2+32*s12*s45+20*s34*s45-16*s45^2))/(s51^2*(-s23+s34+s51)^2)+(24*s34*(5*s12*s34+2*s34^2-16*s12*s45-28*s34*s45+16*s45^2))/(s51*(-s23+s34+s51)^2)+(84*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(396*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(396*s34^2*(s34-3*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(72*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(36*s45^2)/((s34+s45)*(-s23+s34+s51))-(6*(20*s34+29*s45))/(-s23+s34+s51)+(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(72*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(72*s12*s45^2*(3*s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(6*(s12^2*(-69*s34+24*s45)+s34*(51*s34^2+150*s34*s45+7*s45^2)+s12*(-14*s34^2+26*s34*s45+24*s45^2)))/(s51^2*(-s23+s34+s51))+(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(72*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))-(36*s45^2*(s12+2*s45))/((s34+s45)*s51*(-s23+s34+s51))+(6*(-70*s12*s34+24*s34^2-13*s12*s45+147*s34*s45+19*s45^2))/(s51*(-s23+s34+s51))+(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(252*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(72*s34*s45*(2*s34+7*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34^2*(7*s23+14*s34+4*s45))/(s51^2*(-s12-s23+s34+s51))+(12*s34*(5*s23+2*(6*s34+s45)))/(s51*(-s12-s23+s34+s51))+(36*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(72*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(84*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(84*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(84*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(36*(4*s34^2+8*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34^2*(7*s34^2+6*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34*(11*s34^2+13*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(6*(s23+s34+3*s45+s51))/(s12+s23-s34-s51)-(36*(s23+7*s34-6*s45+7*s51))/(s12-s34-s51)+(36*s45*s51*(11*s34+3*s45+11*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*(42*s23+61*s34+72*s45+61*s51))/(s12-s23-s45)-(396*s45*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(9*(3*s34^2-4*s34*s45+s45^2+6*s34*s51-16*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(36*(11*s34^2-8*s34*s45-7*s45^2+22*s34*s51-4*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(6*(66*s34^2+84*s34*s45+32*s45^2+132*s34*s51+117*s45*s51+66*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(36*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[31]->(-1728+(1584*s34^2)/((s12-s23-s45)*(s12-s34-s51))+(2*(623*s23-505*s34-900*s45-613*s51))/(s12+s23-s34-s51)+(144*s45^2*(3*s45-34*s51))/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(144*s23^2*s34)/((-s12+s23+s45)*(s45-s51)^2)-(144*s23*(s12+s23-s34-s51))/(s45-s51)^2+(192*s34^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(48*s34*(23*s23+29*s34))/((-s12+s23+s45)*(s45-s51))+(192*s34*(s23+s34))/((-s12+s34+s45)*(s45-s51))-(1584*s34^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(432*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(8*(36*s12*s23+72*s23^2-476*s12*s34+31*s23*s34+1055*s34^2+36*s23*s45-36*s34*s45))/s51^2+(288*(s23-s34)*(3*s23^2+3*s23*s45+s45^2))/((-s12+s23+s45)*s51^2)+(144*s34*s45*(-25*s23+3*(s34+s45)))/((-s12+s34+s45)*s51^2)+(3416*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(16*s34*(63*s23^2+499*s23*s34+935*s34^2-27*s23*s45+526*s34*s45+27*s45^2))/((s12+s23-s34-s51)*s51^2)-(288*s23^2*(s12+s23-s34))/((s45-s51)*s51^2)+(288*s23^3*(s23-s34))/((-s12+s23+s45)*(s45-s51)*s51^2)-(3168*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(48*(4*s23-75*s34)*s34)/((-s12+s34+s45)*s51)+(8*(36*s12+270*s23+175*s34+78*s45))/s51+(48*(74*s23^2+9*s23*s34+58*s23*s45+3*s34*s45+13*s45^2))/((s12-s23-s45)*s51)+(3168*s34^3)/((s12-s23-s45)*(s23-s34-s51)*s51)+(3416*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-278*s23+720*s34+499*s45))/((s12+s23-s34-s51)*s51)+(144*s23^2*(s12+s23-s34))/((s45-s51)^2*s51)-(144*s23^3*(s23-s34))/((-s12+s23+s45)*(s45-s51)^2*s51)+(48*s23*(9*s12+29*s23+12*s34))/((s45-s51)*s51)-(48*s23^2*(26*s23+9*s34))/((-s12+s23+s45)*(s45-s51)*s51)-(3416*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(5184*s34^2)/(s51*(-s12+s34+s51))+(6976*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(3808*s34^3*(s12-2*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)-(3808*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)^2)-(6976*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(3168*s34^3*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(9504*s34^2*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(3416*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(8*s34^2*(-952*s12+2007*s34+952*s45))/(s51^2*(-s23+s34+s51))-(3416*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(16*s34*(467*s34+277*s45))/(s51*(-s23+s34+s51))-(3416*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(144*s34^2*s45*(25*s34+3*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(432*s34*(11*s34^2+35*s34*s45+2*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(432*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))-(432*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(432*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(864*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(6976*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(6976*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(288*(20*s34^2+40*s34*s45+3*s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(48*s34^2*(457*s34^2+466*s34*s45+9*s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(24*s34*(1154*s34^2+1647*s34*s45+36*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(5184*(2*s34+s51))/(s12-s34-s51)+(3168*s45*(s34+s45)*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(1584*s34*(s23+s34))/((-s12+s34+s51)*(-s45+s51))+(2850*s23+5410*s34+3960*s45+442*s51)/(s12-s23-s45)+(3168*s45*(s34^2+s34*s51+s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(144*(66*s34^2+135*s34*s45+3*s45^2+33*s34*s51+55*s45*s51))/((s12-s34-s51)*(-s23+s34+s51))-(3*(67*s34^2+806*s34*s45-873*s45^2+206*s34*s51+322*s45*s51+283*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(48*(3*s12+26*s23-3*(s34+s51)))/(s45-s51)+(432*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(432*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(432*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))-(427*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(16*(495*s34^2+9*s34*(61*s45+33*s51)+s45*(-226*s45+495*s51)))/((s12-s23-s45)*(s23-s34-s51))-(427*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/1152,
p[32]->(96+(36*s12)/s34-(72*s12^2)/(s34+s45)^2+(72*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(36*s12)/(s34+s45)-(36*s12^2)/(s34*(s34+s45))+(72*s23*s45)/((-s12+s23+s45)*(s34+s45))-(36*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(36*s12^2*s23)/(s34*s51^2)-(36*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(396*s34^3*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51^2)-(72*s34*s45*(4*s23+5*(s34+s45)))/((-s12+s34+s45)*s51^2)-(12*(27*s12^2+9*s23^2-8*s23*s34-61*s34^2-3*s23*s45-21*s34*s45+s12*(-39*s23-59*s34+15*s45)))/s51^2-(72*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(36*(s23*s45*(5*s23+s45)+s12^2*(-5*s23+9*s45)+s12*(6*s23^2-8*s23*s45+8*s45^2)))/((s34+s45)*s51^2)-(396*s34^3*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(36*s12*(s12-s23-s45))/(s34*s51)-(252*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(288*s34^2)/((-s12+s34+s45)*s51)-(12*(15*s12-3*s23-25*s34+24*s45))/s51+(36*(5*s12^2-7*s12*s23+4*s12*s45-7*s23*s45+4*s45^2))/((s34+s45)*s51)+(72*(s12^2*(2*s23-s45)+s12*(2*s23-s45)*s45+2*s23*s45^2))/((s34+s45)^2*s51)+(252*s34^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(72*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(36*s34^2*s45)/(s51^2*(-s12+s34+s51))+(36*s34*(s23+8*s34+3*s45))/(s51*(-s12+s34+s51))-(4*s34*(170*s34^2+312*s34*s45+213*s45^2))/(-s23+s34+s51)^3-(4*s34^3*(71*s12^2+170*s34^2+241*s34*s45+71*s45^2-142*s12*(s34+s45)))/(s51^2*(-s23+s34+s51)^3)-(4*s34^2*(340*s34^2+553*s34*s45+213*s45^2-71*s12*(2*s34+3*s45)))/(s51*(-s23+s34+s51)^3)-(396*s34^4*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)-(1584*s34^3*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(72*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(4*(174*s34^2+51*s34*s45-98*s45^2))/(-s23+s34+s51)^2+(72*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(4*(-4*s12*s34^2*(56*s34+31*s45)+s12^2*(115*s34^2+18*s34*s45-18*s45^2)+s34^2*(499*s34^2+391*s34*s45-9*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(72*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(396*s34^3*(s34+s45))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(4*(s34*(-673*s34^2-504*s34*s45+18*s45^2)+s12*(91*s34^2+35*s34*s45+18*s45^2)))/(s51*(-s23+s34+s51)^2)+(72*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(120*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(36*s34^3*s45*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(36*s34^2*(11*s34^2+76*s34*s45+21*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(12*(22*s34-7*s45))/(-s23+s34+s51)-(72*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(72*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(396*s34^2*(s34+s45)^2)/((s12-s34-s45)*s51^2*(-s23+s34+s51))+(36*s12*s45^2*(13*s12+8*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(4*(s12^2*(37*s34-99*s45)+s12*(-95*s34^2+27*s34*s45-72*s45^2)+s34*(-512*s34^2-213*s34*s45+18*s45^2)))/(s51^2*(-s23+s34+s51))+(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(72*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(144*s45^3)/((s34+s45)*s51*(-s23+s34+s51))-(396*s34*(s34+s45)^2)/((s12-s34-s45)*s51*(-s23+s34+s51))-(12*(41*s12*s34+144*s34^2-3*s12*s45+22*s34*s45+6*s45^2))/(s51*(-s23+s34+s51))+(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(36*s34^2*s45*(9*s34+2*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(72*s34*(9*s34^2+16*s34*s45+2*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(36*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(12*s34*(10*s23*s34+20*s34^2+3*s23*s45+7*s34*s45-3*s45^2))/(s51^2*(-s12-s23+s34+s51))-(36*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(60*s34*(s23+3*s34+s45))/(s51*(-s12-s23+s34+s51))+(36*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(72*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(120*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(120*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(120*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(36*(5*s34^2+10*s34*s45-2*s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34^2*(10*s34^2+9*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34*(15*s34^2+18*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(6*(s23+4*s34+6*s45+s51))/(s12+s23-s34-s51)+(36*s45^2*(s45+7*s51))/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(36*(s23+15*s34+2*s45+7*s51))/(s12-s34-s51)+(6*(61*s23+172*s34+116*s45+61*s51))/(s12-s23-s45)+(72*s12^2*s23)/(s34^2*s51+s34*s45*s51)-(396*s45*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^3)-(9*(5*s34^2-8*s34*s45+3*s45^2+12*s34*s51-34*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(36*(47*s34^2+37*s34*s45+2*s45^2+40*s34*s51+14*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(4*(522*s34^2+528*s34*s45+28*s45^2+459*s34*s51+336*s45*s51+99*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(36*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(4*s45*(99*s34^3+99*s34*s51*(2*s45+s51)+99*s34^2*(s45+2*s51)+s45*s51*(-71*s45+99*s51)))/((s12-s23-s45)*(s23-s34-s51)^3)+(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(36*(33*s34^3+3*s34^2*(40*s45+11*s51)+s45*s51*(7*s45+22*s51)+s34*(21*s45^2+84*s45*s51+11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(4*(297*s34^3+9*s34^2*(62*s45+33*s51)+s34*(127*s45^2+657*s45*s51+99*s51^2)+s45*(-71*s45^2+88*s45*s51+198*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/144,
p[33]->(6-(12*(s12-s45))/s34-(12*(s34-s45))/(s12-s34-s45)-(12*s12)/(s34+s45)+(12*s45^2)/((s12-s23-s45)*(s34+s45))-(12*s45^2)/((s12-s34-s45)*(s34+s45))-(12*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(12*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))+(12*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(12*(s23-s34)*(s23+s45)^3)/((s12-s23-s45)*s51^3)-(12*(s23+s45)*(s12*s23+(s23-s34)*(s23+s45)))/s51^3-(12*s12*s23*(s23+s45))/(s34*s51^2)-(12*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(4*s23*s45*(3*s23-5*s34+3*s45))/((s12-s34-s45)*s51^2)+(2*(s23+s45)^2*(35*s23+13*s45))/((s12-s23-s45)*s51^2)+(2*(59*s23^2-53*s23*s34-73*s34^2+78*s23*s45-66*s34*s45+31*s45^2+s12*(-6*s23-50*s34+6*s45)))/s51^2-(12*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)-(8*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(2*(12*s12-56*s23-19*s34-54*s45))/s51+(8*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(24*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(12*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)-(4*(-3*s23*s34+2*s34^2+6*s23*s45))/((s12-s34-s45)*s51)-(2*(68*s23^2+62*s23*s34+62*s34^2+129*s23*s45+117*s34*s45+80*s45^2))/((s12-s23-s45)*s51)+(12*(-(s45*(s23+s45))+s12*(2*s23+s45)))/(s34*s51)-(2*(66*s34^3+117*s34^2*s45+74*s34*s45^2+19*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)-(8*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(60*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(12*s34*s45*(s23+8*s34+s45))/(s51^2*(-s12+s34+s51))-(12*(s23^2+7*s23*s34+10*s34^2+2*s23*s45+22*s34*s45+s45^2))/(s51*(-s12+s34+s51))-(8*s34^2*(8*s12+5*s34-8*s45)*(s34+s45))/(s51^2*(-s23+s34+s51)^2)+(8*s34*(-5*s34^2+11*s34*s45+16*s45^2))/(s51*(-s23+s34+s51)^2)+(28*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(132*s34^3*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(396*s34^2*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(8*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(12*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))+(2*(s12*(82*s34^2+32*s34*s45+6*s45^2)+s34*(93*s34^2+60*s34*s45+7*s45^2)))/(s51^2*(-s23+s34+s51))+(8*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(12*s45^3)/((s34+s45)*s51*(-s23+s34+s51))+(4*(43*s34^2+14*s34*s45+16*s45^2))/(s51*(-s23+s34+s51))+(8*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(12*s34^2*s45*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34*(11*s34^2+58*s34*s45+14*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(4*s34^2*(7*s23+14*s34+4*s45))/(s51^2*(-s12-s23+s34+s51))+(4*s34*(5*s23+2*(6*s34+s45)))/(s51*(-s12-s23+s34+s51))+(12*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(28*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(28*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(28*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(12*(4*s34^2+8*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(12*s34^2*(7*s34^2+6*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(12*s34*(11*s34^2+13*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(132*s45*(s34+s45)*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(2*(s23+s34+3*s45+s51))/(s12+s23-s34-s51)+(12*(6*s23+13*s34+14*s45+3*s51))/(s12-s34-s51)-(2*(18*s23+65*s34+117*s45+5*s51))/(s12-s23-s45)-(12*(22*s34^2+62*s34*s45+7*s45^2+11*s34*s51+22*s45*s51))/((s12-s34-s51)*(-s23+s34+s51))-(12*(22*s34^2+47*s34*s45+23*s45^2+11*s34*s51+22*s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(4*s45*(33*s34^2+42*s34*s45+16*s45^2+33*s34*s51+33*s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(3*(3*s34^2-4*s34*s45+s45^2+6*s34*s51-16*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(12*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2+(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[34]->(-26*s12^4*s34*(s23-s51)^2+(s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23^2*s34*(51*s34-13*s51)+s45*(s34+s51)^2*(51*s45+13*s51)+s23*(s34+s51)*(102*s34*s45+13*s34*s51-13*s45*s51))+s12^3*s34*(-25*s23^3+39*s51^2*(s34+s51)+s23^2*(103*s34+26*s45+89*s51)+s23*(52*s34*s45-142*s34*s51-26*s45*s51-103*s51^2))+s12^2*(51*s23^4*s34+2*(s34+s51)^3*(-13*s45^2-6*s45*s51+19*s51^2)-s23^3*(s34^2-51*s34*s45+103*s34*s51+38*s51^2)-s23^2*(128*s34^3+s34*(116*s45-167*s51)*s51+6*(2*s45-19*s51)*s51^2+s34^2*(53*s45+126*s51))+s23*(s34+s51)*(-2*s34^2*(77*s45-64*s51)+s34*(-52*s45^2+77*s45*s51-115*s51^2)+2*s51*(13*s45^2+12*s45*s51-57*s51^2)))+s12*(-(s23^4*(102*s34^2+38*s34*s51+13*s51^2))+s23^3*(77*s34^3+2*s51^2*(19*s45+26*s51)+s34*s51*(-89*s45+141*s51)+s34^2*(-204*s45+230*s51))+s23^2*(s34+s51)*(51*s34^3+4*s34^2*(45*s45-13*s51)+s34*(-102*s45^2+116*s45*s51-155*s51^2)+s51*(51*s45^2-152*s45*s51-78*s51^2))+(s34+s51)^3*(26*s45^3+63*s45^2*s51-76*s45*s51^2-13*s51^3+s34*(51*s45^2-38*s45*s51-26*s51^2))+s23*(s34+s51)^2*(2*s34^2*(51*s45-19*s51)+2*s51*(-57*s45^2+95*s45*s51+26*s51^2)+s34*(129*s45^2+11*s45*s51+91*s51^2))))/(48*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2),
p[35]->(-30+(12*s12)/s34-(12*s45^3)/((s12-s34-s45)*(s34+s45)^2)-(12*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)^2)-(12*s12*(s12+s45))/(s34+s45)^2-(12*s12^2)/(s34*(s34+s45))+(30*s45^2)/((s12-s34-s45)*(s34+s45))+(36*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(6*(5*s12+s45))/(s34+s45)+(6*s45^3)/((s34+s45)*(-s12+s34+s45)^2)+(6*s45^4)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(2*(22*s34-9*s45))/(-s12+s34+s45)+(12*s45^2*(s23+2*s45))/((s12-s23-s45)*(s34+s45)^2)-(6*s45*(4*s23+11*s45))/((s12-s23-s45)*(s34+s45))+(-19*s34^2+12*s34*s45-24*s45^2)/((s12-s23-s45)*(s12-s34-s45))+(-19*s34^2+6*s34*s45-6*s45^2)/(-s12+s34+s45)^2+(19*s34^3-6*s34^2*s45+6*s34*s45^2-6*s45^3)/((s12-s23-s45)*(-s12+s34+s45)^2)+(2*(-10*s23^2+s23*(14*s34-3*s45)+3*s34*(s34-2*s45))*s45)/((s12-s34-s45)*s51^2)-(12*s23^2*(s12+s45))/(s34*s51^2)-(12*s23*s45^3*(s23+s45))/((s12-s34-s45)*(s34+s45)^2*s51^2)-(12*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(6*s23*s45^3*(s23+s45))/((s34+s45)*(-s12+s34+s45)^2*s51^2)+(12*s23^2*s45^2)/(s34*(-s12+s34+s45)*s51^2)+(6*s23*s45^2*(5*s23+7*s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(s45^2*(-13*s23^2+7*s23*s34+6*s34^2-6*s23*s45))/((-s12+s34+s45)^2*s51^2)+(30*s12*s23-37*s23^2-6*s12*s34+9*s23*s34+99*s34^2-6*s12*s45-6*s23*s45-18*s34*s45+6*s45^2)/s51^2-(6*(2*s12^2*(s23-s45)+s12*(-11*s23^2+3*s23*s45-3*s45^2)+s45*(-15*s23^2-7*s23*s45+s45^2)))/((s34+s45)*s51^2)-(12*(s23*s45^2*(3*s23+s45)+s12^2*(s23^2-s23*s45+s45^2)+s12*s45*(3*s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(-30*s12+106*s23+135*s34-24*s45)/s51+(24*s23*s45^3)/((s12-s34-s45)*(s34+s45)^2*s51)-(6*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)*s51)-(6*s45^2*(10*s23+s45))/((s12-s34-s45)*(s34+s45)*s51)-(12*s23*s45^3)/((s34+s45)*(-s12+s34+s45)^2*s51)+(2*s45*(-16*s23*s34-3*s34^2+6*s23*s45))/((-s12+s34+s45)^2*s51)+(6*(2*s12^2-16*s12*s23+9*s12*s45-20*s23*s45+6*s45^2))/((s34+s45)*s51)+(-52*s34^3-7*s34^2*s45-6*s34*s45^2+6*s45^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(12*(s45^2*(-4*s23+s45)+s12^2*(-2*s23+s45)+2*s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)+(2*(-3*s23^2+s23*(7*s34-3*s45)+7*s34*(s34+s45)))/((s12-s23-s45)*s51)+(6*s45^4)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51)*s51)+(66*s34^3+21*s34^2*s45+6*s34*s45^2-6*s45^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(84*(s34+s51))/(s12-s34-s51)-(126*(s34+s51)^2)/(-s12+s34+s51)^2+(33*s34*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(6*(11*s34^2+4*s34*s45+2*s45^2))/(-s23+s34+s51)^2-(12*s12*s45^3*(s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(6*(s34^3*(15*s34+2*s45)+2*s12^2*(s34^2-s34*s45+s45^2)+2*s12*(-3*s34^3+s34^2*s45-s34*s45^2+s45^3)))/(s51^2*(-s23+s34+s51)^2)-(12*s45^3*(s12+s45))/((s34+s45)*s51*(-s23+s34+s51)^2)+(12*(13*s34^3+4*s34^2*s45-s34*s45^2+s45^3+s12*(-2*s34^2-s34*s45+s45^2)))/(s51*(-s23+s34+s51)^2)-(66*s34^4*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(66*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s34^3*(-11*s34+42*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(12*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(36*s45^2)/((s34+s45)*(-s23+s34+s51))-(3*(39*s34+4*s45))/(-s23+s34+s51)-(12*s12*s45^3*(s12+s45))/((s34+s45)^2*s51^2*(-s23+s34+s51))-(6*s45^2*(-2*s12^2-3*s12*s45+s45^2))/((s34+s45)*s51^2*(-s23+s34+s51))-(3*(4*s12^2*s34+63*s34^3-2*s34^2*s45+2*s34*s45^2-2*s45^3+2*s12*(-7*s34^2+s34*s45+s45^2)))/(s51^2*(-s23+s34+s51))-(12*s45^3*(s12+s45))/((s34+s45)^2*s51*(-s23+s34+s51))+(6*s45^2*(6*s12+7*s45))/((s34+s45)*s51*(-s23+s34+s51))+(6*(-50*s34^2+4*s12*(s34-s45)+3*s34*s45-5*s45^2))/(s51*(-s23+s34+s51))+(60*s34^3*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))-(60*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(60*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(33*(s34+s51)^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(12*s45^3*(s45+s51))/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(12*s45^3*(s45+s51))/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(6*s45^2*(7*s45+6*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(15*s23+124*s34+27*s45+96*s51)/(s12-s23-s45)+(46*s34^2+70*s23*s45+19*s34*s45+6*s45^2)/(s12*s51-s34*s51-s45*s51)+(24*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(3*(25*s34^2+36*s34*s51+11*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(6*(s45+s51)*(11*s34^2-2*s34*s45+2*s45^2+22*s34*s51-2*s45*s51+11*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*(7*s34^2+30*s34*s45+44*s34*s51+10*s45*s51+27*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(3*(84*s34^2+26*s34*s45+6*s45^2+116*s34*s51+21*s45*s51+54*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(66*s45*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(6*(22*s34^3-60*s34^2*s45-s51^2*(9*s45+11*s51)-2*s34*s51*(19*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(3*(33*s34^3+3*s34*s51*(20*s45+33*s51)+s51^2*(20*s45+33*s51)+s34^2*(60*s45+99*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)))/24,
p[36]->(1+(5*s23-s45)/(s12-s23-s45)+s23^2/(-s12+s23+s45)^2-s34^2/(-s12+s34+s45)^2-(2*s34)/(-s12+s34+s45)-s45/(s23-s34-s51)+(s12^2*s23)/(s34*s51^2)+(s23*(s23-s34)*(s23+s45)^2)/((-s12+s23+s45)^2*s51^2)-((s23-s34)^2*s45^2)/((-s12+s34+s45)^2*s51^2)+(2*s23*(s23-s34)*s45)/((-s12+s34+s45)*s51^2)+(2*(s23+s45)*(s23^2-s23*s34-s34*s45))/((s12-s23-s45)*s51^2)-(s12*(s12+2*(s23+s45)))/s51^2+s45/s51+(s12*(-s12+s45))/(s34*s51)-(s23*(2*s23-s34)*(s23+s45))/((-s12+s23+s45)^2*s51)+(2*s34*(-s23+s34)*s45)/((-s12+s34+s45)^2*s51)+(-6*s23^2+2*s23*(s34-2*s45)+s34*s45)/((s12-s23-s45)*s51)-(s34^2*s45)/((s12-s23-s45)*(s23-s34-s51)*s51)-(2*s45^2)/(-s23+s34+s51)^2+(2*s34^2*(s12-s45)*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^2)+(2*s34*(s12-s45)*(s34+2*s45))/(s51*(-s23+s34+s51)^2)-(2*s45^2*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(s34*(s12-s45)*(3*s12-2*s34+s45))/(s51^2*(-s23+s34+s51))+((s12+s34-s45)*s45)/(s51*(-s23+s34+s51))-(s45*(2*s34+2*s45+s51))/((s12-s23-s45)*(s23-s34-s51))+(4*s23*s45-2*s34*s45)/(s12*s51-s34*s51-s45*s51))/4,
p[37]->(s23^2*s34^2+s34^2*s45^2-4*s34^2*s45*s51-2*s34*s45^2*s51+6*s34^2*s51^2+8*s34*s45*s51^2+3*s45^2*s51^2+2*s23*s34*(s34*(s45-2*s51)-s45*s51)+s12^2*(s23^2-4*s23*s51+3*s51^2)-2*s12*(s23^2*s34+s23*s34*(s45-4*s51)-2*s23*s45*s51+s51*(-(s34*s45)+4*s34*s51+3*s45*s51)))/(4*(-s12+s34+s45)^2*s51^2),
p[38]->(-3*s23^2*s34^2-3*s34^2*s45^2-3*s12^2*(s23-s51)^2+2*s34^2*s45*s51+2*s34^2*s51^2-2*s34*s45*s51^2-3*s45^2*s51^2+2*s23*s34^2*(-3*s45+s51)+2*s12*(3*s23^2*s34+(s34+3*s45)*s51^2+s23*(3*s34*s45-4*s34*s51-3*s45*s51)))/(4*s34^2*s51^2),
p[39]->(-22+(48*s23^2)/((s12-s23)*(s12-s23-s45))+(24*s45)/(s23+s45-s51)+(30*s45^2)/((s23-s34-s51)*(s23+s45-s51))+(6*(s23-s34)*(s23+s45)^3)/((s12-s23-s45)*s51^3)+(6*(s23+s45)*(s12*s23+(s23-s34)*(s23+s45)))/s51^3+(48*s23^3*s34)/((s12-s23)*(s12-s23-s45)*s51^2)+(6*s12*s23*(s23+s45))/(s34*s51^2)+(6*(s23-s34)*s45*(s23+s45))/((-s12+s34+s45)*s51^2)+(-6*s12*s23-53*s23^2+26*s12*s34+103*s23*s34+185*s34^2-84*s23*s45+110*s34*s45-31*s45^2)/s51^2+(-35*s23^3+s23^2*(128*s34-83*s45)+s23*(112*s34-61*s45)*s45+(32*s34-13*s45)*s45^2)/((s12-s23-s45)*s51^2)+(48*s34*(-s23^2+2*s23*s34+2*s34*(s34+s45)))/((s12-s23)*s51^2)-(48*s34^3*s45*(s34+s45))/((s12-s23)^2*(s12-s34-s51)*s51^2)+(6*s34^2*s45*(17*s34+9*s45))/((s12-s23)*(s12-s34-s51)*s51^2)+(48*s34^3*s45*(s34+s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)+(6*s34^2*(16*s34^2-9*s34*s45-9*s45^2))/((s12-s23)*(s23-s34-s51)*s51^2)-(48*s23^2*s34)/((s12-s23)*(s12-s23-s45)*s51)-(6*(s12-s45)*(s23+s45))/(s34*s51)+(6*s34*(s23+s45))/((-s12+s34+s45)*s51)+(48*s34*(2*s23+2*s34+s45))/((s12-s23)*s51)+(6*s12+44*s23+133*s34+48*s45)/s51-(48*s34^2*s45*(4*s34+3*s45))/((s12-s23)^2*(s12-s34-s51)*s51)+(6*s34*(8*s34^2+59*s34*s45+18*s45^2))/((s12-s23)*(s12-s34-s51)*s51)+(48*s34^2*s45*(4*s34+3*s45))/((s12-s23)^2*(s23-s34-s51)*s51)+(6*s34*(24*s34^2-67*s34*s45-18*s45^2))/((s12-s23)*(s23-s34-s51)*s51)+(48*s34^3+103*s34^2*s45+74*s34*s45^2+19*s45^3)/((s12-s23-s45)*(s23-s34-s51)*s51)+(12*s12*s45^2)/((s23-s34-s51)*(s23+s45-s51)*s51)+(18*s45*s51)/((s12-s23-s45)*(s23+s45-s51))+(30*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51))+(6*s34*s45*(s23+9*s34+s45))/(s51^2*(-s12+s34+s51))+(6*(s23^2+8*s34^2+26*s34*s45+s45^2+2*s23*(4*s34+s45)))/(s51*(-s12+s34+s51))+(76*s34^2-52*s34*s45-12*s45^2)/(-s23+s34+s51)^2+(12*s45^3)/((s23+s45-s51)*(-s23+s34+s51)^2)-(96*s34^3*s45*(s34+s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(4*s34^2*(5*s12*s34+19*s34^2+8*s12*s45+11*s34*s45-8*s45^2))/(s51^2*(-s23+s34+s51)^2)-(96*s34^2*s45*(4*s34+3*s45))/((s12-s23)*s51*(-s23+s34+s51)^2)+(4*(2*s34*(19*s34^2-s34*s45-8*s45^2)+s12*(5*s34^2+3*s34*s45-3*s45^2)))/(s51*(-s23+s34+s51)^2)+(12*s12*s45^3)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(12*s45^3*s51)/((s12-s23-s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(-121*s34-8*s45)/(-s23+s34+s51)-(s34*(46*s12*s34+261*s34^2+38*s12*s45+160*s34*s45+7*s45^2))/(s51^2*(-s23+s34+s51))-(2*(13*s12*s34+191*s34^2+42*s34*s45+13*s45^2))/(s51*(-s23+s34+s51))-(48*(2*s23+2*s34+s45+2*s51))/(s12-s23)-(6*(8*s23+16*s34+17*s45+8*s51))/(s12-s34-s51)+(170*s23+192*s34+301*s45+144*s51)/(s12-s23-s45)+(74*s23^2-26*s23*s34+48*s34^2+135*s23*s45+77*s34*s45+80*s45^2)/(s12*s51-s23*s51-s45*s51)+(6*(24*s34^2+67*s34*s45+9*s45^2+24*s34*s51+25*s45*s51+8*s51^2))/((s12-s23)*(s12-s34-s51))+(4*s45*(24*s34^2+29*s34*s45+8*s45^2+48*s34*s51+29*s45*s51+24*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*(24*s34^2+107*s34*s45+9*s45^2+56*s34*s51+49*s45*s51+24*s51^2))/((s12-s23)*(s23-s34-s51))+(240*s34^2+482*s34*s45+208*s45^2+336*s34*s51+379*s45*s51+144*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(48*s45*(6*s34^2+s51*(s45+s51)+s34*(3*s45+4*s51)))/((s12-s23)^2*(s12-s34-s51))+(48*s45*(6*s34^2+s51*(s45+s51)+s34*(3*s45+4*s51)))/((s12-s23)^2*(s23-s34-s51))-(96*s45*(6*s34^2+s51*(s45+s51)+s34*(3*s45+4*s51)))/((s12-s23)*(-s23+s34+s51)^2))/24,
p[40]->(-20*s23^2+s12*(19*s23-18*s34-19*s51)+19*s45*(s34+s51)+s23*(19*s34-20*s45+20*s51))/(24*(s12-s23-s45)*(s23-s34-s51)),
p[41]->(1+(6*s12-2*s45)/s34-(3*(s12-s45)^2)/s34^2+(-s23+s45)/(s12-s23-s45)-(2*s12^2)/(s34+s45)^2+(2*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)-(4*s12)/(s34+s45)-(4*s12^2)/(s34*(s34+s45))-(4*s45^2)/((s12-s23-s45)*(s34+s45))-(3*s12^2*s23^2)/(s34^2*s51^2)-(4*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(s12^2+8*s12*s23-9*s23^2-2*s12*s34-4*s23*s34+s34^2+8*s12*s45-14*s23*s45-8*s34*s45-3*s45^2)/s51^2-(2*s12*s23*(s12-3*(s23+s45)))/(s34*s51^2)+(-2*s12^2*s23+2*s23*s45*(4*s23+5*s45)+4*s12*(3*s23^2+s23*s45-s45^2))/((s34+s45)*s51^2)-(2*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(6*s12*s23*(s12-s45))/(s34^2*s51)+(2*s12*(s12-6*s23-s45))/(s34*s51)+(2*(s23-2*s34-s45))/s51+(s12^2*(4*s23-2*s45)+2*s12*(2*s23-s45)*s45+4*s23*s45^2)/((s34+s45)^2*s51)+(2*(s12^2+s12*(-4*s23+s45)-s45*(4*s23+s45)))/((s34+s45)*s51)+(2*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(4*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(4*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(3*s34^2+6*s34*s45+5*s45^2)/(-s23+s34+s51)^2-(4*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(-2*s12*s34^2*(5*s34+s45)+s34^2*(5*s34^2+6*s34*s45+s45^2)+s12^2*(5*s34^2-4*s34*s45+4*s45^2))/(s51^2*(-s23+s34+s51)^2)-(4*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(2*s34*(4*s34^2+7*s34*s45+s45^2)+s12*(-8*s34^2-6*s34*s45+4*s45^2))/(s51*(-s23+s34+s51)^2)+(2*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(4*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(2*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(4*s45^2)/((s34+s45)*(-s23+s34+s51))+(3*s34+2*s45)/(-s23+s34+s51)-(2*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(2*s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(2*(s12^2*(-3*s34+2*s45)+s34*(-3*s34^2+s34*s45+s45^2)+s12*(6*s34^2-3*s34*s45+2*s45^2)))/(s51^2*(-s23+s34+s51))-(2*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(2*(2*s12-s45)*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(2*s45*(-2*s12+s34+2*s45))/(s51*(-s23+s34+s51))+(s45*(2*s34-2*s45+s51))/((s12-s23-s45)*(s23-s34-s51))+(8*s12^2*s23)/(s34^2*s51+s34*s45*s51))/4,
p[42]->(22+(6*(s12-s45))/s34+(3*(-s34+s45-3*s51)*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(6*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(6*(s23-s34)*(s23+s45)^3)/((s12-s23-s45)*s51^3)+(6*(s23+s45)*(s12*s23+(s23-s34)*(s23+s45)))/s51^3+(6*s12*s23*s45)/(s34*s51^2)-((s23+s45)^2*(35*s23+13*s45))/((s12-s23-s45)*s51^2)-(12*s12*s23+41*s23^2+60*s23*s45-90*s34*s45+31*s45^2)/s51^2-(2*s34*s45*(-s23+3*(s34+s45)))/((-s12+s34+s45)*s51^2)+(6*s34*(s23+s34-s45)*s45)/((s12+s23-s34-s51)*s51^2)-(4*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(2*s34^2)/((-s12+s34+s45)*s51)+(32*s23-90*s34+60*s45)/s51+(6*s45^2-6*s12*(s23+s45))/(s34*s51)+(66*s34^3+117*s34^2*s45+74*s34*s45^2+19*s45^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(6*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)-(12*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)+(6*(3*s23-10*s34+30*s45-33*s51))/(-s12+s34+s51)+(6*s34*s45*(-16*s34+3*s45))/(s51^2*(-s12+s34+s51))+(3*(4*s23^2+28*s23*s34+54*s34^2+10*s23*s45+17*s34*s45+6*s45^2))/(s51*(-s12+s34+s51))+(-52*s34^2+64*s34*s45)/(-s23+s34+s51)^2+(4*s34^2*(8*s12+13*s34-8*s45)*s45)/(s51^2*(-s23+s34+s51)^2)-(4*s34*(8*s12*s34+13*s34^2-21*s34*s45+16*s45^2))/(s51*(-s23+s34+s51)^2)-(66*s34^4*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(66*s34^3*(s34-4*s45)*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(6*s34^3*s45*(-11*s34+14*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s34^2*(11*s34^2-36*s34*s45+42*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(103*s34+26*s45)/(-s23+s34+s51)-(s34*s45*(38*s12+148*s34+7*s45))/(s51^2*(-s23+s34+s51))+(2*(19*s12*s34+74*s34^2-48*s34*s45-13*s45^2))/(s51*(-s23+s34+s51))+(75*s34^3*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(3*s34^2*s45*(8*s34+75*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*s34^2*(29*s34-11*s45)*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(3*s34*(80*s34^2-69*s34*s45+44*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(6*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(6*s34*(s23+s34-s45))/(s51*(-s12-s23+s34+s51))+(6*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(6*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(6*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(6*s34^2*s45*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(6*(s34^3-2*s34*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(33*(s34+s51)^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(3*(-s45+s51))/(s12+s23-s34-s51)+(6*s45^2*(-s45+s51))/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(33*s34*(s34-s45+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(74*s23+114*s34-110*s45+177*s51)/(s12-s23-s45)+(68*s23^2+62*s23*s34+62*s34^2+129*s23*s45+117*s34*s45+80*s45^2)/(s12*s51-s23*s51-s45*s51)+(2*(24*s34^2+125*s34*s45+69*s45^2-96*s34*s51+25*s45*s51-87*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(3*(102*s34^2+22*s45^2+36*s34*(s45-s51)+47*s45*s51-58*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(2*(s45-s51)*(33*s34^2+42*s34*s45+16*s45^2+66*s34*s51+42*s45*s51+33*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))-(6*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(66*s45*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(6*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(3*(-2*s23^2+45*s34^2-75*s34*s45-2*s45^2+79*s34*s51-32*s45*s51+34*s51^2+s23*(15*s34-4*s45+4*s51)))/(-s12+s34+s51)^2-(6*(22*s34^3-42*s34^2*s45+s34*(42*s45^2-20*s45*s51-22*s51^2)+s51*(14*s45^2-3*s45*s51-11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(3*(63*s34^2+s34*(-52*s45+96*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51))-(3*(33*s34^3+s34^2*(-24*s45+99*s51)-3*s34*(25*s45^2+8*s45*s51-33*s51^2)+s51*(-25*s45^2-8*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51)))/24,
p[43]->(141-(18*(s12-s45))/s34-(18*(s34-s45))/(s12-s34-s45)-(18*s12)/(s34+s45)+(36*s45^2)/((s12-s23-s45)*(s34+s45))-(18*s45^2)/((s12-s34-s45)*(s34+s45))-(18*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(18*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))-(18*s12*s23*(s12+s23))/(s34*s51^2)-(18*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(198*s34^3*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(18*s45*(s23^2+11*s34*(s34+s45)+s23*(6*s34+s45)))/((s12-s34-s45)*s51^2)+(3*(-24*s12^2+18*s23^2-19*s23*s34+85*s34^2+24*s23*s45+84*s34*s45+2*s12*(3*s23-2*s34+6*s45)))/s51^2-(18*(s12^2*(s23-2*s45)+s23*s45*(2*s23+s45)+s12*(s23^2+s23*s45-s45^2)))/((s34+s45)*s51^2)-(198*s34^3*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(s12^2*(34*s34+54*s45)+s34*(907*s34^2+798*s34*s45-36*s45^2)+s12*(-326*s34^2+72*s34*s45+18*s45^2))/((s23-s34-s51)*s51^2)-(96*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(3*(6*s12-30*s23-53*s34-24*s45))/s51+(18*(7*s34^2+s23*(s34-2*s45)))/((s12-s34-s45)*s51)-(126*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(36*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(18*(s12^2+2*s12*s23-s12*s45-s23*s45))/(s34*s51)+(18*(s12^2+2*s12*s23-s12*s45+2*s23*s45))/((s34+s45)*s51)+(126*s34^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(96*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(96*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(180*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(18*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)-(36*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)-(18*s34*(s23+23*s34-2*s45)*s45)/(s51^2*(-s12+s34+s51))+(9*(2*s23^2+16*s23*s34+50*s34^2+6*s23*s45-17*s34*s45+4*s45^2))/(s51*(-s12+s34+s51))-(2*s34*(170*s34^2+312*s34*s45+213*s45^2))/(-s23+s34+s51)^3-(2*s34^3*(71*s12^2+170*s34^2+241*s34*s45+71*s45^2-142*s12*(s34+s45)))/(s51^2*(-s23+s34+s51)^3)-(2*s34^2*(340*s34^2+553*s34*s45+213*s45^2-71*s12*(2*s34+3*s45)))/(s51*(-s23+s34+s51)^3)-(198*s34^4*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)-(792*s34^3*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(18*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(210*s34^2+330*s34*s45-178*s45^2)/(-s23+s34+s51)^2+(18*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(2*(-(s12*s34^2*(299*s34+124*s45))+s12^2*(124*s34^2+9*s34*s45-9*s45^2)+s34^2*(496*s34^2+514*s34*s45-9*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(18*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(198*s34^3*(s34+s45))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(2*(s12*(157*s34^2+44*s34*s45+9*s45^2)+s34*(-601*s34^2-750*s34*s45+18*s45^2)))/(s51*(-s23+s34+s51)^2)+(18*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(120*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(198*s34^4*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(198*s34^3*(s34-4*s45)*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(36*s34^3*s45*(-2*s34+5*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(18*s34^2*(22*s34^2+7*s34*s45+30*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(18*s45^2)/((s34+s45)*(-s23+s34+s51))+(3*(53*s34+34*s45))/(-s23+s34+s51)+(96*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(18*s12*s45^2*(3*s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(198*s34^2*(s34+s45)^2)/((s12-s34-s45)*s51^2*(-s23+s34+s51))+(96*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(18*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))-(198*s34*(s34+s45)^2)/((s12-s34-s45)*s51*(-s23+s34+s51))-(6*(s12*s34+51*s34^2+83*s34*s45-6*s45^2))/(s51*(-s23+s34+s51))+(96*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(225*s34^3*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(9*s34^2*s45*(8*s34+75*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(36*s34^2*(19*s34-3*s45)*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(9*s34*(94*s34^2-121*s34*s45+24*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34*(-9*s23^2+s23*s34+s34*(11*s34-2*s45)))/(s51^2*(-s12-s23+s34+s51))+(12*s34*(11*s23+12*s34-s45))/(s51*(-s12-s23+s34+s51))+(36*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(72*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(120*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(120*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(120*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(36*(4*s34^2+8*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34^2*(7*s34^2+6*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34*(11*s34^2+13*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(99*(s34+s51)^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(99*s34*(s34-s45+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(18*s45^2*(s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(18*(s23+10*s34-20*s45+31*s51))/(s12-s34-s51)+(-30*s23+51*s34-9*s45+51*s51)/(s12+s23-s34-s51)-(3*(37*s23+7*s34-106*s45+121*s51))/(s12-s23-s45)+(2*(396*s34^2+480*s34*s45+28*s45^2+72*s34*s51+213*s45*s51-162*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(9*(152*s34^2-14*s34*s45+12*s45^2+22*s34*s51+31*s45*s51-36*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(198*s45*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^3)-(9*(3*s34^2-4*s34*s45+s45^2+6*s34*s51-16*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(198*s45*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(36*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(9*(-2*s23^2+45*s34^2-75*s34*s45-2*s45^2+79*s34*s51-32*s45*s51+34*s51^2+s23*(15*s34-4*s45+4*s51)))/(-s12+s34+s51)^2+(12*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(2*s45*(99*s34^3+99*s34*s51*(2*s45+s51)+99*s34^2*(s45+2*s51)+s45*s51*(-71*s45+99*s51)))/((s12-s23-s45)*(s23-s34-s51)^3)+(2*(297*s34^3-71*s45^3+67*s45^2*s51+171*s45*s51^2-99*s51^3+18*s34^2*(31*s45+11*s51)+s34*(127*s45^2+630*s45*s51-99*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)-(18*(55*s34^3+s34^2*(45*s45+33*s51)+s51*(10*s45^2+19*s45*s51-11*s51^2)+s34*(30*s45^2+53*s45*s51-11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(12*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(9*(63*s34^2+s34*(-52*s45+96*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51))-(9*(33*s34^3+s34^2*(-24*s45+99*s51)-3*s34*(25*s45^2+8*s45*s51-33*s51^2)+s51*(-25*s45^2-8*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51)))/72,
p[44]->(6+(6*(s12-s45))/s34+(6*s12*s23*(s12+s23))/(s34*s51^2)+(3*(s12^2-3*s23^2+4*s34*(-2*s34+s45)-4*s12*(s23+5*s34+s45)-s23*(7*s34+4*s45)))/s51^2+(6*s23-21*s34+6*s45)/s51-(6*(s12^2+2*s12*s23-s12*s45-s23*s45))/(s34*s51)-(3*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)-(6*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)-(6*s34*s45*(s23+9*s34+s45))/(s51^2*(-s12+s34+s51))-(3*s45*(2*s23+9*s34+2*s45))/(s51*(-s12+s34+s51))+(s34*(13*s34^2-60*s34*s45+66*s45^2))/(-s23+s34+s51)^3+(s34^3*(22*s12^2+13*s34^2-40*s34*s45+22*s45^2-2*s12*(s34+22*s45)))/(s51^2*(-s23+s34+s51)^3)-(2*s34^2*(-13*s34^2+50*s34*s45-33*s45^2+s12*(s34+33*s45)))/(s51*(-s23+s34+s51)^3)+(33*s34^5*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(165*s34^4*s45^2)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(6*s34^4*(11*s34-7*s45)*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(21*s34^3*(11*s34-8*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(-9*s34^2+48*s34*s45+19*s45^2)/(-s23+s34+s51)^2-(s34^2*(47*s12^2+44*s12*s34+29*s34^2-50*s12*s45-142*s34*s45+3*s45^2))/(s51^2*(-s23+s34+s51)^2)-(2*s34*(20*s12*s34+19*s34^2-14*s12*s45-108*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2)-(54*s34^4*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(6*s34^3*s45*(11*s34+36*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(6*s34^3*s45*(-29*s34+9*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(3*s34^2*s45*(-127*s34+54*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(18*s34)/(-s23+s34+s51)+(2*s34*(11*s12^2+53*s12*s34+20*s34^2+3*s12*s45-57*s34*s45-3*s45^2))/(s51^2*(-s23+s34+s51))+(6*(9*s34^2-11*s34*s45-s45^2+s12*(9*s34+s45)))/(s51*(-s23+s34+s51))+(27*s34^3*s45^2)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(27*s34^2*s45*(4*s34+3*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(162*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(189*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(3*(7*s23+20*s34+9*s45+20*s51))/(s12-s34-s51)+(30*s23+66*s34+78*s45+66*s51)/(s12-s23-s45)+(9*(11*s34^2+12*s34*s45+22*s34*s51+15*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(s45*s51*(33*s34^2+42*s34*s45+22*s45^2+66*s34*s51+42*s45*s51+33*s51^2))/((s12-s23-s45)*(s23-s34-s51)^3)+(33*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)-(3*(s23^2+10*s34^2+s45^2+16*s45*s51+10*s51^2+4*s34*(8*s45+5*s51)+s23*(7*s34+2*s45+7*s51)))/(-s12+s34+s51)^2-(6*s45*(44*s34^3+6*s34^2*(9*s45+11*s51)+4*s34*s51*(9*s45+11*s51)+s51^2*(9*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*s45*(-88*s34^3+s34^2*(84*s45-22*s51)+s51^2*(14*s45+11*s51)+2*s34*s51*(28*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)+(99*s34^2+70*s45^2+186*s45*s51+99*s51^2+6*s34*(26*s45+33*s51))/((s12-s23-s45)*(s23-s34-s51))+(33*s34^3+9*s34^2*(36*s45+11*s51)+9*s34*(9*s45^2+36*s45*s51+11*s51^2)+3*s51*(9*s45^2+36*s45*s51+11*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))-(3*(11*s34^3-33*s34^2*(s45-s51)+s51*(18*s45^2+47*s45*s51+11*s51^2)+s34*(54*s45^2+83*s45*s51+33*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(33*s34^3+22*s45^3+112*s45^2*s51+141*s45*s51^2+33*s51^3+s34^2*(75*s45+99*s51)+s34*(64*s45^2+216*s45*s51+99*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2))/12,
p[45]->(-10472+(48*(7*s12-4*s45))/s34-(2072*(s12-s45)^2)/s34^2+(1152*s23^2)/((s12-s23)*(s12-s23-s45))-(288*s12*s45)/(s34+s45)^2+(288*s45^3)/((s12-s23-s45)*(s34+s45)^2)-(288*s45^3)/((s12-s34-s45)*(s34+s45)^2)-(288*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)^2)-(144*s12^2)/(s34*(s34+s45))+(1008*s45^2)/((s12-s34-s45)*(s34+s45))+(1152*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(144*(5*s12+s45))/(s34+s45)+(144*s45^3)/((s34+s45)*(-s12+s34+s45)^2)+(144*s45^4)/((s12-s23-s45)*(s34+s45)*(-s12+s34+s45)^2)-(48*(34*s34-15*s45))/(-s12+s34+s45)-(144*s45*(s23+8*s45))/((s12-s23-s45)*(s34+s45))-(24*(19*s34^2-6*s34*s45+6*s45^2))/(-s12+s34+s45)^2+(24*(19*s34^3-6*s34^2*s45+6*s34*s45^2-6*s45^3))/((s12-s23-s45)*(-s12+s34+s45)^2)+(2*(1043*s23+915*s34+3500*s45-681*s51))/(s12-s23-s45)+(288*s45^4)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(6*(103*s23-41*s34-60*s45-77*s51))/(s12+s23-s34-s51)-(432*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(2072*s12^2*s23^2)/(s34^2*s51^2)+(1152*s23^3*s34)/((s12-s23)*(s12-s23-s45)*s51^2)-(288*s23*s45^3*(s23+s45))/((s12-s34-s45)*(s34+s45)^2*s51^2)-(144*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(144*s23*s45^3*(s23+s45))/((s34+s45)*(-s12+s34+s45)^2*s51^2)+(288*s23^2*s45^2)/(s34*(-s12+s34+s45)*s51^2)+(144*s23*s45^2*(7*s23+9*s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(8*s23*(-21*s12^2+464*s12*s23+500*s12*s45-36*s23*s45))/(s34*s51^2)+(24*s45^2*(-13*s23^2+7*s23*s34+6*s34^2-6*s23*s45))/((-s12+s34+s45)^2*s51^2)-(48*s45*(19*s23^2-33*s23*s34+9*s34^2+12*s23*s45+12*s34*s45))/((s12-s34-s45)*s51^2)+(8*(57*s12^2-388*s23^2-492*s23*s34-390*s34^2+6*s12*(37*s23+23*s34-2*s45)-446*s23*s45-162*s34*s45-223*s45^2))/s51^2+(384*s34*(8*s23^2+7*s23*s45+2*s45^2))/((s12-s23-s45)*s51^2)+(2304*s34*(-s23^2+s23*s34+s34*(s34+2*s45)))/((s12-s23)*s51^2)-(144*(s12^2*(s23-s45)+s12*(-7*s23^2+5*s23*s45-5*s45^2)+s45*(-14*s23^2-2*s23*s45+s45^2)))/((s34+s45)*s51^2)-(288*s45*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(72*s34^3*(14*s34-53*s45)*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(1584*s34^4*(s34-2*s45)*s45)/((s12-s23)^3*(s12-s34-s51)*s51^2)+(144*s34^2*s45*(-28*s34+s45))/((s12-s23)*(s12-s34-s51)*s51^2)-(1584*s34^5*s45)/((s12-s23)*(s23-s34-s51)^3*s51^2)+(72*s34^3*(14*s34-53*s45)*s45)/((s12-s23)^2*(s23-s34-s51)*s51^2)-(1584*s34^4*(s34-2*s45)*s45)/((s12-s23)^3*(s23-s34-s51)*s51^2)+(144*s34^2*(16*s34^2+52*s34*s45-s45^2))/((s12-s23)*(s23-s34-s51)*s51^2)+(264*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(48*s34*(30*s23^2+44*s23*s34+58*s34^2-9*s23*s45+62*s34*s45+9*s45^2))/((s12+s23-s34-s51)*s51^2)+(24*(108*s23+74*s34-65*s45))/s51+(4144*s12*s23*(s12-s45))/(s34^2*s51)-(1152*s23^2*s34)/((s12-s23)*(s12-s23-s45)*s51)+(576*s23*s45^3)/((s12-s34-s45)*(s34+s45)^2*s51)+(288*(2*s23-s45)*s45*(s12+s45))/((s34+s45)^2*s51)-(144*s45^4)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45)*s51)-(144*s45^2*(14*s23+s45))/((s12-s34-s45)*(s34+s45)*s51)-(288*s23*s45^3)/((s34+s45)*(-s12+s34+s45)^2*s51)+(48*s45*(-16*s23*s34-3*s34^2+6*s23*s45))/((-s12+s34+s45)^2*s51)+(48*(12*s23^2-22*s23*s34+63*s34^2+12*s23*s45+2*s34*s45))/((s12-s23-s45)*s51)+(24*(-18*s23*s34+66*s34^2+106*s23*s45+s34*s45+6*s45^2))/((s12-s34-s45)*s51)-(24*(48*s34^3+7*s34^2*s45+6*s34*s45^2-6*s45^3))/((s12-s23-s45)*(s12-s34-s45)*s51)+(144*(s12^2+6*s12*(-2*s23+s45)+8*s45*(-2*s23+s45)))/((s34+s45)*s51)+(1152*s34*(3*s23+2*(s34+s45)))/((s12-s23)*s51)+(8*(21*s12^2-18*s45*(s23+s45)-s12*(506*s23+3*s45)))/(s34*s51)+(3168*s34^3*(3*s34-4*s45)*s45)/((s12-s23)^3*(s12-s34-s51)*s51)-(72*s34^2*(44*s34^2+44*s34*s45-159*s45^2))/((s12-s23)^2*(s12-s34-s51)*s51)+(72*s34*(116*s34^2-143*s34*s45+4*s45^2))/((s12-s23)*(s12-s34-s51)*s51)-(6336*s34^4*s45)/((s12-s23)*(s23-s34-s51)^3*s51)-(3168*s34^3*(3*s34-4*s45)*s45)/((s12-s23)^3*(s23-s34-s51)*s51)+(144*s45^4)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51)*s51)+(72*s34^2*(44*s34^2+44*s34*s45-159*s45^2))/((s12-s23)^2*(s23-s34-s51)*s51)-(72*s34*(52*s34^2-159*s34*s45+4*s45^2))/((s12-s23)*(s23-s34-s51)*s51)+(24*(240*s34^3+133*s34^2*s45+6*s34*s45^2-6*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)+(264*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)-(264*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(1584*s34*s45*(s34+s51)^2)/((s12-s23-s45)*(s23-s34-s51)^3)-(144*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)+(1800*s34^3*s45^2)/((s12-s23)*s51^2*(-s12+s34+s51)^2)-(1584*s34^4*s45^2)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)+(1584*s34^3*(s34-4*s45)*s45)/((s12-s23)^2*s51*(-s12+s34+s51)^2)-(288*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)+(72*s34^2*s45*(8*s34+75*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)-(144*s34*(s23+23*s34-s45)*s45)/(s51^2*(-s12+s34+s51))+(72*(2*s23^2+70*s34^2-31*s34*s45+2*s45^2+4*s23*(4*s34+s45)))/(s51*(-s12+s34+s51))-(1584*s34^3)/(-s23+s34+s51)^3-(1584*s34^5)/(s51^2*(-s23+s34+s51)^3)-(3168*s34^4)/(s51*(-s23+s34+s51)^3)-(288*s45^4)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(48*(13*s34^2-52*s34*s45+16*s45^2))/(-s23+s34+s51)^2+(672*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(1584*s34^4*(s34-s45)*s45)/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)-(288*s12*s45^4)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(144*s34^3*s45*(15*s34+2*s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(48*(16*s12^2*s34^2+95*s34^4+16*s34^2*s45^2-2*s12*(7*s34^3+13*s34^2*s45+3*s34*s45^2-3*s45^3)))/(s51^2*(-s23+s34+s51)^2)+(1584*s34^3*(5*s34-4*s45)*s45)/((s12-s23)^2*s51*(-s23+s34+s51)^2)-(288*s45^4)/((s34+s45)*s51*(-s23+s34+s51)^2)+(1584*s34^3*(s34+s45))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(288*s34^2*(11*s34^2+29*s34*s45+3*s45^2))/((s12-s23)*s51*(-s23+s34+s51)^2)+(96*(54*s34^3+s12*s34*(5*s34-16*s45)-14*s34^2*s45+13*s34*s45^2+3*s45^3))/(s51*(-s23+s34+s51)^2)-(672*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(8*(131*s34-69*s45))/(-s23+s34+s51)+(144*s45^2)/((s34+s45)*(-s23+s34+s51))-(264*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(288*s12*s45^4)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(144*s45^2*(s12^2+5*s12*s45-s45^2))/((s34+s45)*s51^2*(-s23+s34+s51))+(24*(6*s34^3+54*s34^2*s45+s34*s45^2+6*s45^3-3*s12^2*(17*s34+2*s45)-2*s12*(9*s34^2-28*s34*s45+9*s45^2)))/(s51^2*(-s23+s34+s51))-(264*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(288*s45^4)/((s34+s45)^2*s51*(-s23+s34+s51))+(144*s45^2*(s12+9*s45))/((s34+s45)*s51*(-s23+s34+s51))-(24*(94*s12*s34-6*s34^2+13*s12*s45-129*s34*s45+35*s45^2))/(s51*(-s23+s34+s51))-(264*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(432*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(24*s34*(142*s23+54*s34-53*s45))/(s51*(-s12-s23+s34+s51))-(432*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(864*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(1728*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(672*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(672*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(1296*(s34^2+2*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(864*s34^2*(4*s34^2+5*s34*s45+s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(216*s34*(10*s34^2+25*s34*s45+8*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(792*(s34+s51)^2*(2*s34+s51))/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))-(792*(s34+s51)^2*(2*s34+s51))/((s12-s23)*(s12-s23-s45)*(s23-s34-s51))-(792*s34*(s34-s45+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(144*s45^2*(9*s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(432*s45^2*(s45+6*s51))/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(144*(4*s34-13*s45+35*s51))/(s12-s34-s51)+(288*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(72*(190*s34^2-118*s34*s45+2*s45^2+32*s34*s51-31*s45*s51-42*s51^2))/((s12-s23)*(s12-s34-s51))-(72*(190*s34^2-6*s34*s45+2*s45^2+96*s34*s51+49*s45*s51-10*s51^2))/((s12-s23)*(s23-s34-s51))-(1584*s34*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(s23-s34-s51)^3)+(1584*s45*(-14*s34^3+4*s34^2*(3*s45-4*s51)+s34*(8*s45-9*s51)*s51+2*(s45-s51)*s51^2))/((s12-s23)^3*(s23-s34-s51))+(432*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(1584*s45*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s23)^2*(-s12+s34+s51)^2)-(1152*(3*s23+2*(s34+s45+s51)))/(s12-s23)+(864*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(72*(-2*s23^2+45*s34^2-75*s34*s45-2*s45^2+79*s34*s51-32*s45*s51+34*s51^2+s23*(15*s34-4*s45+4*s51)))/(-s12+s34+s51)^2-(33*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(8*(1620*s34^2+276*s45^2+713*s45*s51-90*s51^2+162*s34*(8*s45+5*s51)))/((s12-s23-s45)*(s23-s34-s51))+(1584*s45*(14*s34^3-4*s34^2*(3*s45-4*s51)+2*s51^2*(-s45+s51)+s34*s51*(-8*s45+9*s51)))/((s12-s23)^3*(s12-s34-s51))+(1584*s45*(10*s34^3+s51^2*(-s45+s51)+s34*s51*(-4*s45+5*s51)+s34^2*(-6*s45+10*s51)))/((s12-s23)^2*(-s23+s34+s51)^2)-(27*(33*s34^2-35*s45^2-154*s45*s51+57*s51^2+2*s34*(s45+37*s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(48*(99*s34^3+6*s45^3+48*s45^2*s51+39*s45*s51^2-33*s51^3+3*s34^2*(59*s45+22*s51)+s34*(10*s45^2+183*s45*s51-33*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)-(144*(55*s34^3+s34^2*(84*s45+33*s51)+s51*(2*s45^2+13*s45*s51-11*s51^2)+s34*(6*s45^2+54*s45*s51-11*s51^2)))/((s12-s23)*(-s23+s34+s51)^2)-(33*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*(13*s34^2-6*s34*(s45+3*s51)+18*(s45^2+2*s45*s51-s51^2)))/((s12-s23-s45)*(s12-s34-s45))-(72*(63*s34^2+s34*(-52*s45+96*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51))-(72*(33*s34^3+s34^2*(-24*s45+99*s51)-3*s34*(25*s45^2+8*s45*s51-33*s51^2)+s51*(-25*s45^2-8*s45*s51+33*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)-(72*(143*s34^3+3*s34^2*(16*s45+55*s51)+s51*(-53*s45^2+2*s45*s51+11*s51^2)+s34*(-159*s45^2+20*s45*s51+77*s51^2)))/((s12-s23)^2*(s12-s34-s51))+(72*(143*s34^3+3*s34^2*(16*s45+55*s51)+s51*(-53*s45^2+2*s45*s51+11*s51^2)+s34*(-159*s45^2+20*s45*s51+77*s51^2)))/((s12-s23)^2*(s23-s34-s51)))/3456,
p[46]->(-70208-(1872*(s34-s45))/(s12-s34-s45)-(864*(s12-s45))/(s23+s45)-(1872*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s23+s45))-(1872*s12)/(s34+s45)+(1872*s45^2)/((s12-s23-s45)*(s34+s45))-(1872*s45^2)/((s12-s34-s45)*(s34+s45))-(1872*s45^3)/((s12-s23-s45)*(s23+s45)*(s34+s45))+(1872*s45^3)/((s12-s34-s45)*(s23+s45)*(s34+s45))+(1872*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))+(4752*s34*s45)/((s12-s23-s45)*(s12-s34-s51))+(1872*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(6*(731*s23-775*s34-846*s45-775*s51))/(s12+s23-s34-s51)-(864*(s23-s34)*(s23+s45)^2)/((s12-s23-s45)*s51^2)-(1872*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(144*s23*s45*(13*s23+53*s34+13*s45))/((s12-s34-s45)*s51^2)+(24*(120*s23^2+11*s23*s34-1373*s34^2-36*s23*s45+36*s34*s45+s12*(-114*s23+398*s34+78*s45)))/s51^2-(1872*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)+(10248*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(48*s34*(36*s23^2+472*s23*s34+s34*(908*s34+499*s45)))/((s12+s23-s34-s51)*s51^2)+(144*(66*s34^2+13*s23*(s34-2*s45)))/((s12-s34-s45)*s51)-(9504*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(864*s12*s45)/((s23+s45)*s51)+(3744*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(1872*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)+(24*(150*s12+30*s23+211*s34+156*s45))/s51+(144*(18*s23^2-76*s23*s34-66*s34^2+31*s23*s45-76*s34*s45+13*s45^2))/((s12-s23-s45)*s51)-(9504*s34^2*s45)/((s12-s23-s45)*(s23-s34-s51)*s51)+(10248*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-278*s23+666*s34+499*s45))/((s12+s23-s34-s51)*s51)+(10680*s45^3*s51)/((s12-s23-s45)*(s23+s45)^2*(s23-s34-s51))-(14688*s45^2*s51)/((s12-s23-s45)*(s23+s45)*(s23-s34-s51))+(10248*s45^3*s51)/((s12-s23-s45)*(s23+s45)*(s12+s23-s34-s51)^2)+(10248*s45^3*s51)/((s23+s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(10680*s45^3*s51)/((s12-s23-s45)*(s23+s45)^2*(s12+s23-s34-s51))+(14688*s45^2*s51)/((s12-s23-s45)*(s23+s45)*(s12+s23-s34-s51))-(10680*s45^3*s51)/((s23+s45)^2*(s23-s34-s51)*(s12+s23-s34-s51))+(14688*s45^2*s51)/((s23+s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(20928*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)-(96*s34^3*(-119*s12+337*s34+238*s45))/(s51^2*(-s23+s34+s51)^2)-(96*s34^2*(337*s34+357*s45))/(s51*(-s23+s34+s51)^2)+(9504*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(20928*s45^3*s51)/((s12-s23-s45)*(s23+s45)*(-s23+s34+s51)^2)+(20928*s45^3*s51)/((s23+s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(9504*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(28512*s34^2*s45^2)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(10248*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(1872*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))+(24*(s34^2*(2721*s34+952*s45)+s12*(-874*s34^2-78*s34*s45+78*s45^2)))/(s51^2*(-s23+s34+s51))-(10248*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(1872*s45^3)/((s34+s45)*s51*(-s23+s34+s51))+(48*(563*s34^2+238*s34*s45+39*s45^2))/(s51*(-s23+s34+s51))-(10248*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(1296*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(864*s34*s45*(25*s34+3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(1296*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(2592*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(20928*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(20928*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(432*(37*s34^2+74*s34*s45+3*s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(144*s34^2*(448*s34^2+457*s34*s45+9*s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(72*s34*(1118*s34^2+1593*s34*s45+36*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(9504*s45^2*(3*s34+s51))/((s12-s34-s51)*(-s23+s34+s51)^2)-(432*(31*s34+42*s51))/(s12-s34-s51)+(432*s45*(100*s34+3*s45+50*s51))/((s12-s34-s51)*(-s23+s34+s51))+(6*(1029*s23+479*s34+1470*s45+167*s51))/(s12-s23-s45)+(48*s45*(45*s34-238*s45+450*s51))/((s12-s23-s45)*(s23-s34-s51))-(9*(31*s34^2+878*s34*s45-909*s45^2+62*s34*s51+754*s45*s51+31*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(1296*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))-(1281*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(1281*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/3456,
p[47]->(52-(52*(s12-s45))/s34+(96*(s23+s45))/(s12-s23)-(2*(33*s23-5*s34+81*s45-5*s51))/(s12-s23-s45)-(24*s45*(-6*s34+s45-3*s51))/((s12-s23)*(s12-s34-s51))-(52*s23^2*s45^2)/(s34*(s12-s45)*s51^2)-(52*s23^2*(s12+s45))/(s34*s51^2)+(12*(s23-s34)*(s23+s45)^2)/((s12-s23-s45)*s51^2)+(4*(6*s12*s23+29*s23^2+28*s12*s34+16*s23*s34-13*s34^2+29*s23*s45-9*s34*s45))/s51^2+(96*s34*(s23^2-2*s34*s45))/((s12-s23)*s51^2)-(52*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(24*s34^2*s45^2)/((s12-s23)*(s12-s34-s51)*s51^2)-(36*s34^3*s45^2)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(36*s34^3*s45^2)/((s12-s23)^2*(s23-s34-s51)*s51^2)+(24*s34^2*s45*(-8*s34+s45))/((s12-s23)*(s23-s34-s51)*s51^2)+(8*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(4*s34^2*(7*s23+14*s34+4*s45))/((s12+s23-s34-s51)*s51^2)+(104*s12*s23)/(s34*s51)-(4*(6*s12+42*s23+25*s34-6*s45))/s51-(96*s34*(s23+s45))/((s12-s23)*s51)+(12*(2*s23-s34)*(s23+s45))/((-s12+s23+s45)*s51)+(52*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(24*s34*(3*s34-2*s45)*s45)/((s12-s23)*(s12-s34-s51)*s51)-(108*s34^2*s45^2)/((s12-s23)^2*(s12-s34-s51)*s51)+(108*s34^2*s45^2)/((s12-s23)^2*(s23-s34-s51)*s51)+(24*s34*s45*(-11*s34+2*s45))/((s12-s23)*(s23-s34-s51)*s51)+(8*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(4*s34*(5*s23+2*(6*s34+s45)))/((s12+s23-s34-s51)*s51)-(8*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(60*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(12*(s23-3*s34+2*s45-3*s51))/(-s12+s34+s51)-(24*s34*s45)/(s51*(-s12+s34+s51))+(28*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(60*s34^3*s45^2)/((s12-s23)*s51^2*(-s23+s34+s51)^2)-(4*s34^3*(-22*s12+29*s34+44*s45))/(s51^2*(-s23+s34+s51)^2)+(180*s34^2*s45^2)/((s12-s23)*s51*(-s23+s34+s51)^2)-(4*s34^2*(29*s34+66*s45))/(s51*(-s23+s34+s51)^2)-(60*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(28*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(8*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(4*s34^2*(-50*s12+42*s34+53*s45))/(s51^2*(-s23+s34+s51))-(8*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(4*s34*(38*s34+31*s45))/(s51*(-s23+s34+s51))-(8*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(12*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(28*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(28*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(12*(4*s34^2+8*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(12*s34^2*(7*s34^2+6*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(12*s34*(11*s34^2+13*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s45^2*(3*s34+s51))/((s12-s23)^2*(s12-s34-s51))+(36*s45^2*(3*s34+s51))/((s12-s23)^2*(s23-s34-s51))+(60*s45^2*(3*s34+s51))/((s12-s23)*(-s23+s34+s51)^2)-(2*(s23+s34+3*s45+s51))/(s12+s23-s34-s51)+(24*s45*(2*s34+s45+5*s51))/((s12-s23)*(s23-s34-s51))-(4*s45*(15*s34+22*s45+30*s51))/((s12-s23-s45)*(s23-s34-s51))+(3*(3*s34^2-4*s34*s45+s45^2+6*s34*s51-16*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))-(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2-(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[48]->(256+(208*(2*s12-s45))/s34-(104*s12^2)/(s34+s45)^2+(104*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)-(208*s12)/(s34+s45)-(208*s12^2)/(s34*(s34+s45))-(256*s45^2)/((s12-s23-s45)*(s34+s45))-(48*s45^2)/((s23-s34-s51)*(s12+s23-s34-s51))-(208*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(8*(25*s12^2-39*s23^2+2*s23*(6*s34-29*s45)+2*s34*(54*s34-7*s45)+s12*(8*s23-88*s34+38*s45)))/s51^2-(104*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(8*(s12^2*(7*s23+12*s45)-s23*s45*(52*s23+71*s45)+s12*(-78*s23^2-38*s23*s45+38*s45^2)))/((s34+s45)*s51^2)-(200*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)-(416*s12*s23)/(s34*s51)+(8*(12*s12+20*s23-26*s34+7*s45))/s51+(104*(s12^2*(2*s23-s45)+s12*(2*s23-s45)*s45+2*s23*s45^2))/((s34+s45)^2*s51)+(8*(7*s12^2+13*s12*(-4*s23+s45)-s45*(52*s23+19*s45)))/((s34+s45)*s51)-(200*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(20*s23-13*s45))/((s12+s23-s34-s51)*s51)+(104*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(256*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(200*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(48*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(96*s34*s45)/(s51*(-s12+s34+s51))-(256*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(256*(s34+s45)^2)/(-s23+s34+s51)^2-(256*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(256*(-3*s12*s34^3+3*s34^3*(s34+s45)+s12^2*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)-(256*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)+(256*(2*s34^2*(2*s34+3*s45)+s12*(-2*s34^2-s34*s45+s45^2)))/(s51*(-s23+s34+s51)^2)-(256*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(256*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(104*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(256*s45^2)/((s34+s45)*(-s23+s34+s51))+(104*(s34+s45))/(-s23+s34+s51)+(200*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(104*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(8*s12*s45^2*(31*s12+38*s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(8*(s12^2*(57*s34-44*s45)+2*s34^2*(102*s34+41*s45)-2*s12*(92*s34^2-19*s34*s45+19*s45^2)))/(s51^2*(-s23+s34+s51))+(200*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(104*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(8*(32*s12-19*s45)*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(8*(44*s12*s34-114*s34^2-19*s12*s45-69*s34*s45+19*s45^2))/(s51*(-s23+s34+s51))+(200*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(16*s34*(-6*s23^2+10*s23*s34+13*s34*(2*s34+s45)))/(s51^2*(-s12-s23+s34+s51))-(48*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(96*s34*(s34-s45)*s45)/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(256*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(256*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(256*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(48*s34^2*(14*s34^2+15*s34*s45+s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(24*s34*(28*s34^2+45*s34*s45+4*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(416*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(3*(17*s34^2+26*s34*s45-43*s45^2+34*s34*s51-42*s45*s51+17*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(-102*s23+26*(s34+s51))/(s12-s23-s45)+(-154*s23+182*(s34+s51))/(s12+s23-s34-s51)+(48*(s23-2*(s34-s45+s51)))/(-s12+s34+s51)-(48*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(25*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(25*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/192,
p[49]->(3-(6*(s12-s45))/s34-(6*(s34-s45))/(s12-s34-s45)-(6*s12)/(s34+s45)+(6*s45^2)/((s12-s23-s45)*(s34+s45))-(6*s45^2)/((s12-s34-s45)*(s34+s45))-(6*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))+(6*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))+(6*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(6*(s23-s34)*(s23+s45)^3)/((s12-s23-s45)*s51^3)-(6*(s23+s45)*(s12*s23+(s23-s34)*(s23+s45)))/s51^3-(6*s12*s23*(s23+s45))/(s34*s51^2)-(6*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)+(2*s23*s45*(3*s23-5*s34+3*s45))/((s12-s34-s45)*s51^2)+((s23+s45)^2*(35*s23+13*s45))/((s12-s23-s45)*s51^2)+(59*s23^2-65*s23*s34-85*s34^2+78*s23*s45-66*s34*s45+31*s45^2+s12*(-6*s23-50*s34+6*s45))/s51^2-(6*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)-(16*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(2*s34*(12*s23^2+5*s23*s34-2*s34*(s34-4*s45)))/((s12+s23-s34-s51)*s51^2)+(12*s12-56*s23-19*s34-54*s45)/s51+(-4*s34^2+6*s23*(s34-2*s45))/((s12-s34-s45)*s51)+(4*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(12*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)+(6*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)+(-6*s45*(s23+s45)+6*s12*(2*s23+s45))/(s34*s51)-(66*s34^3+117*s34^2*s45+74*s34*s45^2+19*s45^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(16*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(16*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(18*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(6*s34*s45*(s23+8*s34+s45))/(s51^2*(-s12+s34+s51))-(6*(s23^2+7*s23*s34+10*s34^2+2*s23*s45+22*s34*s45+s45^2))/(s51*(-s12+s34+s51))-(4*s34^2*(8*s12+5*s34-8*s45)*(s34+s45))/(s51^2*(-s23+s34+s51)^2)+(4*s34*(-5*s34^2+11*s34*s45+16*s45^2))/(s51*(-s23+s34+s51)^2)+(14*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(66*s34^3*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(198*s34^2*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(16*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(6*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))+(s12*(82*s34^2+32*s34*s45+6*s45^2)+s34*(105*s34^2+60*s34*s45+7*s45^2))/(s51^2*(-s23+s34+s51))+(16*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(6*s45^3)/((s34+s45)*s51*(-s23+s34+s51))+(98*s34^2+28*s34*s45+32*s45^2)/(s51*(-s23+s34+s51))+(16*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(6*s34^2*s45*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(6*s34*(11*s34^2+58*s34*s45+14*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(2*s34*(11*s23+6*s34-4*s45))/(s51*(-s12-s23+s34+s51))+(6*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s34*s45*(-s34+s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(14*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(14*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(14*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(6*(2*s34^2+4*s34*s45-s45^2))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(6*s34^2*(3*s34^2+2*s34*s45-s45^2))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(6*s34*(5*s34^2+5*s34*s45-2*s45^2))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(66*s45*(s34+s45)*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(6*(6*s23+13*s34+14*s45+3*s51))/(s12-s34-s51)-(21*s23+65*s34+120*s45+5*s51)/(s12-s23-s45)+(-8*s23+13*s34-6*s45+13*s51)/(s12+s23-s34-s51)-(68*s23^2+62*s23*s34+62*s34^2+129*s23*s45+117*s34*s45+80*s45^2)/(s12*s51-s23*s51-s45*s51)-(6*(22*s34^2+62*s34*s45+7*s45^2+11*s34*s51+22*s45*s51))/((s12-s34-s51)*(-s23+s34+s51))-(6*(22*s34^2+47*s34*s45+23*s45^2+11*s34*s51+22*s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(2*s45*(33*s34^2+42*s34*s45+16*s45^2+33*s34*s51+33*s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(3*(s34^2-s34*s45+2*s34*s51-5*s45*s51+s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(6*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51)))/((s12-s34-s51)*(s12+s23-s34-s51))+(2*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(2*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/24,
p[50]->(s12^2*(-(s23^3*s34)+s34^2*s45^2+s12*(s23^2+s45*(s34-2*s51)+s23*(s34+s45-s51))*(s23-s34-s51)-s12^2*(s23-s51)*(s23-s34-s51)-3*s34^2*s51^2-s45^2*s51^2+s23^2*(s34^2+s45*s51+s34*(-2*s45+s51))+s23*s45*(2*s34^2+(s45-s51)*s51+s34*(-s45+s51))))/(6*s34^2*(s12-s23-s45)*s51^2*(-s23+s34+s51)),
p[51]->(-200-(124*(s12-s45)^2)/s34^2+(48*(3*s12-s45))/s34-(24*s23^2)/(-s12+s23+s45)^2+(96*s12^2*s45)/(s34+s45)^3-(96*s45^3*(s23+s45))/((s12-s23-s45)*(s34+s45)^3)-(96*s12^2)/(s34*(s34+s45))-(48*s12*(3*s12+2*s45))/(s34+s45)^2-(96*s45*(s23+4*s45))/((s12-s23-s45)*(s34+s45))+(48*s45^2*(5*s23+7*s45))/((s12-s23-s45)*(s34+s45)^2)+(48*s45)/(s23+s45-s51)-(48*s45^4)/((s34+s45)^3*(s23+s45-s51))+(144*s45^3)/((s34+s45)^2*(s23+s45-s51))-(144*s45^2)/((s34+s45)*(s23+s45-s51))-(124*s12^2*s23^2)/(s34^2*s51^2)-(384*s34^2*s45)/((s12-s23)*s51^2)-(24*s23^2*s45^2)/(s34*(s12-s45)*s51^2)-(24*s23*(s23-s34)*(s23+s45)^2)/((-s12+s23+s45)^2*s51^2)-(96*s12^2*s23^2)/(s34*(s34+s45)*s51^2)+(4*s23*(3*s12^2+56*s12*s23+50*s12*s45-6*s23*s45))/(s34*s51^2)-(48*(s23+s45)*(s23^2-s23*s34-s34*s45))/((s12-s23-s45)*s51^2)-(24*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(192*s34*(s23^3-2*s23*s34*s45-2*s34^2*s45))/((s12-s23)^2*s51^2)+(4*(18*s12^2-79*s23^2-15*s23*s34-72*s34^2-98*s23*s45-6*s34*s45-7*s45^2+6*s12*(3*s23-4*s34+3*s45)))/s51^2+(48*(-(s12^2*s23)+s23*s45*(10*s23+11*s45)+2*s12*(5*s23^2+s23*s45-s45^2)))/((s34+s45)*s51^2)+(96*s45*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^3*s51^2)-(48*(10*s12*s23^2*s45+7*s23*s45^2*(s23+s45)+3*s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)-(1296*s34^3*s45)/((s12-s23)*(s12-s34-s51)*s51^2)+(24*s34^3*(58*s34-9*s45)*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(792*s34^5*s45^2)/((s12-s23)^4*(s12-s34-s51)*s51^2)-(528*s34^4*s45*(s34+s45))/((s12-s23)^3*(s12-s34-s51)*s51^2)-(264*s34^5*s45^2)/((s12-s23)^2*(s23-s34-s51)^3*s51^2)+(48*s34^4*s45*(11*s34+s45))/((s12-s23)*(s23-s34-s51)^3*s51^2)+(528*s34^3*s45)/((s12-s23)*(s23-s34-s51)*s51^2)-(792*s34^5*s45^2)/((s12-s23)^4*(s23-s34-s51)*s51^2)+(24*s34^3*s45*(-42*s34+s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)+(528*s34^4*s45*(s34+s45))/((s12-s23)^3*(s23-s34-s51)*s51^2)+(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(48*s34^2*(s23+2*s34+s45))/((s12+s23-s34-s51)*s51^2)-(48*s12^2*s45^4)/((s34+s45)^3*(s23+s45-s51)*s51^2)+(48*s12^2*s45^3)/((s34+s45)^2*(s23+s45-s51)*s51^2)+(248*s12*s23*(s12-s45))/(s34^2*s51)+(12*(16*s23-33*s34-s45))/s51+(24*s23*(2*s23-s34)*(s23+s45))/((-s12+s23+s45)^2*s51)+(24*(6*s23^2-2*s23*s34+4*s23*s45-s34*s45))/((s12-s23-s45)*s51)+(24*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(192*s34*(s23^2+s23*s45+2*s34*s45))/((s12-s23)^2*s51)-(4*(3*s12^2+92*s12*s23-15*s12*s45+12*s45^2))/(s34*s51)+(48*(s12^2*(6*s23-3*s45)+s12*(12*s23-7*s45)*s45+12*s23*s45^2))/((s34+s45)^2*s51)+(96*s45*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^3*s51)+(48*(s12^2+5*s12*(-2*s23+s45)-s45*(12*s23+s45)))/((s34+s45)*s51)-(1512*s34^2*s45)/((s12-s23)*(s12-s34-s51)*s51)+(24*s34^2*(163*s34-27*s45)*s45)/((s12-s23)^2*(s12-s34-s51)*s51)+(3960*s34^4*s45^2)/((s12-s23)^4*(s12-s34-s51)*s51)-(264*s34^3*s45*(11*s34+8*s45))/((s12-s23)^3*(s12-s34-s51)*s51)-(1320*s34^4*s45^2)/((s12-s23)^2*(s23-s34-s51)^3*s51)+(24*s34^3*s45*(77*s34+8*s45))/((s12-s23)*(s23-s34-s51)^3*s51)+(936*s34^2*s45)/((s12-s23)*(s23-s34-s51)*s51)+(24*s34^2*s45)/((s12-s23-s45)*(s23-s34-s51)*s51)-(3960*s34^4*s45^2)/((s12-s23)^4*(s23-s34-s51)*s51)+(24*s34^2*s45*(-131*s34+3*s45))/((s12-s23)^2*(s23-s34-s51)*s51)+(264*s34^3*s45*(11*s34+8*s45))/((s12-s23)^3*(s23-s34-s51)*s51)+(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-2*s23+s45))/((s12+s23-s34-s51)*s51)-(48*s12*s45^4)/((s34+s45)^3*(s23+s45-s51)*s51)+(144*s12*s45^3)/((s34+s45)^2*(s23+s45-s51)*s51)-(96*s12*s45^2)/((s34+s45)*(s23+s45-s51)*s51)-(48*s45^4*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51)^3)-(48*s45^4*s51)/((s12-s23-s45)*(s34+s45)^3*(s23-s34-s51))+(192*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(240*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(48*s45*s51)/((s12-s23-s45)*(s23+s45-s51))-(48*s45^4*s51)/((s12-s23-s45)*(s34+s45)^3*(s23+s45-s51))+(144*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23+s45-s51))-(144*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(24*s34^2*s45^2)/(s51^2*(-s12+s34+s51)^2)+(216*s34^3*s45^2)/((s12-s23)*s51^2*(-s12+s34+s51)^2)-(432*s34^4*s45^2)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)+(264*s34^5*s45^2)/((s12-s23)^3*s51^2*(-s12+s34+s51)^2)+(1320*s34^4*s45^2)/((s12-s23)^3*s51*(-s12+s34+s51)^2)-(48*s34*s45*(s23+8*s34+s45))/(s51*(-s12+s34+s51)^2)+(216*s34^2*s45*(4*s34+3*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)-(48*s34^3*s45*(11*s34+36*s45))/((s12-s23)^2*s51*(-s12+s34+s51)^2)-(48*s34*s45*(s23+9*s34+s45))/(s51^2*(-s12+s34+s51))-(24*s45*(2*s23+9*s34+2*s45))/(s51*(-s12+s34+s51))+(48*s45^4)/((s34+s45)*(-s23+s34+s51)^3)+(8*(34*s34^3-3*s34^2*s45-27*s34*s45^2-6*s45^3))/(-s23+s34+s51)^3+(48*s12^2*s45^4)/((s34+s45)*s51^2*(-s23+s34+s51)^3)-(8*(-2*s12*s34^3*(2*s34+11*s45)+s34^3*(-34*s34^2+4*s34*s45+11*s45^2)+s12^2*(5*s34^3+6*s34^2*s45-6*s34*s45^2+6*s45^3)))/(s51^2*(-s23+s34+s51)^3)+(48*s12*s45^4)/((s34+s45)*s51*(-s23+s34+s51)^3)+(8*(s34^2*(68*s34^2-7*s34*s45-33*s45^2)+s12*(4*s34^3+27*s34^2*s45+6*s34*s45^2-6*s45^3)))/(s51*(-s23+s34+s51)^3)+(48*s45^4)/((s34+s45)^2*(-s23+s34+s51)^2)-(240*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(-660*s34^2+24*s34*s45+116*s45^2)/(-s23+s34+s51)^2+(48*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(48*s34^3*(21*s34-s45)*s45)/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(528*s34^5*s45^2)/((s12-s23)^3*s51^2*(-s23+s34+s51)^2)+(48*s12^2*s45^4)/((s34+s45)^2*s51^2*(-s23+s34+s51)^2)-(144*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(48*s34^4*s45*(11*s34+6*s45))/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)+(4*(-2*s12*s34^2*(29*s34+25*s45)+s34^2*(-193*s34^2+26*s34*s45+3*s45^2)+s12^2*(47*s34^2-12*s34*s45+24*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(72*s34^2*(37*s34-2*s45)*s45)/((s12-s23)*s51*(-s23+s34+s51)^2)+(2640*s34^4*s45^2)/((s12-s23)^3*s51*(-s23+s34+s51)^2)+(48*s12*s45^4)/((s34+s45)^2*s51*(-s23+s34+s51)^2)-(240*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(72*s34^3*s45*(33*s34+16*s45))/((s12-s23)^2*s51*(-s23+s34+s51)^2)-(8*(s12*(13*s34^2+32*s34*s45-24*s45^2)+s34*(179*s34^2-27*s34*s45-3*s45^2)))/(s51*(-s23+s34+s51)^2)+(48*s45^4*s51)/((s12-s23-s45)*(s34+s45)^2*(-s23+s34+s51)^2)-(240*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(48*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(4*(137*s34-15*s45))/(-s23+s34+s51)+(48*s45^4)/((s34+s45)^3*(-s23+s34+s51))-(192*s45^3)/((s34+s45)^2*(-s23+s34+s51))+(240*s45^2)/((s34+s45)*(-s23+s34+s51))-(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(48*s12^2*s45^4)/((s34+s45)^3*s51^2*(-s23+s34+s51))-(96*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(48*s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(4*(s12^2*(55*s34-24*s45)+s34*(-197*s34^2+12*s34*s45+3*s45^2)-2*s12*(37*s34^2-6*s34*s45+12*s45^2)))/(s51^2*(-s23+s34+s51))-(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(48*s12*s45^4)/((s34+s45)^3*s51*(-s23+s34+s51))-(192*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))-(48*s45^2*(-4*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))+(12*(112*s34^2-9*s34*s45+3*s45*(-s12+s45)))/(s51*(-s23+s34+s51))-(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(48*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(48*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(144*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(72*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(192*(s23+2*s34+s45+2*s51))/(s12-s23)-(24*(7*s23+20*s34+9*s45+20*s51))/(s12-s34-s51)+(2*(-47*s23+69*s34+88*s45+69*s51))/(s12-s23-s45)-(192*s34*s45)/(s12*s51-s23*s51)+(192*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(24*s45*(-141*s34^2+3*s34*(s45-19*s51)+(s45-5*s51)*s51))/((s12-s23)^2*(s23-s34-s51))-(24*s45*(-141*s34^2+27*s34*s45-25*s34*s51+9*s45*s51+11*s51^2))/((s12-s23)^2*(s12-s34-s51))+(72*(11*s34^2+12*s34*s45+22*s34*s51+15*s45*s51+11*s51^2))/((s12-s23)*(s12-s34-s51))-(24*(17*s34^2-12*s34*s45+34*s34*s51+5*s45*s51+17*s51^2))/((s12-s23)*(s23-s34-s51))+(8*s45*s51*(33*s34^2-6*s34*s45-5*s45^2+66*s34*s51-6*s45*s51+33*s51^2))/((s12-s23-s45)*(s23-s34-s51)^3)+(792*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^4*(s12-s34-s51))-(264*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(s23-s34-s51)^3)-(792*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^4*(s23-s34-s51))+(264*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^3*(-s12+s34+s51)^2)+(528*s45^2*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^3*(-s23+s34+s51)^2)+(6*(5*s23-7*(s34+s51)))/(s12+s23-s34-s51)-(192*(s23^2+s23*s45+2*s45*(s34+s51)))/(s12-s23)^2-(9*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(24*(s23^2+10*s34^2+s45^2+16*s45*s51+10*s51^2+4*s34*(8*s45+5*s51)+s23*(7*s34+2*s45+7*s51)))/(-s12+s34+s51)^2+(24*s45*(88*s34^3+2*s34*(4*s45-11*s51)*s51+(2*s45-11*s51)*s51^2+2*s34^2*(6*s45+11*s51)))/((s12-s23)*(s23-s34-s51)^3)-(48*s45*(44*s34^3+6*s34^2*(9*s45+11*s51)+4*s34*s51*(9*s45+11*s51)+s51^2*(9*s45+11*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)-(264*s45*(24*s34^3+s51^2*(2*s45+3*s51)+2*s34*s51*(4*s45+7*s51)+2*s34^2*(6*s45+13*s51)))/((s12-s23)^3*(s12-s34-s51))+(264*s45*(24*s34^3+s51^2*(2*s45+3*s51)+2*s34*s51*(4*s45+7*s51)+2*s34^2*(6*s45+13*s51)))/((s12-s23)^3*(s23-s34-s51))+(8*(51*s34^2-17*s45^2+28*s45*s51+51*s51^2+6*s34*(5*s45+17*s51)))/((s12-s23-s45)*(s23-s34-s51))-(24*s45*(176*s34^3+6*s34*s51*(8*s45+11*s51)+s51^2*(12*s45+11*s51)+2*s34^2*(36*s45+77*s51)))/((s12-s23)^2*(-s23+s34+s51)^2)-(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*(11*s34^3+s34^2*(-81*s45+33*s51)+3*s34*(2*s45^2+s45*s51+11*s51^2)+s51*(2*s45^2+15*s45*s51+11*s51^2)))/((s12-s23)*(-s23+s34+s51)^2)+(24*(11*s34^3+3*s34^2*(36*s45+11*s51)+3*s34*(9*s45^2+36*s45*s51+11*s51^2)+s51*(9*s45^2+36*s45*s51+11*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)+(8*(33*s34^3-11*s45^3+7*s45^2*s51+45*s45*s51^2+33*s51^3+9*s34^2*(3*s45+11*s51)+s34*(-5*s45^2+72*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/144,
pe[1]->(1900+(1108*s45^2)/((s12-s23-s45)*(s34+s45))+(792*s45)/(s23-s34-s51)-(475*(2*s23-9*s34+s45-3*s51))/(s12+s23-s34-s51)-(72*s23)/(s45-s51)+(4*(295*s12^2-277*s12*s23+s34*(198*s23+475*s34)))/s51^2+(1108*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)+(4*s34*(s34+s45)*(-277*s23+475*(s34+s45)))/((s12-s34-s45)*s51^2)-(1900*s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)-(1900*s34*(s23^2-s23*(s34+s45)+s45*(2*s34+s45)))/((s12+s23-s34-s51)*s51^2)-(72*s34^3)/((s12-s34)*(s12-s23-s45)*s51)-(1108*s12*(s12+s45))/((s34+s45)*s51)+(792*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(1108*s34*(s34+s45))/((-s12+s34+s45)*s51)-(4*(313*s23-950*s34+295*s45))/s51-(4*(331*s23^2-180*s23*s34-180*s34^2+608*s23*s45-378*s34*s45+295*s45^2))/((s12-s23-s45)*s51)+(792*s34*s45*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)-(72*(s12^2+s12*s23+s23^2))/((s45-s51)*s51)+(72*s23^3)/((-s12+s23+s45)*(s45-s51)*s51)+(1108*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(1900*(s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(72*s23*(2*s23+s51))/((-s12+s23+s45)*(s45-s51))-(1108*s45^2)/((s34+s45)*(-s23+s34+s51))+(4*s12*(475*s34^2-277*s12*(s34-s45)))/(s51^2*(-s23+s34+s51))-(1108*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(1108*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(4*(475*s12*s34+277*s12*s45-198*s34*s45))/(s51*(-s23+s34+s51))-(1900*s34*(2*s34-s45))/(s51*(-s12-s23+s34+s51))+(1900*s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(4*s45*(396*s34+475*s45+198*s51))/((s12-s23-s45)*(s23-s34-s51))+(878*s23+1425*s34+1267*s45+475*s51)/(s12-s23-s45)+(72*s34^2)/(s12*s51-s34*s51)-(475*(s34^2-2*s34*s45+s45^2+4*s34*s51-8*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(1900*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(1900*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51)))/144,
pe[2]->2*(2-(4*s45^2)/(s34+s45)^2+(4*s45^2)/((s12-s23-s45)*(s34+s45))+(9*s12^2)/s51^2-(6*s12^3*s23)/(s34^2*s51^2)-(8*s12^3*s23)/(s34*(s34+s45)*s51^2)+(4*s12^2*(-s12+3*s23+s45))/((s34+s45)*s51^2)-(4*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(s12^2*(-5*s12+6*(s23+s45)))/(s34*s51^2)-(4*s12^2)/(s34*s51)+(6*s12^2*(s12-s45))/(s34^2*s51)+(4*s12^2*(s12+s45))/((s34+s45)^2*s51)+(9*s12^2)/((s23-s34-s51)*s51)+(8*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(4*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(3*s12^2*s34^2*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^3)+(3*s12^2*s34*(s34+2*s45))/(s51*(-s23+s34+s51)^3)+(8*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(s12^2*(15*s12*s34-15*s34^2-8*s12*s45-4*s34*s45))/(s51^2*(-s23+s34+s51)^2)+(8*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)-(4*s12^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)^2)+(8*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(8*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)-(4*s45^2)/((s34+s45)*(-s23+s34+s51))+(4*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(4*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(3*s12^2*(s12-s34+3*s45))/(s51^2*(-s23+s34+s51))+(4*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(4*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(2*(s23+s34+s51))/(s12-s23-s45)+(2*(s12+s34-s45+s51))/(s23-s34-s51)-(4*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(3*s45^2*(s34+s45+s51)^2)/((s12-s23-s45)*(s23-s34-s51)^3)-(3*s45^2*(s12+s34+s45+s51))/(-s23+s34+s51)^3-(s45*(4*s12+4*s34-7*s45+4*s51))/(-s23+s34+s51)^2+(8*s12^3)/(s34^2*s51+s34*s45*s51)+(2*s45*(-2*s34^2+3*s34*s45+5*s45^2-4*s34*s51+7*s45*s51-2*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)+(2*s34^2-4*s34*s45+9*s45^2+4*s34*s51-4*s45*s51+2*s51^2)/((s12-s23-s45)*(s23-s34-s51))),
pe[3]->(48+(24*s45^2)/(s34+s45)^2-(24*s45^2)/((s12-s23-s45)*(s34+s45))-(6*(7*s23-22*s34+3*s45-10*s51))/(s12+s23-s34-s51)+(36*s12^3*s23)/(s34^2*s51^2)+(12*s12^2*(s12-7*s23-5*s45))/(s34*s51^2)+(48*s12^3*s23)/(s34*(s34+s45)*s51^2)+(24*s12^2*(s12-3*s23-s45))/((s34+s45)*s51^2)+(24*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(12*(-3*s12^2+s34*(s23+7*s34+s45)+s12*(s23+11*s34+2*s45)))/s51^2+(24*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(24*s23*s34*(-s23+s34))/((s12+s23-s34-s51)*s51^2)+(72*s12^2)/(s34*s51)-(36*s12^2*(s12-s45))/(s34^2*s51)-(24*s12^2*(s12+s45))/((s34+s45)^2*s51)+(12*(s12+6*s34+s45))/s51-(24*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-2*s23+3*s34))/((s12+s23-s34-s51)*s51)-(48*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(24*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(12*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)-(12*s34^2*(s23+8*s34+3*s45))/(s51*(-s12+s34+s51)^2)-(12*s34^2*(s23+9*s34))/(s51^2*(-s12+s34+s51))-(36*s34^2)/(s51*(-s12+s34+s51))-(4*s34^2*(-22*s12^3+3*s34^2*(11*s34-25*s45)+3*s12*s34*(11*s34-14*s45)+s12^2*(64*s34+22*s45)))/(s51^2*(-s23+s34+s51)^3)-(4*s34*(3*s34^2*(33*s34-100*s45)+6*s12*s34*(11*s34-21*s45)+s12^2*(64*s34+44*s45)))/(s51*(-s23+s34+s51)^3)+(132*s34^6*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(792*s34^5*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(12*s34^5*(11*s34-36*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(48*s34^4*(11*s34-45*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)-(48*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(4*(4*s12^3*(10*s34-3*s45)-2*s12^2*s34*(62*s34+3*s45)+3*s34^3*(-29*s34+36*s45)+s12*(-99*s34^3+42*s34^2*s45)))/(s51^2*(-s23+s34+s51)^2)-(48*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(24*(2*s12*s34*(10*s34-7*s45)+27*s34^2*(s34-2*s45)+s12^2*(8*s34+3*s45)))/(s51*(-s23+s34+s51)^2)-(48*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(48*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)-(216*s34^5*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(12*s34^4*(11*s34+90*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(12*s34^4*(-29*s34+54*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(864*s34^3*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(24*s45^2)/((s34+s45)*(-s23+s34+s51))-(24*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(24*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))+(12*(3*s12^3-33*s12*s34^2+s12^2*(-17*s34+3*s45)+s34^2*(-25*s34+11*s45)))/(s51^2*(-s23+s34+s51))-(24*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(12*(3*s12^2-18*s12*s34+s34*(-25*s34+22*s45)))/(s51*(-s23+s34+s51))-(24*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(108*s34^4*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(216*s34^3*(s34+2*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(108*s34^3*(3*s34-2*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(216*s34^2*(2*s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(24*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(3*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(24*(-s12+s34+10*s45+s51))/(s23-s34-s51)-(12*(s23+21*s34+15*s51))/(s12-s34-s51)+(6*(17*s23+60*s34+75*s45+60*s51))/(s12-s23-s45)-(48*s12^3)/(s34^2*s51+s34*s45*s51)+(4*(s34+s45+s51)^2*(33*s34^2+42*s34*s45-22*s45^2+66*s34*s51+42*s45*s51+33*s51^2))/((s12-s23-s45)*(s23-s34-s51)^3)+(4*(186*s34^2+348*s34*s45+107*s45^2+372*s34*s51+348*s45*s51+186*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(132*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)+(108*(8*s34^3+6*s34^2*(s45+2*s51)+4*s34*s51*(s45+2*s51)+s51^2*(s45+2*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(3*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(3*(5*s34^2-7*s45^2+2*s45*s51+5*s51^2+2*s34*(s45+5*s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(108*(6*s34^2+6*s34*(s45+2*s51)+s51*(2*s45+5*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(12*(24*s34^2+s23*(2*s34+s51)+3*s34*(s45+8*s51)+s51*(s45+8*s51)))/(-s12+s34+s51)^2-(12*(55*s34^4+10*s34^3*(18*s45+11*s51)+10*s34^2*s51*(18*s45+11*s51)+5*s34*s51^2*(18*s45+11*s51)+s51^3*(18*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(12*(-55*s34^4+360*s34^3*s45+s51^3*(36*s45+11*s51)+4*s34*s51^2*(45*s45+11*s51)+5*s34^2*s51*(72*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)+(4*(99*s34^3-22*s45^3+s12*(33*s34^2-84*s34*s45-22*s45^2)+10*s34*s45*(2*s45-15*s51)+20*s45^2*s51+s34^2*(-375*s45+33*s51)))/(s23-s34-s51)^3+(4*(63*s34^2+3*s12*(7*s34+4*s45)-6*s34*(25*s45+2*s51)+2*s45*(10*s45+33*s51)))/(-s23+s34+s51)^2-(12*(2*s34^3+2*s51^2*(27*s45+22*s51)+4*s34^2*(81*s45+37*s51)+3*s34*s51*(72*s45+49*s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(8*(66*s34^3-s45^3+101*s45^2*s51+174*s45*s51^2+66*s51^3+6*s34^2*(29*s45+33*s51)+s34*(107*s45^2+348*s45*s51+198*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/48,
pe[4]->(42+(9*s12^3*s23)/(s34^2*s51^2)+(48*s34*(-s23^2+s34^2))/((s12-s23)*s51^2)-(48*s34*(s23^3+s23^2*s34+s34^2*(s34-2*s45)+s23*s34*(s34-s45)))/((s12-s23)^2*s51^2)-(12*s23*s45^3)/(s34*(s12-s45)*s51^2)+(12*s45^2*(s23+s45))/((s12-s45)*s51^2)+(3*(s12^3-4*s12*s23*s45-4*s23*s45^2-s12^2*(3*s23+s45)))/(s34*s51^2)-(3*(s12^2-7*s34^2+s23*(s34-4*s45)+s34*s45-4*s45^2-s12*(3*s23+7*s34+2*s45)))/s51^2+(33*s34^6)/((s12-s23)^3*(s12-s34-s51)*s51^2)+(27*s34^3*(3*s34-2*s45))/((s12-s23)*(s12-s34-s51)*s51^2)-(99*s34^6*s45)/((s12-s23)^4*(s12-s34-s51)*s51^2)+(3*s34^4*(-29*s34+45*s45))/((s12-s23)^2*(s12-s34-s51)*s51^2)+(33*s34^6*s45)/((s12-s23)^2*(s23-s34-s51)^3*s51^2)+(3*s34^5*(-11*s34+4*s45))/((s12-s23)*(s23-s34-s51)^3*s51^2)-(33*s34^6)/((s12-s23)^3*(s23-s34-s51)*s51^2)+(3*s34^3*(5*s34-14*s45))/((s12-s23)*(s23-s34-s51)*s51^2)+(99*s34^6*s45)/((s12-s23)^4*(s23-s34-s51)*s51^2)+(3*s34^4*(13*s34+3*s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)+(12*s12^3*s45^3)/((s23-s34-s51)^3*(s23+s45-s51)*s51^2)+(6*s12^2)/(s34*s51)-(48*s34*(2*s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12-s23)^2*s51)+(9*s12^2*(-s12+s45))/(s34^2*s51)-(3*(5*s12+2*s34+5*s45))/s51+(198*s34^5)/((s12-s23)^3*(s12-s34-s51)*s51)+(54*s34^2*(2*s34-3*s45))/((s12-s23)*(s12-s34-s51)*s51)-(270*s34^3*(s34-2*s45))/((s12-s23)^2*(s12-s34-s51)*s51)-(594*s34^5*s45)/((s12-s23)^4*(s12-s34-s51)*s51)+(198*s34^5*s45)/((s12-s23)^2*(s23-s34-s51)^3*s51)+(12*s34^4*(-11*s34+5*s45))/((s12-s23)*(s23-s34-s51)^3*s51)-(198*s34^5)/((s12-s23)^3*(s23-s34-s51)*s51)+(594*s34^5*s45)/((s12-s23)^4*(s23-s34-s51)*s51)+(18*s34^3*(7*s34+2*s45))/((s12-s23)^2*(s23-s34-s51)*s51)-(6*s34^2*(2*s34+21*s45))/((s12-s23)*(s23-s34-s51)*s51)+(12*s12^2*s45^3)/((s23-s34-s51)^3*(s23+s45-s51)*s51)+(12*s12^2*s45)/((s23-s34-s51)*(s23+s45-s51)*s51)+(12*s45^3*s51^2)/((s12-s23-s45)*(s23-s34-s51)^3*(s23+s45-s51))+(12*s45*s51^2)/((s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51))+(12*s45^3*(s12+s51))/((s23-s34-s51)^3*(s23+s45-s51))+(12*s45*(s12+s51))/((s23-s34-s51)*(s23+s45-s51))+(3*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)-(27*s34^4*s45)/((s12-s23)*s51^2*(-s12+s34+s51)^2)+(54*s34^5*s45)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)-(33*s34^6*s45)/((s12-s23)^3*s51^2*(-s12+s34+s51)^2)-(198*s34^5*s45)/((s12-s23)^3*s51*(-s12+s34+s51)^2)-(54*s34^3*(s34+2*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)+(3*s34^2*(s23+8*s34+3*s45))/(s51*(-s12+s34+s51)^2)+(3*s34^4*(11*s34+90*s45))/((s12-s23)^2*s51*(-s12+s34+s51)^2)+(3*s34^2*(s23+9*s34))/(s51^2*(-s12+s34+s51))+(9*s34^2)/(s51*(-s12+s34+s51))+(22*s12^2*s34^2*(-2*s34+s45)+3*s34^4*(11*s34+7*s45)+3*s12*s34^3*(11*s34+18*s45)-2*s12^3*(5*s34^2+6*s34*s45-6*s45^2))/(s51^2*(-s23+s34+s51)^3)+(6*s12*s34^2*(11*s34+27*s45)+3*s34^3*(33*s34+28*s45)+s12^2*(-44*s34^2+32*s34*s45+12*s45^2))/(s51*(-s23+s34+s51)^3)+(3*s34^5*(11*s34-2*s45))/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)-(66*s34^6*s45)/((s12-s23)^3*s51^2*(-s23+s34+s51)^2)-(3*s34^4*(13*s34+10*s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(s34*(4*s12^3+s12^2*(92*s34+6*s45)-3*s34^2*(13*s34+12*s45)-3*s12*s34*(13*s34+14*s45)))/(s51^2*(-s23+s34+s51)^2)+(12*s12^3*s45^2)/((s23+s45-s51)*s51^2*(-s23+s34+s51)^2)+(15*s34^4*(11*s34-2*s45))/((s12-s23)^2*s51*(-s23+s34+s51)^2)-(396*s34^5*s45)/((s12-s23)^3*s51*(-s23+s34+s51)^2)-(120*s34^3*(s34+s45))/((s12-s23)*s51*(-s23+s34+s51)^2)+(6*(s12^2*(12*s34-s45)-2*s12*s34*(9*s34+7*s45)-s34^2*(19*s34+18*s45)))/(s51*(-s23+s34+s51)^2)+(24*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(24*s45^2*s51^2)/((s12-s23-s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(24*s45^2*(s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(3*(s12^3-5*s12*s34^2+s12^2*(-15*s34+s45)+s34^2*(-5*s34+7*s45)))/(s51^2*(-s23+s34+s51))+(3*(s12^2+18*s12*s34+s34*(11*s34+14*s45)))/(s51*(-s23+s34+s51))-(48*(3*s34+2*s51))/(s12-s23)+(3*(s23+21*s34+15*s51))/(s12-s34-s51)+(-12*s34+90*s45+36*s51)/(s23-s34-s51)+(69*s23+99*s34+180*s45+99*s51)/(s12-s23-s45)-(12*s45^2)/(s12*s51-s45*s51)-(3*(42*s34^2+42*s34*s45+52*s34*s51+14*s45*s51+19*s51^2))/((s12-s23)*(s23-s34-s51))+(96*s34^2+324*s34*s45+175*s45^2+192*s34*s51+336*s45*s51+96*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(3*(38*s34^3+2*s34^2*(9*s45-4*s51)+3*s34*(4*s45-9*s51)*s51+(3*s45-10*s51)*s51^2))/((s12-s23)^2*(s23-s34-s51))-(3*(30*s34^3+20*s34^2*(3*s45-s51)+5*s34*(8*s45-7*s51)*s51+2*(5*s45-6*s51)*s51^2))/((s12-s23)*(-s23+s34+s51)^2)+(3*(11*s34-2*s45)*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(-s23+s34+s51)^2)+(33*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(s12-s34-s51))-(99*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^4*(s12-s34-s51))+(33*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^2*(s23-s34-s51)^3)-(33*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(s23-s34-s51))+(99*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^4*(s23-s34-s51))-(33*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(-s12+s34+s51)^2)-(66*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(-s23+s34+s51)^2)+(48*(s23^2+s23*(s34+s45+s51)+s51*(2*s45+s51)+2*s34*(3*s45+s51)))/(s12-s23)^2-(27*(8*s34^3+6*s34^2*(s45+2*s51)+4*s34*s51*(s45+2*s51)+s51^2*(s45+2*s51)))/((s12-s23)*(-s12+s34+s51)^2)-(27*(6*s34^2+6*s34*(s45+2*s51)+s51*(2*s45+5*s51)))/((s12-s23)*(s12-s34-s51))+(3*(24*s34^2+s23*(2*s34+s51)+3*s34*(s45+8*s51)+s51*(s45+8*s51)))/(-s12+s34+s51)^2+(3*(-55*s34^4+40*s34^3*s45+s51^3*(4*s45+11*s51)+4*s34*s51^2*(5*s45+11*s51)+5*s34^2*s51*(8*s45+11*s51)))/((s12-s23)*(s23-s34-s51)^3)+(3*(55*s34^4+10*s34^3*(18*s45+11*s51)+10*s34^2*s51*(18*s45+11*s51)+5*s34*s51^2*(18*s45+11*s51)+s51^3*(18*s45+11*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)+(3*(-70*s34^3+10*s34^2*(27*s45+4*s51)+15*s34*s51*(12*s45+5*s51)+s51^2*(45*s45+26*s51)))/((s12-s23)^2*(s12-s34-s51))+(-111*s34^2-3*s12*(23*s34+4*s45)+6*s34*(s45-6*s51)+2*s45*(32*s45+39*s51))/(-s23+s34+s51)^2+(99*s34^3+s12*(33*s34^2+108*s34*s45-10*s45^2)+3*s34^2*(35*s45+11*s51)-2*s45^2*(11*s45+32*s51)+s34*(-64*s45^2+42*s45*s51))/(-s23+s34+s51)^3+(2*(-18*s34^3+43*s45^3+6*s34^2*(11*s45-9*s51)+133*s45^2*s51+66*s45*s51^2-18*s51^3+s34*(121*s45^2+132*s45*s51-54*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(-33*s34^4+22*s45^4+98*s45^3*s51+85*s45^2*s51^2-12*s45*s51^3-33*s51^4-12*s34^3*(s45+11*s51)+s34^2*(85*s45^2-36*s45*s51-198*s51^2)+2*s34*(43*s45^3+85*s45^2*s51-18*s45*s51^2-66*s51^3))/((s12-s23-s45)*(s23-s34-s51)^3))/12,
pe[5]->(4*s12^2*(-2*s12^2*s34*(s23-s51)^2+2*s12*s34*(s23-s51)*(s23^2+(s45-2*s51)*(s34+s51)+s23*(s34+s45+s51))+(s23+s45-s51)*(s51*(s34+s51)^2*(2*s45+s51)+s23^2*(-2*s34^2-4*s34*s51+s51^2)-2*s23*(s34+s51)*(s34*(s45-2*s51)+s51*(s45+s51)))))/((s12-s23-s45)*(s23-s34-s51)^3*(s23+s45-s51)*s51^2),
pe[6]->(4*s12^2*(s23+s45))/(9*s34*s51^2),
pe[7]->(s12^4*(-6*s12^7*s34*(s23-s51)^3+6*s12^6*s34*(s23-s51)*(s23^3+3*s23*s34*(s45-4*s51)+3*s51^2*(s45+s51)+s23^2*(7*s34+3*s45+s51)+s34*s51*(s45+5*s51)-s23*s51*(6*s45+5*s51))-s12^5*(3*s23^6-3*s23^5*(3*s34-s45+8*s51)+s23^4*(81*s34^2+3*s34*(s45+43*s51)+s51*(-21*s45+94*s51))+s23^3*(120*s34^3+3*s34^2*(57*s45-58*s51)+(79*s45-196*s51)*s51^2+s34*(18*s45^2+120*s45*s51-377*s51^2))+2*s51*(s34*s51^3*(-67*s45+22*s51)+s34^2*s51*(3*s45^2-77*s45*s51-16*s51^2)+3*s34^3*(s45^2-7*s45*s51-9*s51^2)+s51^3*(3*s45^2-17*s45*s51+14*s51^2))+2*s23*(s34*s51^2*(18*s45^2+197*s45*s51-117*s51^2)+s51^3*(-6*s45^2+57*s45*s51-62*s51^2)+9*s34^3*(s45^2-3*s45*s51+12*s51^2)+s34^2*s51*(-6*s45^2+179*s45*s51+26*s51^2))+s23^2*(6*s34^3*(17*s45-47*s51)+s34^2*(54*s45^2-375*s45*s51+73*s51^2)+3*s51^2*(2*s45^2-47*s45*s51+73*s51^2)+s34*s51*(-54*s45^2-383*s45*s51+447*s51^2)))+(s23+s45-s51)*(s34+s51)^2*(3*s23^6*s34^2-3*s23^5*s34*(3*s34^2-3*s34*s45+7*s34*s51+2*s45*s51)+s45*(s34+s51)^3*(9*s45^4-31*s45^2*s51^2+2*s34*s45*(9*s45^2+3*s45*s51-34*s51^2)+2*s34^2*(3*s45^2+6*s45*s51-20*s51^2))+s23^4*(39*s34^4+53*s45^2*s51^2+3*s34^3*(11*s45+34*s51)+2*s34*s45*s51*(18*s45+65*s51)+s34^2*(39*s45^2+63*s45*s51+107*s51^2))+s23^3*(12*s34^5+3*s34^4*(49*s45-39*s51)+s45^2*(101*s45-159*s51)*s51^2+s34*s45*s51*(150*s45^2+11*s45*s51-354*s51^2)+s34^3*(168*s45^2+120*s45*s51-341*s51^2)+s34^2*(93*s45^3+237*s45^2*s51-311*s45*s51^2-225*s51^3))+s23*(s34+s51)^2*(2*s34^3*(12*s45^2+9*s45*s51-20*s51^2)+s34*s45*(93*s45^3-180*s45^2*s51+325*s45*s51^2-112*s51^3)+s34^2*(105*s45^3-123*s45^2*s51+146*s45*s51^2-62*s51^3)+s45^2*(30*s45^3-78*s45^2*s51+163*s45*s51^2-53*s51^3))+s23^2*(s34+s51)*(6*s34^4*(5*s45+s51)+s45^2*s51*(78*s45^2-233*s45*s51+159*s51^2)+s34^3*(195*s45^2-246*s45*s51+214*s51^2)+3*s34^2*(70*s45^3-67*s45^2*s51+5*s45*s51^2+66*s51^3)+3*s34*s45*(30*s45^3+8*s45^2*s51-119*s45*s51^2+114*s51^3)))+s12^4*(3*s23^7+3*s23^6*(s34+2*s45-6*s51)+s23^5*(3*s34^2+3*s45^2-3*s34*s51-51*s45*s51+53*s51^2)+s23^4*(276*s34^3+6*s34^2*(26*s45+77*s51)-3*s51*(11*s45^2-81*s45*s51+10*s51^2)+s34*(3*s45^2+249*s45*s51+266*s51^2))+s23^3*(180*s34^4+18*s34^3*(35*s45-39*s51)+s34^2*(219*s45^2+273*s45*s51-1654*s51^2)+s51^2*(184*s45^2-493*s45*s51-155*s51^2)+2*s34*(3*s45^3+123*s45^2*s51-278*s45*s51^2-535*s51^3))+2*(s34+s51)*(3*s34^3*(s45^3+4*s45^2*s51-21*s45*s51^2-4*s51^3)+s51^3*(12*s45^3-48*s45^2*s51+5*s45*s51^2+31*s51^3)+s34^2*s51*(18*s45^3-26*s45^2*s51-177*s45*s51^2+65*s51^3)+s34*s51^2*(24*s45^3-89*s45^2*s51-94*s45*s51^2+99*s51^3))+s23*(6*s34^4*(13*s45^2-15*s45*s51+32*s51^2)+s34*s51^2*(-24*s45^3+751*s45^2*s51+298*s45*s51^2-1055*s51^3)+s34^3*(54*s45^3-27*s45^2*s51+908*s45*s51^2-385*s51^3)+9*s34^2*s51*(4*s45^3+45*s45^2*s51+154*s45*s51^2-153*s51^3)-s51^3*(36*s45^3-319*s45^2*s51+156*s45*s51^2+237*s51^3))+s23^2*(12*s34^4*(19*s45-29*s51)+3*s34^3*(124*s45^2-349*s45*s51+235*s51^2)+s51^2*(12*s45^3-377*s45^2*s51+441*s45*s51^2+322*s51^3)+s34*s51*(-18*s45^3-726*s45^2*s51+187*s45*s51^2+1599*s51^3)+s34^2*(54*s45^3-225*s45^2*s51-1273*s45*s51^2+2238*s51^3)))-s12^3*(6*s23^7*(2*s34+s51)-3*s23^6*(6*s34^2-10*s34*s45+32*s34*s51+15*s51^2)+s23^5*(102*s34^3+6*s34^2*(s45+54*s51)+s51*(-18*s45^2+7*s45*s51+166*s51^2)+s34*(24*s45^2-114*s45*s51+467*s51^2))+s23^4*(414*s34^4+12*s34^3*(53*s45+40*s51)+s34^2*(129*s45^2+1290*s45*s51-371*s51^2)+s51*(-12*s45^3+186*s45^2*s51+173*s45*s51^2-303*s51^3)+3*s34*(2*s45^3+50*s45^2*s51+361*s45*s51^2-283*s51^3))+s23^3*(150*s34^5+6*s34^4*(181*s45-178*s51)+s34^3*(954*s45^2-9*s45*s51-2474*s51^2)+s34^2*(123*s45^3+1170*s45^2*s51-3167*s45*s51^2-1324*s51^3)+2*s51^2*(70*s45^3-176*s45^2*s51-358*s45*s51^2+121*s51^3)+s34*s51*(168*s45^3+136*s45^2*s51-3047*s45*s51^2+256*s51^3))+s23*(s34+s51)*(6*s34^4*(21*s45^2-11*s45*s51+5*s51^2)+s34^3*(255*s45^3-246*s45^2*s51+1183*s45*s51^2-1022*s51^3)+s34^2*(54*s45^4+138*s45^3*s51+1059*s45^2*s51^2+346*s45*s51^3-1747*s51^4)+s34*s51*(6*s45^4+300*s45^3*s51+1427*s45^2*s51^2-1358*s45*s51^3-825*s51^4)+s51^2*(-36*s45^4+293*s45^3*s51+260*s45^2*s51^2-659*s45*s51^3-78*s51^4))+(s34+s51)^2*(6*s34^3*(3*s45^3+6*s45^2*s51-31*s45*s51^2+7*s51^3)+s51^2*(36*s45^4-75*s45^3*s51-147*s45^2*s51^2+155*s45*s51^3+31*s51^4)+2*s34^2*(9*s45^4+51*s45^3*s51-140*s45^2*s51^2-139*s45*s51^3+129*s51^4)+s34*s51*(54*s45^4+13*s45^3*s51-511*s45^2*s51^2+147*s45*s51^3+207*s51^4))+s23^2*(6*s34^5*(42*s45-37*s51)+s34^4*(897*s45^2-1521*s45*s51+1304*s51^2)+2*s34*s51^2*(-225*s45^3-596*s45^2*s51+1804*s45*s51^2+422*s51^3)+4*s34^3*(117*s45^3-63*s45^2*s51-384*s45*s51^2+974*s51^3)+s51^2*(6*s45^4-346*s45^3*s51+71*s45^2*s51^2+1040*s45*s51^3-19*s51^4)+3*s34^2*(6*s45^4+91*s45^3*s51-759*s45^2*s51^2+904*s45*s51^3+1086*s51^4)))+s12^2*(3*s23^7*(6*s34^2+6*s34*s51+s51^2)-3*s23^6*(14*s34^3+2*s51^2*(3*s45+4*s51)+s34*s51*(-6*s45+49*s51)+s34^2*(-18*s45+60*s51))+s23^5*(198*s34^4+6*s34^3*(8*s45+125*s51)+s51^2*(-10*s45^2+155*s45*s51+119*s51^2)+3*s34*s51*(8*s45^2+68*s45*s51+231*s51^2)+3*s34^2*(29*s45^2+2*s45*s51+388*s51^2))+s23^4*(306*s34^5+6*s34^4*(167*s45-7*s51)+s34^3*(450*s45^2+2310*s45*s51-1907*s51^2)+3*s34*s51*(22*s45^3+294*s45^2*s51+41*s45*s51^2-552*s51^3)+6*s34^2*(14*s45^3+150*s45^2*s51+301*s45*s51^2-493*s51^3)+s51^2*(46*s45^3+265*s45^2*s51-233*s45*s51^2-296*s51^3))+s23^2*(s34+s51)*(6*s34^5*(23*s45-11*s51)+s34^4*(948*s45^2-1275*s45*s51+985*s51^2)+s34^3*(1134*s45^3-1431*s45^2*s51+1072*s45*s51^2+1451*s51^3)+s34*s51*(87*s45^4-638*s45^3*s51+204*s45^2*s51^2+3658*s45*s51^3-769*s51^4)+s34^2*(258*s45^4+495*s45^3*s51-2570*s45^2*s51^2+5376*s45*s51^3-85*s51^4)-2*s51^2*(61*s45^4+97*s45^3*s51-349*s45^2*s51^2-275*s45*s51^3+112*s51^4))+s23^3*(66*s34^6+s34^5*(918*s45-732*s51)+s34^4*(1665*s45^2-753*s45*s51-1169*s51^2)+s34^3*(600*s45^3+2538*s45^2*s51-5972*s45*s51^2+1163*s51^3)+s51^2*(35*s45^4-24*s45^3*s51-680*s45^2*s51^2-144*s45*s51^3+369*s51^4)+3*s34^2*(11*s45^4+345*s45^3*s51-45*s45^2*s51^2-2218*s45*s51^3+1040*s51^4)+s34*s51*(42*s45^4+502*s45^3*s51-1805*s45^2*s51^2-2432*s45*s51^3+1942*s51^4))+(s34+s51)^3*(6*s34^3*(3*s45^3+4*s45^2*s51-22*s45*s51^2+9*s51^3)+2*s34^2*(24*s45^4+39*s45^3*s51-198*s45^2*s51^2+13*s45*s51^3+86*s51^4)+s45*s51*(24*s45^4+11*s45^3*s51-221*s45^2*s51^2+93*s45*s51^3+93*s51^4)+2*s34*(9*s45^5+57*s45^4*s51-132*s45^3*s51^2-156*s45^2*s51^3+170*s45*s51^4+34*s51^5))+s23*(s34+s51)^2*(18*s34^4*(5*s45^2-s45*s51-3*s51^2)+s34^3*(384*s45^3-399*s45^2*s51+628*s45*s51^2-719*s51^3)+s34^2*(291*s45^4-246*s45^3*s51+1446*s45^2*s51^2-1300*s45*s51^3-677*s51^4)+s34*(18*s45^5+153*s45^4*s51+450*s45^3*s51^2+762*s45^2*s51^3-1934*s45*s51^4-31*s51^5)+s51*(-12*s45^5+115*s45^4*s51+393*s45^3*s51^2-366*s45^2*s51^3-403*s45*s51^4+53*s51^5)))-s12*(s34+s51)*(6*s23^7*s34*(2*s34+s51)-3*s23^6*(11*s34^3+4*s45*s51^2+2*s34*s51*(s45+8*s51)+s34^2*(-14*s45+37*s51))+s23^5*(147*s34^4+2*s45*s51^2*(17*s45+77*s51)+s34^3*(63*s45+489*s51)+2*s34*s51*(27*s45^2+168*s45*s51+122*s51^2)+s34^2*(114*s45^2+87*s45*s51+650*s51^2))+s23^4*(105*s34^5+s34^4*(705*s45-426*s51)+s34^3*(525*s45^2+1146*s45*s51-1681*s51^2)+s45*s51^2*(92*s45^2+191*s45*s51-496*s51^2)+s34^2*(210*s45^3+855*s45^2*s51+117*s45*s51^2-1832*s51^3)+s34*s51*(198*s45^3+795*s45^2*s51-1056*s45*s51^2-616*s51^3))+(s34+s51)^3*(6*s34^3*(s45^3+s45^2*s51-6*s45*s51^2+3*s51^3)+2*s34^2*(18*s45^4+9*s45^3*s51-113*s45^2*s51^2+60*s45*s51^3+20*s51^4)+s45^2*(6*s45^4+33*s45^3*s51-101*s45^2*s51^2-31*s45*s51^3+93*s51^4)+s34*s45*(39*s45^4+33*s45^3*s51-273*s45^2*s51^2+59*s45*s51^3+136*s51^4))+s23^3*(12*s34^6+3*s34^5*(117*s45-70*s51)+s34^4*(1254*s45^2-1338*s45*s51+563*s51^2)+s45*s51^2*(34*s45^3+51*s45^2*s51-870*s45*s51^2+684*s51^3)+s34^3*(861*s45^3+990*s45^2*s51-3712*s45*s51^2+2471*s51^3)+s34*s51*(180*s45^4+644*s45^3*s51-2849*s45^2*s51^2+1076*s45*s51^3+774*s51^4)+s34^2*(186*s45^4+1308*s45^3*s51-2045*s45^2*s51^2-1749*s45*s51^3+2486*s51^4))+s23^2*(s34+s51)*(6*s34^5*(5*s45-s51)+3*s34^4*(141*s45^2-136*s45*s51+59*s51^2)+s34^3*(1020*s45^3-1626*s45^2*s51+1835*s45*s51^2-471*s51^3)+s34^2*(570*s45^4-330*s45^3*s51-634*s45^2*s51^2+2843*s45*s51^3-1081*s51^4)+s45*s51*(-12*s45^4+65*s45^3*s51-409*s45^2*s51^2+1124*s45*s51^3-436*s51^4)+s34*(60*s45^5+408*s45^4*s51-1471*s45^3*s51^2+2311*s45^2*s51^3+274*s45*s51^4-472*s51^5))+s23*(s34+s51)^2*(24*s34^4*(s45^2-s51^2)+s34^3*(213*s45^3-180*s45^2*s51-19*s45*s51^2-112*s51^3)+3*s34^2*(121*s45^4-192*s45^3*s51+333*s45^2*s51^2-392*s45*s51^3+28*s51^4)+s45*s51*(57*s45^4+2*s45^3*s51+297*s45^2*s51^2-572*s45*s51^3+106*s51^4)+s34*(144*s45^5-219*s45^4*s51+810*s45^3*s51^2-629*s45^2*s51^3-536*s45*s51^4+112*s51^5)))))/(6*(s12-s23-s45)*(-s12+s34+s45)^2*(s23-s34-s51)^3*(s23+s45-s51)*s51^2*(-s12+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(s12^4*(-3*s23^6*s34^2*(4*s34^2+8*s34*s51+3*s51^2)+3*s23^5*s34^2*(20*s34^3-6*s34^2*(2*s45-9*s51)+s51^2*(-9*s45+11*s51)+s34*s51*(-22*s45+45*s51))+s45*(s34+s51)^5*(9*s45^2*s51^2+6*s34*s45*s51*(-s45+s51)+s34^2*(43*s45^2-6*s45*s51-6*s51^2))+s12^5*(s23-s51)^2*(9*s23^3-22*s34^3-15*s34^2*s51-24*s34*s51^2-9*s51^3-3*s23^2*(8*s34+9*s51)+3*s23*(5*s34^2+16*s34*s51+9*s51^2))-3*s23^4*(s34+s51)*(26*s34^5+3*s45^2*s51^3+s34*s45*s51^2*(s45+2*s51)+s34^4*(-60*s45+72*s51)+s34^2*s51*(8*s45^2-37*s45*s51+13*s51^2)+s34^3*(12*s45^2-102*s45*s51+59*s51^2))+s23^3*(s34+s51)^2*(43*s34^5-9*s45^2*(s45-3*s51)*s51^2+s34^4*(-234*s45+96*s51)+3*s34*s45*s51*(2*s45^2+s45*s51+6*s51^2)+3*s34^3*(60*s45^2-138*s45*s51+25*s51^2)-3*s34^2*(4*s45^3-42*s45^2*s51+47*s45*s51^2-3*s51^3))+3*s23*(s34+s51)^4*(3*s45^2*s51^2*(-3*s45+s51)+s34^3*(43*s45^2-4*s45*s51-2*s51^2)+s34*s45*s51*(6*s45^2-5*s45*s51+2*s51^2)-2*s34^2*(13*s45^3-14*s45^2*s51-2*s45*s51^2+s51^3))+3*s23^2*(s34+s51)^3*(s34^4*(43*s45-2*s51)+9*s45^2*(s45-s51)*s51^2+3*s34*s45*s51*(-2*s45^2+s45*s51-2*s51^2)+s34^3*(-78*s45^2+62*s45*s51+2*s51^2)+s34^2*(20*s45^3-60*s45^2*s51+17*s45*s51^2+4*s51^3))+s12^3*(18*s23^6*(2*s34+s51)-3*s23^5*(13*s34^2-20*s34*s45+54*s34*s51+27*s51^2)-3*s23^4*(22*s34^3+s34^2*(28*s45+s51)+s34*(-8*s45^2+77*s45*s51-78*s51^2)+3*s51*(2*s45^2+6*s45*s51-15*s51^2))-(s34+s51)^2*(9*s51^3*(3*s45^2+6*s45*s51+s51^2)+12*s34*s51^2*(s45^2+8*s45*s51+3*s51^2)+2*s34^2*s51*(11*s45^2+9*s45*s51+18*s51^2)+s34^3*(34*s45^2-12*s45*s51+31*s51^2))-3*s23^2*(59*s34^5+9*s45*s51^3*(5*s45+12*s51)+s34^4*(-40*s45+173*s51)+s34*s51^2*(24*s45^2+275*s45*s51+72*s51^2)+2*s34^2*s51*(-10*s45^2+69*s45*s51+112*s51^2)+s34^3*(4*s45^2-49*s45*s51+271*s51^2))+s23*(s34+s51)*(-6*s34^4*(30*s45-29*s51)+9*s51^3*(11*s45^2+24*s45*s51+3*s51^2)+3*s34*s51^2*(16*s45^2+149*s45*s51+57*s51^2)+2*s34^2*s51*(5*s45^2+57*s45*s51+150*s51^2)+s34^3*(s45^2-87*s45*s51+282*s51^2))+s23^3*(161*s34^4+s34^3*(-54*s45+436*s51)+9*s51^2*(9*s45^2+24*s45*s51-10*s51^2)-3*s34*s51*(11*s45^2-179*s45*s51+12*s51^2)+s34^2*(-45*s45^2+201*s45*s51+360*s51^2)))+s12^4*(-9*s23^6-3*s23^5*(4*s34+3*s45-9*s51)+3*s23^4*(27*s34^2+40*s34*s51+21*s45*s51)+s51*(s34+s51)*(9*s51^3*(3*s45+2*s51)+6*s34*s51^2*(7*s45+9*s51)+3*s34^2*s51*(s45+14*s51)+s34^3*(-6*s45+50*s51))+s23*(50*s34^4*(s45-3*s51)+s34^3*(29*s45-276*s51)*s51-9*s51^4*(13*s45+9*s51)-3*s34*s51^3*(69*s45+100*s51)-3*s34^2*s51^2*(13*s45+123*s51))-s23^3*(92*s34^3+18*s51^2*(9*s45+5*s51)+3*s34*s51*(23*s45+120*s51)+s34^2*(-51*s45+339*s51))+s23^2*(100*s34^4+9*s51^3*(22*s45+15*s51)+3*s34*s51^2*(69*s45+160*s51)+s34^3*(-26*s45+276*s51)+s34^2*(-57*s45*s51+531*s51^2)))+s12*(6*s23^6*s34*(7*s34^2+10*s34*s51+3*s51^2)-6*s23^5*(26*s34^4+3*s45*s51^3+s34*s51^2*(-s45+13*s51)+s34^2*s51*(-24*s45+43*s51)+s34^3*(-20*s45+59*s51))+3*s23^4*(60*s34^5+24*s45*s51^4+s34^4*(-138*s45+200*s51)+s34*s51^2*(-2*s45^2+17*s45*s51+44*s51^2)+2*s34^2*s51*(18*s45^2-73*s45*s51+71*s51^2)+s34^3*(38*s45^2-284*s45*s51+238*s51^2))+(s34+s51)^4*(-9*s45^2*s51^2*(2*s45+3*s51)+12*s34*s45*s51*(s45^2-2*s45*s51-s51^2)+s34^3*(-43*s45^2+6*s45*s51+6*s51^2)+s34^2*(-74*s45^3-31*s45^2*s51+6*s45*s51^2+6*s51^3))-s23*(s34+s51)^3*(s34^4*(86*s45-6*s51)+53*s34^3*s45*(4*s45+s51)-9*s45*s51^2*(6*s45^2+9*s45*s51-2*s51^2)+3*s34*s51*(12*s45^3-26*s45^2*s51-7*s45*s51^2+2*s51^3)+s34^2*(-138*s45^3+101*s45^2*s51+18*s45*s51^2+12*s51^3))-s23^2*(s34+s51)^2*(43*s34^5+s34^4*(202*s45+22*s51)+s34^3*(-456*s45^2+331*s45*s51-12*s51^2)+9*s45*s51^2*(6*s45^2+9*s45*s51-8*s51^2)+6*s34^2*(17*s45^3-55*s45^2*s51+20*s45*s51^2-8*s51^3)-3*s34*s51*(12*s45^3-30*s45^2*s51+7*s45*s51^2+14*s51^3))-s23^3*(s34+s51)*(64*s34^5+s34^4*(-498*s45+218*s51)-9*s45*s51^2*(2*s45^2+3*s45*s51-12*s51^2)+6*s34^3*(60*s45^2-161*s45*s51+50*s51^2)-6*s34^2*(6*s45^3-51*s45^2*s51+70*s45*s51^2-38*s51^3)+3*s34*s51*(4*s45^3-14*s45^2*s51+23*s45*s51^2+36*s51^3)))+s12^2*(-3*s23^6*(19*s34^2+18*s34*s51+3*s51^2)+3*s23^5*(46*s34^3+3*s51^2*(3*s45+5*s51)+s34^2*(-45*s45+109*s51)+s34*(-22*s45*s51+84*s51^2))-3*s23^4*(31*s34^4-2*s34^3*(53*s45-63*s51)+3*s51^2*(-3*s45^2+9*s45*s51+10*s51^2)+2*s34*s51*(s45^2-31*s45*s51+77*s51^2)+s34^2*(33*s45^2-196*s45*s51+212*s51^2))+(s34+s51)^3*(s34^3*(74*s45^2-6*s45*s51-6*s51^2)+9*s45*s51^2*(s45^2+6*s45*s51+3*s51^2)+2*s34^2*s45*(17*s45^2+25*s45*s51+12*s51^2)+6*s34*s51*(-s45^3+5*s45^2*s51+11*s45*s51^2+s51^3))+s23^2*(s34+s51)*(142*s34^5+s34^4*(-21*s45+260*s51)+s34^3*(-219*s45^2+87*s45*s51+244*s51^2)+9*s51^2*(3*s45^3+27*s45^2*s51+6*s45*s51^2-5*s51^3)+3*s34^2*(20*s45^3-79*s45^2*s51+114*s45*s51^2+8*s51^3)-3*s34*s51*(6*s45^3-51*s45^2*s51-139*s45*s51^2+39*s51^3))-s23*(s34+s51)^2*(s34^4*(-216*s45+74*s51)+s34^3*(-76*s45^2-129*s45*s51+89*s51^2)+9*s51^2*(3*s45^3+21*s45^2*s51+9*s45*s51^2-s51^3)+3*s34*s51*(-6*s45^3+37*s45^2*s51+89*s45*s51^2+2*s51^3)+s34^2*(51*s45^3+11*s45^2*s51+60*s45*s51^2+54*s51^3))-s23^3*(63*s34^5+3*s34^4*(87*s45+31*s51)+s34^3*(-240*s45^2+780*s45*s51-163*s51^2)+3*s34^2*(7*s45^3-101*s45^2*s51+280*s45*s51^2-166*s51^3)+9*s51^2*(s45^3+15*s45^2*s51-6*s45*s51^2-10*s51^3)+s34*(-6*s45^3*s51+93*s45^2*s51^2+309*s45*s51^3-408*s51^4)))))/(6*s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[9]->(4*s12^2*(6*s12^3*s34*(s23-s51)*(s34+s51)-s12^2*(s23*(s34+s51)*(15*s34^2+6*s34*s45-45*s34*s51-26*s51^2)+(s34+s51)^2*(6*s34*s45-9*s34*s51+13*s51^2)+s23^2*(36*s34^2+54*s34*s51+13*s51^2))+s12*(s34+s51)*(6*s23^3*(5*s34+3*s51)+(s34+s51)^2*(9*s34*s45+6*s45^2-6*s34*s51+20*s51^2)+s23*(s34+s51)*(9*s34^2+s34*(51*s45-81*s51)-2*s51*(9*s45+11*s51))+s23^2*(45*s34^2+2*(9*s45-8*s51)*s51+s34*(30*s45+39*s51)))-(s34+s51)^2*(6*s23^3*(5*s34+8*s51)+s23^2*(9*s34^2+60*s34*s45-72*s34*s51+78*s45*s51-86*s51^2)+(s34+s51)^2*(9*s45^2-6*s45*s51+10*s51^2)+2*s23*(s34^2*(9*s45-3*s51)+s34*(15*s45^2-27*s45*s51+11*s51^2)+s51*(15*s45^2-36*s45*s51+14*s51^2)))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
pe[10]->-4+(12*s12^2*(s12+s23))/(s34*s51^2)-(2*(6*s12^2+s34*(3*s23+22*s34+3*s45)+s12*(3*s23+14*s34+6*s45)))/s51^2+(8*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s23*s34*(-s23+s34))/((s12+s23-s34-s51)*s51^2)-(12*s12^2)/(s34*s51)+(-6*s12+4*s34-6*s45)/s51-(8*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-2*s23+3*s34))/((s12+s23-s34-s51)*s51)+(6*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)+(6*s34^2*(s23+5*s34+3*s45))/(s51*(-s12+s34+s51)^2)+(6*s34^2*(s23+6*s34))/(s51^2*(-s12+s34+s51))+(18*s34^2)/(s51*(-s12+s34+s51))+(2*s34^2*(53*s12^3+s12^2*(31*s34-53*s45)+6*s34^2*(11*s34-25*s45)+6*s12*s34*(11*s34-14*s45)))/(3*s51^2*(-s23+s34+s51)^3)+(2*s34*(s12^2*(31*s34-106*s45)+6*s34^2*(33*s34-100*s45)+12*s12*s34*(11*s34-21*s45)))/(3*s51*(-s23+s34+s51)^3)-(44*s34^6*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3)-(264*s34^5*s45)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^3)+(4*s34^5*(-11*s34+36*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(16*s34^4*(-11*s34+45*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)-(2*s34*(62*s12^3+6*s34^2*(29*s34-36*s45)+6*s12*s34*(25*s34-22*s45)+s12^2*(154*s34-9*s45)))/(3*s51^2*(-s23+s34+s51)^2)-(2*(8*s12*s34*(8*s34-11*s45)+s12^2*(33*s34-3*s45)+108*s34^2*(s34-2*s45)))/(s51*(-s23+s34+s51)^2)+(72*s34^5*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(4*s34^4*(11*s34+90*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(4*s34^4*(29*s34-54*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(288*s34^3*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(-6*s12^3+84*s12*s34^2+4*s34^2*(29*s34-7*s45)+2*s12^2*(47*s34+6*s45))/(s51^2*(-s23+s34+s51))+(4*(3*s12^2+18*s12*s34+s34*(29*s34-14*s45)))/(s51*(-s23+s34+s51))-(36*s34^4*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(72*s34^3*(s34+2*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(36*s34^3*(-3*s34+2*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(72*s34^2*(-2*s34+3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+((s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(8*(s12+3*s34+8*s45+3*s51))/(s23-s34-s51)+(6*(s23+12*s34+9*s51))/(s12-s34-s51)+(-14*s23+44*s34-6*s45+20*s51)/(s12+s23-s34-s51)-(2*(19*s23+64*s34+69*s45+64*s51))/(s12-s23-s45)-(2*(s34+s45+s51)^2*(66*s34^2+84*s34*s45+53*s45^2+132*s34*s51+84*s45*s51+66*s51^2))/(3*(s12-s23-s45)*(s23-s34-s51)^3)-(44*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((-s12+s34+s51)^2*(-s23+s34+s51)^3)-(36*(8*s34^3+6*s34^2*(s45+2*s51)+4*s34*s51*(s45+2*s51)+s51^2*(s45+2*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2+(5*s34^2-7*s45^2+2*s45*s51+5*s51^2+2*s34*(s45+5*s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(6*(15*s34^2+s23*(2*s34+s51)+3*s34*(s45+5*s51)+s51*(s45+5*s51)))/(-s12+s34+s51)^2-(36*(6*s34^2+6*s34*(s45+2*s51)+s51*(2*s45+5*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(2*(396*s34^2+299*s45^2+648*s45*s51+396*s51^2+72*s34*(9*s45+11*s51)))/(3*(s12-s23-s45)*(s23-s34-s51))+(4*(55*s34^4+10*s34^3*(18*s45+11*s51)+10*s34^2*s51*(18*s45+11*s51)+5*s34*s51^2*(18*s45+11*s51)+s51^3*(18*s45+11*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(4*(55*s34^4-360*s34^3*s45-s51^3*(36*s45+11*s51)-4*s34*s51^2*(45*s45+11*s51)-5*s34^2*s51*(72*s45+11*s51)))/((s12-s34-s51)*(-s23+s34+s51)^3)-(2*(126*s34^2+6*s12*(7*s34-4*s45)-12*s34*(29*s45+2*s51)+7*s45*(23*s45+12*s51)))/(3*(-s23+s34+s51)^2)+(4*(2*s34^3+2*s51^2*(27*s45+22*s51)+4*s34^2*(81*s45+37*s51)+3*s34*s51*(72*s45+49*s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(2*(198*s34^3+s12*(66*s34^2-168*s34*s45+53*s45^2)+s34*s45*(137*s45-300*s51)+s34^2*(-750*s45+66*s51)+s45^2*(53*s45+137*s51)))/(3*(-s23+s34+s51)^3)-(4*(132*s34^3+107*s45^3+299*s45^2*s51+324*s45*s51^2+132*s51^3+36*s34^2*(9*s45+11*s51)+s34*(299*s45^2+648*s45*s51+396*s51^2)))/(3*(s12-s23-s45)*(-s23+s34+s51)^2),
pe[11]->(s12^2*(s12^2*s34*(s23-s51)+s23^2*(s34^2-11*s51^2)+(s34+s51)^2*(s45^2-11*s51^2)+2*s23*(s34+s51)*(s34*s45+11*s51^2)-s12*s34*(s23^2+s23*(s34+s45-s51)+s45*(s34+s51))))/(15*(s12-s23-s45)*(s23-s34-s51)^3*s51^2),
pe[12]->(2*s12^4*(-2*s23^2+s12*(s23-s51)+s45*(s34+s51)+s23*(s34-2*s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[13]->(2*s12^4)/(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))),
pe[14]->(-139+(4*s34)/(-s12+s34+s45)+(2*s23-9*s34+s45-3*s51)/(s12+s23-s34-s51)-(3*s23^2)/(s45-s51)^2-(23*s23)/(s45-s51)-(4*s34*(s34+s45)^2)/((s12-s34-s45)*s51^2)+(6*s12*s23+12*s23^2-4*s23*s34-4*s34^2+6*s23*s45)/s51^2-(6*s23*(3*s23^2+3*s23*s45+s45^2))/((-s12+s23+s45)*s51^2)+(4*s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)+(4*s34*(s23^2-s23*(s34+s45)+s45*(2*s34+s45)))/((s12+s23-s34-s51)*s51^2)+(6*s23*(s12^2+s12*s23+s23^2))/((s45-s51)*s51^2)-(6*s23^4)/((-s12+s23+s45)*(s45-s51)*s51^2)+(4*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(6*s12^2)/((s23+s45)*s51)+(4*s34*(2*s34+s45))/((-s12+s34+s45)*s51)-(14*s12+37*s23+143*s34+14*s45)/s51-(s34*(300*s34^2+373*s34*s45+106*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)-(33*s34^4)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)*s51)-(3*s23*(s12^2+s12*s23+s23^2))/((s45-s51)^2*s51)+(3*s23^4)/((-s12+s23+s45)*(s45-s51)^2*s51)+(4*s34^4)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)*s51)+(17*s23^3+29*s23^2*s34+29*s23*s34^2+29*s34^3)/((-s12+s23+s45)*(s45-s51)*s51)+(4*s34^3)/((-s12+s34+s45)*(s45-s51)*s51)-(33*s34^4)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)*s51)-(4*(s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(3*s23^2*(2*s23+s51))/((-s12+s23+s45)*(s45-s51)^2)-(33*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))+(66*s34^3*(s12+s34))/(s51^2*(-s23+s34+s51)^2)+(66*s34^2*(2*s12+3*s34-s45))/(s51*(-s23+s34+s51)^2)-(66*s34^2*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(66*s34^5)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(330*s34^4)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(s34^2*(79*s12+75*s34))/(s51^2*(-s23+s34+s51))-(2*s34*(26*s12+12*s34-53*s45))/(s51*(-s23+s34+s51))+(75*s34^4)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(300*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(4*s34*(2*s34-s45))/(s51*(-s12-s23+s34+s51))-(4*s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(4*s34^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(4*s34*(2*s34+s51))/((-s12+s34+s45)*(s45-s51))-(33*s34^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(33*s34^3)/(s51*(-s12+s34+s51)*(-s45+s51))+(33*s34*(2*s34+s51))/((-s12+s34+s51)*(-s45+s51))-(4*s51*(s34-s45+s51))/((s12-s23-s45)*(s12-s34-s45))-(27*s12+177*s34+106*s45+126*s51)/(s23-s34-s51)-(160*s23+467*s34+242*s45+235*s51)/(s12-s23-s45)-(57*s23^2+164*s23*s34+230*s34^2+51*s23*s45+241*s34*s45+14*s45^2)/(s12*s51-s23*s51-s45*s51)-(3*s12^2+23*s12*s23+20*s23^2+29*s23*s34)/(s45*s51-s51^2)-(75*(6*s34^2+4*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(s34^2-2*s34*s45+s45^2+4*s34*s51-8*s45*s51+7*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(900*s34^2+746*s34*s45+106*s45^2+900*s34*s51+373*s45*s51+300*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(33*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(66*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s34-s51)*(-s23+s34+s51)^2)+(66*(s12*s34+3*s34^2-s45*s51+s34*(-2*s45+s51)))/(-s23+s34+s51)^2-(4*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))-(46*s23^2+29*s34*(2*s34+s51)+s23*(58*s34+23*s51))/((s12-s23-s45)*(s45-s51))-(66*(4*s34^3+6*s34^2*(s45+s51)+s51*(s45+s51)^2+2*s34*(s45^2+3*s45*s51+2*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/6,
pe[15]->(-31-(6*s45^2)/(s34+s45)^2+(6*s45)/(s34+s45)+(24*s34^2*(s23+2*s34))/((s12-s23)*s51^2)+(24*s34*(s23^3+s23^2*s34+s23*s34^2+s34^3))/((s12-s23)*(s12-s23-s45)*s51^2)+(3*s23*s45^3)/(s34*(s12-s45)*s51^2)-(3*s45^2*(s23+s45))/((s12-s45)*s51^2)-(3*s12^3*s23)/(s34*(s34+s45)*s51^2)+(2*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(3*s23*s45^3)/(s34*(-s12+s34+s45)*s51^2)-(6*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(9*s12^2+3*s23^2+41*s12*s34+64*s23*s34+89*s34^2-3*s23*s45+54*s34*s45)/s51^2-(3*s12*(3*s12^2+s23*s45+s12*(-2*s23+s45)))/((s34+s45)*s51^2)-(2*s34^3+4*s34^2*s45+9*s23*s45^2+2*s34*s45*(3*s23+s45))/((s12-s34-s45)*s51^2)+(3*s23^3+88*s34^3+120*s34^2*s45+72*s34*s45^2+3*s45^3+s23^2*(88*s34+9*s45)+s23*(88*s34^2+120*s34*s45+9*s45^2))/((s12-s23-s45)*s51^2)+(3*s34^4)/((s12-s23)*(s12-s34-s51)*s51^2)-(9*s34^5)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(69*s34^4)/((s12-s23)*(s23-s34-s51)*s51^2)+(9*s34^5)/((s12-s23)^2*(s23-s34-s51)*s51^2)+(24*s34^5)/((s12-s23)*(s12-s23-s45)*(s23-s34-s51)*s51^2)+(2*s34*(43*s34^3+58*s34^2*s45+35*s34*s45^2+8*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(48*s34*(s23+3*s34))/((s12-s23)*s51)+(24*s34^2*(s23+2*s34))/((s12-s23)*(s12-s23-s45)*s51)+(6*s12^2*(s12+s45))/((s34+s45)^2*s51)+(3*s12*(-s12+s45))/((s34+s45)*s51)+(3*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)+(3*s34*(s34+s45))/((-s12+s34+s45)*s51)+(3*s12+58*s34+3*s45)/s51+(s34*(7*s23+78*s34+14*s45))/((s12-s23-s45)*s51)+(12*s34^3)/((s12-s23)*(s12-s34-s51)*s51)-(45*s34^4)/((s12-s23)^2*(s12-s34-s51)*s51)+(276*s34^3)/((s12-s23)*(s23-s34-s51)*s51)+(45*s34^4)/((s12-s23)^2*(s23-s34-s51)*s51)+(72*s34^4)/((s12-s23)*(s12-s23-s45)*(s23-s34-s51)*s51)+(6*s12^2+46*s12*s34+186*s34^2+3*s12*s45+7*s34*s45)/((s23-s34-s51)*s51)+(s34*(146*s34^2+81*s34*s45+7*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)-(6*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(3*s34^3)/(s51^2*(-s12+s34+s51))-(9*s34^2)/(s51*(-s12+s34+s51))+(15*s34^5)/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(s34^2*(16*s12^2+15*s12*s34+15*s34^2))/(s51^2*(-s23+s34+s51)^2)+(75*s34^4)/((s12-s23)*s51*(-s23+s34+s51)^2)-(s34*(s34+s45)^2*(15*s34+16*s45))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(s34*(16*s12^2+30*s12*s34+45*s34^2-16*s12*s45-31*s34*s45-16*s45^2))/(s51*(-s23+s34+s51)^2)+(3*s45*(-2*s12+3*s45-2*s51))/((s34+s45)*(-s23+s34+s51))+(6*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(3*s12^2*s45*(5*s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(9*s12^3+s12^2*(-25*s34+3*s45)-s12*s34*(59*s34+16*s45)-s34*(107*s34^2+54*s34*s45+16*s45^2))/(s51^2*(-s23+s34+s51))+(6*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(3*s12*s45*(-2*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))+(6*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(3*(3*s34+s51))/(s12-s34-s51)-(6*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(24*(s23+6*s34+2*s51))/(s12-s23)+(3*s45*s51*(-5*s45+2*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(3*s45*(2*s23-s45+2*s51))/((s12-s23-s45)*(s34+s45))+(13*s12-51*s34+41*s45+28*s51)/(-s23+s34+s51)-(82*s23+108*s34+99*s45+97*s51)/(s12-s23-s45)+(15*s12*s34+45*s34^2-16*s12*s45-62*s34*s45-16*s45^2+15*s34*s51-31*s45*s51)/(-s23+s34+s51)^2+(3*s45^2)/(s12*s51-s45*s51)+(3*s12^3)/(s34^2*s51+s34*s45*s51)+(3*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(s12-s34-s51))+(69*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(s23-s34-s51))-(78*s34^2+180*s34*s45+66*s45^2+250*s34*s51+139*s45*s51+112*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(24*(2*s34^3-2*s34^2*s51-3*s34*s51^2-s51^3))/((s12-s23)*(s12-s23-s45)*(s23-s34-s51))-(9*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(s12-s34-s51))+(9*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(s23-s34-s51))+(15*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)*(-s23+s34+s51)^2)-(24*(s23^2+s23*(s34+s51)+s51*(2*s34+s51)))/((s12-s23)*(s12-s23-s45))-(60*s34^3+(s45+s51)^2*(16*s45+15*s51)+6*s34^2*(23*s45+15*s51)+2*s34*(47*s45^2+69*s45*s51+30*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2))/3,
pe[16]->((-6*s45^2)/((s12-s23-s45)*(s34+s45))+(6*(31*s34+s45))/(s12-s23-s45)-(6*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)+((s34+s45)*(6*s34*(s34+s45)+s23*(13*s34+7*s45)))/((s12-s34-s45)*s51^2)+(-6*s12^2+s12*(13*s23+6*s34)+6*s34*(s34+s45)+s23*(13*s34+7*s45))/s51^2+(3*s34^3)/((s12-s34)^2*s51)-(3*s34^4)/((s12-s34)^2*(s12-s23-s45)*s51)+(19*s34^3)/((s12-s34)*(s12-s34-s45)*s51)-(19*s34^4)/((s12-s34)*(s12-s23-s45)*(s12-s34-s45)*s51)+(6*s12*(s12+s45))/((s34+s45)*s51)-(s34^2*(32*s34+13*s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(s34*(32*s34+13*s45))/((-s12+s34+s45)*s51)+(19*s12+22*s23+118*s34+22*s45)/s51+(3*s34*(95*s34^2+115*s34*s45+31*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)+(33*s34^4)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)*s51)-(6*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(66*s34*(s34-s45))/(-s23+s34+s51)^2-(66*s34^3*(s12+s34))/(s51^2*(-s23+s34+s51)^2)-(66*s34^2*(s12+2*s34-s45))/(s51*(-s23+s34+s51)^2)+(66*s34^2*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(66*s34^5)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(264*s34^4)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s45^2)/((s34+s45)*(-s23+s34+s51))-(6*(21*s34+s45))/(-s23+s34+s51)+(60*s12*s34^2+60*s34^3+6*s12^2*(s34-s45))/(s51^2*(-s23+s34+s51))+(6*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))+(6*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))-(3*(9*s12*s34+22*s34^2+2*s12*s45+31*s34*s45))/(s51*(-s23+s34+s51))-(60*s34^4)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(180*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(60*s34*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51))+(9*s34^2)/(s12*s51-s34*s51)+(22*s23^2+99*s23*s34+176*s34^2+44*s23*s45+192*s34*s45+22*s45^2)/(s12*s51-s23*s51-s45*s51)+(3*(190*s34^2+117*s34*s45+95*s34*s51+2*s45*s51))/((s12-s23-s45)*(s23-s34-s51))+(33*s34*(3*s34^2+3*s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(66*s34*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(66*s34*(3*s34^2+(s45+s51)^2+s34*(4*s45+3*s51)))/((s12-s23-s45)*(-s23+s34+s51)^2))/6,
pe[17]->((-12*s45^3)/((s12-s23-s45)*(s34+s45)^2)+(30*s45^2)/((s12-s23-s45)*(s34+s45))-(18*(2*s34+s45))/(s12-s23-s45)-(6*s45^2*(s45-5*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(18*s23*s45^3)/((s12-s45)*(s12-s34-s45)*s51^2)-(18*s45^2*(s23+s45))/((s12-s45)*s51^2)-(12*s12*s45*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(6*s12^2-31*s12*s23+33*s12*s34-13*s23*s34+33*s34^2-6*s12*s45-38*s23*s45+39*s34*s45)/s51^2-(3*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(6*(3*s12^2*(s23-s45)-s23*s45^2+s12*s45*(4*s23+s45)))/((s34+s45)*s51^2)-(s45*(s34+s45)*(6*s34*(s34+s45)+s23*(13*s34+7*s45)))/((-s12+s34+s45)^2*s51^2)+(33*s34^3+66*s34^2*s45+51*s34*s45^2+18*s45^3-s23*(13*s34^2+46*s34*s45+51*s45^2))/((s12-s34-s45)*s51^2)+(3*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(12*s12*s45*(s12+s45))/((s34+s45)^2*s51)-(32*s34*s45*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(2*s34*(4*s23+11*s34+8*s45))/((s12-s23-s45)*s51)+(69*s12+24*s34+51*s45)/s51+(6*(-3*s12^2-4*s12*s45+s45^2))/((s34+s45)*s51)+(13*(s34^2+4*s34*s45+3*s45^2))/((s12-s34-s45)*s51)-(s34*(19*s34^2+32*s34*s45+13*s45^2))/((-s12+s34+s45)^2*s51)+(s34^2*(19*s34^2+32*s34*s45+13*s45^2))/((s12-s23-s45)*(-s12+s34+s45)^2*s51)-(12*s34*(3*s34^2+s34*s45-2*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)-(12*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(12*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(6*(11*s34^2-9*s34*s45-2*s45^2))/(-s23+s34+s51)^2+(12*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(66*s12*s34^3+66*s34^4-12*s12^2*(s34^2-s34*s45+s45^2))/(s51^2*(-s23+s34+s51)^2)+(12*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(6*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(6*(s34^2*(22*s34-9*s45)+s12*(11*s34^2+2*s34*s45-2*s45^2)))/(s51*(-s23+s34+s51)^2)+(12*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(66*s34^5)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(264*s34^4)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*(4*s34-3*s45))/(-s23+s34+s51)+(12*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(30*s45^2)/((s34+s45)*(-s23+s34+s51))+(12*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(6*s12*s45^2*(-3*s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(6*s12^2*(s34+s45)-3*s34^2*(31*s34+9*s45)+s12*(-93*s34^2+6*s34*s45-6*s45^2))/(s51^2*(-s23+s34+s51))+(12*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(6*s45^2*(-5*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))-(3*(30*s12*s34+39*s34^2-6*s12*s45+6*s34*s45+2*s45^2))/(s51*(-s23+s34+s51))+(60*s34^4)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(180*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(60*s34*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51))+(18*s45^2)/(s12*s51-s45*s51)-(3*(57*s34^2+30*s34*s45-2*s45^2+34*s34*s51+6*s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(66*s34*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(6*(33*s34^3+2*s45^2*s51+s34^2*(40*s45+33*s51)+s34*(11*s45^2+20*s45*s51+11*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/6,
pe[18]->(s12^2*(s12^2*(9*s23^4+62*s51^2*(s34+s51)^2-9*s23^3*(3*s34+2*s51)+s23^2*(117*s34^2+36*s34*s51+71*s51^2)-s23*s51*(9*s34^2+133*s34*s51+124*s51^2))-s12*(9*s23^5+62*s51^2*(s34+s51)^2*(2*s34+s45+s51)-9*s23^4*(2*s34-s45+2*s51)+9*s23^3*(10*s34^2-3*s34*(s45-4*s51)+s51*(-2*s45+s51))-s23*(s34+s51)*(-9*s34^2*(s45-2*s51)+257*s34*s51^2+124*s51^2*(s45+s51))+s23^2*(117*s34^3+9*s34^2*(23*s45-6*s51)+s34*s51*(126*s45+43*s51)+s51^2*(71*s45+62*s51)))+(s34+s51)*(9*s23^5+62*(s34+s45)*s51^2*(s34+s51)^2-9*s23^4*(3*s34-s45+3*s51)+9*s23^3*(13*s34^2+7*s34*(s45+s51)+s51*(-2*s45+3*s51))+s23^2*(126*s34^2*(s45-s51)+(71*s45-9*s51)*s51^2+s34*(90*s45^2-45*s45*s51+17*s51^2))-s23*(s34+s51)*(124*s45*s51^2+s34*(-9*s45^2+18*s45*s51+115*s51^2)))))/(9*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s23-s34-s51)^3*s51^2),
pe[19]->(12+(18*s45^2)/((s12-s23-s45)*(s34+s45))-(45*s45)/(s23-s34-s51)-(3*(2*s23-9*s34+s45-3*s51))/(s12+s23-s34-s51)+(256*s23*s45^3)/(s34*(s12-s45)*s51^2)-(256*s45^2*(s23+s45))/((s12-s45)*s51^2)+(18*(s23+s45)^3)/((s12-s23-s45)*s51^2)-(21*s23*s45^3)/(s34*(-s12+s34+s45)*s51^2)+(18*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)+(277*s23*(s12^2+s12*s45+s45^2))/(s34*s51^2)+(3*s45*(6*(s34+s45)^2+s23*(13*s34+20*s45)))/((s12-s34-s45)*s51^2)+(75*s12^2+18*s23^2+12*s23*s34-181*s23*s45+6*s34*s45-220*s45^2-2*s12*(119*s23+6*s34+110*s45))/s51^2-(12*s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)-(12*s34*(s23^2-s23*(s34+s45)+s45*(2*s34+s45)))/((s12+s23-s34-s51)*s51^2)-(277*s12^2)/(s34*s51)-(18*s12^2)/((s23+s45)*s51)-(18*s12*(s12+s45))/((s34+s45)*s51)+(238*s12-75*s23+24*s34+181*s45)/s51-(3*s34*(15*s34^2+28*s34*s45+13*s45^2))/((s12-s23-s45)*(s12-s34-s45)*s51)-(3*(25*s23^2+15*s23*s34+15*s34^2+63*s23*s45+43*s34*s45+51*s45^2))/((s12-s23-s45)*s51)-(3*s45*(15*s34^2+28*s34*s45+13*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)+(18*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(12*(s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(18*s45^2)/((s34+s45)*(-s23+s34+s51))-(18*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))+(3*s12*(-19*s12*s34+4*s34^2+6*s12*s45))/(s51^2*(-s23+s34+s51))-(18*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(3*(4*s12*s34+19*s12*s45+15*s34*s45+13*s45^2))/(s51*(-s23+s34+s51))+(12*s34*(-2*s34+s45))/(s51*(-s12-s23+s34+s51))+(12*s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(3*(2*s23+3*s34-14*s45+s51))/(s12-s23-s45)-(3*s45*(30*s34+22*s45+15*s51))/((s12-s23-s45)*(s23-s34-s51))+(256*s45^2)/(s12*s51-s45*s51)+(57*s34^2+96*s34*s45+39*s45^2)/(s12*s51-s34*s51-s45*s51)-(3*(s34^2-2*s34*s45+s45^2+4*s34*s51-8*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(12*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(12*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51)))/18,
pe[20]->(s12^4*(s12^3*s34*(s23-s51)^2-s12^2*s23*s34*(s23+2*s34-s51)*(s23+s45-s51)+s23^4*s51^2-s45^3*(s34+s51)^3-s23^2*(s34+s51)*(3*s34^2*s45-s34*s51^2+(2*s45-3*s51)*s51^2)-s23*(s34+s51)^2*(3*s34*s45^2+s51^2*(-s45+s51))-s23^3*(s34^3+2*s34*s51^2+s51^2*(-s45+3*s51))+s12*(2*s23^3*s34^2+s23^2*s34*(s34^2+s34*(4*s45-2*s51)+(s45-s51)*s51)+(s34+s51)^2*(s45^2*s51+s34*(s45^2-s51^2))+s23*(s34+s51)*(2*s34^2*s45-s45^2*s51+s34*(2*s45^2-s45*s51+2*s51^2)))))/((s12-s23-s45)*(s23-s34-s51)^3*s51^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[21]->(s12^2*(-(s23*s34)-s34*s45+s12*(s23-s51)+s34*s51+s45*s51))/(2*s34*(s12-s45)*s51^2),
pe[22]->(s12^2*(-(s12*(20*s23*s34+2*s34^2-9*s23*s51+11*s34*s51+9*s51^2))+2*(s34+s51)*(10*s23^2+s23*(s34+10*s45-8*s51)+(s45-2*s51)*(s34+s51))))/(2*(s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
pe[23]->(s12^2*(2*(s34+s45)*(s23+s45-s51)*(s34+s51)^2*(s23^3-2*s23^2*(s34+s51)-2*s45*s51*(s34+s51)+s23*(s34+s51)^2)+s12^4*(4*s23^3-2*s34^3-6*s34^2*s51-21*s34*s51^2-17*s51^3-2*s23^2*(5*s34+4*s51)+s23*(8*s34^2+32*s34*s51+21*s51^2))+s12^3*(-4*s23^4+s23^3*(-6*s45+2*s51)+2*s23^2*(8*s34^2+6*(s45-s51)*s51+s34*(7*s45+2*s51))-s23*(16*s34^3+12*s51^2*(5*s45+s51)+2*s34^2*(5*s45+28*s51)+s34*s51*(76*s45+49*s51))+(s34+s51)*(4*s34^3+2*s34^2*(s45+7*s51)+2*s51^2*(18*s45+13*s51)+s34*s51*(8*s45+51*s51)))+s12^2*(2*s23^4*(5*s34+s45+4*s51)+2*s23^2*(s34+s51)*(-15*s34*s45-2*s45^2+16*s34*s51+11*s45*s51+4*s51^2)-2*s23^3*(8*s34^2-5*s34*s45-s45^2+17*s34*s51-3*s45*s51+8*s51^2)+s23*(8*s34^4+2*s34^3*(11*s45+8*s51)+s34*s45*s51*(64*s45+87*s51)+s51^2*(59*s45^2+22*s45*s51-4*s51^2)+2*s34^2*(s45^2+45*s45*s51+6*s51^2))-(s34+s51)*(2*s34^4+8*s34^2*s51*(3*s45+4*s51)+2*s34^3*(2*s45+5*s51)+s51^2*(21*s45^2+56*s45*s51-4*s51^2)+s34*s51*(6*s45^2+91*s45*s51+20*s51^2)))-2*s12*(s34+s51)*(2*s23^4*(2*s34+s45+s51)+s23^3*(-8*s34^2+2*s45^2+s34*(s45-15*s51)-3*s45*s51-5*s51^2)-(s34+s51)*(s34^3*s45+2*s34^2*(3*s45-s51)*s51+s45*s51*(s45^2+17*s45*s51-4*s51^2)+s34*s51*(7*s45^2+12*s45*s51-2*s51^2))+s23^2*(4*s34^3+6*s45^2*s51+4*s51^3+s34^2*(-9*s45+16*s51)+s34*(-4*s45^2+s45*s51+16*s51^2))+s23*(s34^3*(7*s45-5*s51)+s34^2*(2*s45^2+10*s45*s51-11*s51^2)+s34*s51*(13*s45^2+4*s45*s51-7*s51^2)-s51*(-10*s45^3-5*s45^2*s51+3*s45*s51^2+s51^3)))))/(2*(s12-s45)*(s12-s23-s45)*(s12-s34-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[24]->(s12^2*(4*s12^3*s34*(-s23+s51)-2*s23^4*(s34+s51)+2*s23^3*(s34+s51)*(12*s34+8*s45+3*s51)+s23^2*(s34+s51)*(4*s34^2+54*s34*s45+38*s45^2-27*s34*s51-9*s45*s51-6*s51^2)+(s34+s51)^2*(2*s45^3-23*s45^2*s51+21*s34*s51^2+s45*s51*(-19*s34+23*s51))+s12^2*(-2*s23^3+s23^2*(28*s34-2*s45+25*s51)+s23*(8*s34^2+32*s34*s45-45*s34*s51+21*s45*s51-44*s51^2)+s51*(-8*s34^2-23*s34*s45+17*s34*s51-19*s45*s51+21*s51^2))+s23*(s34^3*(4*s45-25*s51)+s34^2*(32*s45^2-54*s45*s51-43*s51^2)+s34*(20*s45^3+17*s45^2*s51-88*s45*s51^2-16*s51^3)+s51*(20*s45^3-15*s45^2*s51-30*s45*s51^2+2*s51^3))+s12*(2*s23^4+s23^3*(-22*s34+4*(s45-6*s51))-s23^2*(32*s34^2+70*s34*s45-2*s45^2+8*s34*s51+67*s45*s51-19*s51^2)+(s34+s51)*(4*s34^2*s51+s51*(17*s45^2+2*s45*s51-23*s51^2)-2*s34*(s45^2-23*s45*s51+22*s51^2))+s23*(-4*s34^3+s34^2*(-38*s45+72*s51)+s51*(-41*s45^2+61*s45*s51+26*s51^2)+s34*(-48*s45^2+35*s45*s51+97*s51^2)))))/(2*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s23+s45-s51)*s51*(-s23+s34+s51)^2),
pe[25]->(s12^2*(s12^3*(-2*s23^3+2*s34^3+6*s34^2*s51+21*s34*s51^2+17*s51^3+s23^2*(6*s34+4*s51)-s23*(6*s34^2+28*s34*s51+19*s51^2))+2*(s34+s51)^2*(s23^4+s23^3*(-3*s34+s45-3*s51)-(s45-s51)*(s34+s51)*(s34^2+3*s34*s51+2*s45*s51)+s23^2*(3*s34^2-3*s34*s45+7*s34*s51-2*s45*s51+3*s51^2)-s23*(s34+s51)*(s34^2-3*s34*(s45-2*s51)+s51*(s45+s51)))+s12^2*(2*s23^4-2*s23^3*(s34-s45+s51)-2*s23^2*(3*s34^2+3*s34*s45-7*s34*s51+2*s45*s51-9*s51^2)+s23*(10*s34^3+6*s34^2*(s45+6*s51)+s51^2*(39*s45+8*s51)+s34*s51*(48*s45+31*s51))-(s34+s51)*(4*s34^3+2*s34^2*(s45+6*s51)+s51^2*(19*s45+26*s51)+s34*s51*(6*s45+49*s51)))+2*s12*(s34+s51)*(-2*s23^4+s23^3*(5*s34-2*s45+5*s51)-s23^2*(3*s34^2-6*s34*s45+19*s34*s51+6*s45*s51+4*s51^2)-s23*(s34^3+6*s34^2*(s45-s51)+s34*(17*s45-6*s51)*s51+s51*(10*s45^2+5*s45*s51-3*s51^2))+(s34+s51)*(s34^3+2*s34^2*(s45+s51)+s34*s51*(7*s45+10*s51)+s51*(s45^2+15*s45*s51-2*s51^2)))))/(2*(s12-s23-s45)*(s12-s34-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[26]->(800+(2216*s45^2)/(s34+s45)^2-(1248*s45)/(s34+s45)+(3170*s23-8744*s34+870*s45-4112*s51)/(s12+s23-s34-s51)-(8*(355*s12^2+499*s12*s34-s34*(72*s23+445*s34)))/s51^2+(4432*s12^3*s23)/(s34*(s34+s45)*s51^2)+(8*s12^2*(355*s12-831*s23-199*s45))/((s34+s45)*s51^2)+(2216*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)-(3416*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(4432*s12^2)/(s34*s51)-(1648*s34)/s51-(2216*s12^2*(s12+s45))/((s34+s45)^2*s51)+(1248*s12^2)/((s34+s45)*s51)+(3416*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(2216*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(1584*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))+(1584*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(3808*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(32*(-238*s12^2*s34^2+119*s12^3*(s34-s45)-99*s34^3*s45+s12*s34^2*(218*s34+119*s45)))/(s51^2*(-s23+s34+s51)^2)-(3808*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(32*(-99*s34^2*(s34-3*s45)+119*s12^2*(s34+s45)-s12*s34*(317*s34+238*s45)))/(s51*(-s23+s34+s51)^2)-(3808*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(3808*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)-(3168*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(3168*s34^3*(s34-4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(2216*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(8*s12^2*(156*s12-199*s45)*s45)/((s34+s45)*s51^2*(-s23+s34+s51))+(8*(121*s12^3+1371*s12*s34^2-199*s12^2*(3*s34-s45)-s34^2*(445*s34+499*s45)))/(s51^2*(-s23+s34+s51))-(2216*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(1248*s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))+(8*(121*s12^2+522*s12*s34-s34*(589*s34+998*s45)))/(s51*(-s23+s34+s51))-(2216*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(432*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(144*s34^2*(8*s34+9*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(8*s34*(-355*s23^2+373*s23*s34+72*s34*s45))/(s51^2*(-s12-s23+s34+s51))+(8*s34*(-278*s23+579*s34+144*s45))/(s51*(-s12-s23+s34+s51))-(432*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(432*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(2216*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)-(427*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(16*s45*s51*(199*s45+78*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(48*(42*s12+165*s34+37*s45+141*s51))/(s23-s34-s51)+(8*s45*(156*s12+199*s45+156*s51))/((s34+s45)*(-s23+s34+s51))-(8*s45*(156*s23+355*s45+156*s51))/((s12-s23-s45)*(s34+s45))+(2262*s23+6680*s34+2346*s45+6680*s51)/(s12-s23-s45)-(4432*s12^3)/(s34^2*s51+s34*s45*s51)+(432*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(144*(24*s34^2+9*s34*s45+24*s34*s51+3*s45*s51+8*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(16*(648*s34^2+435*s34*s45-238*s45^2+1296*s34*s51+357*s45*s51+648*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(947*s34^2+926*s34*s45-1873*s45^2+1894*s34*s51+926*s45*s51+947*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(3168*(s12*s34+2*s34^2-s45*s51+s34*(-3*s45+s51)))/(-s23+s34+s51)^2-(3168*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(427*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(32*(99*s34^3+99*s34^2*(s45+3*s51)+99*s34*s51*(2*s45+3*s51)+s51*(-119*s45^2+99*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/288,
pe[27]->-((s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(s34^2*s51^2)),
pe[28]->-37/6+(2*s45^2)/(s34+s45)^2-s45/(s34+s45)-(259*s12^3*s23)/(18*s34^2*s51^2)-(s23*s45^3)/(s34*(s12-s45)*s51^2)+(s45^2*(s23+s45))/((s12-s45)*s51^2)-(s12^3*s23)/(s34*(s34+s45)*s51^2)+(s12^2*(s12-s23+2*s45))/((s34+s45)*s51^2)+(2*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)-(42*s12^3+36*s12*s23*s45+36*s23*s45^2-482*s12^2*(s23+s45))/(36*s34*s51^2)+(49*s12^2-10*s34^2+s12*(6*s23+4*s34)-6*s34*s45+6*s45*(s23+s45))/(6*s51^2)+(2*(s23-s34)*s34*(s23^2+s34*s45))/(3*(s12+s23-s34-s51)^2*s51^2)+(s23*s34*(-2*s23+5*s34))/(3*(s12+s23-s34-s51)*s51^2)-(10*s12^2)/(3*s34*s51)+(259*s12^2*(s12-s45))/(18*s34^2*s51)-(2*s12^2*(s12+s45))/((s34+s45)^2*s51)+s12^2/((s34+s45)*s51)-(2*(s34+3*s45))/(3*s51)-(2*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/(3*(s12+s23-s34-s51)^2*s51)+(5*s23*s34)/(3*(s12+s23-s34-s51)*s51)+(s45*(4*s45-s51)*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(2*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(s34^2*s45)/(s51^2*(-s12+s34+s51))-(s34*(s34-2*s45))/(s51*(-s12+s34+s51))+(s34*(16*s12^3+s12*s34*(7*s34-26*s45)+2*s12^2*(5*s34-8*s45)-33*s34^2*s45))/(3*s51^2*(-s23+s34+s51)^2)+(4*s12*s34*(10*s34-13*s45)+2*s12^2*(13*s34-8*s45)+33*s34^2*(s34-3*s45))/(3*s51*(-s23+s34+s51)^2)+(11*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(11*s34^3*(s34-4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(2*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(s12^2*s45*(3*s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(31*s12^3+6*s12*s34*(3*s34-8*s45)+s12^2*(69*s34+19*s45)-2*s34^2*(5*s34+26*s45))/(6*s51^2*(-s23+s34+s51))-(2*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))+(-61*s12^2+8*s34*(-4*s34+13*s45)+s12*(-66*s34+48*s45))/(6*s51*(-s23+s34+s51))-(2*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))-(7*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(7*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(s45*(s12-2*s45+s51))/((s34+s45)*(-s23+s34+s51))-(s45*(s23-s45+s51))/((s12-s23-s45)*(s34+s45))+(2*s34-s45+s51)/(s12-s34-s51)+(2*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+((s34-s45+s51)^2*(s34+s45+s51))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(-3*s12+5*s34+43*s45+19*s51)/(2*(-s23+s34+s51))-(42*s23+103*s34+120*s45+103*s51)/(6*s12-6*s23-6*s45)+(33*s12*s34+66*s34^2-42*s12*s45-141*s34*s45-16*s45^2+33*s34*s51-75*s45*s51)/(3*(-s23+s34+s51)^2)-s45^2/(s12*s51-s45*s51)+s12^3/(s34^2*s51+s34*s45*s51)+(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(7*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(7*s34^2-8*s34*s45+s45^2+14*s34*s51-8*s45*s51+7*s51^2)/(12*(s12-s23-s45)*(s12+s23-s34-s51))-(s23-4*(s34+s51))/(6*(s12+s23-s34-s51))+(11*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(12*(s12+s23-s34-s51)^2)-(165*s34^2+97*s45^2+276*s45*s51+165*s51^2+30*s34*(9*s45+11*s51))/(6*(s12-s23-s45)*(s23-s34-s51))-(33*s34^3+16*s45^3+58*s45^2*s51+75*s45*s51^2+33*s51^3+s34^2*(75*s45+99*s51)+s34*(58*s45^2+150*s45*s51+99*s51^2))/(3*(s12-s23-s45)*(-s23+s34+s51)^2),
pe[29]->37/6-(2*s45^2)/(s34+s45)^2+s45/(s34+s45)+(-2*s34+s45-s51)/(s12-s34-s51)+(259*s12^3*s23)/(18*s34^2*s51^2)+(s23*s45^3)/(s34*(s12-s45)*s51^2)-(s45^2*(s23+s45))/((s12-s45)*s51^2)-(2*s12^2*(s12-s23+s45))/((s34+s45)*s51^2)-(2*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(42*s12^3+36*s12*s23*s45+36*s23*s45^2-482*s12^2*(s23+s45))/(36*s34*s51^2)-(43*s12^2-10*s34^2+s12*(6*s23+4*s34)-6*s34*s45+6*s45*(s23+s45))/(6*s51^2)-(2*(s23-s34)*s34*(s23^2+s34*s45))/(3*(s12+s23-s34-s51)^2*s51^2)+(s23*(2*s23-5*s34)*s34)/(3*(s12+s23-s34-s51)*s51^2)+(7*s12^2)/(3*s34*s51)-(259*s12^2*(s12-s45))/(18*s34^2*s51)+(2*s12^2*(s12+s45))/((s34+s45)^2*s51)-s12^2/((s34+s45)*s51)+(2*(s34+3*s45))/(3*s51)+(2*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/(3*(s12+s23-s34-s51)^2*s51)-(5*s23*s34)/(3*(s12+s23-s34-s51)*s51)-(2*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(s34^2*s45)/(s51^2*(-s12+s34+s51))+(s34*(s34-2*s45))/(s51*(-s12+s34+s51))-(s34*(16*s12^3+s12*s34*(7*s34-26*s45)+2*s12^2*(5*s34-8*s45)-33*s34^2*s45))/(3*s51^2*(-s23+s34+s51)^2)-(4*s12*s34*(10*s34-13*s45)+2*s12^2*(13*s34-8*s45)+33*s34^2*(s34-3*s45))/(3*s51*(-s23+s34+s51)^2)-(11*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(11*s34^3*(s34-4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(2*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(2*s12^2*s45*(2*s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(37*s12^3+6*s12*s34*(3*s34-8*s45)+s12^2*(63*s34+19*s45)-2*s34^2*(5*s34+26*s45))/(6*s51^2*(-s23+s34+s51))+(55*s12^2+8*s34*(4*s34-13*s45)+6*s12*(11*s34-8*s45))/(6*s51*(-s23+s34+s51))+(2*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))-(s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))+(2*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(7*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(7*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(s45*s51*(-4*s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(s45*(s12-2*s45+s51))/((s34+s45)*(-s23+s34+s51))+(s45*(s23-s45+s51))/((s12-s23-s45)*(s34+s45))-(2*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)-((s34-s45+s51)^2*(s34+s45+s51))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(-3*s12+5*s34+43*s45+19*s51)/(2*(s23-s34-s51))+(42*s23+103*s34+120*s45+103*s51)/(6*s12-6*s23-6*s45)+s45^2/(s12*s51-s45*s51)+(-33*s12*s34-66*s34^2+42*s12*s45+141*s34*s45+16*s45^2-33*s34*s51+75*s45*s51)/(3*(-s23+s34+s51)^2)+(-3*s34^2+3*s34*(s45-s51)+(s45-s51)*s51)/((s12-s34-s51)*(s12+s23-s34-s51))+(7*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(7*s34^2-8*s34*s45+s45^2+14*s34*s51-8*s45*s51+7*s51^2)/(12*(s12-s23-s45)*(s12+s23-s34-s51))+(s23-4*(s34+s51))/(6*(s12+s23-s34-s51))-(11*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(12*(s12+s23-s34-s51)^2)+(165*s34^2+97*s45^2+276*s45*s51+165*s51^2+30*s34*(9*s45+11*s51))/(6*(s12-s23-s45)*(s23-s34-s51))+(33*s34^3+16*s45^3+58*s45^2*s51+75*s45*s51^2+33*s51^3+s34^2*(75*s45+99*s51)+s34*(58*s45^2+150*s45*s51+99*s51^2))/(3*(s12-s23-s45)*(-s23+s34+s51)^2),
pe[30]->(5968-(192*s34)/(-s12+s34+s45)+(144*s23^2)/(s45-s51)^2+(1104*s23)/(s45-s51)-(3600*s34*(s34+s45)^2)/((s12-s34-s45)*s51^2)+(3168*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)-(288*(4*s23^3+6*s23^2*s45+4*s23*s45^2+s45^3))/((s12-s23-s45)*s51^2)-(8*(36*s12^2+108*s23^2+895*s34^2+396*s34*s45+36*s45^2+18*s23*(7*s34+6*s45)+s12*(72*s23-103*s34+36*s45)))/s51^2-(3168*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(3416*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(432*s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)+(8*s34*(-301*s23^2+319*s23*s34-54*s23*s45+180*s34*s45+54*s45^2))/((s12+s23-s34-s51)*s51^2)-(288*s23*(s12^2+s12*s23+s23^2))/((s45-s51)*s51^2)+(288*s23^4)/((-s12+s23+s45)*(s45-s51)*s51^2)-(192*s34*(2*s34+s45))/((-s12+s34+s45)*s51)-(48*s34^2*(17*s34+13*s45))/((s12-s23-s45)*(s12-s34-s45)*s51)+(16*(117*s12+186*s23+301*s34+156*s45))/s51+(48*(82*s23^2+100*s34^2+126*s34*s45+65*s45^2+2*s23*(50*s34+57*s45)))/((s12-s23-s45)*s51)+(48*(117*s34^3+139*s34^2*s45+68*s34*s45^2+13*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)+(1584*s34^4)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)*s51)-(3416*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-278*s23+471*s34+198*s45))/((s12+s23-s34-s51)*s51)+(144*s23*(s12^2+s12*s23+s23^2))/((s45-s51)^2*s51)-(144*s23^4)/((-s12+s23+s45)*(s45-s51)^2*s51)+(48*(3*s12^2+23*s12*s23+s23*(20*s23+29*s34)))/((s45-s51)*s51)-(192*s34^4)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)*s51)-(48*(17*s23^3+29*s23^2*s34+29*s23*s34^2+29*s34^3))/((-s12+s23+s45)*(s45-s51)*s51)-(192*s34^3)/((-s12+s34+s45)*(s45-s51)*s51)+(1584*s34^4)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)*s51)-(432*(s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(144*s23^2*(2*s23+s51))/((-s12+s23+s45)*(s45-s51)^2)-(32*(99*s34^2+99*s34*s45+119*s45^2))/(-s23+s34+s51)^2-(32*s34^2*(119*s12^2-119*s12*(s34+s45)+99*s34*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)+(3168*s34^2*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(32*s34*(-198*s34*(s34+s45)+119*s12*(s34+2*s45)))/(s51*(-s23+s34+s51)^2)+(3168*s34^4*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12672*s34^3*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(96*(12*s34-29*s45))/(-s23+s34+s51)+(8*s34*(476*s12^2-579*s12*s34+s34*(1291*s34+895*s45)))/(s51^2*(-s23+s34+s51))+(8*(18*s12*s34+1435*s34^2-78*s12*s45+668*s34*s45-78*s45^2))/(s51*(-s23+s34+s51))-(144*s34^3*(25*s34+3*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(1296*s34^2*(12*s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(432*s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(432*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(432*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(192*s34^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))-(192*s34*(2*s34+s51))/((-s12+s34+s45)*(s45-s51))+(1584*s34^2*(2*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(1584*s34^3)/(s51*(-s12+s34+s51)*(-s45+s51))-(1584*s34*(2*s34+s51))/((-s12+s34+s51)*(-s45+s51))+(427*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(-2954*s23+7772*s34-762*s45+3788*s51)/(s12+s23-s34-s51)+(5826*s23+13540*s34+9306*s45+5164*s51)/(s12-s23-s45)+(1584*s34*(3*s34^2+3*s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(3168*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(432*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))+(1055*s34^2+710*s34*s45-1765*s45^2+2326*s34*s51+62*s45*s51+1703*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(432*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))-(48*(13*s34^2+9*s34*s51+9*s51*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))+(427*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(48*(46*s23^2+29*s34*(2*s34+s51)+s23*(58*s34+23*s51)))/((s12-s23-s45)*(s45-s51))+(144*(174*s34^2+3*s51*(s45+11*s51)+s34*(9*s45+124*s51)))/((s12-s34-s51)*(-s23+s34+s51))+(8*(3186*s34^2+449*s45^2+1392*s45*s51+594*s51^2+6*s34*(503*s45+447*s51)))/((s12-s23-s45)*(s23-s34-s51))+(32*(297*s34^3+99*s34^2*(5*s45+3*s51)+s45*(-119*s45^2-20*s45*s51+99*s51^2)+s34*(79*s45^2+396*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/288,
pe[31]->28/3+(2*s45^2)/(s34+s45)^2-(2*s45)/(s34+s45)+(s23-7*s34-3*s45-4*s51)/(6*(s12+s23-s34-s51))-(11*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s12-s34-s45)*s51^3)+(11*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s23-s34-s51)*s51^3)+s12^3/(s34*s51^2)+(s12^3*s23)/(s34*(s34+s45)*s51^2)-(8*s34*(s34+s45)^2)/((s12-s34-s45)*s51^2)+(7*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(s12^2*(5*s12-3*s23+4*s45))/((s34+s45)*s51^2)+(2*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)-(21*s12^2+29*s12*s34+19*s34^2+21*s34*s45)/(3*s51^2)-(7*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(2*(s23-s34)*s34*(s23^2+s34*s45))/(3*(s12+s23-s34-s51)^2*s51^2)+(s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)+(s34*(2*s23^2+3*s45*(s34+s45)-s23*(8*s34+3*s45)))/(3*(s12+s23-s34-s51)*s51^2)-(3*s12+s34)/(3*s51)-(2*s12^2*(s12+s45))/((s34+s45)^2*s51)+(2*s12^2)/((s34+s45)*s51)-(s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)+(11*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s23-s34-s51)^3*s51)+(s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(2*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/(3*(s12+s23-s34-s51)^2*s51)-((s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(2*s45*(4*s45-s51)*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(2*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+s34^3/(s51^2*(-s12+s34+s51))+(3*s34^2)/(s51*(-s12+s34+s51))+(s34^2*(71*s12^3-71*s12^2*(s34+s45)+99*s12*s34*(s34+s45)+99*s34^2*(s34+s45)))/(9*s51^2*(-s23+s34+s51)^3)+(s34*(198*s12*s34*(s34+s45)-71*s12^2*(s34+2*s45)+99*s34*(3*s34^2+2*s34*s45-s45^2)))/(9*s51*(-s23+s34+s51)^3)-(11*s34^5*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)-(55*s34^4*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(2*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(11*s34^2*(s34+s45)^3)/((s12-s23-s45)*s51^2*(-s23+s34+s51)^2)-(s12^2*s34*(-38*s34+9*s45)+2*s12^3*(22*s34+9*s45)+3*s12*s34^2*(97*s34+64*s45)+9*s34^2*(29*s34^2+29*s34*s45+11*s45^2))/(9*s51^2*(-s23+s34+s51)^2)+(2*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(7*s34^2*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(6*s34^2*(29*s34+7*s45)+s12^2*(8*s34+9*s45)+2*s12*s34*(65*s34+31*s45))/(3*s51*(-s23+s34+s51)^2)+(2*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(2*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)+(s34^4*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(s34^3*(83*s34+28*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(11*s34^2*(s34+s45)^3)/((s12-s34-s45)*s51^3*(-s23+s34+s51))-(2*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(11*s34*(s34+s45)^3)/((s12-s34-s45)*s51^2*(-s23+s34+s51))+(s12^2*s45*(9*s12+4*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(-27*s12^3+s12^2*(32*s34-6*s45)+3*s12*s34*(31*s34+12*s45)+s34*(73*s34^2+85*s34*s45+33*s45^2))/(3*s51^2*(-s23+s34+s51))-(2*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(2*s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))+(6*s12^2+60*s12*s34+64*s34^2+3*s12*s45-4*s34*s45)/(3*s51*(-s23+s34+s51))-(2*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))-(s34^3*(9*s34+2*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(2*s34^2*(17*s34+3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(s34*(5*s23+3*(s34+s45)))/(3*s51*(-s12-s23+s34+s51))+(s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(3*s34+s51)/(s12-s34-s51)+(2*s45*(s12-2*s45+s51))/((s34+s45)*(-s23+s34+s51))-(2*s45*(s23-s45+s51))/((s12-s23-s45)*(s34+s45))+(2*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)-((s34-s45+s51)^2*(s34+s45+s51))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(5*s12+47*s34+52*s45+38*s51)/(3*s23-3*s34-3*s51)+(61*s23+233*s34+165*s45+122*s51)/(6*s12-6*s23-6*s45)-s12^3/(s34^2*s51+s34*s45*s51)+(-3*s34^2+3*s34*(s45-s51)+(s45-s51)*s51)/((s12-s34-s51)*(s12+s23-s34-s51))+(13*s34^2-20*s34*s45+7*s45^2+32*s34*s51-38*s45*s51+31*s51^2)/(12*(s12-s23-s45)*(s12+s23-s34-s51))+(879*s34^2+1041*s34*s45+223*s45^2+984*s34*s51+591*s45*s51+276*s51^2)/(9*(s12-s23-s45)*(s23-s34-s51))-(11*(s34+s45)*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((-s12+s34+s51)*(-s23+s34+s51)^3)-(s34^2+s34*s51+s51*(-s45+s51))/((s12-s23-s45)*(s12-s34-s45))-(s34^2+s34*s51+s51*(-s45+s51))/((s12-s34-s45)*(s12+s23-s34-s51))-(297*s34^3-127*s34*s45^2+s12*(99*s34^2+99*s34*s45+71*s45^2)+s45^2*(71*s45-28*s51)+99*s34^2*(s45+s51))/(9*(s23-s34-s51)^3)-(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(12*(s12+s23-s34-s51)^2)+(48*s34^2+6*s34*(s45+5*s51)+s51*(2*s45+7*s51))/((s12-s34-s51)*(-s23+s34+s51))-(152*s34^3+s51^2*(7*s45+11*s51)+6*s34^2*(7*s45+23*s51)+2*s34*s51*(14*s45+31*s51))/((s12-s34-s51)*(-s23+s34+s51)^2)+(-261*s34^2+330*s34*s45-3*s12*(33*s34+s45)+s45*(37*s45+195*s51))/(9*(-s23+s34+s51)^2)+(882*s34^3-34*s45^3+341*s45^2*s51+456*s45*s51^2+99*s51^3+3*s34^2*(533*s45+426*s51)+s34*(683*s45^2+1632*s45*s51+657*s51^2))/(9*(s12-s23-s45)*(-s23+s34+s51)^2)+(396*s34^4-s45*(71*s45-99*s51)*(s45+s51)^2+198*s34^3*(5*s45+3*s51)+s34^2*(721*s45^2+1188*s45*s51+396*s51^2)+s34*(56*s45^3+551*s45^2*s51+594*s45*s51^2+99*s51^3))/(9*(s12-s23-s45)*(s23-s34-s51)^3),
pe[32]->(-28+(12*s45^2)/((s12-s23-s45)*(s34+s45))-(12*(s23+s45)^4)/((s12-s23-s45)*s51^3)-(12*(s23+s45)*(s12^2+s12*(s23+s45)+(s23+s45)^2))/s51^3+(12*s12^2*(s23+s45))/(s34*s51^2)-(8*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(12*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)-(4*s34*(s34+s45)*(-3*s23+2*(s34+s45)))/((-s12+s34+s45)*s51^2)+(2*(24*s12^2+29*s23^2+29*s23*s34+91*s34^2+71*s23*s45+81*s34*s45+55*s45^2+s12*(29*s23+77*s34+48*s45)))/s51^2+(58*s23^3+58*s34^3+200*s34^2*s45+252*s34*s45^2+136*s45^3+s23^2*(58*s34+200*s45)+s23*(58*s34^2+200*s34*s45+252*s45^2))/((s12-s23-s45)*s51^2)+(2*(s34+s45)^2*(33*s34^2+42*s34*s45+13*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(8*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(4*s23*(2*s23-5*s34)*s34)/((s12+s23-s34-s51)*s51^2)-(12*s12^2)/(s34*s51)+(2*(9*s12-33*s23+34*s34-81*s45))/s51-(12*s12*(s12+s45))/((s34+s45)*s51)-(12*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(12*s34*(s34+s45))/((-s12+s34+s45)*s51)-(2*(39*s23^2+105*s34^2+234*s34*s45+154*s45^2+18*s23*(4*s34+7*s45)))/((s12-s23-s45)*s51)-(4*(66*s34^3+168*s34^2*s45+145*s34*s45^2+43*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)+(8*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)-(20*s23*s34)/((s12+s23-s34-s51)*s51)+(12*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(12*s34^2*(s23+8*s34+s45))/(s51^2*(-s12+s34+s51))-(12*s34*(2*s23+23*s34+2*s45))/(s51*(-s12+s34+s51))+(12*(11*s34^2-3*s34*s45-14*s45^2))/(-s23+s34+s51)^2+(4*s34*(16*s12^2+26*s12*s34+33*s34^2)*(s34+s45))/(s51^2*(-s23+s34+s51)^2)+(8*(s34+s45)*(13*s12*s34+33*s34^2-8*s12*s45-21*s34*s45-8*s45^2))/(s51*(-s23+s34+s51)^2)-(4*(s34+s45)^2*(33*s34^2+42*s34*s45+16*s45^2))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(132*s34^4*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(528*s34^3*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(12*(7*s34-19*s45))/(-s23+s34+s51)-(12*s45^2)/((s34+s45)*(-s23+s34+s51))-(12*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(2*(50*s12^2*s34+151*s34^3+127*s34^2*s45+55*s34*s45^2+13*s45^3+s12*(123*s34^2+90*s34*s45+13*s45^2)))/(s51^2*(-s23+s34+s51))-(12*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))-(2*(84*s12*s34+193*s34^2-6*s12*s45-58*s34*s45-67*s45^2))/(s51*(-s23+s34+s51))+(12*s34^3*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34^2*(65*s34+21*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(12*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-((s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(12*(s23+22*s34+s45+7*s51))/(s12-s34-s51)-(2*(57*s23+194*s34+222*s45+62*s51))/(s12-s23-s45)-(132*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(12*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))+(7*s34^2-8*s34*s45+s45^2+14*s34*s51-8*s45*s51+7*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(87*s34^2+21*s34*s45+51*s34*s51+7*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(4*(s34+s45)*(99*s34^2+150*s34*s45+58*s45^2+99*s34*s51+75*s45*s51+33*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(2*(429*s34^2+732*s34*s45+311*s45^2+330*s34*s51+288*s45*s51+66*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(2*(s23-4*(s34+s51)))/(s12+s23-s34-s51)-(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2)/12,
pe[33]->(s12^2*(26*s12^3*s34*(s23-s51)+(s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*(51*s34-13*s51)+(s34+s51)*(51*s45+13*s51))-s12^2*s34*(-25*s23^2+13*(2*s45-3*s51)*(s34+s51)+s23*(77*s34+26*s45+64*s51))+s12*(-51*s23^3*s34+s23^2*(26*s34^2-51*s34*s45+52*s34*s51-38*s51^2)+(s34+s51)^2*(51*s34*s45+26*s45^2-38*s34*s51+12*s45*s51-38*s51^2)+s23*(s34+s51)*(51*s34^2+52*s34*s45+37*s34*s51-12*s45*s51+76*s51^2))))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2),
pe[34]->(9+(12*s45^2)/(s34+s45)^2-(24*s45)/(s34+s45)+(12*s12^3*s23)/(s34*(s34+s45)*s51^2)-(12*s23*s45^3)/(s34*(-s12+s34+s45)*s51^2)+(12*s12*(s12+s45)*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(12*s23*(s12^2+s12*s45+s45^2))/(s34*s51^2)+(3*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*(s12-s34-s45)*s51^2)-(18*s12^2-7*s12*s23+27*s12*s34-7*s23*s34+27*s34^2+6*s12*s45-8*s23*s45+27*s34*s45+12*s45^2)/s51^2+(6*(2*s12^3+s23*s45^2-s12*s45*(4*s23+s45)+s12^2*(-7*s23+3*s45)))/((s34+s45)*s51^2)+(s45*(s34+s45)*(6*s34*(s34+s45)+s23*(13*s34+7*s45)))/((-s12+s34+s45)^2*s51^2)+(s23*(7*s34^2+28*s34*s45+33*s45^2)-3*(9*s34^3+16*s34^2*s45+11*s34*s45^2+4*s45^3))/((s12-s34-s45)*s51^2)-(3*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(12*s12*(s12+s45)^2)/((s34+s45)^2*s51)+(32*s34*s45*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(3*(19*s12+2*s23+8*s34+13*s45))/s51-(6*(-7*s12^2-4*s12*s45+s45^2))/((s34+s45)*s51)-(2*(3*s23^2-4*s23*s34-11*s34^2+6*s23*s45-8*s34*s45+3*s45^2))/((s12-s23-s45)*s51)-(13*(s34^2+4*s34*s45+3*s45^2))/((s12-s34-s45)*s51)+(s34*(19*s34^2+32*s34*s45+13*s45^2))/((-s12+s34+s45)^2*s51)-(s34^2*(19*s34^2+32*s34*s45+13*s45^2))/((s12-s23-s45)*(-s12+s34+s45)^2*s51)+(12*s34*(3*s34^2+s34*s45-2*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)+(108*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(33*(s34+s51)^4)/((s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2)-(12*s12^2*s45^2*(s12+s45))/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(6*(11*s12*s34^3+11*s34^4+2*s12^3*(s34-s45)-2*s12^2*(2*s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)-(12*s12*s45^2*(s12+s45))/((s34+s45)*s51*(-s23+s34+s51)^2)+(6*s34^2*(11*s34^2+20*s34*s45+9*s45^2))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(6*(-42*s34^3+9*s34^2*s45+2*s12^2*(s34+s45)-2*s12*(10*s34^2+s34*s45-s45^2)))/(s51*(-s23+s34+s51)^2)+(66*(s34+s51)^4)/((s12-s23-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)-(66*s34^5)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(66*s34^5)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(450*s34^4)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(12*s12^2*s45^2*(s12+s45))/((s34+s45)^2*s51^2*(-s23+s34+s51))+(6*s12*s45*(2*s12^2+3*s12*s45-s45^2))/((s34+s45)*s51^2*(-s23+s34+s51))+(-6*s12^2*(s34+s45)+3*s34^2*(31*s34+9*s45)+s12*(93*s34^2-6*s34*s45+6*s45^2))/(s51^2*(-s23+s34+s51))-(12*s12*s45^2*(s12+s45))/((s34+s45)^2*s51*(-s23+s34+s51))-(3*(4*s12^2-50*s12*s34-79*s34^2+6*s12*s45-6*s34*s45-2*s45^2))/(s51*(-s23+s34+s51))-(6*s45*(-4*s12^2-5*s12*s45+s45^2))/((s34+s45)*s51*(-s23+s34+s51))+(60*s34^4)/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))-(60*s34^4)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(360*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(12*s45^2*s51*(s45+s51))/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(12*s45^2*s51*(s45+s51))/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(12*s45^2*(s12+s45+s51))/((s34+s45)*(-s23+s34+s51)^2)-(12*s45^2*(s12+s45+s51))/((s34+s45)^2*(-s23+s34+s51))+(12*s45^2*(s23+2*s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(6*s45*(4*s12+5*s45+4*s51))/((s34+s45)*(-s23+s34+s51))-(6*s45*(4*s23+9*s45+4*s51))/((s12-s23-s45)*(s34+s45))-(3*(17*s12+53*s34-s45+5*s51))/(s23-s34-s51)+(3*(3*s23+47*s34+4*s45+35*s51))/(s12-s23-s45)-(6*(9*s12*s34+51*s34^2-18*s34*s45+20*s34*s51-9*s45*s51))/(-s23+s34+s51)^2-(12*s12^3)/(s34^2*s51+s34*s45*s51)+(6*s45*(s45^2-5*s45*s51-4*s51^2))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(60*(12*s34^2+10*s34*s51+3*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(60*(4*s34^3+6*s34^2*s51+4*s34*s51^2+s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51))-(6*(190*s34^3+230*s34^2*s51+135*s34*s51^2+31*s51^3))/((s12-s34-s51)*(-s23+s34+s51)^2)-(66*(5*s34^4+10*s34^3*s51+10*s34^2*s51^2+5*s34*s51^3+s51^4))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*(157*s34^2-11*s45^2+46*s45*s51+100*s51^2+78*s34*(s45+3*s51)))/((s12-s23-s45)*(s23-s34-s51))+(6*(64*s34^3-2*s45^3+7*s45^2*s51+29*s45*s51^2+31*s51^3+3*s34^2*(23*s45+42*s51)+2*s34*(9*s45^2+39*s45*s51+52*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/6,
pe[35]->1-s12^3/(s34*s51^2)-(s23*(s23+s45)^3)/((-s12+s23+s45)^2*s51^2)+((s23-s34)*s45*(s34+s45)^2)/((-s12+s34+s45)^2*s51^2)+(s12^2-2*s23^2+s12*s34+2*s23*s34+s34^2+2*s34*s45)/s51^2+((s34+s45)*(-2*s34*s45+s23*(s34+3*s45)))/((s12-s34-s45)*s51^2)+(-3*s23^3+s23^2*(s34-6*s45)+s23*(s34^2+4*s34*s45-3*s45^2)+s34*(s34^2+4*s34*s45+5*s45^2))/((s12-s23-s45)*s51^2)+(s34*(s34+s45)^2*(s34+2*s45))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(s12^3+s12^2*(s34+s45)+s12*s34*(s34+2*s45)+s34*(s34^2+3*s34*s45+2*s45^2))/((s23-s34-s51)*s51^2)+(4*s23)/s51+(s23*(s23+s45)^2)/((-s12+s23+s45)^2*s51)+(s34*(s34+s45)^2)/((-s12+s34+s45)^2*s51)+(2*s34*(2*s34^2+3*s34*s45+s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)+(s12^2+2*s12*s34+s34*(3*s34+2*s45))/((s23-s34-s51)*s51)+(2*s12^2*s34*(s12-s45))/(s51^2*(-s23+s34+s51)^2)-(2*s34*s45*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(2*s45*(s12^2+s12*s34+s34*(s34+s45)))/(s51*(-s23+s34+s51)^2)+(s23+3*s34+s51)/(s12-s23-s45)+(s12+3*s34-s45+s51)/(s23-s34-s51)-(2*s45*(s12+2*s34+s45+s51))/(-s23+s34+s51)^2+(5*s23^2+2*s23*s34+3*s34^2+8*s23*s45+4*s34*s45+3*s45^2)/(s12*s51-s23*s51-s45*s51)-(s34^2+4*s34*s45+3*s45^2)/(s12*s51-s34*s51-s45*s51)+(6*s34^2-3*s45^2+4*s34*s51-2*s45*s51+s51^2)/((s12-s23-s45)*(s23-s34-s51))-(2*s45*(3*s34^2+(s45+s51)^2+s34*(4*s45+3*s51)))/((s12-s23-s45)*(-s23+s34+s51)^2),
pe[36]->(s12^2*(-(s12*s23)+s23*s34+s34*s45+3*s12*s51-4*s34*s51-3*s45*s51))/((-s12+s34+s45)^2*s51^2),
pe[37]->(s12^2*(-3*s23*s34-3*s34*s45+3*s12*(s23-s51)+2*s34*s51+3*s45*s51))/(s34^2*s51^2),
pe[38]->(s12^2*(2*s12^4*(3*s23^4*(s34-s51)+3*s34^3*(s45-s51)^2+3*s34*s51^3*(-s45+s51)+3*s45*s51^3*(-s45+s51)-2*s34^2*s51*(5*s45^2+s45*s51-3*s51^2)+s23^3*(-6*s34^2+6*s34*s45-9*s34*s51-6*s45*s51+9*s51^2)+s23^2*(3*s34^3+3*s34*(s45-2*s51)^2+s34^2*(-12*s45+8*s51)-3*s51*(s45^2-5*s45*s51+3*s51^2))+s23*(6*s34^3*(s45-s51)+3*s51^2*(2*s45^2-4*s45*s51+s51^2)-3*s34*s51*(s45^2-3*s45*s51+3*s51^2)-2*s34^2*(3*s45^2+s45*s51+4*s51^2)))+s12^3*(-6*s23^5*(s34-2*s51)-12*s34^4*(s45-s51)^2+6*s45*s51^3*(2*s45^2-s45*s51-s51^2)+s34^2*s51*(65*s45^3-23*s45^2*s51+20*s45*s51^2-44*s51^3)+s34^3*(-6*s45^3+42*s45^2*s51+28*s45*s51^2-40*s51^3)-s34*s51^2*(-51*s45^3+31*s45^2*s51+10*s45*s51^2+16*s51^3)-s23^4*(6*s51*(-6*s45+5*s51)+s34*(18*s45+5*s51))+s23^3*(18*s34^3+s34^2*(12*s45-17*s51)+6*s51*(6*s45^2-14*s45*s51+3*s51^2)+s34*(-18*s45^2-23*s45*s51+18*s51^2))+s23^2*(-12*s34^4+30*s34^3*(s45-s51)+s34^2*(24*s45^2+7*s45*s51-15*s51^2)+6*s51*(2*s45^3-13*s45^2*s51+9*s45*s51^2+s51^3)-s34*(6*s45^3+31*s45^2*s51-79*s45*s51^2+13*s51^3))+s23*(-24*s34^4*(s45-s51)+2*s34^3*(3*s45^2+6*s45*s51+26*s51^2)-6*s51^2*(4*s45^3-8*s45^2*s51+s51^3)+s34*s51*(-13*s45^3+112*s45^2*s51-28*s45*s51^2+22*s51^3)+s34^2*(12*s45^3+89*s45^2*s51-26*s45*s51^2+76*s51^3)))+s51*(48*s34*s45*(s34+s45)*(s45-s51)^2*(s34+s51)^3-6*s23^6*(s34^2+2*s34*s51+s45*s51)+s23^5*(83*s34^3+18*s45*s51*(-s45+s51)+s34*s51*(47*s45+36*s51)+s34^2*(53*s45+113*s51))-s23^4*(59*s34^4+s34^3*(-186*s45+239*s51)+6*s45*s51*(3*s45^2-8*s45*s51+3*s51^2)+s34*s51*(-203*s45^2+78*s45*s51+36*s51^2)+s34^2*(-185*s45^2-114*s45*s51+216*s51^2))+s23*(s34+s51)^2*(6*s45^3*s51*(-s45+s51)+2*s34^3*(77*s45^2-106*s45*s51+29*s51^2)+s34*s45*(-45*s45^3+181*s45^2*s51-188*s45*s51^2+58*s51^3)+s34^2*(103*s45^3-13*s45^2*s51-142*s45*s51^2+58*s51^3))+s23^2*(s34+s51)*(4*s34^4*(41*s45-29*s51)+3*s34^3*(s45^2+108*s45*s51-80*s51^2)+6*s45^2*s51*(2*s45^2-5*s45*s51+2*s51^2)+s34*s45*(61*s45^3-220*s45^2*s51+232*s45*s51^2-100*s51^3)-2*s34^2*(35*s45^3-68*s45^2*s51-38*s45*s51^2+62*s51^3))+s23^3*(58*s34^5+s34^4*(-111*s45+241*s51)+s34^3*(78*s45^2-343*s45*s51+346*s51^2)+6*s45*s51*(-s45^3+7*s45^2*s51-7*s45*s51^2+s51^3)+s34*s51*(217*s45^3-307*s45^2*s51+73*s45*s51^2+12*s51^3)+s34^2*(187*s45^3-193*s45^2*s51-165*s45*s51^2+175*s51^3)))+s12^2*(-6*s23^6*s51+s23^5*(12*s34^2+6*s51*(-5*s45+s51)+s34*(6*s45+11*s51))+s23^4*(-18*s34^3+s34^2*(18*s45+65*s51)+6*s51*(-8*s45^2+8*s45*s51+3*s51^2)+s34*(12*s45^2+46*s45*s51+65*s51^2))+s23^3*(2*s34^2*(112*s45-29*s51)*s51+s34^3*(-42*s45+98*s51)+s34*(6*s45^3+90*s45^2*s51+136*s45*s51^2-95*s51^3)+6*s51*(-5*s45^3+14*s45^2*s51+3*s45*s51^2-5*s51^3))+s23^2*(6*s34^5+6*s34^4*(s45+2*s51)-2*s34^3*(15*s45^2-54*s45*s51+52*s51^2)+s34*s51*(74*s45^3+8*s45^2*s51-170*s45*s51^2-39*s51^3)-s34^2*(6*s45^3-160*s45^2*s51+194*s45*s51^2+107*s51^3)-6*s51*(s45^4-9*s45^3*s51+2*s45^2*s51^2+10*s45*s51^3-2*s51^4))+(s34+s51)*(6*s34^4*(s45-s51)^2-6*s45^2*s51^2*(s45^2+s45*s51-2*s51^2)+2*s34^3*(3*s45^3-9*s45^2*s51-16*s45*s51^2+16*s51^3)+2*s34^2*s51*(-29*s45^3-9*s45^2*s51+20*s45*s51^2+18*s51^3)+s34*s51*(-45*s45^4+34*s45^3*s51-55*s45^2*s51^2+68*s45*s51^3+10*s51^4))+s23*(12*s34^5*(s45-s51)+2*s34^4*(6*s45^2-25*s51^2)-2*s34^2*s51*(22*s45^3+71*s45^2*s51+91*s45*s51^2-21*s51^3)+6*s45*s51^2*(2*s45^3-3*s45^2*s51-6*s45*s51^2+4*s51^3)-2*s34^3*(3*s45^3+21*s45^2*s51+64*s45*s51^2+22*s51^3)+s34*s51*(19*s45^4-108*s45^3*s51-35*s45^2*s51^2-86*s45*s51^3+48*s51^4)))+s12*(6*s23^6*s51*(2*s34+s45+s51)+s23^5*(-6*s34^3+s34*(s45-95*s51)*s51-2*s34^2*(3*s45+53*s51)+6*s51*(3*s45^2+2*s45*s51-3*s51^2))+s23^4*(12*s34^4+5*s34^3*s51-4*s34^2*(3*s45^2+82*s45*s51-42*s51^2)+s34*s51*(-53*s45^2-280*s45*s51+138*s51^2)+6*s51*(3*s45^3-11*s45*s51^2+3*s51^3))-s51*(s34+s51)^2*(10*s34^3*(s45-s51)^2+6*s45^3*s51*(-s45+s51)+s34^2*(55*s45^3-157*s45^2*s51+98*s45*s51^2+10*s51^3)+s34*s45*(3*s45^3-11*s45^2*s51-44*s45*s51^2+58*s51^3))-s23^2*(2*s34^5*(6*s45-s51)+s34^4*(249*s45-205*s51)*s51+s34^3*(-12*s45^3+78*s45^2*s51+373*s45*s51^2-458*s51^3)+s34^2*s51*(160*s45^3-262*s45^2*s51+297*s45*s51^2-355*s51^3)+6*s45*s51^2*(s45^3+6*s45^2*s51-14*s45*s51^2+4*s51^3)+s34*s51*(19*s45^4+160*s45^3*s51-373*s45^2*s51^2+169*s45*s51^3-100*s51^4))-s23^3*(6*s34^5+s34^4*(-18*s45+121*s51)+s34^3*(-18*s45^2+54*s45*s51+195*s51^2)+s34*s51*(61*s45^3+323*s45^2*s51-378*s45*s51^2+97*s51^3)+s34^2*(6*s45^3+366*s45^2*s51-350*s45*s51^2+197*s51^3)+6*s51*(-s45^4+2*s45^3*s51+13*s45^2*s51^2-12*s45*s51^3+s51^4))-s23*(s34+s51)*(2*s34^4*(3*s45^2+4*s45*s51-7*s51^2)+6*s45^2*s51^2*(s45^2-6*s45*s51+4*s51^2)+2*s34^2*s51*(8*s45^3+59*s45^2*s51-206*s45*s51^2+76*s51^3)+s34^3*(6*s45^3+177*s45^2*s51-332*s45*s51^2+80*s51^3)+s34*s51*(16*s45^4-90*s45^3*s51+81*s45^2*s51^2-128*s45*s51^3+58*s51^4)))))/(6*(s12-s23)*s34*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s23+s45-s51)*s51^3*(-s23+s34+s51)^2),
pe[39]->-1/6*s12^2/((s12-s23-s45)*(s23-s34-s51)),
pe[40]->(s12^2*(s23^4*s34*(9*s34^2+10*s34*s45+3*s45^2)+(s34-3*s45)*(s34+s45)^3*s51^2*(s34+s51)+s12^2*(s23-s51)^2*(-14*s34^3+s23*(9*s34^2+10*s34*s45+3*s45^2)-3*s45^2*s51-2*s34*s45*(2*s45+5*s51)-s34^2*(16*s45+9*s51))-s23^3*(14*s34^4-2*s34^3*(s45-10*s51)+3*s45^3*s51+2*s34*s45^2*(-3*s45+7*s51)+s34^2*s45*(-16*s45+25*s51))+s23^2*(-3*s45^3*(s45-2*s51)*s51+s34^4*(-28*s45+18*s51)+s34^3*(-23*s45^2-8*s45*s51+13*s51^2)+s34*s45^2*(3*s45^2-14*s45*s51+19*s51^2)+s34^2*s45*(2*s45^2-25*s45*s51+20*s51^2))-s23*(8*s34*s45^2*s51^2*(-2*s45+s51)+3*s45^3*s51^2*(-2*s45+s51)+s34^4*(14*s45^2-18*s45*s51+5*s51^2)+2*s34^3*(8*s45^3-6*s45^2*s51-3*s45*s51^2+s51^3)+s34^2*s45*(4*s45^3-15*s45*s51^2+5*s51^3))+s12*(-(s23^4*(9*s34^2+10*s34*s45+3*s45^2))+(s34+s45)*s51^2*(4*s34^3+6*s45^2*s51+s34^2*(15*s45+2*s51)+s34*s45*(7*s45+12*s51))+s23^3*(5*s34^3-3*s34^2*(s45-9*s51)-3*s45^2*(s45-3*s51)+s34*(-9*s45^2+30*s45*s51))+s23^2*(14*s34^4+s34^3*(21*s45-8*s51)+3*s45^2*(4*s45-3*s51)*s51+s34*s45*(s45^2+36*s45*s51-30*s51^2)+s34^2*(10*s45^2+20*s45*s51-27*s51^2))+s23*(2*s34^4*(7*s45-9*s51)+3*s45^2*s51^2*(-5*s45+s51)+s34^3*(16*s45^2-40*s45*s51+s51^2)+s34*s45*s51*(-8*s45^2-45*s45*s51+10*s51^2)+s34^2*(4*s45^3-32*s45^2*s51-31*s45*s51^2+9*s51^3)))))/(s34^2*(s12-s23-s45)*(s34+s45)^2*s51^2*(-s23+s34+s51)^2),
pe[41]->(s12^2*(2*s12^5*(3*s23^3*s34-3*s23^2*(2*s34^2-s34*(s45-3*s51)+(s45-s51)*s51)+(s45-s51)*(3*s34^3-10*s34^2*s51-3*s51^3)+3*s23*(s34^3-2*s34^2*(s45-2*s51)+2*(s45-s51)*s51^2+s34*s51*(-s45+2*s51)))+s12^4*(6*s23^4*s34-6*s34^4*(4*s45-3*s51)-s23^3*s34*(36*s34+65*s51)+s34^2*s51*(65*s45^2-70*s45*s51-103*s51^2)+s34^3*(-6*s45^2+32*s45*s51-89*s51^2)+s34*s51^2*(51*s45^2-56*s45*s51-46*s51^2)+6*s51^3*(2*s45^2+s45*s51-3*s51^2)-s23*(24*s34^4+s34^3*(-48*s45+137*s51)-2*s34^2*(6*s45^2+27*s45*s51-41*s51^2)+12*s51^2*(2*s45^2+s45*s51-3*s51^2)+s34*s51*(13*s45^2-66*s45*s51+4*s51^2))+s23^2*(54*s34^3-8*s34^2*(3*s45-23*s51)+6*s51*(2*s45^2+s45*s51-3*s51^2)+s34*(-6*s45^2-42*s45*s51+109*s51^2)))+(s23-s34-s51)*s51*(6*s23^4*s34^2*(s34+s45)+(s34+s45)*(s34+s51)^3*(6*s45*s51*(-s45+s51)+s34*(6*s45^2+38*s45*s51+7*s51^2))+s23^3*(-12*s34^4+6*s45*s51^2*(-s45+s51)+s34*s51^2*(71*s45+6*s51)+2*s34^3*(s45+12*s51)+s34^2*(12*s45^2+28*s45*s51+75*s51^2))+s23^2*(s34+s51)*(6*s34^4-4*s34^3*(7*s45+15*s51)-6*s45*s51*(s45^2-3*s45*s51+2*s51^2)-s34^2*(24*s45^2+38*s45*s51+135*s51^2)+s34*(6*s45^3+24*s45^2*s51-121*s45*s51^2-12*s51^3))+s23*(s34+s51)^2*(2*s34^3*(6*s45+19*s51)+6*s45*s51*(2*s45^2-3*s45*s51+s51^2)+s34^2*(-10*s45^2-18*s45*s51+53*s51^2)+s34*(-20*s45^3-48*s45^2*s51+37*s45*s51^2+6*s51^3)))+s12^3*(-(s23^4*(18*s34^2+6*s51*(-s45+s51)+s34*(6*s45+35*s51)))+s23^2*(-90*s34^4+s34^3*(30*s45-467*s51)+s34^2*(30*s45^2+133*s45*s51-696*s51^2)+s34*s51*(41*s45^2+209*s45*s51-385*s51^2)-6*s45*s51*(s45^2+7*s45*s51-8*s51^2))+s23^3*(72*s34^3+s34^2*(12*s45+259*s51)+6*s51*(s45^2-4*s45*s51+3*s51^2)+s34*(-6*s45^2+11*s45*s51+226*s51^2))+(s34+s51)*(18*s34^4*(2*s45-s51)+3*s34^3*(6*s45^2+s45*s51+56*s51^2)+s34^2*s51*(-162*s45^2+380*s45*s51+157*s51^2)-6*s51^2*(s45^3+5*s45^2*s51-3*s45*s51^2-3*s51^3)+s34*s51*(-45*s45^3-43*s45^2*s51+214*s45*s51^2+78*s51^3))+s23*(36*s34^5-9*s34^4*(8*s45-29*s51)+s34^2*s51*(73*s45^2-702*s45*s51+330*s51^2)+s34^3*(-42*s45^2-195*s45*s51+350*s51^2)+6*s51^2*(2*s45^3+11*s45^2*s51-8*s45*s51^2-5*s51^3)+s34*s51*(19*s45^3+90*s45^2*s51-466*s45*s51^2+98*s51^3)))+s12*(-6*s23^5*s34*(2*s34+s45)*s51-s23^4*(6*s34^4+s34^3*(6*s45-s51)+s34^2*s51*(43*s45+100*s51)+6*s51^2*(-2*s45^2+s45*s51+s51^2)+s34*s51*(12*s45^2+70*s45*s51+89*s51^2))+(s34+s51)^3*(6*s34^4*s45+6*s45*s51^2*(-3*s45^2+s45*s51+2*s51^2)+s34^3*(6*s45^2+25*s45*s51+32*s51^2)+s34^2*s51*(-11*s45^2+238*s45*s51+34*s51^2)+s34*s51*(-42*s45^3+150*s45^2*s51+83*s45*s51^2+13*s51^3))+s23*(s34+s51)^2*(6*s34^5+s34^4*(-12*s45+47*s51)-3*s34^3*(6*s45^2+24*s45*s51-67*s51^2)+s34^2*s51*(-69*s45^2-433*s45*s51+289*s51^2)+6*s51^2*(8*s45^3-5*s45^2*s51-4*s45*s51^2+s51^3)+s34*s51*(84*s45^3-462*s45^2*s51+29*s45*s51^2+54*s51^3))-s23^2*(s34+s51)*(18*s34^5+123*s34^4*s51+s34^3*(-18*s45^2-2*s45*s51+639*s51^2)+s34^2*s51*(-145*s45^2-35*s45*s51+899*s51^2)+6*s51^2*(7*s45^3-9*s45^2*s51-s45*s51^2+3*s51^3)+s34*s51*(50*s45^3-488*s45^2*s51+401*s45*s51^2+242*s51^3))+s23^3*(18*s34^5+3*s34^4*(4*s45+31*s51)+s34^3*(-6*s45^2+86*s45*s51+543*s51^2)+s34^2*s51*(-81*s45^2+313*s45*s51+777*s51^2)+6*s51^2*(2*s45^3-7*s45^2*s51+2*s45*s51^2+3*s51^3)+s34*s51*(-6*s45^3-162*s45^2*s51+371*s45*s51^2+270*s51^3)))+s12^2*(6*s23^5*s34*s51+s23^4*(18*s34^3+4*s34^2*(3*s45+13*s51)+s34*s51*(41*s45+88*s51)-6*s51*(s45^2+s45*s51-2*s51^2))-s23^3*(60*s34^4+s34^3*(24*s45+305*s51)+s34*s51*(-54*s45^2+28*s45*s51+491*s51^2)+s34^2*(-12*s45^2+67*s45*s51+703*s51^2)+6*s51*(s45^3-2*s45^2*s51-5*s45*s51^2+6*s51^3))-(s34+s51)^2*(6*s34^4*(4*s45-s51)+s34^2*s51*(-114*s45^2+490*s45*s51+101*s51^2)+s34^3*(18*s45^2+46*s45*s51+125*s51^2)+6*s51^2*(-3*s45^3-3*s45^2*s51+5*s45*s51^2+s51^3)+3*s34*s51*(-31*s45^3+42*s45^2*s51+74*s45*s51^2+17*s51^3))-s23*(s34+s51)*(24*s34^5+s34^4*(-48*s45+183*s51)-3*s34^3*(16*s45^2+69*s45*s51-120*s51^2)+6*s45*s51^2*(7*s45^2+6*s45*s51-13*s51^2)+s34^2*s51*(22*s45^2-977*s45*s51+526*s51^2)+s34*s51*(126*s45^3-320*s45^2*s51-398*s45*s51^2+169*s51^3))+s23^2*(66*s34^5+s34^4*(-12*s45+448*s51)+s34^3*(-42*s45^2-127*s45*s51+1257*s51^2)+s34^2*s51*(-164*s45^2-454*s45*s51+1549*s51^2)+6*s51^2*(5*s45^3+2*s45^2*s51-12*s45*s51^2+5*s51^3)+s34*s51*(19*s45^3-214*s45^2*s51-221*s45*s51^2+629*s51^3)))))/(6*s34*(s12-s23-s45)*(-s12+s34+s45)*s51^3*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51)),
pe[42]->(-141+(36*s45^2)/((s12-s23-s45)*(s34+s45))+(3*(26*s23-77*s34+27*s45-41*s51))/(s12+s23-s34-s51)-(198*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s12-s34-s45)*s51^3)+(198*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s23-s34-s51)*s51^3)+(18*s12^2*(s12+s23))/(s34*s51^2)+(3*(6*s12^2+s34*(-42*s23+29*s34-60*s45)+s12*(-6*s23+25*s34-12*s45)))/s51^2+(126*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(18*s12*(s12^2+s12*s23+s23*s45))/((s34+s45)*s51^2)+(18*s34*(s34+s45)*(s23+7*(s34+s45)))/((-s12+s34+s45)*s51^2)-(126*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(96*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(12*s34*(17*s23^2-11*s23*s34+9*s34*s45))/((s12+s23-s34-s51)*s51^2)-(18*s12^2)/(s34*s51)-(18*s12*(s12+s45))/((s34+s45)*s51)-(18*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(18*s34*(s34+s45))/((-s12+s34+s45)*s51)-(6*(3*s23-22*s34+9*s45))/s51+(198*s34^2*(s34+s45)^3)/((s12-s23-s45)*(s23-s34-s51)^3*s51)+(18*s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(96*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(54*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(9*(-63*s34+22*s45-63*s51)*(s34+s51))/((s12-s23-s45)*(s12-s34-s51))-(468*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(18*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)-(9*s34^2*(2*s23+9*s34+6*s45))/(s51*(-s12+s34+s51)^2)+(99*(-2*s34+s45-2*s51)*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(99*(s34+s51)^4)/((s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2)+(9*(4*s23-3*s34+8*s45-2*s51))/(-s12+s34+s51)+(9*s34^2*(-21*s34+8*s45))/(s51^2*(-s12+s34+s51))+(18*s34*(2*s23-11*s34+8*s45))/(s51*(-s12+s34+s51))+(2*s34^2*(71*s12^3-71*s12^2*(s34+s45)+99*s12*s34*(s34+s45)+99*s34^2*(s34+s45)))/(s51^2*(-s23+s34+s51)^3)+(2*s34*(198*s12*s34*(s34+s45)-71*s12^2*(s34+2*s45)+99*s34*(3*s34^2+2*s34*s45-s45^2)))/(s51*(-s23+s34+s51)^3)-(198*s34^5*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)-(990*s34^4*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(18*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(198*s34^2*(s34+s45)^3)/((s12-s23-s45)*s51^2*(-s23+s34+s51)^2)-(2*(s12^2*s34*(-104*s34+9*s45)+s12^3*(53*s34+9*s45)+3*s12*s34^2*(74*s34+83*s45)+9*s34^2*(18*s34^2+43*s34*s45+11*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(18*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(126*s34^2*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(6*(s12^2*(11*s34-6*s45)-5*s12*s34*(13*s34+20*s45)-3*s34^2*(11*s34+56*s45)))/(s51*(-s23+s34+s51)^2)+(18*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(18*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)-(198*(s34+s51)^4)/((s12-s23-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)-(198*s34^5*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(198*s34^4*(s34-5*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(18*s34^4*(7*s34+32*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(36*s34^3*(7*s34+64*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(36*s45^2)/((s34+s45)*(-s23+s34+s51))+(198*s34^2*(s34+s45)^3)/((s12-s34-s45)*s51^3*(-s23+s34+s51))+(36*s12^3*s45)/((s34+s45)*s51^2*(-s23+s34+s51))+(198*s34*(s34+s45)^3)/((s12-s34-s45)*s51^2*(-s23+s34+s51))+(3*(-24*s12^3-4*s12^2*(7*s34-3*s45)+3*s12*s34*(19*s34+30*s45)+s34*(13*s34^2+277*s34*s45+66*s45^2)))/(s51^2*(-s23+s34+s51))-(18*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(-234*s12*s34-789*s34^2+90*s12*s45+618*s34*s45)/(s51*(-s23+s34+s51))+(225*s34^4*s45)/(s51^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(18*s34^3*(-7*s34+50*s45))/(s51*(-s12+s34+s51)^2*(-s23+s34+s51))+(9*s34^3*(29*s34-62*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(54*s34^2*(21*s34-31*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(12*s34*(11*s23+9*(s34-2*s45)))/(s51*(-s12-s23+s34+s51))+(36*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(36*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(12*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(3*(35*s12+311*s34-29*s45+35*s51))/(s23-s34-s51)-(3*(37*s23+44*s34-69*s45+158*s51))/(s12-s23-s45)+(2*(27*s12*s34+288*s34^2-51*s12*s45-96*s34*s45+37*s45^2+225*s34*s51+21*s45*s51))/(-s23+s34+s51)^2+(663*s34^2+332*s45^2+6*s34*(235*s45-37*s51)+546*s45*s51-543*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(36*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(9*(204*s34^2-186*s34*s45+146*s34*s51-62*s45*s51+39*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(198*(s34+s45)*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((-s12+s34+s51)*(-s23+s34+s51)^3)+(198*(5*s34^4-10*s34^3*(s45-s51)-10*s34^2*(s45-s51)*s51+5*s34*s51^2*(-s45+s51)+s51^3*(-s45+s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(2*(297*s34^3-127*s34*s45^2+s12*(99*s34^2+99*s34*s45+71*s45^2)+s45^2*(71*s45-28*s51)+99*s34^2*(s45+s51)))/(s23-s34-s51)^3+(3*(s34^2-5*s45^2+4*s45*s51+s51^2+2*s34*(2*s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(9*(16*s34^2+2*(s45-s51)*s51+2*s23*(2*s34+s51)+s34*(6*s45+5*s51)))/(-s12+s34+s51)^2+(18*(14*s34^3-8*s34^2*(24*s45-7*s51)+2*s51^2*(-16*s45+7*s51)+s34*s51*(-128*s45+49*s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(9*(56*s34^3+4*s34*s51*(-25*s45+14*s51)+s51^2*(-25*s45+14*s51)+s34^2*(-150*s45+84*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(2*(657*s34^3-34*s45^3+284*s45^2*s51+282*s45*s51^2-126*s51^3+3*s34^2*(475*s45+201*s51)+s34*(635*s45^2+1284*s45*s51-18*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(2*(396*s34^4-s45*(71*s45-99*s51)*(s45+s51)^2+198*s34^3*(5*s45+3*s51)+s34^2*(721*s45^2+1188*s45*s51+396*s51^2)+s34*(56*s45^3+551*s45^2*s51+594*s45*s51^2+99*s51^3)))/((s12-s23-s45)*(s23-s34-s51)^3))/18,
pe[43]->(s12^2*(-3*s23^5*(3*s34^2+6*s34*s51+2*s51^2)+(s34+s51)^4*(-22*s34*s45^2+3*s34*s51^2-6*s45*s51^2)+s12^4*(s23-s51)*(6*s23^2-13*s34^2+15*s34*s51+6*s51^2-3*s23*(5*s34+4*s51))+3*s23^4*(2*s34^3-2*(s45-4*s51)*s51^2+3*s34*s51*(-3*s45+7*s51)+s34^2*(-6*s45+15*s51))+3*s23^3*(s34+s51)*(4*s34^3+s34^2*(4*s45-6*s51)+4*(2*s45-3*s51)*s51^2+s34*(-3*s45^2+15*s45*s51-22*s51^2))-2*s23^2*(s34+s51)^2*(11*s34^3-12*s34^2*s45+6*(3*s45-2*s51)*s51^2-3*s34*(s45^2-3*s45*s51+7*s51^2))-2*s23*(s34+s51)^3*(22*s34^2*s45+3*s51^2*(-4*s45+s51)+s34*(-6*s45^2+9*s51^2))+s12^3*(-3*s23^3*(7*s34+2*s45+6*s51)+(s34+s51)*(13*s34^2*(s45-2*s51)+42*s34*s51^2+6*s51^2*(s45+3*s51))+s23^2*(22*s34^2+18*s51*(s45+3*s51)+3*s34*(3*s45+34*s51))+s23*(45*s34^3+s34^2*(28*s45-38*s51)-18*s51^2*(s45+3*s51)-3*s34*s51*(5*s45+47*s51)))+s12*(3*s23^5*(5*s34+4*s51)-3*s23^4*(9*s34^2-7*s34*s45+32*s34*s51-4*s45*s51+16*s51^2)-3*s23^3*(8*s34^3+s34^2*(19*s45-25*s51)+2*(9*s45-11*s51)*s51^2+s34*(-2*s45^2+45*s45*s51-55*s51^2))+2*s23*(s34+s51)^2*(11*s34^3+s34^2*(37*s45-5*s51)-3*s51^2*(11*s45+s51)-3*s34*(s45^2+6*s45*s51+3*s51^2))+2*(s34+s51)^3*(11*s34^2*s45+3*s51^2*(3*s45+s51)+s34*(16*s45^2+6*s45*s51+3*s51^2))+2*s23^2*(s34+s51)*(21*s34^3+15*(3*s45-s51)*s51^2+s34^2*(-15*s45+8*s51)-3*s34*(5*s45^2-21*s45*s51+8*s51^2)))-s12^2*(6*s23^5-3*s23^4*(7*s34-2*s45+8*s51)-9*s23^3*(3*s34^2+4*s34*s45-2*s34*s51+4*s45*s51-2*s51^2)+s23*(s34+s51)*(54*s34^3+4*s34^2*(13*s45-7*s51)-12*s51^2*(5*s45+4*s51)+3*s34*(5*s45^2-21*s45*s51-42*s51^2))+(s34+s51)^2*(2*s34^2*(16*s45-5*s51)+18*s51^2*(s45+s51)+s34*(13*s45^2+6*s45*s51+39*s51^2))+s23^2*(27*s34^3+6*s51^2*(12*s45+5*s51)+s34^2*(-6*s45+95*s51)+s34*(-6*s45^2+117*s45*s51+102*s51^2)))))/(3*s34*(s12-s23-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^3),
pe[44]->(-320+(288*s45^3)/((s12-s23-s45)*(s34+s45)^2)-(144*s45)/(s34+s45)+(2072*s12^3*s23)/(s34^2*s51^2)-(1152*s34*(s23^3+s23^2*s34+s23*s34^2+s34^3))/((s12-s23)*(s12-s23-s45)*s51^2)+(144*s12^3*s23)/(s34*(s34+s45)*s51^2)-(288*s23*s45^3)/(s34*(-s12+s34+s45)*s51^2)+(288*s12*s45*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(1152*s34*(2*s23^2+s23*s34-2*s34*s45))/((s12-s23)*s51^2)-(384*s34*(11*s23^2+11*s23*s34+11*s34^2+15*s23*s45+15*s34*s45+9*s45^2))/((s12-s23-s45)*s51^2)+(24*s34^2*(29*s34^2+52*s34*s45+23*s45^2))/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(144*(s12^3+s23*s45^2-s12*s45*(6*s23+s45)+s12^2*(-6*s23+5*s45)))/((s34+s45)*s51^2)-(24*(61*s12^2+67*s23*s34+81*s34^2-14*s23*s45+147*s34*s45+6*s45^2+s12*(-25*s23-103*s34+6*s45)))/s51^2+(24*s45*(s34+s45)*(6*s34*(s34+s45)+s23*(13*s34+7*s45)))/((-s12+s34+s45)^2*s51^2)+(8*(21*s12^3+36*s12*s23*s45+36*s23*s45^2-s12^2*(205*s23+241*s45)))/(s34*s51^2)-(24*(47*s34^3+82*s34^2*s45+41*s34*s45^2+6*s45^3-s23*(25*s34^2+52*s34*s45+39*s45^2)))/((s12-s34-s45)*s51^2)-(72*s34^3*(9*s34-52*s45))/((s12-s23)*(s12-s34-s51)*s51^2)+(1584*s34^5*(s34-2*s45))/((s12-s23)^3*(s12-s34-s51)*s51^2)-(648*s34^4*(4*s34-s45))/((s12-s23)^2*(s12-s34-s51)*s51^2)-(1584*s34^6)/((s12-s23)*(s23-s34-s51)^3*s51^2)-(1584*s34^5*(s34-2*s45))/((s12-s23)^3*(s23-s34-s51)*s51^2)-(1152*s34^5)/((s12-s23)*(s12-s23-s45)*(s23-s34-s51)*s51^2)+(648*s34^4*(4*s34-s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)-(72*s34^3*(7*s34+116*s45))/((s12-s23)*(s23-s34-s51)*s51^2)-(24*s34*(205*s34^3+292*s34^2*s45+167*s34*s45^2+32*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(264*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(432*s34*s45*(s34+s45)^2)/((s12-s34-s45)*(s12+s23-s34-s51)*s51^2)+(24*s34*(49*s23^2-43*s23*s34-18*s23*s45+78*s34*s45+18*s45^2))/((s12+s23-s34-s51)*s51^2)+(192*s12^2)/(s34*s51)-(2072*s12^2*(s12-s45))/(s34^2*s51)-(1152*s34^2*(s23+2*s34))/((s12-s23)*(s12-s23-s45)*s51)-(288*s12*s45*(s12+s45))/((s34+s45)^2*s51)-(24*(75*s12-6*s23-2*s34+45*s45))/s51-(144*(-6*s12^2-6*s12*s45+s45^2))/((s34+s45)*s51)+(24*s34*(19*s34^2+32*s34*s45+13*s45^2))/((-s12+s34+s45)^2*s51)-(24*s34^2*(19*s34^2+32*s34*s45+13*s45^2))/((s12-s23-s45)*(-s12+s34+s45)^2*s51)+(48*s34*(-3*s34^2+13*s34*s45+16*s45^2))/((s12-s23-s45)*(s12-s34-s45)*s51)-(24*(37*s34^2+88*s34*s45+51*s45^2))/((s12-s34-s45)*s51)-(2304*s34*(s23+2*(s34+s45)))/((s12-s23)*s51)+(48*(6*s23^2+23*s34^2+48*s34*s45+6*s45^2+12*s23*(2*s34+s45)))/((s12-s23-s45)*s51)-(288*s34^2*(20*s34-39*s45))/((s12-s23)*(s12-s34-s51)*s51)+(1584*s34^4*(7*s34-10*s45))/((s12-s23)^3*(s12-s34-s51)*s51)-(288*s34^3*(31*s34-9*s45))/((s12-s23)^2*(s12-s34-s51)*s51)-(7920*s34^5)/((s12-s23)*(s23-s34-s51)^3*s51)+(1584*s34^3*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)^3*s51)-(1584*s34^4*(7*s34-10*s45))/((s12-s23)^3*(s23-s34-s51)*s51)+(288*s34^3*(31*s34-9*s45))/((s12-s23)^2*(s23-s34-s51)*s51)-(3456*s34^4)/((s12-s23)*(s12-s23-s45)*(s23-s34-s51)*s51)-(864*s34^2*(4*s34+29*s45))/((s12-s23)*(s23-s34-s51)*s51)+(48*s34*(58*s34^2+105*s34*s45+8*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)-(264*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-142*s23+39*s34+102*s45))/((s12+s23-s34-s51)*s51)+(288*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(432*(s45-s51)^2*s51)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(72*(-63*s34+22*s45-63*s51)*(s34+s51))/((s12-s23-s45)*(s12-s34-s51))+(3744*(s34+s51)^3)/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))-(792*(s34+s51)^4)/((s12-s23)^2*(s12-s23-s45)*(s12-s34-s51))+(792*(s34+s51)^4)/((s12-s23)^2*(s12-s23-s45)*(s23-s34-s51))-(144*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)+(1800*s34^4*s45)/((s12-s23)*s51^2*(-s12+s34+s51)^2)-(1584*s34^5*s45)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)-(144*s34^3*(7*s34-50*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)+(1584*s34^4*(s34-5*s45))/((s12-s23)^2*s51*(-s12+s34+s51)^2)-(72*s34^2*(2*s23+9*s34+6*s45))/(s51*(-s12+s34+s51)^2)+(792*(-2*s34+s45-2*s51)*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(792*(s34+s51)^4)/((s12-s23)*(s12-s23-s45)*(-s12+s34+s51)^2)+(72*(4*s23+s34+6*s45))/(-s12+s34+s51)-(216*s34^2*(7*s34-2*s45))/(s51^2*(-s12+s34+s51))+(288*s34*(s23-5*s34+3*s45))/(s51*(-s12+s34+s51))+(1584*s34^4*(s12+s34))/(s51^2*(-s23+s34+s51)^3)+(1584*s34^3*(2*s12+3*s34-s45))/(s51*(-s23+s34+s51)^3)-(288*s45^3)/((s34+s45)*(-s23+s34+s51)^2)+(1584*s34^5*(s34-s45))/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)-(288*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(288*s34^4*(13*s34+12*s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)-(48*(16*s12^3*s34+8*s12*s34^2*(8*s34-s45)+39*s34^3*(2*s34+s45)+2*s12^2*(s34^2-5*s34*s45-3*s45^2)))/(s51^2*(-s23+s34+s51)^2)+(1584*s34^4*(6*s34-5*s45))/((s12-s23)^2*s51*(-s23+s34+s51)^2)-(288*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(144*s34^3*(95*s34+96*s45))/((s12-s23)*s51*(-s23+s34+s51)^2)+(48*s34*(177*s34^3+298*s34^2*s45+137*s34*s45^2+16*s45^3))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(96*(s12^2*(13*s34-8*s45)+2*s34*(24*s34^2-s34*s45-4*s45^2)+s12*(35*s34^2-13*s34*s45-3*s45^2)))/(s51*(-s23+s34+s51)^2)-(288*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(1584*(s34+s51)^4)/((s12-s23)*(s12-s23-s45)*(-s23+s34+s51)^2)-(288*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(288*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(144*s12*s45*(s12^2+5*s12*s45-s45^2))/((s34+s45)*s51^2*(-s23+s34+s51))+(24*(19*s12^3+s12^2*(65*s34-11*s45)+s12*(-65*s34^2-4*s34*s45+6*s45^2)+s34*(147*s34^2+329*s34*s45+32*s45^2)))/(s51^2*(-s23+s34+s51))-(288*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(144*s45*(s12^2+7*s12*s45-s45^2))/((s34+s45)*s51*(-s23+s34+s51))+(24*(61*s12^2+32*s12*s34-43*s34^2-60*s12*s45+366*s34*s45+6*s45^2))/(s51*(-s23+s34+s51))-(432*s34^2*(s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(864*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(864*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(33*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(144*s45*(s12+7*s45+s51))/((s34+s45)*(-s23+s34+s51))-(144*s45*(s23+8*s45+s51))/((s12-s23-s45)*(s34+s45))-(1152*(3*s23+8*s34+2*s45+4*s51))/(s12-s23)+(16*(-8*s12+322*s34+145*s45+37*s51))/(s23-s34-s51)+(-750*s23+1812*s34+162*s45+660*s51)/(s12+s23-s34-s51)+(3814*s23+6796*s34+9518*s45+1300*s51)/(s12-s23-s45)-(144*s12^3)/(s34^2*s51+s34*s45*s51)+(144*s45*(s45^2-7*s45*s51-s51^2))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(864*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(72*(102*s34^2+348*s34*s45+88*s34*s51+116*s45*s51+27*s51^2))/((s12-s23)*(s23-s34-s51))-(72*(186*s34^2-156*s34*s45+168*s34*s51-52*s45*s51+53*s51^2))/((s12-s23)*(s12-s34-s51))+(8*(2651*s34^2+3148*s34*s45+968*s45^2+1798*s34*s51+1624*s45*s51+110*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(3*(319*s34^2-26*s34*s45-293*s45^2+710*s34*s51-242*s45*s51+535*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(1584*s34*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)*(s23-s34-s51)^3)-(288*(21*s34^3+31*s34^2*s51+27*s34*s51^2+9*s51^3))/((s12-s23)*(s12-s23-s45)*(s23-s34-s51))+(1152*(s23^2+s23*(s34+s51)+s51*(2*s34+s51)))/((s12-s23)*(s12-s23-s45))+(1584*s34*(s12*s34+3*s34^2-s45*s51+s34*(-2*s45+s51)))/(-s23+s34+s51)^3-(432*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))-(432*(s34^2+s34*s51+s51*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(1584*(5*s34^4-10*s34^3*(s45-s51)-10*s34^2*(s45-s51)*s51+5*s34*s51^2*(-s45+s51)+s51^3*(-s45+s51)))/((s12-s23)^2*(-s12+s34+s51)^2)+(33*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(72*(16*s34^2+2*(s45-s51)*s51+2*s23*(2*s34+s51)+s34*(6*s45+5*s51)))/(-s12+s34+s51)^2+(1584*(15*s34^4-10*s34^3*(s45-2*s51)-5*s34^2*(2*s45-3*s51)*s51+s51^3*(-s45+s51)+s34*s51^2*(-5*s45+6*s51)))/((s12-s23)^2*(-s23+s34+s51)^2)-(72*(136*s34^3-6*s34^2*(9*s45-4*s51)-4*s34*s51*(9*s45+11*s51)-s51^2*(9*s45+20*s51)))/((s12-s23)^2*(s12-s34-s51))+(72*(136*s34^3-6*s34^2*(9*s45-4*s51)-4*s34*s51*(9*s45+11*s51)-s51^2*(9*s45+20*s51)))/((s12-s23)^2*(s23-s34-s51))-(144*(120*s34^3+2*s34*(48*s45-5*s51)*s51+3*(8*s45-3*s51)*s51^2+2*s34^2*(72*s45+25*s51)))/((s12-s23)*(-s23+s34+s51)^2)+(1584*(20*s34^4-5*s34^2*(4*s45-5*s51)*s51+2*s51^3*(-s45+s51)+s34*s51^2*(-10*s45+11*s51)+s34^3*(-20*s45+30*s51)))/((s12-s23)^3*(s12-s34-s51))-(1584*(20*s34^4-5*s34^2*(4*s45-5*s51)*s51+2*s51^3*(-s45+s51)+s34*s51^2*(-10*s45+11*s51)+s34^3*(-20*s45+30*s51)))/((s12-s23)^3*(s23-s34-s51))+(48*(42*s34^2-6*s12*(s34-7*s45)+8*s45*(5*s45+6*s51)+s34*(91*s45+60*s51)))/(-s23+s34+s51)^2-(72*(56*s34^3+4*s34*s51*(-25*s45+14*s51)+s51^2*(-25*s45+14*s51)+s34^2*(-150*s45+84*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(1584*s34*(4*s34^3+6*s34^2*(s45+s51)+s51*(s45+s51)^2+2*s34*(s45^2+3*s45*s51+2*s51^2)))/((s12-s23-s45)*(s23-s34-s51)^3)+(48*(504*s34^3+34*s45^3+127*s45^2*s51+93*s45*s51^2-27*s51^3+s34^2*(689*s45+450*s51)+4*s34*(66*s45^2+121*s45*s51+24*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/864,
pe[45]->(4096+(624*s45^2)/((s12-s23-s45)*(s34+s45))-(288*(s23+s45)^3)/((s12-s23-s45)*s51^2)+(3168*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(624*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)+(48*s34*(s34+s45)*(13*s23+66*(s34+s45)))/((-s12+s34+s45)*s51^2)+(8*(42*s12^2-36*s23^2-841*s34^2+s12*(-114*s23+103*s34-36*s45)-396*s34*s45-36*s45^2-6*s23*(25*s34+12*s45)))/s51^2-(3168*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(3416*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s34*(-355*s23^2+373*s23*s34+72*s34*s45))/((s12+s23-s34-s51)*s51^2)+(288*s12^2)/((s23+s45)*s51)-(624*s12*(s12+s45))/((s34+s45)*s51)-(624*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(624*s34*(s34+s45))/((-s12+s34+s45)*s51)+(16*(75*s12+36*s23-50*s34+75*s45))/s51+(48*(12*s23^2-64*s23*s34-130*s34^2+37*s23*s45-115*s34*s45+38*s45^2))/((s12-s23-s45)*s51)-(48*(183*s34^3+234*s34^2*s45+38*s34*s45^2-13*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)-(3416*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-278*s23+579*s34+144*s45))/((s12+s23-s34-s51)*s51)+(624*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(1584*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))-(32*s45*(198*s34+119*s45))/(-s23+s34+s51)^2+(32*s34^2*(-119*s12^2+218*s12*s34+119*s12*s45-99*s34*s45))/(s51^2*(-s23+s34+s51)^2)+(32*s34*(218*s12*s34+238*s12*s45-297*s34*s45))/(s51*(-s23+s34+s51)^2)+(3168*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12672*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(144*(45*s34-13*s45))/(-s23+s34+s51)-(624*s45^2)/((s34+s45)*(-s23+s34+s51))-(624*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))+(8*(-975*s12*s34^2+s12^2*(398*s34+78*s45)+s34^2*(841*s34+895*s45)))/(s51^2*(-s23+s34+s51))-(624*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(8*(144*s12*s34+1651*s34^2+1304*s34*s45-78*s45^2))/(s51*(-s23+s34+s51))-(432*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(144*s34^2*(28*s34+9*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(432*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(432*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(427*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(2634*s23+520*s34+6198*s45+2968*s51)/(s12-s23-s45)+(-3170*s23+8744*s34-870*s45+4112*s51)/(s12+s23-s34-s51)-(3168*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(432*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))+(144*(84*s34^2+9*s34*s45+84*s34*s51+3*s45*s51+28*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(32*s45*(99*s34^2-20*s34*s45-119*s45^2+198*s34*s51-20*s45*s51+99*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)+(8*(-504*s34^2+576*s34*s45+413*s45^2+702*s34*s51+1188*s45*s51+504*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(947*s34^2+926*s34*s45-1873*s45^2+1894*s34*s51+926*s45*s51+947*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))+(427*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2)/288,
pe[46]->(28-(96*s34*(s23^2+s23*s34+s34*(s34-s45)))/((s12-s23)*s51^2)+(52*s23*s45^3)/(s34*(s12-s45)*s51^2)-(52*s45^2*(s23+s45))/((s12-s45)*s51^2)-(12*(s23+s45)^3)/((s12-s23-s45)*s51^2)+(52*s23*(s12^2+s12*s45+s45^2))/(s34*s51^2)-(4*(6*s12^2+3*s23^2+24*s23*s34+29*s34^2+19*s23*s45+16*s45^2+2*s12*(8*s23+11*s34+8*s45)))/s51^2-(24*s34^3*s45)/((s12-s23)*(s12-s34-s51)*s51^2)-(36*s34^4*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(36*s34^4*s45)/((s12-s23)^2*(s23-s34-s51)*s51^2)+(24*s34^3*(-4*s34+9*s45))/((s12-s23)*(s23-s34-s51)*s51^2)+(8*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(4*s23*s34*(-2*s23+5*s34))/((s12+s23-s34-s51)*s51^2)-(52*s12^2)/(s34*s51)-(96*s34*(s34-2*s45))/((s12-s23)*s51)+(12*(s23+s45)^2)/((s12-s23-s45)*s51)+(76*s12+12*s23-8*s34+64*s45)/s51+(36*s34^2*(s34-2*s45))/((s12-s23)*(s12-s34-s51)*s51)-(144*s34^3*s45)/((s12-s23)^2*(s12-s34-s51)*s51)+(144*s34^3*s45)/((s12-s23)^2*(s23-s34-s51)*s51)+(12*s34^2*(-19*s34+54*s45))/((s12-s23)*(s23-s34-s51)*s51)-(8*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(20*s23*s34)/((s12+s23-s34-s51)*s51)-(12*s34^2)/(s51*(-s12+s34+s51))+(8*(15*s34-11*s45)*s45)/(-s23+s34+s51)^2+(60*s34^4*s45)/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(4*s34^2*(-22*s12^2+7*s12*s34+22*s12*s45+15*s34*s45))/(s51^2*(-s23+s34+s51)^2)+(240*s34^3*s45)/((s12-s23)*s51*(-s23+s34+s51)^2)+(4*s34*(7*s12*s34+44*s12*s45+45*s34*s45))/(s51*(-s23+s34+s51)^2)+(12*(3*s34+5*s45))/(-s23+s34+s51)+(4*s34*(28*s12^2+15*s12*s34+29*s34^2-3*s12*s45-25*s34*s45))/(s51^2*(-s23+s34+s51))-(4*(-38*s34^2+50*s34*s45+3*s12*(s34+s45)))/(s51*(-s23+s34+s51))-(12*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*(2*s34+s51))/(s12-s34-s51)+((s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(96*(s23+s34+s45+s51))/(s12-s23)-(78*s23+68*s34+240*s45+68*s51)/(s12-s23-s45)+(52*s45^2)/(s12*s51-s45*s51)-(36*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s12-s34-s51))+(36*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s23-s34-s51))+(60*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)*(-s23+s34+s51)^2)+(12*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))+(12*(9*s34^2-6*s34*s45+9*s34*s51-2*s45*s51+3*s51^2))/((s12-s23)*(s12-s34-s51))+(12*(-9*s34^2+54*s34*s45+7*s34*s51+18*s45*s51+5*s51^2))/((s12-s23)*(s23-s34-s51))-(7*s34^2-8*s34*s45+s45^2+14*s34*s51-8*s45*s51+7*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(4*s45*(15*s34^2+37*s34*s45+22*s45^2+30*s34*s51+37*s45*s51+15*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(4*(15*s34^2+75*s34*s45+62*s45^2+30*s34*s51+75*s45*s51+15*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(-2*s23+8*(s34+s51))/(s12+s23-s34-s51)+(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2)/12,
pe[47]->(-304+(104*s45^2)/(s34+s45)^2-(152*s45^2)/((s12-s23-s45)*(s34+s45))-(48*s45)/(s23-s34-s51)+(254*s23-740*s34+150*s45-332*s51)/(s12+s23-s34-s51)-(8*(s12^2+13*s12*s34+(12*s23-7*s34)*s34))/s51^2+(208*s12^3*s23)/(s34*(s34+s45)*s51^2)+(8*s12^2*(7*s12-39*s23-19*s45))/((s34+s45)*s51^2)+(104*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)-(200*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s34*(37*s23^2-19*s23*s34+12*s34*s45))/((s12+s23-s34-s51)*s51^2)+(208*s12^2)/(s34*s51)-(16*(3*s12+19*s34))/s51-(104*s12^2*(s12+s45))/((s34+s45)^2*s51)+(200*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(20*s23-51*s34+24*s45))/((s12+s23-s34-s51)*s51)-(304*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(104*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(48*s34^2)/(s51*(-s12+s34+s51))-(256*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(256*s12*(s12-s34)*(s12*(s34-s45)-s34*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)-(256*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(256*s12*(s12*(s34+s45)-s34*(s34+2*s45)))/(s51*(-s23+s34+s51)^2)-(256*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(256*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(256*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)+(152*s45^2)/((s34+s45)*(-s23+s34+s51))-(104*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(8*s12^2*s45*(12*s12+19*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(8*(25*s12^3-7*s34^2*(s34+s45)+3*s12*s34*(15*s34+2*s45)+s12^2*(-63*s34+19*s45)))/(s51^2*(-s23+s34+s51))-(104*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(8*(13*s12^2+6*s12*s45-7*s34*(s34+2*s45)))/(s51*(-s23+s34+s51))-(104*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))-(48*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(48*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(48*(2*s34+s51))/(s12-s34-s51)+(104*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)-(25*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(16*s45*(3*s34+16*s45+3*s51))/((s12-s23-s45)*(s23-s34-s51))-(2*(51*s23+38*s34+51*s45+38*s51))/(s12-s23-s45)-(208*s12^3)/(s34^2*s51+s34*s45*s51)+(-101*s34^2+22*s34*s45+79*s45^2-202*s34*s51+22*s45*s51-101*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))+(48*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(25*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2)/48,
pe[48]->(-26+(6*s45^2)/((s12-s23-s45)*(s34+s45))+(16*s23-49*s34+18*s45-25*s51)/(s12+s23-s34-s51)-(6*(s23+s45)^4)/((s12-s23-s45)*s51^3)-(6*(s23+s45)*(s12^2+s12*(s23+s45)+(s23+s45)^2))/s51^3+(6*s12^2*(s23+s45))/(s34*s51^2)-(4*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)+(6*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)+(24*s12^2+29*s12*s23+29*s23^2+89*s12*s34+5*s23*s34+79*s34^2+48*s12*s45+71*s23*s45+81*s34*s45+55*s45^2)/s51^2-(2*s34*(s34+s45)*(-3*s23+2*(s34+s45)))/((-s12+s34+s45)*s51^2)+(29*s23^3+29*s34^3+100*s34^2*s45+126*s34*s45^2+68*s45^3+s23^2*(29*s34+100*s45)+s23*(29*s34^2+100*s34*s45+126*s45^2))/((s12-s23-s45)*s51^2)+((s34+s45)^2*(33*s34^2+42*s34*s45+13*s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(50*s12^2*s34+139*s34^3+115*s34^2*s45+55*s34*s45^2+13*s45^3+s12*(135*s34^2+90*s34*s45+13*s45^2))/((s23-s34-s51)*s51^2)-(16*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(2*s34*(20*s23^2-11*s23*s34+12*s34*s45))/((s12+s23-s34-s51)*s51^2)-(6*s12^2)/(s34*s51)+(9*s12-33*s23+22*s34-81*s45)/s51-(6*s12*(s12+s45))/((s34+s45)*s51)-(6*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)-(6*s34*(s34+s45))/((-s12+s34+s45)*s51)-(2*(66*s34^3+168*s34^2*s45+145*s34*s45^2+43*s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)+(16*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(6*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(6*s34^2*(s23+8*s34+s45))/(s51^2*(-s12+s34+s51))-(6*s34*(2*s23+23*s34+2*s45))/(s51*(-s12+s34+s51))+(66*s34^2-18*s34*s45-84*s45^2)/(-s23+s34+s51)^2+(2*s34*(16*s12^2+26*s12*s34+33*s34^2)*(s34+s45))/(s51^2*(-s23+s34+s51)^2)+(4*(s34+s45)*(13*s12*s34+33*s34^2-8*s12*s45-21*s34*s45-8*s45^2))/(s51*(-s23+s34+s51)^2)-(2*(s34+s45)^2*(33*s34^2+42*s34*s45+16*s45^2))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)-(66*s34^4*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(264*s34^3*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(42*(s34-3*s45))/(-s23+s34+s51)-(6*s45^2)/((s34+s45)*(-s23+s34+s51))-(6*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(6*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))+(-96*s12*s34-181*s34^2+6*s12*s45+82*s34*s45+67*s45^2)/(s51*(-s23+s34+s51))+(6*s34^3*(18*s34+7*s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(6*s34^2*(65*s34+21*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(2*s34*(11*s23+12*(s34-2*s45)))/(s51*(-s12-s23+s34+s51))+(6*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(6*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s12-s23+s34+s51))-(2*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(6*(s23+22*s34+s45+7*s51))/(s12-s34-s51)-(60*s23+197*s34+228*s45+65*s51)/(s12-s23-s45)-(39*s23^2+72*s23*s34+105*s34^2+126*s23*s45+234*s34*s45+154*s45^2)/(s12*s51-s23*s51-s45*s51)-(66*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(s34^2-5*s34*s45+4*s45^2+2*s34*s51-5*s45*s51+s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(6*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(6*(87*s34^2+21*s34*s45+51*s34*s51+7*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(2*(s34+s45)*(99*s34^2+150*s34*s45+58*s45^2+99*s34*s51+75*s45*s51+33*s51^2))/((s12-s23-s45)*(-s23+s34+s51)^2)-(429*s34^2+744*s34*s45+311*s45^2+330*s34*s51+300*s45*s51+66*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(2*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2)/6,
pe[49]->(-2*s12^4*(s23^4*s34^2-s12^3*(s23-s51)^2*(s23-s34-s51)-s23^3*s34^2*(s34-3*s45+s51)+s12^2*(s23-s34-s51)*(s23^3+s23^2*(2*s34+s45-2*s51)+2*s23*s34*(s45-s51)+3*s45*s51^2+s23*s51*(-4*s45+s51))-s45*(s34+s51)*(s45^2*s51^2+s34^2*(s45^2+7*s51^2))+s23^2*(-3*s34^3*s45+s45^2*s51^2+s34^2*(3*s45^2-3*s45*s51+10*s51^2))-s23*(s34*s45^2*s51^2+s45^2*s51^2*(-s45+s51)+s34^3*(3*s45^2+7*s51^2)-s34^2*(s45^3-3*s45^2*s51+10*s45*s51^2-10*s51^3))+s12*(-2*s23^4*s34+3*s34*s45^2*s51^2+3*s45^2*s51^3+s23^3*(s34^2-4*s34*s45+4*s34*s51+2*s45*s51)+s23^2*(s34^3-2*s34*(s45-s51)^2+s34^2*(2*s45-s51)+2*s45*(s45-2*s51)*s51)+s34^3*(s45^2+4*s51^2)+s34^2*s51*(s45^2+7*s51^2)+s23*(2*s34^3*s45+s45*s51^2*(-5*s45+2*s51)+s34^2*(s45^2-7*s51^2)))))/(3*s34^2*(s12-s23-s45)*s51^2*(-s23+s34+s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[50]->(56-(96*s45^3)/(s34+s45)^3+(240*s45^2)/(s34+s45)^2-(96*s45)/(s34+s45)-(6*(7*s23-22*s34+3*s45-10*s51))/(s12+s23-s34-s51)+(124*s12^3*s23)/(s34^2*s51^2)+(192*s34*(s23^2-s34^2))/((s12-s23)*s51^2)+(192*s34*(s23^3+s23^2*s34+s34^2*(s34-2*s45)+s23*s34*(s34-s45)))/((s12-s23)^2*s51^2)+(24*s23*s45^3)/(s34*(s12-s45)*s51^2)-(24*s45^2*(s23+s45))/((s12-s45)*s51^2)+(24*s23*(s23+s45)^3)/((-s12+s23+s45)^2*s51^2)+(96*s12^3*s23)/(s34*(s34+s45)*s51^2)+(48*s12^2*(s12-5*s23-s45))/((s34+s45)*s51^2)-(96*s12^2*s45*(s12*(s23-s45)+s23*s45))/((s34+s45)^3*s51^2)+(48*s12^2*(3*s12*(s23-s45)+5*s23*s45))/((s34+s45)^2*s51^2)-(12*(3*s12^2-4*s23^2-2*s23*s45+2*(s34+s45)^2-2*s12*(s23+s34+s45)))/s51^2-(4*(3*s12^3-6*s12*s23*s45-6*s23*s45^2+s12^2*(25*s23+19*s45)))/(s34*s51^2)+(24*(3*s23^3-s23^2*(s34-6*s45)-s23*(s34^2+4*s34*s45-3*s45^2)-s34*(s34^2+4*s34*s45+5*s45^2)))/((s12-s23-s45)*s51^2)-(264*s34^6)/((s12-s23)^3*(s12-s34-s51)*s51^2)+(24*s34^4*(29*s34-45*s45))/((s12-s23)^2*(s12-s34-s51)*s51^2)+(792*s34^6*s45)/((s12-s23)^4*(s12-s34-s51)*s51^2)+(216*s34^3*(-3*s34+2*s45))/((s12-s23)*(s12-s34-s51)*s51^2)+(24*s34^5*(11*s34-20*s45))/((s12-s23)*(s23-s34-s51)^3*s51^2)-(264*s34^6*s45)/((s12-s23)^2*(s23-s34-s51)^3*s51^2)+(264*s34^6)/((s12-s23)^3*(s23-s34-s51)*s51^2)+(24*s34^3*(11*s34-2*s45))/((s12-s23)*(s23-s34-s51)*s51^2)-(504*s34^4*(s34-s45))/((s12-s23)^2*(s23-s34-s51)*s51^2)-(792*s34^6*s45)/((s12-s23)^4*(s23-s34-s51)*s51^2)-(24*s34*(s34+s45)^2*(s34+2*s45))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(24*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(24*s23*s34*(-s23+s34))/((s12+s23-s34-s51)*s51^2)-(48*s12^3*s45^3)/((s34+s45)^3*(s23+s45-s51)*s51^2)+(48*s12^3*s45^2)/((s34+s45)^2*(s23+s45-s51)*s51^2)+(48*s12^2)/(s34*s51)+(192*s34*(2*s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12-s23)^2*s51)-(124*s12^2*(s12-s45))/(s34^2*s51)-(24*s23*(s23+s45)^2)/((-s12+s23+s45)^2*s51)-(24*(s12+4*s23-2*s34+s45))/s51+(96*s12^2*s45*(s12+s45))/((s34+s45)^3*s51)+(96*s12^2)/((s34+s45)*s51)-(48*s12^2*(3*s12+5*s45))/((s34+s45)^2*s51)-(24*(5*s23^2+3*s34^2+4*s34*s45+3*s45^2+2*s23*(s34+4*s45)))/((s12-s23-s45)*s51)-(1584*s34^5)/((s12-s23)^3*(s12-s34-s51)*s51)-(432*s34^2*(2*s34-3*s45))/((s12-s23)*(s12-s34-s51)*s51)+(2160*s34^3*(s34-2*s45))/((s12-s23)^2*(s12-s34-s51)*s51)+(4752*s34^5*s45)/((s12-s23)^4*(s12-s34-s51)*s51)+(96*s34^4*(11*s34-25*s45))/((s12-s23)*(s23-s34-s51)^3*s51)-(1584*s34^5*s45)/((s12-s23)^2*(s23-s34-s51)^3*s51)+(1584*s34^5)/((s12-s23)^3*(s23-s34-s51)*s51)+(48*s34^2*(10*s34-3*s45))/((s12-s23)*(s23-s34-s51)*s51)-(4752*s34^5*s45)/((s12-s23)^4*(s23-s34-s51)*s51)+(144*s34^3*(-11*s34+14*s45))/((s12-s23)^2*(s23-s34-s51)*s51)-(48*s34*(2*s34^2+3*s34*s45+s45^2))/((s12-s23-s45)*(s23-s34-s51)*s51)-(24*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(-2*s23+3*s34))/((s12+s23-s34-s51)*s51)-(48*s12^2*s45^3)/((s34+s45)^3*(s23+s45-s51)*s51)+(96*s12^2*s45^2)/((s34+s45)^2*(s23+s45-s51)*s51)-(48*s12^2*s45)/((s34+s45)*(s23+s45-s51)*s51)-(48*s45^3*s51^2)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51)^3)-(48*s45^3*s51^2)/((s12-s23-s45)*(s34+s45)^3*(s23-s34-s51))+(144*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(48*s45^3*s51^2)/((s12-s23-s45)*(s34+s45)^3*(s23+s45-s51))+(96*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23+s45-s51))-(48*s45*s51^2)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(48*s45^3*(s12+s51))/((s34+s45)^3*(s23+s45-s51))+(96*s45^2*(s12+s51))/((s34+s45)^2*(s23+s45-s51))-(48*s45*(s12+s51))/((s34+s45)*(s23+s45-s51))-(24*s34^3*s45)/(s51^2*(-s12+s34+s51)^2)+(216*s34^4*s45)/((s12-s23)*s51^2*(-s12+s34+s51)^2)-(432*s34^5*s45)/((s12-s23)^2*s51^2*(-s12+s34+s51)^2)+(264*s34^6*s45)/((s12-s23)^3*s51^2*(-s12+s34+s51)^2)+(1584*s34^5*s45)/((s12-s23)^3*s51*(-s12+s34+s51)^2)+(432*s34^3*(s34+2*s45))/((s12-s23)*s51*(-s12+s34+s51)^2)-(24*s34^2*(s23+8*s34+3*s45))/(s51*(-s12+s34+s51)^2)-(24*s34^4*(11*s34+90*s45))/((s12-s23)^2*s51*(-s12+s34+s51)^2)-(24*s34^2*(s23+9*s34))/(s51^2*(-s12+s34+s51))-(72*s34^2)/(s51*(-s12+s34+s51))+(48*s12^3*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^3)+(8*(s12^2*s34^2*(s34-11*s45)-3*s12*s34^3*(11*s34+2*s45)+3*s34^4*(-11*s34+9*s45)+s12^3*(5*s34^2+6*s34*s45-6*s45^2)))/(s51^2*(-s23+s34+s51)^3)+(48*s12^2*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^3)+(8*(-6*s12*s34^2*(11*s34+3*s45)+9*s34^3*(-11*s34+12*s45)+s12^2*(s34^2-16*s34*s45-6*s45^2)))/(s51*(-s23+s34+s51)^3)+(48*s45^3*(s12+s51))/((s34+s45)*(-s23+s34+s51)^3)+(24*s34^4*(21*s34-22*s45))/((s12-s23)*s51^2*(-s23+s34+s51)^2)+(528*s34^6*s45)/((s12-s23)^3*s51^2*(-s23+s34+s51)^2)+(48*s12^3*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51)^2)-(144*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(24*s34^5*(-11*s34+10*s45))/((s12-s23)^2*s51^2*(-s23+s34+s51)^2)+(4*(138*s12*s34^3+18*s34^3*(7*s34-4*s45)+s12^2*s34*(13*s34+3*s45)+s12^3*(-37*s34+24*s45)))/(s51^2*(-s23+s34+s51)^2)+(192*s34^3*(7*s34-11*s45))/((s12-s23)*s51*(-s23+s34+s51)^2)+(3168*s34^5*s45)/((s12-s23)^3*s51*(-s23+s34+s51)^2)+(48*s12^2*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51)^2)-(192*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(48*s34*s45*(s34+s45)^2)/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(120*s34^4*(-11*s34+10*s45))/((s12-s23)^2*s51*(-s23+s34+s51)^2)+(48*s12*s34*(19*s34+s45)+s12^2*(-36*s34+156*s45)+48*s34*(23*s34^2-17*s34*s45+s45^2))/(s51*(-s23+s34+s51)^2)+(48*s45^3*s51^2)/((s12-s23-s45)*(s34+s45)^2*(-s23+s34+s51)^2)-(192*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(48*s45^3*(s12+s51))/((s34+s45)^2*(-s23+s34+s51)^2)-(192*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)+(48*s12^3*s45^3)/((s34+s45)^3*s51^2*(-s23+s34+s51))-(96*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))-(48*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))+(12*(6*s12^3+s12^2*(-2*s34+3*s45)+s12*(-26*s34^2+4*s34*s45)+2*s34*(-9*s34^2+5*s34*s45+2*s45^2)))/(s51^2*(-s23+s34+s51))+(48*s12^2*s45^3)/((s34+s45)^3*s51*(-s23+s34+s51))-(144*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(48*s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))+(12*(3*s12^2-32*s12*s34+6*s34*(-5*s34+2*s45)))/(s51*(-s23+s34+s51))+(48*s45^3*(s12+s51))/((s34+s45)^3*(-s23+s34+s51))-(144*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))+(48*s45*(s12+s45+s51))/((s34+s45)*(-s23+s34+s51))-(96*s45^3*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^3)+(240*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(3*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(48*s45*s51*(2*s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(192*(3*s34+2*s51))/(s12-s23)-(48*s45*(2*s23+3*s45+2*s51))/((s12-s23-s45)*(s34+s45))-(24*(s23+21*s34+15*s51))/(s12-s34-s51)+(2*(s23+46*s34+41*s45+70*s51))/(s12-s23-s45)+(24*s45^2)/(s12*s51-s45*s51)-(96*s12^3)/(s34^2*s51+s34*s45*s51)-(24*(6*s34^2+6*s34*s45+28*s34*s51+2*s45*s51+13*s51^2))/((s12-s23)*(s23-s34-s51))+(8*(52*s34^2+50*s34*s45-10*s45^2+128*s34*s51+50*s45*s51+67*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(24*(11*s34-10*s45)*(10*s34^3+10*s34^2*s51+5*s34*s51^2+s51^3))/((s12-s23)^2*(-s23+s34+s51)^2)-(264*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(s12-s34-s51))+(792*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^4*(s12-s34-s51))-(264*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^2*(s23-s34-s51)^3)+(264*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(s23-s34-s51))-(792*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^4*(s23-s34-s51))+(264*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(-s12+s34+s51)^2)+(528*s45*(15*s34^4+20*s34^3*s51+15*s34^2*s51^2+6*s34*s51^3+s51^4))/((s12-s23)^3*(-s23+s34+s51)^2)+(8*(19*s12+25*s34+7*(s45+s51)))/(s23-s34-s51)-(192*(s23^2+s23*(s34+s45+s51)+s51*(2*s45+s51)+2*s34*(3*s45+s51)))/(s12-s23)^2+(216*(8*s34^3+6*s34^2*(s45+2*s51)+4*s34*s51*(s45+2*s51)+s51^2*(s45+2*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(3*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(3*(5*s34^2-7*s45^2+2*s45*s51+5*s51^2+2*s34*(s45+5*s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(216*(6*s34^2+6*s34*(s45+2*s51)+s51*(2*s45+5*s51)))/((s12-s23)*(s12-s34-s51))+(8*(87*s34^2+3*s12*(15*s34+4*s45)+12*s34*(-6*s45+s51)-s45*(17*s45+6*s51)))/(-s23+s34+s51)^2-(24*(24*s34^2+s23*(2*s34+s51)+3*s34*(s45+8*s51)+s51*(s45+8*s51)))/(-s12+s34+s51)^2-(24*(55*s34^4+10*s34^3*(18*s45+11*s51)+10*s34^2*s51*(18*s45+11*s51)+5*s34*s51^2*(18*s45+11*s51)+s51^3*(18*s45+11*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)+(24*(55*s34^4-200*s34^3*s45-s51^3*(20*s45+11*s51)-4*s34*s51^2*(25*s45+11*s51)-5*s34^2*s51*(40*s45+11*s51)))/((s12-s23)*(s23-s34-s51)^3)-(72*(18*s34^3-2*s34^2*(21*s45+4*s51)-s51^2*(7*s45+6*s51)-s34*s51*(28*s45+17*s51)))/((s12-s23)^2*(s23-s34-s51))+(24*(70*s34^3-10*s34^2*(27*s45+4*s51)-15*s34*s51*(12*s45+5*s51)-s51^2*(45*s45+26*s51)))/((s12-s23)^2*(s12-s34-s51))+(8*(99*s34^3+s12*(33*s34^2+12*s34*s45-5*s45^2)-11*s45^2*(s45+s51)+s34^2*(-135*s45+33*s51)-s34*s45*(11*s45+54*s51)))/(s23-s34-s51)^3+(24*(14*s34^3-12*s34^2*(11*s45+7*s51)-2*s51^2*(11*s45+14*s51)-s34*s51*(88*s45+91*s51)))/((s12-s23)*(-s23+s34+s51)^2)+(16*(42*s34^3-14*s45^3-11*s45^2*s51+54*s45*s51^2+42*s51^3+6*s34^2*(10*s45+21*s51)+s34*(7*s45^2+111*s45*s51+126*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(8*(33*s34^4-11*s45^4-28*s45^3*s51+16*s45^2*s51^2+60*s45*s51^3+33*s51^4+12*s34^3*(5*s45+11*s51)+2*s34^2*(8*s45^2+90*s45*s51+99*s51^2)+s34*(-22*s45^3+32*s45^2*s51+180*s45*s51^2+132*s51^3)))/((s12-s23-s45)*(s23-s34-s51)^3))/36
}}


==> anc/remainder/qgqaa_twoloop_pmppm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],(-2*p[2])/7-3*p[5]-(7*p[8])/8-p[28]+(tr5*((-2*pe[2])/7-3*pe[5]-(7*pe[8])/8-pe[27]))/4},
{F[3,2],p[2]/7+(p[8]+p[28])/2+(tr5*(2*pe[2]+7*(pe[8]+pe[27])))/56},
{F[3,3],(-16*p[2])/21-p[8]/8+p[11]-(2*p[28])/3+tr5*(pe[2]/14-pe[8]/32-pe[27]/6)},
{F[3,4],(-46*p[2]+7*(18*p[5]-6*p[8]+3*p[11]-14*p[28]))/168+tr5*(-1/28*pe[2]+(9*pe[5]-3*pe[8]-7*pe[27])/48)},
{F[3,5],(242*p[2]+21*p[11]-14*p[28])/168+tr5*((11*pe[2])/28-pe[27]/48)},
{F[3,6],(-34*p[2])/21-p[8]/2+p[11]-(5*p[28])/3+tr5*(-1/7*pe[2]-pe[8]/8-(5*pe[27])/12)},
{F[3,7],p[2]+(tr5*pe[2])/4},
{F[3,8],(32*p[2])/7+(8*tr5*pe[2])/7},
{F[3,10],p[3]+(tr5*pe[3])/4},
{F[3,11],(46*p[2]-21*p[11]+14*p[28])/42+tr5*(pe[2]/7+pe[27]/12)},
{F[3,12],(-2*p[2]-7*(18*p[5]+3*p[8]+3*p[11]+10*p[28]))/168+(tr5*(-24*pe[2]-7*(18*pe[5]+3*pe[8]+10*pe[27])))/672},
{F[3,13],(-46*p[2]+21*p[11]-14*p[28])/168+tr5*(-1/28*pe[2]-pe[27]/48)},
{F[3,14],(-17*p[2])/21-p[8]/8+p[11]/2-(4*p[28])/3+tr5*(-1/14*pe[2]-pe[8]/32-pe[27]/3)},
{F[3,15],p[4]+(tr5*pe[4])/4},
{F[3,17],(-6*p[2]+21*p[11]-14*p[28])/56+(tr5*(8*pe[2]-7*pe[27]))/112},
{F[3,18],(-38*p[2]-7*(6*p[5]+3*p[8]-3*p[11]+10*p[28]))/56+(tr5*(-16*pe[2]-7*(6*pe[5]+3*pe[8]+10*pe[27])))/224},
{F[3,19],(-2*p[2])/21-(7*p[8])/24-p[28]/3+(tr5*(-16*pe[2]-7*(7*pe[8]+8*pe[27])))/672},
{F[3,21],p[5]+(tr5*pe[5])/4},
{F[3,22],(2*p[2])/7+p[8]/8+p[28]+(tr5*((2*pe[2])/7+pe[8]/8+pe[27]))/4},
{eps5*F[3,23],p[6]+(tr5*pe[6])/4},
{F[3,24],(-4*p[2])/7-(tr5*pe[2])/7},
{eps5*F[3,25],p[7]+(tr5*pe[7])/4},
{F[3,77],p[8]+(tr5*pe[8])/4},
{F[3,79],(-16*p[2])/7-(4*tr5*pe[2])/7},
{F[1,1,1],-p[12]-p[15]-p[19]-p[27]+(tr5*(-pe[11]-pe[14]-pe[18]-pe[26]))/4},
{F[1,1,1]^2,(209*p[2])/84+(-19*p[11]-4*(2*p[13]+p[17]-p[18]+2*p[20]+p[21]+p[23]+2*p[24]-p[25]+p[26]-2*p[29]-p[30]))/8+(tr5*(-2*pe[12]-pe[16]+pe[17]-2*pe[19]-pe[20]-pe[22]-2*pe[23]+pe[24]-pe[25]+2*pe[28]+pe[29]))/8},
{F[1,1,1]^3,(-5*p[2])/3-(25*p[8])/48+p[11]-(13*p[28])/6+(tr5*(-208*pe[2]-175*pe[8]-728*pe[27]))/1344},
{F[1,1,2],p[9]+(tr5*pe[9])/4},
{F[1,1,1]*F[1,1,2],p[10]+(tr5*pe[10])/4},
{F[1,1,1]^2*F[1,1,2],(-76*p[2]-7*(p[8]-6*p[11]+8*p[28]))/56+tr5*(-1/7*pe[2]-pe[8]/32-pe[27]/4)},
{F[1,1,2]^2,(55*p[2])/42-(5*p[11])/4+(-p[14]-p[18]+p[25]+p[26])/2+(tr5*(-pe[13]-pe[17]+pe[24]+pe[25]))/8},
{F[1,1,1]*F[1,1,2]^2,(-232*p[2]-7*(p[8]-12*p[11]+8*p[28]))/112+tr5*((-9*pe[2])/28-pe[8]/64-pe[27]/8)},
{F[1,1,2]^3,p[11]+(11*tr5*pe[2])/42},
{F[1,1,3],p[12]+(tr5*pe[11])/4},
{F[1,1,1]*F[1,1,3],p[13]+(tr5*pe[12])/4},
{F[1,1,1]^2*F[1,1,3],(17*p[2])/42+(36*p[5]+3*p[8]-6*p[11]+16*p[28])/24+tr5*(pe[2]/28+(3*pe[5])/8+pe[8]/32+pe[27]/6)},
{F[1,1,2]*F[1,1,3],p[14]+(tr5*pe[13])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]^2*F[1,1,3],p[8]/16+(tr5*pe[8])/64},
{F[1,1,3]^2,(-p[14]+p[17])/2+(tr5*(-pe[13]+pe[16]))/8},
{F[1,1,1]*F[1,1,3]^2,(40*p[2]+21*p[8]-21*p[11]+77*p[28])/42+(tr5*(18*pe[2]+21*pe[8]+77*pe[27]))/168},
{F[1,1,2]*F[1,1,3]^2,p[2]/7+p[28]/2+(tr5*(2*pe[2]+7*pe[27]))/56},
{F[1,1,3]^3,p[2]/21-(5*p[8])/48+p[28]/6+(tr5*(16*pe[2]-35*pe[8]+56*pe[27]))/1344},
{F[1,1,4],p[15]+(tr5*pe[14])/4},
{F[1,1,1]*F[1,1,4],p[13]+p[20]-p[29]+(tr5*(pe[12]+pe[19]-pe[28]))/4},
{F[1,1,1]^2*F[1,1,4],(15*p[2])/14+p[8]/4-(3*p[11])/4+p[28]+(tr5*((2*pe[2])/7+pe[8]/4+pe[27]))/4},
{F[1,1,2]*F[1,1,4],-p[10]-p[25]+(tr5*(-pe[10]-pe[24]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(17*p[2])/7+p[8]/8-(3*p[11])/2+p[28]+(tr5*((6*pe[2])/7+pe[8]/8+pe[27]))/4},
{F[1,1,2]^2*F[1,1,4],(3*(10*p[2]-7*p[11]))/28+(tr5*pe[2])/14},
{F[1,1,3]*F[1,1,4],-p[13]-(tr5*pe[12])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4],(-17*p[2])/21-3*p[5]-p[8]/4+p[11]/2-(4*p[28])/3+(tr5*((-2*pe[2])/7-3*pe[5]-pe[8]/4-(4*pe[27])/3))/4},
{F[1,1,2]*F[1,1,3]*F[1,1,4],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,3]^2*F[1,1,4],(-46*p[2]+7*(18*p[5]-3*p[8]+3*p[11]-14*p[28]))/168+(tr5*(-24*pe[2]+126*pe[5]-21*pe[8]-98*pe[27]))/672},
{F[1,1,1]*F[1,1,4]^2,(2*p[2])/7+(3*p[8])/8+p[28]+(tr5*((2*pe[2])/7+(3*pe[8])/8+pe[27]))/4},
{F[1,1,2]*F[1,1,4]^2,(-8*p[2])/7-(2*tr5*pe[2])/7},
{F[1,1,3]*F[1,1,4]^2,(-46*p[2]+7*(18*p[5]-6*p[8]+3*p[11]-14*p[28]))/168+tr5*(-1/28*pe[2]+(9*pe[5]-3*pe[8]-7*pe[27])/48)},
{F[1,1,5],p[16]+(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,5],p[17]+(tr5*pe[16])/4},
{F[1,1,1]^2*F[1,1,5],-1/16*p[8]-(tr5*pe[8])/64},
{F[1,1,2]*F[1,1,5],p[18]+(tr5*pe[17])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,2]^2*F[1,1,5],(8*p[2])/21-p[11]/2+p[28]/3+(tr5*(-3*pe[2]+7*pe[27]))/84},
{F[1,1,3]*F[1,1,5],-p[17]-(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,3]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,3]^2*F[1,1,5],-1/16*p[8]-(tr5*pe[8])/64},
{F[1,1,4]*F[1,1,5],-p[18]-(tr5*pe[17])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-16*p[2])/21+p[11]-(2*p[28])/3+(tr5*(3*pe[2]-7*pe[27]))/42},
{F[1,1,3]*F[1,1,4]*F[1,1,5],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,4]^2*F[1,1,5],(46*p[2]-21*p[11]+14*p[28])/168+tr5*(pe[2]/28+pe[27]/48)},
{F[1,1,1]*F[1,1,5]^2,(-2*p[2]-7*(p[8]+p[28]))/14+(tr5*(-2*pe[2]-7*(pe[8]+pe[27])))/56},
{F[1,1,2]*F[1,1,5]^2,(13*p[2])/21-p[11]+p[28]/6+tr5*((-3*pe[2])/28+pe[27]/24)},
{F[1,1,3]*F[1,1,5]^2,p[2]/7+(p[8]+p[28])/2+(tr5*(2*pe[2]+7*(pe[8]+pe[27])))/56},
{F[1,1,4]*F[1,1,5]^2,(-43*p[2])/84+(5*p[11])/8+p[28]/12+tr5*(pe[2]/28+pe[27]/48)},
{F[1,1,5]^3,(-2*p[2])/21-(7*p[8])/24-p[28]/3+(tr5*(-16*pe[2]-7*(7*pe[8]+8*pe[27])))/672},
{F[1,1,8],p[19]+(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,8],p[20]+(tr5*pe[19])/4},
{F[1,1,1]^2*F[1,1,8],(8*p[2]+3*p[8]-6*p[11]+10*p[28])/12+(tr5*(12*pe[2]+21*pe[8]+70*pe[27]))/336},
{F[1,1,2]*F[1,1,8],p[21]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(2*p[2])/7+(tr5*pe[2])/14},
{F[1,1,2]^2*F[1,1,8],p[2]/7+(tr5*pe[2])/28},
{F[1,1,3]^2*F[1,1,8],(-38*p[2]-7*(6*p[5]+3*p[8]-3*p[11]+10*p[28]))/56+(tr5*(-16*pe[2]-7*(6*pe[5]+3*pe[8]+10*pe[27])))/224},
{F[1,1,4]*F[1,1,8],-p[20]-(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(-4*p[2])/3-p[8]/2+p[11]-(5*p[28])/3+tr5*(-1/14*pe[2]-pe[8]/8-(5*pe[27])/12)},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(-2*p[2])/7-(tr5*pe[2])/14},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(38*p[2]+7*(6*p[5]+3*p[8]-3*p[11]+10*p[28]))/28+tr5*(pe[2]/7+(6*pe[5]+3*pe[8]+10*pe[27])/16)},
{F[1,1,4]^2*F[1,1,8],(-2*p[2]-7*(18*p[5]+3*p[8]+3*p[11]+10*p[28]))/168+(tr5*(-24*pe[2]-7*(18*pe[5]+3*pe[8]+10*pe[27])))/672},
{F[1,1,8]^2,(-p[21]+p[23]-p[30])/2+(tr5*(-pe[20]+pe[22]-pe[29]))/8},
{F[1,1,1]*F[1,1,8]^2,(37*p[2])/21+p[8]/2-p[11]+(5*p[28])/3+tr5*((5*pe[2])/28+pe[8]/8+(5*pe[27])/12)},
{F[1,1,2]*F[1,1,8]^2,-1/7*p[2]-(tr5*pe[2])/28},
{F[1,1,3]*F[1,1,8]^2,(-38*p[2]-7*(6*p[5]+3*p[8]-3*p[11]+10*p[28]))/56+(tr5*(-16*pe[2]-7*(6*pe[5]+3*pe[8]+10*pe[27])))/224},
{F[1,1,4]*F[1,1,8]^2,(-26*p[2]+18*p[5]-3*p[8]+15*p[11]-10*p[28])/24+(tr5*(-72*pe[2]+126*pe[5]-21*pe[8]-70*pe[27]))/672},
{F[1,1,8]^3,(2*p[2])/7+(tr5*pe[2])/14},
{F[1,1,9],p[22]+(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,9],p[23]+(tr5*pe[22])/4},
{F[1,1,1]^2*F[1,1,9],(3*p[2])/7+(3*tr5*pe[2])/28},
{F[1,1,2]*F[1,1,9],-p[21]-p[26]+(tr5*(-pe[20]-pe[25]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(6*p[2])/7+(3*tr5*pe[2])/14},
{F[1,1,2]^2*F[1,1,9],(82*p[2]-21*p[11]+14*p[28])/84+tr5*((5*pe[2])/28+pe[27]/24)},
{F[1,1,4]*F[1,1,9],p[21]+p[26]+(tr5*(pe[20]+pe[25]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-6*p[2])/7-(3*tr5*pe[2])/14},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(-82*p[2]+21*p[11]-14*p[28])/42+(tr5*(-30*pe[2]-7*pe[27]))/84},
{F[1,1,4]^2*F[1,1,9],(73*p[2])/84+p[11]/8-p[28]/12+(tr5*(pe[2]-pe[27]/12))/4},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(6*p[2]-21*p[11]+14*p[28])/28+tr5*(-1/7*pe[2]+pe[27]/8)},
{F[1,1,5]^2*F[1,1,9],(-6*p[2]+21*p[11]-14*p[28])/56+(tr5*(8*pe[2]-7*pe[27]))/112},
{F[1,1,8]*F[1,1,9],-p[23]-(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(-6*p[2])/7-(3*tr5*pe[2])/14},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-6*p[2])/7-(3*tr5*pe[2])/14},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(6*p[2])/7+(3*tr5*pe[2])/14},
{F[1,1,8]^2*F[1,1,9],(3*p[2])/7+(3*tr5*pe[2])/28},
{F[1,1,9]^2,p[24]+(tr5*pe[23])/4},
{F[1,1,1]*F[1,1,9]^2,(5*p[2])/7+(5*tr5*pe[2])/28},
{F[1,1,2]*F[1,1,9]^2,(-32*p[2]-21*p[11]+14*p[28])/42+(tr5*(-27*pe[2]+7*pe[27]))/84},
{F[1,1,4]*F[1,1,9]^2,(73*p[2])/84+p[11]/8-p[28]/12+(tr5*(pe[2]-pe[27]/12))/4},
{F[1,1,5]*F[1,1,9]^2,(-6*p[2]+21*p[11]-14*p[28])/56+(tr5*(8*pe[2]-7*pe[27]))/112},
{F[1,1,8]*F[1,1,9]^2,(-5*p[2])/7-(5*tr5*pe[2])/28},
{F[1,1,9]^3,(8*p[2])/21+(2*tr5*pe[2])/21},
{F[2,1,1],-p[13]-p[17]+(tr5*(-pe[12]-pe[16]))/4},
{F[1,1,1]*F[2,1,1],(-23*p[2])/21-3*p[5]-p[8]+p[11]/2-(7*p[28])/3+(tr5*(-12*pe[2]-7*(9*pe[5]+3*pe[8]+7*pe[27])))/84},
{F[1,1,3]*F[2,1,1],(-23*p[2])/21-3*p[5]-p[8]+p[11]/2-(7*p[28])/3+(tr5*(-12*pe[2]-7*(9*pe[5]+3*pe[8]+7*pe[27])))/84},
{F[2,1,2],-p[10]-p[13]-p[20]+p[29]+(tr5*(-pe[10]-pe[12]-pe[19]+pe[28]))/4},
{F[1,1,1]*F[2,1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,3]*F[2,1,2],3*p[5]+(3*tr5*pe[5])/4},
{F[1,1,4]*F[2,1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[2,1,3],p[25]+(tr5*pe[24])/4},
{F[1,1,2]*F[2,1,3],(12*p[2])/7+(3*tr5*pe[2])/7},
{F[1,1,4]*F[2,1,3],(12*p[2])/7+(3*tr5*pe[2])/7},
{F[2,1,4],-p[14]-p[18]+(tr5*(-pe[13]-pe[17]))/4},
{F[1,1,2]*F[2,1,4],(-10*p[2])/21+p[11]+p[28]/3+tr5*(pe[2]/7+pe[27]/12)},
{F[1,1,5]*F[2,1,4],(-10*p[2])/21+p[11]+p[28]/3+tr5*(pe[2]/7+pe[27]/12)},
{F[2,1,5],-p[14]+p[17]+(tr5*(-pe[13]+pe[16]))/4},
{F[1,1,1]*F[2,1,5],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,2]*F[2,1,5],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,3]*F[2,1,5],(-2*p[2])/7-(7*p[8])/8-p[28]+(tr5*((-2*pe[2])/7-(7*pe[8])/8-pe[27]))/4},
{F[1,1,4]*F[2,1,5],p[8]/4+(tr5*pe[8])/16},
{F[1,1,5]*F[2,1,5],(-2*p[2])/7-(9*p[8])/8-p[28]+(tr5*((-2*pe[2])/7-(9*pe[8])/8-pe[27]))/4},
{F[2,1,9],-p[20]-p[23]+(tr5*(-pe[19]-pe[22]))/4},
{F[1,1,1]*F[2,1,9],(-34*p[2])/21-p[8]/2+p[11]-(5*p[28])/3+tr5*(-1/7*pe[2]-pe[8]/8-(5*pe[27])/12)},
{F[1,1,8]*F[2,1,9],(-34*p[2])/21-p[8]/2+p[11]-(5*p[28])/3+tr5*(-1/7*pe[2]-pe[8]/8-(5*pe[27])/12)},
{F[2,1,11],p[26]+(tr5*pe[25])/4},
{F[1,1,1]*F[2,1,11],(-8*p[2])/7-(2*tr5*pe[2])/7},
{F[1,1,2]*F[2,1,11],(14*p[2]+3*p[11]-2*p[28])/6+tr5*((5*pe[2])/7-pe[27]/12)},
{F[1,1,4]*F[2,1,11],(8*p[2])/7+(2*tr5*pe[2])/7},
{F[1,1,8]*F[2,1,11],(8*p[2])/7+(2*tr5*pe[2])/7},
{F[1,1,9]*F[2,1,11],(73*p[2])/21+p[11]/2-p[28]/3+tr5*(pe[2]-pe[27]/12)},
{F[2,1,12],-p[21]+p[23]+(tr5*(-pe[20]+pe[22]))/4},
{F[1,1,1]*F[2,1,12],(4*p[2])/7+(tr5*pe[2])/7},
{F[1,1,2]*F[2,1,12],(4*p[2])/7+(tr5*pe[2])/7},
{F[1,1,4]*F[2,1,12],(-4*p[2])/7-(tr5*pe[2])/7},
{F[1,1,8]*F[2,1,12],(12*p[2])/7+(3*tr5*pe[2])/7},
{F[1,1,9]*F[2,1,12],(16*p[2])/7+(4*tr5*pe[2])/7},
{tci[1,1]^2,(682*p[2]+42*p[10]-651*p[11]-42*(p[13]+p[14]-2*p[18]+p[20]+3*p[21]+6*p[24]-2*p[25]+2*p[26]))/252+(tr5*(pe[10]-pe[12]-pe[13]+2*pe[17]-pe[19]-3*pe[20]-6*pe[23]+2*pe[24]-2*pe[25]))/24},
{F[1,1,1]*tci[1,1]^2,(-16*p[2])/21+(3*p[8])/16+p[11]/2-p[28]+tr5*((-5*pe[2])/84+(3*pe[8])/64-pe[27]/4)},
{F[1,1,2]*tci[1,1]^2,(2*p[2]-3*p[11]+2*p[28])/12+(tr5*(-4*pe[2]+7*pe[27]))/168},
{F[1,1,3]*tci[1,1]^2,(242*p[2]+7*(-18*p[5]+51*p[8]+3*p[11]+130*p[28]))/504+(tr5*(264*pe[2]-126*pe[5]+357*pe[8]+910*pe[27]))/2016},
{F[1,1,4]*tci[1,1]^2,(-24*p[2]-12*p[5]-p[8]+12*p[11]-8*p[28])/48+(tr5*(-80*pe[2]-7*(12*pe[5]+pe[8]+8*pe[27])))/1344},
{F[1,1,5]*tci[1,1]^2,(5*p[2])/63-(7*p[8])/96+(3*p[11]+p[28])/36+(tr5*(48*pe[2]-21*pe[8]+8*pe[27]))/1152},
{F[1,1,8]*tci[1,1]^2,(-758*p[2]+7*(18*p[5]-3*p[8]+15*p[11]-10*p[28]))/504+(tr5*(-648*pe[2]+126*pe[5]-21*pe[8]-70*pe[27]))/2016},
{F[1,1,9]*tci[1,1]^2,(79*p[2])/63+p[11]/6-p[28]/9+tr5*((5*pe[2])/14-pe[27]/36)},
{F[1,2,6]*tci[1,1]^2,(-12*p[2])/7-(3*tr5*pe[2])/7},
{F[1,2,7]*tci[1,1]^2,(-2*p[2])/7-(7*p[8])/8-p[28]+(tr5*((-2*pe[2])/7-(7*pe[8])/8-pe[27]))/4},
{F[1,2,9]*tci[1,1]^2,(12*p[2])/7+(3*tr5*pe[2])/7},
{eps5*tci[1,1]^3,(-11*(p[6]-p[7]))/270-(11*tr5*(pe[6]-pe[7]))/1080},
{tci[1,2],p[27]+(tr5*pe[26])/4},
{F[1,1,1]*tci[1,2],(-209*p[2])/42+(19*p[11])/4+p[17]-p[18]+p[21]+p[23]+2*p[24]-p[25]+p[26]-p[29]-p[30]+(tr5*(pe[16]-pe[17]+pe[20]+pe[22]+2*pe[23]-pe[24]+pe[25]-pe[28]-pe[29]))/4},
{F[1,1,1]^2*tci[1,2],(20*p[2])/7-(3*p[5])/2+(15*p[8])/16-(3*p[11])/2+4*p[28]+tr5*((9*pe[2])/28-(3*pe[5])/8+(15*pe[8])/64+pe[27])},
{F[1,1,2]*tci[1,2],-p[14]-p[21]+(tr5*(-pe[13]-pe[20]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],p[28]+(tr5*pe[27])/4},
{F[1,1,2]^2*tci[1,2],(-6*p[2])/7+p[28]/2+tr5*((-3*pe[2])/14+pe[27]/8)},
{F[1,1,1]*F[1,1,3]*tci[1,2],(-40*p[2])/21-(5*p[8])/4+p[11]-(11*p[28])/3+tr5*((-3*pe[2])/14-(5*pe[8])/16-(11*pe[27])/12)},
{F[1,1,2]*F[1,1,3]*tci[1,2],(-2*p[2])/7-p[8]/4-p[28]+(tr5*(-8*pe[2]-7*(pe[8]+4*pe[27])))/112},
{F[1,1,3]^2*tci[1,2],(-3*(16*p[2]+21*p[8]+56*p[28]))/112-(3*tr5*(16*pe[2]+21*pe[8]+56*pe[27]))/448},
{F[1,1,4]*tci[1,2],p[29]+(tr5*pe[28])/4},
{F[1,1,1]*F[1,1,4]*tci[1,2],(-4*p[2])/7+3*p[5]-p[8]/2-p[28]+(tr5*(-8*pe[2]+42*pe[5]-7*pe[8]-14*pe[27]))/56},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-11*p[2])/7+(3*p[11])/2-p[28]-(tr5*pe[27])/4},
{F[1,1,3]*F[1,1,4]*tci[1,2],(46*p[2]+7*(-18*p[5]+6*p[8]-3*p[11]+14*p[28]))/84+tr5*(pe[2]/14+(-9*pe[5]+3*pe[8]+7*pe[27])/24)},
{F[1,1,5]*tci[1,2],p[18]+(tr5*pe[17])/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,5]*tci[1,2],(16*p[2])/21-p[11]+(2*p[28])/3+(tr5*(-3*pe[2]+7*pe[27]))/42},
{F[1,1,3]*F[1,1,5]*tci[1,2],(-2*p[2])/7-p[8]-p[28]+(tr5*(-2*pe[2]-7*(pe[8]+pe[27])))/28},
{F[1,1,4]*F[1,1,5]*tci[1,2],(-46*p[2]+21*p[11]-14*p[28])/84+tr5*(-1/14*pe[2]-pe[27]/24)},
{F[1,1,5]^2*tci[1,2],(43*p[2])/84-(5*p[11])/8-p[28]/12+tr5*(-1/28*pe[2]-pe[27]/48)},
{F[1,1,8]*tci[1,2],p[30]+(tr5*pe[29])/4},
{F[1,1,1]*F[1,1,8]*tci[1,2],(-62*p[2])/21-p[8]+2*p[11]-(10*p[28])/3+tr5*((-3*pe[2])/14-pe[8]/4-(5*pe[27])/6)},
{F[1,1,2]*F[1,1,8]*tci[1,2],(6*p[2])/7+(3*tr5*pe[2])/14},
{F[1,1,3]*F[1,1,8]*tci[1,2],(38*p[2]+7*(6*p[5]+3*p[8]-3*p[11]+10*p[28]))/28+tr5*(pe[2]/7+(6*pe[5]+3*pe[8]+10*pe[27])/16)},
{F[1,1,4]*F[1,1,8]*tci[1,2],(67*p[2])/42-(3*p[5])/2+p[8]/4-(5*p[11])/4+(5*p[28])/6+(tr5*(24*pe[2]-126*pe[5]+21*pe[8]+70*pe[27]))/336},
{F[1,1,8]^2*tci[1,2],(6*p[2])/7+(3*tr5*pe[2])/14},
{F[1,1,9]*tci[1,2],-p[21]-p[26]+(tr5*(-pe[20]-pe[25]))/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(6*p[2])/7+(3*tr5*pe[2])/14},
{F[1,1,2]*F[1,1,9]*tci[1,2],(82*p[2]-21*p[11]+14*p[28])/42+(tr5*(30*pe[2]+7*pe[27]))/84},
{F[1,1,4]*F[1,1,9]*tci[1,2],(-73*p[2])/42-p[11]/4+p[28]/6+(tr5*(-12*pe[2]+pe[27]))/24},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-6*p[2]+21*p[11]-14*p[28])/28+tr5*(pe[2]/7-pe[27]/8)},
{F[1,1,8]*F[1,1,9]*tci[1,2],(10*p[2])/7+(5*tr5*pe[2])/14},
{F[1,1,9]^2*tci[1,2],(-73*p[2])/84-p[11]/8+p[28]/12+(tr5*(-12*pe[2]+pe[27]))/48},
{F[1,2,6]*tci[1,2],p[25]+(tr5*pe[24])/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],(12*p[2])/7+(3*tr5*pe[2])/7},
{F[1,1,4]*F[1,2,6]*tci[1,2],(12*p[2])/7+(3*tr5*pe[2])/7},
{F[1,2,7]*tci[1,2],p[14]-p[17]+(tr5*(pe[13]-pe[16]))/4},
{F[1,1,1]*F[1,2,7]*tci[1,2],p[8]/4+(tr5*pe[8])/16},
{F[1,1,2]*F[1,2,7]*tci[1,2],p[8]/4+(tr5*pe[8])/16},
{F[1,1,3]*F[1,2,7]*tci[1,2],(2*p[2])/7+(7*p[8])/8+p[28]+(tr5*((2*pe[2])/7+(7*pe[8])/8+pe[27]))/4},
{F[1,1,4]*F[1,2,7]*tci[1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,5]*F[1,2,7]*tci[1,2],(2*p[2])/7+(9*p[8])/8+p[28]+(tr5*((2*pe[2])/7+(9*pe[8])/8+pe[27]))/4},
{F[1,2,9]*tci[1,2],p[21]-p[23]+(tr5*(pe[20]-pe[22]))/4},
{F[1,1,1]*F[1,2,9]*tci[1,2],(-4*p[2])/7-(tr5*pe[2])/7},
{F[1,1,2]*F[1,2,9]*tci[1,2],(-4*p[2])/7-(tr5*pe[2])/7},
{F[1,1,4]*F[1,2,9]*tci[1,2],(4*p[2])/7+(tr5*pe[2])/7},
{F[1,1,8]*F[1,2,9]*tci[1,2],(-12*p[2])/7-(3*tr5*pe[2])/7},
{F[1,1,9]*F[1,2,9]*tci[1,2],(-16*p[2])/7-(4*tr5*pe[2])/7},
{F[2,1,1]*tci[1,2],(46*p[2])/21+6*p[5]+2*p[8]-p[11]+(14*p[28])/3+tr5*((2*pe[2])/7+(9*pe[5]+3*pe[8]+7*pe[27])/6)},
{F[2,1,2]*tci[1,2],(-6*p[5]+p[8])/2+(tr5*(-6*pe[5]+pe[8]))/8},
{F[2,1,3]*tci[1,2],(-12*p[2])/7-(3*tr5*pe[2])/7},
{F[2,1,5]*tci[1,2],(2*p[2])/7+(7*p[8])/8+p[28]+(tr5*((2*pe[2])/7+(7*pe[8])/8+pe[27]))/4},
{F[2,1,9]*tci[1,2],(68*p[2])/21+p[8]-2*p[11]+(10*p[28])/3+tr5*((2*pe[2])/7+pe[8]/4+(5*pe[27])/6)},
{F[2,1,11]*tci[1,2],(-8*p[2])/7-(2*tr5*pe[2])/7},
{F[2,1,12]*tci[1,2],(-12*p[2])/7-(3*tr5*pe[2])/7},
{tci[1,1]^2*tci[1,2],(19*p[2])/84+(-48*p[3]-16*p[4]-48*p[5]+11*p[8]-36*p[11]+24*p[28])/96+(tr5*(-16*pe[2]-48*pe[3]-16*pe[4]-48*pe[5]+11*pe[8]+24*pe[27]))/384},
{eps5*tci[1,2]*tci[2,1],(-2*(p[6]-p[7]))/3+(tr5*(-pe[6]+pe[7]))/6},
{eps5*tci[3,1],(-24*(p[6]-p[7]))/5-(6*tr5*(pe[6]-pe[7]))/5},
{tci[1,1]^2*tcr[1,1],(10*p[2])/21+(7*p[3])/6-(5*p[8])/16-p[11]/4+(3*p[28])/4+tr5*((3*pe[2])/56+(7*pe[3])/24-(5*pe[8])/64+(3*pe[27])/16)},
{eps5*tci[2,1]*tcr[1,1],-2*p[6]+2*p[7]+(tr5*(-pe[6]+pe[7]))/2},
{eps5*tci[1,1]*tcr[1,1]^2,(p[6]-p[7])/10+(tr5*(pe[6]-pe[7]))/40},
{tci[1,2]*tcr[1,1]^2,(-23*p[2])/14-3*p[3]-(3*p[5])/2-(13*p[8])/16+(3*p[11])/4-(7*p[28])/2+tr5*((-3*pe[2])/14+(-48*pe[3]-24*pe[5]-13*pe[8]-56*pe[27])/64)},
{tcr[1,1]^3,(10*p[2])/21+p[3]/3+2*p[5]+(25*p[8])/48+2*p[28]+(tr5*((10*pe[2])/21+pe[3]/3+2*pe[5]+(25*pe[8])/48+2*pe[27]))/4},
{tci[1,1]^2*tcr[1,2],(-5*p[2])/28-(7*p[3])/6+p[4]+p[5]/4+p[8]+(3*p[11])/8+(4*p[28])/3+(tr5*((3*pe[2])/14-(7*pe[3])/6+pe[4]+pe[5]/4+pe[8]+(4*pe[27])/3))/4},
{tci[1,2]*tcr[1,1]*tcr[1,2],(-2*p[2])/7+2*p[3]-p[8]/4-p[28]+(tr5*(-8*pe[2]+56*pe[3]-7*pe[8]-28*pe[27]))/112},
{tci[1,2]*tcr[1,2]^2,(4*p[2])/7-p[8]/4+tr5*(pe[2]/7-pe[8]/16)},
{tcr[1,2]^3,(13*p[2])/7+(4*p[3]-6*p[5]-9*p[11]+4*p[28])/6+(tr5*(6*pe[2]+7*(2*pe[3]-3*pe[5]+2*pe[27])))/84},
{tci[1,2]*tcr[2,1],(-23*p[2])/7-4*p[3]-9*p[5]-(13*p[8])/4+(3*p[11])/2-7*p[28]+(tr5*((-12*pe[2])/7-4*pe[3]-9*pe[5]-(13*pe[8])/4-7*pe[27]))/4},
{tcr[1,1]*tcr[2,1],-p[2]+9*p[5]+(7*p[8])/4+(3*p[11])/2+3*p[28]+(tr5*((4*pe[2])/7+9*pe[5]+(7*pe[8])/4+3*pe[27]))/4},
{tcr[3,1],(-39*p[2])/7-2*p[3]+6*p[5]+(9*p[11])/2-2*p[28]+(tr5*(-3*pe[2]-7*(pe[3]-3*pe[5]+pe[27])))/14},
{tcr[3,2],(-39*p[2])/28+(-4*p[3]+6*p[5]+9*p[11]-4*p[28])/8+(tr5*(-6*pe[2]-7*(2*pe[3]-3*pe[5]+2*pe[27])))/112},
{tcr[3,3],(1774*p[2]+7*(44*p[3]+72*p[4]-270*p[5]+7*p[8]-177*p[11]+176*p[28]))/336+(tr5*(68*pe[2]+44*pe[3]+72*pe[4]-270*pe[5]+7*pe[8]+176*pe[27]))/192}
},{
p[1]->(-342*s23^5*s34*(2*s34+s45)+342*s12^4*(s23-s51)^3+18*s23^4*(94*s34^3-19*s45^2*s51+19*s34*s45*(-2*s45+s51)+s34^2*(-20*s45+114*s51))+s45*(s34+s45)^2*(s34+s51)^2*(666*s34*(s45-s51)+s51*(666*s45+2995*s51))+s23^3*(-1008*s34^4+18*s34^3*(151*s45-188*s51)+s45^2*s51*(-342*s45+4687*s51)+s34^2*(1332*s45^2+3096*s45*s51+1609*s51^2)+s34*(-342*s45^3+2034*s45^2*s51+8348*s45*s51^2))+s23^2*(666*s34^5-36*s34^4*(19*s45-65*s51)+s45^2*(4345*s45-8348*s51)*s51^2+2*s34*s45*s51*(846*s45^2-675*s45*s51-8177*s51^2)+2*s34^3*(513*s45^2-1377*s45*s51-2482*s51^2)+s34^2*(1008*s45^3+702*s45^2*s51-14763*s45*s51^2-6638*s51^3))+s23*(s34+s51)*(666*s34^4*(2*s45-s51)+s45^2*s51^2*(-6998*s45+4003*s51)+s34^3*(1656*s45^2+1674*s45*s51+2995*s51^2)+s34*s45*s51*(990*s45^2-9993*s45*s51+8006*s51^2)+s34^2*(666*s45^3+2304*s45^2*s51+1026*s45*s51^2+3661*s51^3))-s12^3*(342*s23^3*(4*s34+2*s45+s51)-342*s23^2*(s34^2-s34*(s45-10*s51)+3*s51*(2*s45+s51))+s23*(666*s34^3+37*s34*(18*s45-25*s51)*s51+18*s34^2*(37*s45+56*s51)+s51^2*(-1609*s45+1026*s51))+s51*(-666*s34^3+(2977*s45-342*s51)*s51^2+s34*s51*(2653*s45+2977*s51)+s34^2*(-666*s45+2995*s51)))+s12^2*(-342*s23^5+342*s23^4*(s34-s45+4*s51)+s23*(1332*s34^4+18*s34^3*(129*s45+242*s51)+s34*s51*(324*s45^2-7876*s45*s51-619*s51^2)+s51^2*(-7304*s45^2+407*s45*s51-342*s51^2)+2*s34^2*(666*s45^2+1827*s45*s51-286*s51^2))+18*s23^3*(132*s34^2+s34*(151*s45+19*s51)+19*(s45^2+6*s45*s51-6*s51^2))-18*s23^2*(38*s34^3+s34^2*(-38*s45+340*s51)+2*s51*(19*s45^2+123*s45*s51-38*s51^2)+s34*(-38*s45^2+340*s45*s51+151*s51^2))+(s34+s51)*(666*s34^3*(s45-3*s51)+s45*s51^2*(7646*s45+2311*s51)+s34*s51*(666*s45^2+12628*s45*s51+2653*s51^2)+2*s34^2*(333*s45^2-666*s45*s51+2662*s51^2)))+s12*(342*s23^5*(3*s34+s45)-18*s23^4*(113*s34^2-19*s45*(s45-3*s51)+s34*(-20*s45+171*s51))-s23^3*(342*s34^3+18*s34^2*(189*s45-113*s51)+s45*s51*(1368*s45+2635*s51)+s34*(1008*s45^2+3438*s45*s51+583*s51^2))-(s34+s51)*(666*s34^4*(s45-2*s51)+s45^2*s51^2*(4993*s45+5648*s51)+s34^3*(1998*s45^2-1998*s45*s51+1663*s51^2)+s34*s45*s51*(2664*s45^2+12970*s45*s51+8643*s51^2)+s34^2*(1332*s45^3+1998*s45^2*s51+9640*s45*s51^2+2995*s51^3))+s23^2*(-324*s34^4-36*s34^3*(37*s45-85*s51)+s45*s51*(-342*s45^2-943*s45*s51+6980*s51^2)+s34^2*(-2034*s45^2+6120*s45*s51+9356*s51^2)+s34*(-342*s45^3+666*s45^2*s51+10465*s45*s51^2+6296*s51^3))-s23*(666*s34^5+54*s34^4*(43*s45+62*s51)+18*s34^3*(129*s45^2+388*s45*s51+299*s51^2)+s45*s51^2*(-4669*s45^2-7617*s45*s51+3661*s51^2)+s34*s51*(-342*s45^3-13967*s45^2*s51-1256*s45*s51^2+3661*s51^3)+s34^2*(666*s45^3+3294*s45^2*s51-3916*s45*s51^2+6361*s51^3))))/(648*(s12-s23-s45)*(s12-s34-s45)*(s34+s45)*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2),
p[2]->(-7*(-2*s12^5*s34*(s23-s51)^2+2*s12^4*s34*(-2*s23^3+2*s23*s34*(s45-3*s51)+2*s51^2*(s34+s51)-s23*s51*(s45+6*s51)+s23^2*(4*s34+s45+6*s51))+(s34+s51)^2*(3*s23^5*s34+2*s45^3*(s34+s51)^3+3*s23*s45^2*(s34+s51)^2*(2*s34-s45+s51)-3*s23^4*(s34^2-3*s34*s45+2*s34*s51-s45*s51)+3*s23^2*s45*(s34+s51)*(2*s34^2-3*s34*s45+s45^2+2*s34*s51-3*s45*s51+s51^2)+s23^3*(2*s34^3+6*s45*(s45-s51)*s51+s34^2*(-9*s45+3*s51)+3*s34*(3*s45^2-6*s45*s51+s51^2)))-s12*(2*s45^2*(s34+s51)^4*(s34+2*s45+s51)+s23^5*(6*s34^2+6*s34*s51-3*s51^2)+s23*s45*(s34+s51)^3*(4*s34^2-6*s45^2+4*s45*s51+s34*(13*s45+s51))-3*s23^4*(3*s34^3-4*s34^2*(s45-2*s51)+(2*s45-3*s51)*s51^2+s34*s51*(-3*s45+2*s51))+s23^2*(s34+s51)^2*(2*s34^3+s34^2*(14*s45-s51)+s34*s45*(-21*s45+17*s51)+3*s51*(-s45^2-2*s45*s51+s51^2))+s23^3*(s34+s51)*(5*s34^3+s34^2*(-24*s45+13*s51)+3*s34*(2*s45^2-9*s45*s51+s51^2)-3*s51*(s45^2-4*s45*s51+3*s51^2)))+s12^3*(3*s23^4*s34+s23^3*s34*(7*s34+6*s45+2*s51)-3*s23^2*s34*(4*s34^2+9*s34*s51+s51*(4*s45+5*s51))-2*(s34+s51)^2*(s45^2*s51+s34*(s45^2+s51^2))+2*s23*(s34+s51)*(-6*s34^2*(s45-s51)+s45^2*s51+s34*(-2*s45^2+3*s45*s51+6*s51^2)))+s12^2*(3*s23^5*s34+2*s45^2*(s34+s51)^3*(2*s34+s45+2*s51)+3*s23^4*(-3*s34^2+s34*(s45-4*s51)+s51^2)+s23^3*(9*(s45-s51)*s51^2+s34*s51*(-21*s45+2*s51)+s34^2*(-21*s45+9*s51))+s23*(s34+s51)^2*(4*s34^2*(3*s45-s51)+s34*(8*s45^2+3*s45*s51-7*s51^2)+s51*(-10*s45^2+9*s45*s51-3*s51^2))+s23^2*(s34+s51)*(8*s34^3+2*s34^2*(3*s45+5*s51)+3*s51*(2*s45^2-6*s45*s51+3*s51^2)+s34*(-12*s45^2+15*s45*s51+11*s51^2)))))/(24*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[3]->(-2*s12^5*s34*(s23-s51)^2+2*s12^4*s34*(4*s23^3+s23^2*(4*s34+s45-6*s51)+2*s23*s34*(s45-3*s51)-s23*s45*s51+2*s51^2*(s34+s51))+(s34+s51)^2*(-3*s23^5*s34+3*s23*s45^2*(2*s34+s45-s51)*(s34+s51)^2+2*s45^3*(s34+s51)^3+3*s23^4*(s34^2-3*s34*s45+2*s34*s51-s45*s51)-3*s23^2*s45*(s34+s51)*(-2*s34^2-3*s34*s45+s45^2+2*s34*s51-3*s45*s51+s51^2)+s23^3*(2*s34^3+s34^2*(9*s45-3*s51)+6*s45*s51*(-s45+s51)-3*s34*(3*s45^2-6*s45*s51+s51^2)))+s12*(-2*s45^2*(s34+s51)^4*(s34+2*s45+s51)-s23*s45*(s34+s51)^3*(4*s34^2+19*s34*s45+6*s45^2-5*s34*s51-8*s45*s51)+s23^5*(6*s34^2+6*s34*s51-3*s51^2)-3*s23^4*(3*s34^3-4*s34^2*(s45-2*s51)+(2*s45-3*s51)*s51^2+s34*s51*(-3*s45+2*s51))-s23^2*(s34+s51)^2*(2*s34^3+s34*s45*(21*s45-13*s51)+s34^2*(26*s45-7*s51)+3*s51*(s45^2+2*s45*s51-s51^2))-s23^3*(s34+s51)*(11*s34^3+s34^2*(24*s45-5*s51)-3*s34*(2*s45^2-9*s45*s51+s51^2)+3*s51*(s45^2-4*s45*s51+3*s51^2)))-s12^3*(3*s23^4*s34+s23^3*s34*(23*s34+6*s45+10*s51)+3*s23^2*s34*(4*s34^2+8*s34*s45-9*s34*s51-9*s51^2)+2*(s34+s51)^2*(s45^2*s51+s34*(s45^2+s51^2))+2*s23*(s34+s51)*(6*s34^2*(s45-s51)-s45^2*s51+s34*(2*s45^2-3*s45*s51+6*s51^2)))+s12^2*(-3*s23^5*s34+2*s45^2*(s34+s51)^3*(2*s34+s45+2*s51)+3*s23^4*(3*s34^2-s34*s45+4*s34*s51-s51^2)+s23^3*(24*s34^3+9*s51^2*(-s45+s51)+s34*s51*(21*s45+2*s51)+3*s34^2*(7*s45+5*s51))+s23^2*(s34+s51)*(8*s34^3+s34^2*(42*s45-26*s51)+s34*(12*s45^2-3*s45*s51-19*s51^2)-3*s51*(2*s45^2-6*s45*s51+3*s51^2))+s23*(s34+s51)^2*(4*s34^2*(3*s45-s51)+s51*(2*s45^2-9*s45*s51+3*s51^2)+s34*(20*s45^2-15*s45*s51+11*s51^2))))/(24*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[4]->(2*s12^7*s34*(s23-s51)^2-2*s12^6*s34*(2*s23*s34*(s45-3*s51)+2*s51^2*(s34+s51)+s23^2*(4*s34+s45+2*s51)-s23*s51*(s45+4*s51))+s12^5*(-9*s23^4*s34+s23^3*(-3*s34^2-2*s34*s45+6*s34*s51+8*s51^2)+2*(s34+s51)^2*(s34*s45^2+s45^2*s51-3*s34*s51^2-4*s51^3)+s23^2*(12*s34^3+s34*(8*s45-7*s51)*s51-24*s51^3+s34^2*(8*s45+27*s51))+2*s23*(s34+s51)*(6*s34^2*(s45-s51)-s45^2*s51+12*s51^3+s34*(2*s45^2-3*s45*s51+4*s51^2)))+s23*(s34+s51)^2*(3*s23^6*s34-6*s45^2*(s45-s51)*(s34+s51)^4+s23^5*(-3*s34^2+9*s34*s45-6*s34*s51+3*s45*s51-8*s51^2)+2*s23*s45*(s34+s51)^3*(-9*s34*s45+8*s45^2+6*s34*s51-15*s45*s51+7*s51^2)-3*s23^3*(s34+s51)*(2*s34^3-s45^3-2*s34^2*(8*s45-5*s51)+3*s45^2*s51-11*s45*s51^2+8*s51^3+3*s34*(s45^2-6*s45*s51+4*s51^2))+s23^2*(s34+s51)^2*(-3*s45^3+27*s45^2*s51-36*s45*s51^2+8*s51^3+6*s34^2*(-3*s45+s51)+2*s34*(24*s45^2-30*s45*s51+7*s51^2))+s23^4*(16*s34^3-9*s34^2*(s45-3*s51)+3*s34*(3*s45^2-6*s45*s51+11*s51^2)+2*s51*(3*s45^2-7*s45*s51+12*s51^2)))+s12^4*(7*s23^5*s34+s23^4*(51*s34^2+7*s34*s45+40*s34*s51-27*s51^2)-2*(s34+s51)^3*(2*s34+s45+2*s51)*(s45^2-4*s51^2)+s23^3*(s34^2*(29*s45-75*s51)+s34*(11*s45-12*s51)*s51+s51^2*(-17*s45+65*s51))+s23*(s34+s51)^2*(4*s34^2*(-3*s45+s51)-3*s34*(4*s45^2+s45*s51-s51^2)-3*s51*(-2*s45^2+11*s45*s51+7*s51^2))-s23^2*(s34+s51)*(8*s34^3+s34^2*(6*s45+34*s51)+s34*(-4*s45^2+15*s45*s51+27*s51^2)+s51*(2*s45^2-42*s45*s51+33*s51^2)))+s12*s23*(s23^6*(-6*s34^2-6*s34*s51+3*s51^2)+s23^5*(3*s34^3-12*s34^2*(s45-s51)+s51^2*(6*s45+7*s51)+s34*s51*(-9*s45+16*s51))+2*s23*(s34+s51)^4*(-13*s45^3+s34^2*(6*s45-3*s51)+7*s45^2*s51+34*s45*s51^2-15*s51^3+s34*(4*s45^2+15*s45*s51-18*s51^2))+2*s45*(s34+s51)^5*(3*s34*(s45-s51)+2*(s45^2+3*s45*s51-7*s51^2))-s23^4*(s34+s51)*(55*s34^3+s34^2*(-6*s45+95*s51)+s51*(-3*s45^2+2*s45*s51+9*s51^2)+s34*(6*s45^2-3*s45*s51+45*s51^2))+s23^3*(s34+s51)^2*(s34^2*(-136*s45+83*s51)+s34*(3*s45^2-115*s45*s51+18*s51^2)-s51*(9*s45^2+2*s45*s51+45*s51^2))+s23^2*(s34+s51)^3*(6*s34^3+2*s34^2*(2*s45+9*s51)+2*s51*(-10*s45^2-21*s45*s51+37*s51^2)+s34*(-107*s45^2+97*s45*s51+50*s51^2)))-s12^3*(3*s23^6*s34+s23^5*(37*s34^2+32*s34*s51-27*s51^2)-2*(s34+s51)^4*(s34+2*s45+s51)*(s45^2-4*s51^2)-s23*(s34+s51)^3*(4*s34^2*s45+9*s34*s45^2-2*s45^3+25*s34*s45*s51-48*s34*s51^2+56*s45*s51^2-36*s51^3)+s23^4*(87*s34^3+7*s51^2*(-4*s45+3*s51)+5*s34*s51*(9*s45+7*s51)+3*s34^2*(18*s45+35*s51))-s23^3*(s34+s51)*(15*s34^3+s34^2*(-96*s45+171*s51)+s51*(7*s45^2-32*s45*s51-91*s51^2)+s34*(-14*s45^2-15*s45*s51+33*s51^2))-s23^2*(s34+s51)^2*(2*s34^3+s34^2*(14*s45+9*s51)+3*s51*(-3*s45^2-12*s45*s51+43*s51^2)+s34*(-27*s45^2+35*s45*s51+66*s51^2)))+s12^2*(3*s23^7*s34+s23^6*(3*s34^2+3*s34*s45-11*s51^2)-2*s45*(s34+s51)^5*(s45^2-4*s51^2)+s23^5*(69*s34^3+s34*s51*(-3*s45+25*s51)-s51^2*(11*s45+27*s51)+3*s34^2*(s45+41*s51))+s23^4*(s34+s51)*(51*s34^3+3*s34^2*(45*s45-7*s51)+s34*s51*(111*s45+49*s51)+s51^2*(-41*s45+117*s51))+s23*(s34+s51)^4*(7*s45^3-31*s45^2*s51+14*s45*s51^2+30*s51^3-2*s34*(5*s45^2+3*s45*s51-15*s51^2))+s23^2*(s34+s51)^3*(7*s45^3+45*s45^2*s51-115*s45*s51^2-30*s51^3+s34^2*(-26*s45+12*s51)+s34*(39*s45^2-86*s45*s51+18*s51^2))-s23^3*(s34+s51)^2*(18*s34^3+s34^2*(-83*s45+123*s51)+s51*(14*s45^2-145*s45*s51+79*s51^2)+s34*(-73*s45^2+19*s45*s51+114*s51^2))))/(24*(s12-s23)^2*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[5]->-1/9*(s23^2*s34^2+2*s23*s34^2*s45+s34^2*s45^2+s12^2*(s23-s51)^2-2*s34^2*s51^2+s45^2*s51^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51^2))/(s34^2*s51^2),
p[6]->-1/6*(s12^2*((s34+s51)^2*(3*s23^3*(s34+s51)+s51^2*(s34+s51)^2+s23^2*(6*s34*(s45-s51)+(6*s45-5*s51)*s51)+s23*(s34+s51)*(3*s45^2-6*s45*s51+s51^2))+s12^2*(s51^2*(s34+s51)^2+s23^2*(3*s34^2+3*s34*s51+s51^2)-s23*s51*(3*s34^2+5*s34*s51+2*s51^2))-s12*(s34+s51)*(3*s23^3*s34+2*s51^2*(s34+s51)^2+s23*(s34+s51)*(3*s34*(s45-2*s51)-4*s51^2)+s23^2*(3*s34^2+2*s51^2+3*s34*(s45+s51)))))/((s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[7]->(s12^2*(2*s12^4*s34*(s23-s51)-2*s12^3*s34*(-2*s23^2+(s45-2*s51)*(s34+s51)+s23*(3*s34+s45+4*s51))+s12^2*(-3*s23^3*s34+2*s23*s34*(s34+s51)*(3*s34+s45+5*s51)-s23^2*s34*(3*s34+6*s45+5*s51)+2*(s34+s51)^2*(2*s34*s45+s45^2-s34*s51))-s12*(3*s23^4*s34+2*s45*(s34+2*s45)*(s34+s51)^3+s23*(s34+s51)^2*(2*s34^2+7*s34*s45-6*s45^2+s34*s51+9*s45*s51-3*s51^2)-3*s23^3*(2*s34^2-s34*s45+3*s34*s51+s51^2)+s23^2*(s34+s51)*(3*s34^2-12*s34*s45+5*s34*s51-9*s45*s51+6*s51^2))+(s34+s51)^2*(3*s23^4+2*s45^2*(s34+s51)^2-3*s23^3*(s34-2*s45+2*s51)+s23*s45*(s34+s51)*(4*s34-3*s45+3*s51)+s23^2*(2*s34^2+s34*(-6*s45+3*s51)+3*(s45^2-3*s45*s51+s51^2)))))/(12*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[8]->(-4*(s12^3*(s23-s51)*(s51^2*(s34+s51)^2+s23^2*(3*s34^2+3*s34*s51+s51^2)-s23*s51*(3*s34^2+5*s34*s51+2*s51^2))+s12^2*(s51^2*(s34+s51)^3*(s45+2*s51)-s23^4*(3*s34^2+3*s34*s51+2*s51^2)-s23*s51^2*(s34+s51)^2*(7*s34+4*(s45+s51))-s23^3*(6*s34^3+3*s34*(s45-s51)*s51+2*(s45-2*s51)*s51^2+3*s34^2*(s45+2*s51))+s23^2*(s34+s51)*(-6*s34^2*(s45-2*s51)+5*s45*s51^2+3*s34*s51*(s45+3*s51)))-s12*(s34+s51)*(s51^2*(s34+s51)^3*(2*s45+s51)-s23^4*(6*s34^2+6*s34*s51+s51^2)+s23^3*(-3*s34^3+6*s34^2*(-2*s45+s51)+9*s34*s51*(-s45+s51)+2*s51^2*(s45+s51))+s23^2*(s34+s51)*(-6*s34^2*(s45-s51)+s45*(3*s45-2*s51)*s51+3*s34*(-2*s45^2+s45*s51+s51^2))-s23*(s34+s51)^2*(s51*(3*s45^2+2*s45*s51+2*s51^2)+s34*(3*s45^2-6*s45*s51+5*s51^2)))+(s34+s51)^2*(s45*s51^2*(s34+s51)^3-s23^4*(3*s34^2+3*s34*s51+2*s51^2)+s23*(s34+s51)^2*(-3*s45^3+6*s45^2*s51-7*s45*s51^2+s51^2*(s34+2*s51))+s23^3*(s34^2*(-9*s45+6*s51)+s51^2*(-5*s45+6*s51)+s34*s51*(-12*s45+11*s51))-s23^2*(s34+s51)*(s51*(6*s45^2-11*s45*s51+6*s51^2)+s34*(9*s45^2-12*s45*s51+7*s51^2)))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[9]->(-188+(9*(2*s23-5*s34+s45-3*s51))/(s12+s23-s34-s51)-(36*s45^3)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(36*(s34+s45)^2)/((s23-s34-s51)*(s12+s23-s34-s51))-(72*s23)/(s45-s51)+(36*s34^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(72*s34*(s23+s34))/((-s12+s23+s45)*(s45-s51))+(36*s34*(s23+s34))/((-s12+s34+s45)*(s45-s51))-(108*s34^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(36*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))+(252*s34^2)/s51^2-(36*s34*s45*(-s23+s34+s45))/((-s12+s34+s45)*s51^2)+(72*(s23+2*s34))/s51+(36*s34*(s23+s34))/((-s12+s34+s45)*s51)+(72*(2*s23^2+s23*(4*s34+s45)+s34*(3*s34+4*s45)))/((s12-s23-s45)*s51)+(216*s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(72*s23^2)/((s45-s51)*s51)-(72*s23^3)/((-s12+s23+s45)*(s45-s51)*s51)+(324*s34^2)/(s51*(-s12+s34+s51))+(216*s34^2)/(-s23+s34+s51)^2+(216*s34^4)/(s51^2*(-s23+s34+s51)^2)+(432*s34^3)/(s51*(-s23+s34+s51)^2)+(216*s45*(s34+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(216*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(864*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(108*s34)/(-s23+s34+s51)-(468*s34^3)/(s51^2*(-s23+s34+s51))-(576*s34^2)/(s51*(-s23+s34+s51))-(216*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(324*s34^2*(s34+2*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(36*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))+(36*s34*(s23^2+s34^2+s23*(s34-s45)+s34*s45+s45^2))/(s51^2*(-s12-s23+s34+s51))+(36*s34^2)/(s51*(-s12-s23+s34+s51))+(36*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))-(36*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(108*s34*(s23+s34))/((-s12+s34+s51)*(-s45+s51))+(108*s34*(2*s34-s45+s51))/((s12-s23-s45)*(s12-s34-s51))-(108*(7*s34+3*s51))/(s12-s34-s51)+(9*(42*s23+69*s34+39*s45+35*s51))/(s12-s23-s45)-(216*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)+(108*(9*s34^2+6*s34*s45+9*s34*s51+2*s45*s51+3*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(9*(s34^2-2*s34*s45+s45^2+4*s34*s51-12*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s23-s45)*(s12-s34-s45))-(36*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51))+(36*(21*s34^2+s45^2+15*s45*s51+9*s51^2+3*s34*(7*s45+8*s51)))/((s12-s23-s45)*(s23-s34-s51)))/216,
p[10]->(26+(9*s23^2)/((s12-s23)*(s12-s23-s45))+(18*s34^2*(s23+s34))/((s12-s23)*s51^2)+(9*s23^3*s34)/((s12-s23)*(s12-s23-s45)*s51^2)+(3*s23*s34*s45)/((-s12+s34+s45)*s51^2)+(6*s34*(s12+2*s23+s34+s45))/s51^2+(3*s34*(8*s23^2+7*s23*s45+2*s45^2))/((s12-s23-s45)*s51^2)-(9*s34^3*s45)/((s12-s23)*(s12-s34-s51)*s51^2)+(9*s34^4*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(18*s34^4)/((s12-s23)*(s23-s34-s51)*s51^2)-(9*s34^4*s45)/((s12-s23)^2*(s23-s34-s51)*s51^2)-(6*s34)/s51+(9*s34*(s23+2*s34))/((s12-s23)*s51)-(9*s23^2*s34)/((s12-s23)*(s12-s23-s45)*s51)+(3*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(3*s34^2)/((-s12+s34+s45)*s51)-(3*s34*(7*s23+2*s34+4*s45))/((s12-s23-s45)*s51)+(36*s34^3*s45)/((s12-s23)^2*(s12-s34-s51)*s51)-(9*s34^2*(s34+3*s45))/((s12-s23)*(s12-s34-s51)*s51)+(45*s34^3)/((s12-s23)*(s23-s34-s51)*s51)-(36*s34^3*s45)/((s12-s23)^2*(s23-s34-s51)*s51)-(3*s34^2*(3*s34+2*s45))/((s12-s23-s45)*(s23-s34-s51)*s51)-(9*s34^2)/(s51*(-s12+s34+s51))-(6*s34*(s34+2*s45))/(-s23+s34+s51)^2-(6*s34^3*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^2)+(6*s34^2*(s12-2*s34-3*s45))/(s51*(-s23+s34+s51)^2)+(6*s45^2*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*(s34-s45))/(-s23+s34+s51)-(12*s12*s34^2)/(s51^2*(-s23+s34+s51))+(6*s34*(-s12+s34))/(s51*(-s23+s34+s51))+(9*(2*s34+s51))/(s12-s34-s51)+(3*(5*s23+4*s45+3*s51))/(s12-s23-s45)+(9*(3*s34^2-s34*s51-s51^2))/((s12-s23)*(s23-s34-s51))+(9*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s12-s34-s51))-(9*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s23-s34-s51))+(3*(-3*s34^2+2*s34*s45+2*s45^2+3*s34*s51+4*s45*s51+3*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(9*(s23+2*(s34+s51)))/(s12-s23)-(9*(3*s34^2+3*s34*(s45+s51)+s51*(s45+s51)))/((s12-s23)*(s12-s34-s51)))/18,
p[11]->(22*s12^5*s34*(s23-s51)^2-22*s12^4*s34*(-2*s23^3+2*s23*s34*(s45-3*s51)+2*s51^2*(s34+s51)-s23*s51*(s45+6*s51)+s23^2*(4*s34+s45+6*s51))+s12^3*(-33*s23^4*s34+2*(s34+s51)^2*(11*s34*s45^2+11*s45^2*s51+19*s34*s51^2+8*s51^3)-s23^3*(77*s34^2+16*s51^2+22*s34*(3*s45+s51))+3*s23^2*(44*s34^3+99*s34^2*s51+16*s51^3+s34*s51*(44*s45+71*s51))-2*s23*(s34+s51)*(-66*s34^2*(s45-s51)+11*s45^2*s51+24*s51^3+s34*(-22*s45^2+33*s45*s51+90*s51^2)))+s12*(33*s23^5*(2*s34^2+2*s34*s51-s51^2)+2*(s34+s51)^4*(s34+2*s45+s51)*(11*s45^2+8*s51^2)+s23*(s34+s51)^3*(44*s34^2*s45+143*s34*s45^2-66*s45^3+11*s34*s45*s51+44*s45^2*s51-16*s34*s51^2-96*s45*s51^2-16*s51^3)+s23^4*(-99*s34^3+132*s34^2*(s45-2*s51)+s34*(99*s45-98*s51)*s51+s51^2*(-66*s45+67*s51))+s23^2*(s34+s51)^2*(22*s34^3+11*s34^2*(14*s45-s51)+s34*(-231*s45^2+187*s45*s51-48*s51^2)-3*s51*(11*s45^2-10*s45*s51+5*s51^2))+s23^3*(s34+s51)*(55*s34^3+s34^2*(-264*s45+143*s51)+s51*(-33*s45^2+100*s45*s51-19*s51^2)+s34*(66*s45^2-297*s45*s51+113*s51^2)))-s12^2*(33*s23^5*s34+2*(s34+s51)^3*(2*s34+s45+2*s51)*(11*s45^2+8*s51^2)+s23^4*(-99*s34^2+33*s34*(s45-4*s51)+17*s51^2)+s23^3*(-33*s34^2*(7*s45-3*s51)+83*(s45-s51)*s51^2+s34*s51*(-231*s45+38*s51))+s23*(s34+s51)^2*(44*s34^2*(3*s45-s51)+s34*(88*s45^2+33*s45*s51-157*s51^2)+s51*(-110*s45^2+51*s45*s51-113*s51^2))+s23^2*(s34+s51)*(88*s34^3+22*s34^2*(3*s45+5*s51)+3*s51*(22*s45^2-50*s45*s51+49*s51^2)+s34*(-132*s45^2+165*s45*s51+169*s51^2)))-(s34+s51)^2*(33*s23^5*s34+s23^4*(-33*s34^2+99*s34*s45-66*s34*s51+33*s45*s51-16*s51^2)+2*s45*(s34+s51)^3*(11*s45^2+8*s51^2)+s23*(s34+s51)^2*(66*s34*s45^2-33*s45^3+33*s45^2*s51+16*s34*s51^2-48*s45*s51^2+16*s51^3)+s23^3*(22*s34^3+33*s34^2*(-3*s45+s51)+9*s34*(11*s45^2-22*s45*s51+9*s51^2)+2*s51*(33*s45^2-41*s45*s51+24*s51^2))+3*s23^2*(22*s34^3*s45+s34^2*(-33*s45^2+44*s45*s51-16*s51^2)+s34*(11*s45^3-66*s45^2*s51+49*s45*s51^2-32*s51^3)+s51*(11*s45^3-33*s45^2*s51+27*s45*s51^2-16*s51^3))))/(36*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
p[12]->(-1-s34/(s12-s34)-s34^2/((s12-s34)*(s12-s23-s45))+s34^2/((s12-s34)*(s12-s34-s45))-s34^3/((s12-s34)*(s12-s23-s45)*(s12-s34-s45))+(-s23+9*s34)/(-s12+s23+s45)-(3*s34^2)/((s12-s23-s45)*(s12-s34-s51))+(s23^2-6*s34^2)/s51^2-(s23*(s23-s34)*s45)/((-s12+s34+s45)*s51^2)+(3*s34)/s51+s34^3/((s12-s34)*(s12-s23-s45)*s51)-(2*s23*s34)/((-s12+s34+s45)*s51)-(s23^2+8*s34*(s34+s45)+s23*(8*s34+s45))/((s12-s23-s45)*s51)-(3*s34^3)/((s12-s23-s45)*(s12-s34-s51)*s51)-(6*s34^2*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)-(12*s34)/(-s12+s34+s51)-(12*s34^2)/(s51*(-s12+s34+s51))-(6*s34^4)/(s51^2*(-s23+s34+s51)^2)-(6*s34^3)/(s51*(-s23+s34+s51)^2)-(6*s34*s45*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(18*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12*s34^3)/(s51^2*(-s23+s34+s51))+(3*s34^2)/(s51*(-s23+s34+s51))+(6*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(3*s34^2*(3*s34+4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(6*s34*s45*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(3*s34*(6*s34+2*s45+3*s51))/((-s12+s34+s51)*(-s23+s34+s51))-(3*s34*(5*s34+5*s45+3*s51))/((s12-s23-s45)*(s23-s34-s51))-s34^2/(s12*s51-s34*s51))/6,
p[13]->(-3+(4*s34)/(s12-s23-s45)-s34^2/((s12-s23-s45)*(s12-s34-s45))-s34^2/(-s12+s34+s45)^2+s34^3/((s12-s23-s45)*(-s12+s34+s45)^2)-(2*s34)/(-s12+s34+s45)+(-s23^2+3*s23*s34+9*s34^2)/s51^2+(s23*(-s23+s34)*s45^2)/((-s12+s34+s45)^2*s51^2)+(2*s23*(s23-2*s34)*s45)/((-s12+s34+s45)*s51^2)+(4*s23+3*s34)/s51-(2*s23*s34*s45)/((-s12+s34+s45)^2*s51)+(2*s34*(s23+s34+s45))/((s12-s23-s45)*s51)-(s34^2*(4*s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)+(3*s34^2*(2*s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51)+(6*s34)/(-s12+s34+s51)+(6*s34^2)/(s51*(-s12+s34+s51))+(6*s34^4)/(s51^2*(-s23+s34+s51)^2)+(6*s34^3)/(s51*(-s23+s34+s51)^2)+(6*s34*s45*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(18*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(15*s34^3)/(s51^2*(-s23+s34+s51))-(12*s34^2)/(s51*(-s23+s34+s51))-(6*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(6*s34^2*(s34+2*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(6*s34*s45*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)+(6*s34*(2*s34+s45+s51))/((s12-s23-s45)*(s23-s34-s51))-(6*s34*(2*s34+s45+s51))/((-s12+s34+s51)*(-s23+s34+s51))+(4*s34^2+4*s23*s45+s34*s45)/(s12*s51-s34*s51-s45*s51))/6,
p[14]->(s12^2*(s23-s51)*(-10*s23*s51^2*(s34+s51)+5*s51^2*(s34+s51)^2+s23^2*(9*s34^2+5*s51^2))+s12*(5*s51^2*(s34+s51)^3*(s45+s51)-5*s23*s51^2*(s34+s51)^2*(4*s45+s51)+s23^4*(-9*s34^2+9*s34*s51-10*s51^2)-s23^2*(s34+s51)*(9*s34^2*(s45-2*s51)+s34*s51*(9*s45+s51)+5*s51^2*(-5*s45+3*s51))+s23^3*(-9*s34^3-9*s34^2*(s45+2*s51)+s34*s51*(9*s45+2*s51)+5*s51^2*(-2*s45+5*s51)))+(s34+s51)*(-5*s45*s51^2*(s34+s51)^3-5*s23*s51^2*(s34+s51)^2*(s34-4*s45+2*s51)+s23^4*(9*s34^2+10*s51^2)+s23^3*(9*s34^2*(2*s45-s51)+s34*(9*s45-25*s51)*s51+10*(s45-3*s51)*s51^2)+s23^2*(s34+s51)*(5*s51^2*(-5*s45+6*s51)+s34*(9*s45^2-9*s45*s51+20*s51^2))))/(9*(s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)^3*s51^2),
p[15]->(-88+(76*(s12-s45))/s34-(12*s34)/(-s12+s34+s45)-(3*(2*s23-5*s34+s45-3*s51))/(s12+s23-s34-s51)+(12*s45^3)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(12*(s34+s45)^2)/((s23-s34-s51)*(s12+s23-s34-s51))-(12*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(3*(6*s23+s34+3*s45-s51))/(s12-s23-s45)+(64*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(76*s23^2*(s12+s45))/(s34*s51^2)-(12*s23^2*s45^2)/(s34*(-s12+s34+s45)*s51^2)+(12*(s23+s34)*s45^2)/((-s12+s34+s45)*s51^2)+(64*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(4*(35*s23^2-3*s12*(s23+s34)+3*s34*(2*s34+s45)+s23*(6*s34+35*s45)))/s51^2+(12*s34*(s23^2+s34^2+s23*(s34-s45)+s34*s45+s45^2))/((s12+s23-s34-s51)*s51^2)-(152*s12*s23)/(s34*s51)-(12*(s12-19*s23-s45))/s51+(24*s23*s45)/((s12-s34-s45)*s51)+(12*(s23+s45)*(s23-s34+s45))/((s12-s23-s45)*s51)-(64*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)+(12*s34^2)/((s12+s23-s34-s51)*s51)+(12*s34^2*(-s12+2*s34+s45))/(s51^2*(-s23+s34+s51))+(24*s34*(s34+s45))/(s51*(-s23+s34+s51))+(12*s34*s45^2*(s34+s45))/((-s12+s34+s45)*s51^2*(-s12-s23+s34+s51))-(12*s34*s45*(2*s34+s45))/((-s12+s34+s45)*s51*(-s12-s23+s34+s51))+(12*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(12*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(12*(s45-s51)*(s34-s45+s51))/((s12-s23-s45)*(s12-s34-s45))-(3*(s34^2-2*s34*s45+s45^2+4*s34*s51-12*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(12*(s34^2+(s45-s51)^2+s34*(-s45+s51)))/((s12-s34-s45)*(s12+s23-s34-s51)))/72,
p[16]->(-2*s23*(s23+s45-s51)*(s34+s51)*(s23*s34+s45*(s34+s51))-s12^2*(s23-s51)*(s23*(2*s34-s51)+s51*(s34+s51))+s12*(2*s23^3*(s34-2*s51)-s45*s51*(s34+s51)^2+s23*(s34+s51)*(2*s34*s45-5*s34*s51+5*s45*s51-4*s51^2)+s23^2*(2*s34^2+2*s34*s45+7*s34*s51-4*s45*s51+8*s51^2)))/(2*(s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
p[17]->(s12*(s12^2*(s23-s51)*(-(s51*(s34+s51))+s23*(2*s34+s51))-s12*(2*s23^3*s34+s51*(s34+s51)^2*(s45+2*s51)+s23^2*(2*s34^2+2*s34*s45+3*s34*s51+2*s51^2)-s23*(s34+s51)*(s51*(s45+4*s51)+s34*(-2*s45+5*s51)))+2*(s34+s51)*(s45*s51*(s34+s51)^2+s23^3*(s34+2*s51)+s23^2*(2*s34*(s45-2*s51)+(3*s45-4*s51)*s51)+s23*(s34^2*s51+s51*(s45^2-4*s45*s51+2*s51^2)+s34*(s45^2-4*s45*s51+3*s51^2)))))/(2*(s12-s23-s45)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[18]->(s12^2*(s23^2*(18*s34-29*s51)+s23*s51*(49*s34+58*s51)-s51*(38*s34^2+67*s34*s51+29*s51^2))+(s34+s51)*(2*s23^3*(9*s34-10*s51)-29*s45*s51*(s34+s51)^2+s23^2*(36*s34*s45+31*s34*s51-2*s45*s51+40*s51^2)+s23*(18*s34*s45^2-29*s34^2*s51+31*s34*s45*s51+18*s45^2*s51-49*s34*s51^2+31*s45*s51^2-20*s51^3))-s12*(2*s23^3*(9*s34-19*s51)+s23^2*(18*s34^2+18*s34*s45+56*s34*s51-38*s45*s51+47*s51^2)-s51*(s34+s51)^2*(38*s34+29*(s45+s51))+s23*(s34+s51)*(2*s34*(9*s45+s51)+s51*(67*s45+20*s51))))/(18*(s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
p[19]->(-256+(304*(-2*s12+s45))/s34+(152*s12^2)/(s34+s45)^2-(152*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(208*s12)/(s34+s45)+(304*s12^2)/(s34*(s34+s45))+(32*s45*(3*s23+11*s45))/((s12-s23-s45)*(s34+s45))+(34*s23-26*s34-180*s45-26*s51)/(s12+s23-s34-s51)+(304*s12^2*s23^2)/(s34*(s34+s45)*s51^2)-(8*(7*s12^2-57*s23^2+18*s23*s34+150*s34^2-70*s23*s45-38*s34*s45+s12*(50*s23-46*s34+26*s45)))/s51^2+(8*(s12^2*(25*s23-12*s45)-s23*s45*(76*s23+89*s45)-2*s12*(57*s23^2+13*s23*s45-13*s45^2)))/((s34+s45)*s51^2)+(152*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(200*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(16*s34*(9*s23^2+43*s23*s34+s34*(77*s34+43*s45)))/((s12+s23-s34-s51)*s51^2)+(608*s12*s23)/(s34*s51)+(8*(18*s12-50*s23-4*s34-13*s45))/s51+(8*(-25*s12^2+88*s12*s23-31*s12*s45+88*s23*s45+13*s45^2))/((s34+s45)*s51)+(152*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)+(200*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-14*s23+72*s34+43*s45))/((s12+s23-s34-s51)*s51)-(152*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(352*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(200*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(576*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(144*s34)/(-s12+s34+s51)+(256*s45^3)/((s34+s45)*(-s23+s34+s51)^2)-(32*(17*s34^2+16*s34*s45+8*s45^2))/(-s23+s34+s51)^2+(544*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(256*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(32*(-24*s12*s34^3+3*s34^3*(11*s34+8*s45)+8*s12^2*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)+(256*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(64*(s34^2*(25*s34+24*s45)-4*s12*(2*s34^2+s34*s45-s45^2)))/(s51*(-s23+s34+s51)^2)+(256*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(544*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(288*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(288*s34^2*(s34-3*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(8*(11*s34-7*s45))/(-s23+s34+s51)+(152*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(352*s45^2)/((s34+s45)*(-s23+s34+s51))-(200*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(152*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(8*s12*s45^2*(s12+26*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(8*(s12^2*(39*s34-20*s45)+2*s34^2*(141*s34+29*s45)-2*s12*(71*s34^2-13*s34*s45+13*s45^2)))/(s51^2*(-s23+s34+s51))-(200*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(152*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(8*s45^2*(-44*s12+13*s45))/((s34+s45)*s51*(-s23+s34+s51))-(8*(32*s12*s34-222*s34^2-25*s12*s45-39*s34*s45+13*s45^2))/(s51*(-s23+s34+s51))-(200*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(432*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(544*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(544*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(576*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(1776*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(24*s34^2*(98*s34+135*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(144*s34*(s34-s45+s51))/((s12-s23-s45)*(s12-s34-s51))-(288*s45*s51*(s34-s45+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(2*(105*s23+187*s34+54*s45+187*s51))/(s12-s23-s45)-(608*s12^2*s23)/(s34^2*s51+s34*s45*s51)-(432*(s34^2-2*s34*s45+2*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(288*s45*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(144*(2*s34^2+5*s34*s51+3*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(3*(11*s34^2-74*s34*s45+63*s45^2+22*s34*s51-118*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(25*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(25*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/288,
p[20]->(48+(48*(s12-s45))/s34-(152*(s12-s45)^2)/s34^2+(6*(s23-2*s34+3*s45-2*s51))/(s12+s23-s34-s51)-(152*s12^2*s23^2)/(s34^2*s51^2)+(8*s12*s23*(-3*s12+38*(s23+s45)))/(s34*s51^2)+(8*(3*s12^2-19*s23^2-9*s23*s34-9*s34^2-38*s23*s45-24*s34*s45-19*s45^2+3*s12*(5*s23+5*s34+2*s45)))/s51^2-(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(8*s12*(3*s12-44*s23-3*s45))/(s34*s51)+(304*s12*s23*(s12-s45))/(s34^2*s51)+(24*(2*s23+s34+s45))/s51-(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(72*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(72*s34*s45)/(s51*(-s12+s34+s51))+(48*(s34^2-4*s34*s45+s45^2))/(-s23+s34+s51)^2+(48*s34^2*(s12^2-2*s12*s45+s45*(-2*s34+s45)))/(s51^2*(-s23+s34+s51)^2)+(48*s34*(s34^2+s12*(s34-2*s45)-5*s34*s45+2*s45^2))/(s51*(-s23+s34+s51)^2)+(48*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(144*s45*s51*(s34+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(144*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(144*s34^2*(s34-3*s45)*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(48*(s34+s45))/(-s23+s34+s51)+(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(24*s34*(-3*s12^2-5*s12*s34+3*s34^2+2*s12*s45+12*s34*s45+s45^2))/(s51^2*(-s23+s34+s51))+(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(-24*s12*(7*s34+s45)+24*s45*(12*s34+s45))/(s51*(-s23+s34+s51))+(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(72*s34^2*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(72*s34*s45*(s34+2*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(48*s34^2*(s23+2*s34+s45))/(s51^2*(-s12-s23+s34+s51))+(24*s34*(s23+3*s34+s45))/(s51*(-s12-s23+s34+s51))+(48*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(48*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(48*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(72*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(144*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(72*s34^2*(3*s34+4*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(72*(s34-s45+s51))/(s12-s34-s51)+(6*(15*s23+22*s34+21*s45+22*s51))/(s12-s23-s45)-(9*(s34^2-2*s34*s45+s45^2+2*s34*s51-6*s45*s51+s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(144*s45*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)+(72*(2*s34^2-2*s34*s45-s45^2+4*s34*s51-s45*s51+2*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(24*(6*s34^2+2*s45^2+9*s45*s51+6*s51^2+6*s34*(s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51))+(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[21]->(2*s12^6*s23*s34*(-s23+s51)+3*(s23-s34-s51)*(s23*s34+s45*(s34+s51))^2*(s45*(s34+s51)^3+s23*(s34+s51)^2*(s34-2*s45+2*s51)+s23^3*(2*s34+3*s51)-s23^2*(s34+s51)*(2*s34-2*s45+5*s51))+s12^5*(-7*s23^3*s34+s51*(s34+s51)^2*(2*s45+s51)+s23^2*(11*s34^2+2*s34*s45+13*s34*s51+s51^2)+s23*(4*s34^2*(s45-2*s51)-8*s34*s51^2-2*s51^2*(s45+s51)))-s12^4*(3*s23^4*s34-s23^3*(25*s34^2+9*s34*s45+21*s34*s51-6*s51^2)+s23^2*(24*s34^3+10*(s45-s51)*s51^2+2*s34*s51*(4*s45+7*s51)+s34^2*(-3*s45+52*s51))+(s34+s51)^2*(2*s34*(s45^2+4*s45*s51+s51^2)+s51*(4*s45^2+9*s45*s51+2*s51^2))-s23*(s34+s51)*(-6*s34^2*(3*s45-2*s51)+s51*(2*s45^2+19*s45*s51-2*s51^2)+s34*(-4*s45^2+7*s45*s51+4*s51^2)))+s12*(-3*s23^6*s34*(4*s34+3*s51)+s45^2*(s34+s51)^5*(3*s34+8*s45+7*s51)+s23*s45*(s34+s51)^4*(6*s34^2+21*s34*s45-18*s45^2+11*s34*s51-10*s45*s51+12*s51^2)+3*s23^5*(10*s34^3+3*s45*s51^2+s34*s51*(-5*s45+8*s51)+s34^2*(-8*s45+20*s51))+s23^2*(s34+s51)^3*(3*s34^3+s34*s45*(-60*s45+s51)+2*s34^2*(9*s45+2*s51)+6*s45*(2*s45^2+s45*s51-8*s51^2))+s23^3*(s34+s51)^2*(5*s34^3+11*s34^2*(-6*s45+s51)+3*s45*s51*(-3*s45+23*s51)+6*s34*(9*s45^2-8*s45*s51+s51^2))-3*s23^4*(s34+s51)*(8*s34^3-6*s34^2*(4*s45-3*s51)-2*s45*(s45-7*s51)*s51+s34*(4*s45^2-17*s45*s51+7*s51^2)))+s12^3*(6*s23^5*s34+3*s23^4*(4*s34*s45-s34*s51-5*s51^2)-3*s23^3*(10*s34^3+s34*(11*s45-8*s51)*s51+2*(s45-7*s51)*s51^2+s34^2*(10*s45+17*s51))+s23^2*(s34+s51)*(26*s34^3+s34^2*(-12*s45+52*s51)+s51*(9*s45^2+14*s45*s51-38*s51^2)+s34*(-18*s45^2+14*s45*s51-21*s51^2))+(s34+s51)^3*(2*s45^3+15*s45^2*s51+12*s45*s51^2+s51^3+s34*(7*s45^2+10*s45*s51+s51^2))+s23*(s34+s51)^2*(s34^2*(30*s45-8*s51)+2*s51*(-13*s45^2-10*s45*s51+5*s51^2)+s34*(11*s45^2-3*s45*s51+8*s51^2)))+s12^2*(6*s23^6*s34-3*s23^5*(8*s34^2-2*s34*s45+8*s34*s51+3*s51^2)-s45*(s34+s51)^4*(7*s45^2+18*s45*s51+5*s51^2+4*s34*(2*s45+s51))+3*s23^4*(s34+s51)*(6*s34^2+8*s34*(-2*s45+s51)+s51*(3*s45+11*s51))-s23*(s34+s51)^3*(-9*s45^3+s34^2*(22*s45-2*s51)-40*s45^2*s51+9*s45*s51^2+6*s51^3+s34*(19*s45^2+15*s45*s51+6*s51^2))+s23^3*(s34+s51)*(10*s34^3+2*s34^2*(30*s45+7*s51)+s34*(-24*s45^2+45*s45*s51-47*s51^2)-3*s51*(-4*s45^2+13*s45*s51+15*s51^2))-s23^2*(s34+s51)^2*(14*s34^3+2*s34^2*(s45+12*s51)+s51*(36*s45^2-44*s45*s51-27*s51^2)-s34*(51*s45^2+3*s45*s51+23*s51^2))))/(6*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[22]->(144-(144*s34^2)/((s12-s23-s45)*(s12-s34-s51))+(96*s23)/(s45-s51)-(48*s34^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))-(96*s34*(s23+s34))/((-s12+s23+s45)*(s45-s51))-(48*s34*(s23+s34))/((-s12+s34+s45)*(s45-s51))+(144*s34^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(8*s34*(-32*s12+7*s23+71*s34))/s51^2+(288*s23*s34*s45)/((-s12+s34+s45)*s51^2)-(200*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(288*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(48*(s23-6*s34)*s34)/((-s12+s34+s45)*s51)-(8*(18*s23+7*s34+6*s45))/s51-(48*(5*s23^2+4*s23*s45+s45^2))/((s12-s23-s45)*s51)-(288*s34^3)/((s12-s23-s45)*(s23-s34-s51)*s51)-(200*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)-(96*s23^2)/((s45-s51)*s51)+(96*s23^3)/((-s12+s23+s45)*(s45-s51)*s51)+(200*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(576*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(432*s34^2)/(s51*(-s12+s34+s51))-(256*s34^3*(s12-2*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)+(256*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)^2)+(544*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(288*s34^3*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(864*s34^2*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(200*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(8*s34^2*(-64*s12+135*s34+64*s45))/(s51^2*(-s23+s34+s51))+(200*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(16*s34*(32*s34+19*s45))/(s51*(-s23+s34+s51))+(200*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(288*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(432*s34^2*(s34+3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(16*s34*(9*s23^2+43*s23*s34+s34*(77*s34+43*s45)))/(s51^2*(-s12-s23+s34+s51))+(8*s34*(-14*s23+72*s34+43*s45))/(s51*(-s12-s23+s34+s51))+(544*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(544*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(544*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(576*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(1776*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(24*s34^2*(98*s34+135*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(432*(2*s34+s51))/(s12-s34-s51)-(288*s45*(s34+s45)*(3*s34+s51))/((-s12+s34+s51)*(-s23+s34+s51)^2)-(144*s34*(s23+s34))/((-s12+s34+s51)*(-s45+s51))+(-34*s23+26*s34+180*s45+26*s51)/(s12+s23-s34-s51)-(222*s23+490*s34+324*s45+58*s51)/(s12-s23-s45)-(288*s45*(s34^2+s34*s51+s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(3*(11*s34^2-74*s34*s45+63*s45^2+22*s34*s51-118*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(144*(6*s34^2+5*s45*s51+3*s34*(4*s45+s51)))/((s12-s34-s51)*(-s23+s34+s51))+(25*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(16*(45*s34^2+9*s34*(5*s45+3*s51)+s45*(-13*s45+45*s51)))/((s12-s23-s45)*(s23-s34-s51))+(25*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/288,
p[23]->(-24-(6*(s23-2*s34+3*s45-2*s51))/(s12+s23-s34-s51)-(144*s34^3*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51^2)-(24*s34*(s12+4*s23+14*s34+6*s45))/s51^2+(72*s34*s45*(s23+2*(s34+s45)))/((-s12+s34+s45)*s51^2)+(144*s34^3*(s34+s45))/((s12-s23-s45)*(s23-s34-s51)*s51^2)+(24*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(48*s34^2*(s23+2*s34+s45))/((s12+s23-s34-s51)*s51^2)-(120*s34)/s51+(72*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)+(72*s34^2)/((-s12+s34+s45)*s51)-(72*s34^3)/((s12-s23-s45)*(s23-s34-s51)*s51)+(24*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(24*s34*(s23+3*s34+s45))/((s12+s23-s34-s51)*s51)-(24*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)-(72*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))-(72*s34^2)/(s51*(-s12+s34+s51))+(16*s34*(14*s34^2+24*s34*s45+15*s45^2))/(-s23+s34+s51)^3+(16*s34^3*(5*s12^2+14*s34^2+19*s34*s45+5*s45^2-10*s12*(s34+s45)))/(s51^2*(-s23+s34+s51)^3)+(16*s34^2*(28*s34^2+43*s34*s45+15*s45^2-5*s12*(2*s34+3*s45)))/(s51*(-s23+s34+s51)^3)+(144*s34^4*s45*(s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^3)+(576*s34^3*s45*(s34+s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^3)+(-264*s34^2-96*s34*s45+80*s45^2)/(-s23+s34+s51)^2+(48*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)-(8*s34^2*(20*s12^2-37*s12*s34+86*s34^2-20*s12*s45+68*s34*s45))/(s51^2*(-s23+s34+s51)^2)-(144*s34^3*(s34+s45))/((s12-s23-s45)*s51*(-s23+s34+s51)^2)+(8*s34*(17*s12*s34-119*s34^2+10*s12*s45-90*s34*s45))/(s51*(-s23+s34+s51)^2)-(48*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(72*s34^3*s45*(3*s34+s45))/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(72*s34^2*(2*s34^2+13*s34*s45+3*s45^2))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(24*(5*s34+s45))/(-s23+s34+s51)-(24*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(144*s34^2*(s34+s45)^2)/((s12-s34-s45)*s51^2*(-s23+s34+s51))+(16*s34*(5*s12^2-7*s12*s34+50*s34^2+24*s34*s45))/(s51^2*(-s23+s34+s51))-(24*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(144*s34*(s34+s45)^2)/((s12-s34-s45)*s51*(-s23+s34+s51))+(24*s34*(s12+30*s34+11*s45))/(s51*(-s23+s34+s51))-(24*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(72*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))+(72*s34^2*(3*s34+4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(48*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(48*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(72*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))+(144*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(72*s34^2*(3*s34+4*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))+(72*(2*s34+s51))/(s12-s34-s51)-(6*(19*s23+58*s34+41*s45+22*s51))/(s12-s23-s45)+(144*s45*(s34+s45)*(6*s34^2+4*s34*s51+s51^2))/((-s12+s34+s51)*(-s23+s34+s51)^3)+(9*(s34^2-2*s34*s45+s45^2+2*s34*s51-6*s45*s51+s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(90*s34^2+93*s34*s45+8*s45^2+81*s34*s51+60*s45*s51+18*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(3*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(72*(8*s34^2+2*s51*(s45+s51)+s34*(5*s45+7*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(16*s45*(9*s34^3+9*s34*s51*(2*s45+s51)+9*s34^2*(s45+2*s51)+s45*s51*(-5*s45+9*s51)))/((s12-s23-s45)*(s23-s34-s51)^3)-(3*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(72*(6*s34^3+3*s34^2*(7*s45+2*s51)+s45*s51*(s45+4*s51)+s34*(3*s45^2+15*s45*s51+2*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(8*(54*s34^3+9*s34^2*(11*s45+6*s51)+2*s45*(-5*s45^2+10*s45*s51+18*s51^2)+s34*(26*s45^2+117*s45*s51+18*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/144,
p[24]->(2*s12^4*s34*(s23-s51)^2+s12^3*s34*(s23^3-3*s51^2*(s34+s51)-s23^2*(7*s34+2*s45+5*s51)+s23*(-4*s34*s45+10*s34*s51+2*s45*s51+7*s51^2))-(s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23^2*s34*(3*s34-s51)+s45*(s34+s51)^2*(3*s45+s51)+s23*(s34+s51)*(-(s45*s51)+s34*(6*s45+s51)))+s12*(s23^4*(6*s34^2+2*s34*s51+s51^2)-s23^3*(5*s34^3-2*s34^2*(6*s45-7*s51)+2*s51^2*(s45+2*s51)+s34*s51*(-5*s45+9*s51))-s23^2*(s34+s51)*(3*s34^3+4*s34^2*(3*s45-s51)+s34*(-6*s45^2+8*s45*s51-11*s51^2)+s51*(3*s45^2-8*s45*s51-6*s51^2))+(s34+s51)^3*(-2*s45^3-3*s45^2*s51+4*s45*s51^2+s51^3+s34*(-3*s45^2+2*s45*s51+2*s51^2))+s23*(s34+s51)^2*(s34^2*(-6*s45+2*s51)+s34*(-9*s45^2+s45*s51-7*s51^2)-2*s51*(-3*s45^2+5*s45*s51+2*s51^2)))+s12^2*(-3*s23^4*s34+2*(s34+s51)^3*(s45^2-s51^2)+s23^3*(s34^2-3*s34*s45+7*s34*s51+2*s51^2)+s23^2*(8*s34^3+s34*(8*s45-11*s51)*s51-6*s51^3+s34^2*(5*s45+6*s51))+s23*(s34+s51)*(2*s34^2*(5*s45-4*s51)-2*s45^2*s51+6*s51^3+s34*(4*s45^2-5*s45*s51+7*s51^2))))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2),
p[25]->(-2*s12^4*s34*(s23+s45)*(s23-s51)+s12^3*(2*s23^4+s23^3*(-7*s34+3*s45-6*s51)+s34^2*(4*s45^2-3*s45*s51+s51^2)+s51^2*(3*s45^2-s45*s51+s51^2)+s34*s51*(7*s45^2-4*s45*s51+2*s51^2)+s23^2*(7*s34^2-8*s34*s45+s45^2+13*s34*s51-9*s45*s51+7*s51^2)+s23*(s34^2*(11*s45-4*s51)+s51*(-4*s45^2+7*s45*s51-4*s51^2)-s34*(s45^2-18*s45*s51+8*s51^2)))-s12*(s23^5*(3*s34-5*s51)+s45*(s34+s51)^3*(s34*(s45-s51)+(s45-4*s51)*s51)+s23^4*(6*s34^2+8*s34*(s45+2*s51)+s51*(-7*s45+12*s51))+s23*(s34+s51)^2*(s45^3+s34^2*(2*s45-s51)-8*s45^2*s51+9*s45*s51^2-4*s51^3+s34*(s45^2-4*s45*s51-5*s51^2))+s23^2*(s34+s51)*(s34^3+s45^3+s34^2*(s45-4*s51)+10*s45^2*s51-17*s45*s51^2+10*s51^3+s34*(6*s45^2-13*s45*s51+5*s51^2))+s23^3*(s34^2*(11*s45-8*s51)+s34*(6*s45^2+29*s45*s51-21*s51^2)-s51*(s45^2-19*s45*s51+13*s51^2)))+(s34+s51)*(5*s23^5*s34+3*s45^2*(s45-s51)*(s34+s51)^3+s23^4*(-5*s34^2+14*s34*s45-7*s34*s51+5*s45*s51)-s23*s45*(s34+s51)^2*(-10*s34*s45+3*s45^2+7*s34*s51-7*s45*s51+4*s51^2)+s23^3*(4*s34^3+s45*(9*s45-7*s51)*s51+s34^2*(-13*s45+10*s51)+s34*(13*s45^2-21*s45*s51+6*s51^2))+s23^2*(s34^3*(11*s45-4*s51)+s34^2*(-11*s45^2+28*s45*s51-8*s51^2)+s45*s51*(4*s45^2-9*s45*s51+6*s51^2)+s34*(4*s45^3-20*s45^2*s51+23*s45*s51^2-4*s51^3)))-s12^2*(2*s23^5-s23^4*(9*s34-3*s45+s51)-s23^3*(3*s34^2+15*s34*s45-s45^2+8*s34*s51+2*s45*s51+2*s51^2)+(s34+s51)^2*(3*s45^3-s45^2*s51+3*s45*s51^2+s51^3+s34*(3*s45^2+s51^2))+s23^2*(4*s34^3-s34^2*(s45-19*s51)-s45*s51*(3*s45+s51)+s34*(-7*s45^2-5*s45*s51+15*s51^2))+s23*(s34^3*(7*s45-s51)+s34^2*(5*s45^2+23*s45*s51-2*s51^2)-s45*s51*(s45^2-5*s45*s51+3*s51^2)-s34*(s45^3-10*s45^2*s51-13*s45*s51^2+s51^3))))/(6*(s12-s23)*(s12-s23-s45)*(s12-s34-s51)*s51^2*(-s23+s34+s51)^2),
p[26]->(2*s12^5*s34*(s23-s51)*(-s45+s51)-s45*(s34+s45)*s51*(s34+s51)^4*(2*s45+s51)+s23^4*s34*(s34^2*(s45-3*s51)-5*s45*s51^2-s34*s51*(s45+6*s51))-s23^2*(s34+s51)^2*(2*s34^3*s51-7*s45^2*s51^2+s34*s45*(-5*s45^2+s45*s51-8*s51^2)+s34^2*(-2*s45^2-3*s45*s51+2*s51^2))-s23*(s34+s51)^3*(-2*s45^4+s45^2*s51^2+s34^2*s51*(4*s45+s51)+s34*s45*(-s45^2+2*s45*s51+3*s51^2))+s23^3*(s34+s51)*(-5*s45^2*s51^2+s34*s45*s51*(-s45+s51)+s34^3*(s45+3*s51)+s34^2*(4*s45^2-4*s45*s51+9*s51^2))+s12^4*(2*s23^4+s23^3*(-4*s34+3*s45-6*s51)+s34*s51*(5*s45^2-12*s45*s51+s51^2)-s51^2*(-3*s45^2+5*s45*s51+s51^2)+s34^2*(4*s45^2-11*s45*s51+4*s51^2)+s23^2*(2*s34^2-10*s34*s45+s45^2+12*s34*s51-9*s45*s51+5*s51^2)+s23*(s34^2*(11*s45-10*s51)+s45*s51*(-4*s45+11*s51)+s34*(s45^2+16*s45*s51-9*s51^2)))+s12*(-(s23^4*(2*s34^3+s34*(6*s45-s51)*s51+5*s45*s51^2+s34^2*(4*s45+s51)))+s23^3*(s34+s51)*(4*s34^3+s34^2*(4*s45+5*s51)+s45*s51*(7*s45+17*s51)+s34*(-2*s45^2+21*s45*s51+4*s51^2))+(s34+s51)^3*(s34^2*(-s45^2+2*s45*s51+2*s51^2)+s34*(-4*s45^3+11*s45^2*s51+7*s45*s51^2+s51^3)+s45*(-3*s45^3+7*s45^2*s51+6*s45*s51^2+2*s51^3))+s23*(s34+s51)^2*(s34^3*(-3*s45+2*s51)+s34^2*(-9*s45^2+11*s45*s51+4*s51^2)+s45*(5*s45^3-25*s45^2*s51+9*s45*s51^2+s51^3)+s34*(-3*s45^3-17*s45^2*s51+15*s45*s51^2+2*s51^3))-s23^2*(s34+s51)*(2*s34^4+s34^3*(s45+4*s51)+s34^2*(-6*s45^2+24*s45*s51+13*s51^2)+s45*s51*(-14*s45^2+20*s45*s51+15*s51^2)+s34*(-7*s45^3+3*s45^2*s51+45*s45*s51^2+8*s51^3)))+s12^3*(-9*s34^3*s45*(s45-2*s51)-s23^4*(6*s34+2*s45+7*s51)+s23^3*(12*s34^2-3*s45^2+27*s34*s51-4*s45*s51+27*s51^2)+s51^2*(-6*s45^3+7*s45^2*s51+9*s45*s51^2+2*s51^3)+s34^2*(-7*s45^3-6*s45^2*s51+38*s45*s51^2+5*s51^3)+s34*s51*(-13*s45^3+10*s45^2*s51+29*s45*s51^2+7*s51^3)-s23^2*(6*s34^3+s45^3-7*s45^2*s51-24*s45*s51^2+31*s51^3+s34^2*(-19*s45+34*s51)+s34*(-14*s45^2-27*s45*s51+54*s51^2))+s23*(s34^3*(-19*s45+16*s51)+s34^2*(-8*s45^2-48*s45*s51+34*s51^2)+s51*(5*s45^3-9*s45^2*s51-27*s45*s51^2+9*s51^3)+s34*(2*s45^3-12*s45^2*s51-57*s45*s51^2+26*s51^3)))+s12^2*(s23^4*(6*s34^2+5*s34*s45+11*s34*s51+7*s45*s51+5*s51^2)-s23^3*(12*s34^3+s34^2*(8*s45+33*s51)+2*s51*(-5*s45^2+17*s45*s51+6*s51^2)+s34*(-s45^2+18*s45*s51+48*s51^2))-(s34+s51)^2*(-3*s45^4-s45^3*s51+15*s45^2*s51^2+6*s45*s51^3+s51^4+s34^2*(-6*s45^2+11*s45*s51+4*s51^2)+s34*(-11*s45^3+17*s45^2*s51+16*s45*s51^2+5*s51^3))+s23^2*(6*s34^4+s34^3*(-8*s45+30*s51)+s34^2*(-23*s45^2+4*s45*s51+72*s51^2)+s51*(2*s45^3-43*s45^2*s51+51*s45*s51^2+8*s51^3)+s34*(-5*s45^3-49*s45^2*s51+53*s45*s51^2+56*s51^3))+s23*(s34^4*(13*s45-10*s51)+s34^3*(16*s45^2+31*s45*s51-32*s51^2)+s34^2*(-6*s45^3+71*s45^2*s51+14*s45*s51^2-34*s51^3)-s45*s51*(s45^3+7*s45^2*s51-50*s45*s51^2+18*s51^3)-s34*(s45^4+13*s45^3*s51-105*s45^2*s51^2+22*s45*s51^3+12*s51^4))))/(6*(s12-s23-s45)*(s12-s34-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[27]->(3776+(144*(s34-s45))/(s12-s34-s45)+(144*s12)/(s34+s45)-(144*s45^2)/((s12-s23-s45)*(s34+s45))+(144*s45^2)/((s12-s34-s45)*(s34+s45))+(144*s45^3)/((s12-s23-s45)*(s12-s34-s45)*(s34+s45))-(144*(s34^2-s34*s45+s45^2))/((s12-s23-s45)*(s12-s34-s45))-(432*s34*s45)/((s12-s23-s45)*(s12-s34-s51))-(144*s45^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(48*s45*(16*s45-45*s51))/((s12-s23-s45)*(s23-s34-s51))+(24*(-12*s23^2+s23*s34+101*s34^2+s12*(6*s23-26*s34-6*s45)))/s51^2+(144*s23*s45^2*(s23+s45))/((s12-s34-s45)*(s34+s45)*s51^2)-(144*s23*s45*(s23+5*s34+s45))/((s12-s34-s45)*s51^2)+(144*(2*s23^2*s45+s12*(s23^2-s23*s45+s45^2)))/((s34+s45)*s51^2)-(600*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)-(144*(6*s34^2+s23*(s34-2*s45)))/((s12-s34-s45)*s51)+(864*s34^3)/((s12-s23-s45)*(s12-s34-s45)*s51)-(288*s23*s45^2)/((s12-s34-s45)*(s34+s45)*s51)-(144*(2*s23-s45)*(s12+s45))/((s34+s45)*s51)-(24*(6*s12-6*s23+25*s34+12*s45))/s51-(144*(-6*s34^2-7*s34*s45+s45^2+s23*(-7*s34+s45)))/((s12-s23-s45)*s51)+(864*s34^2*s45)/((s12-s23-s45)*(s23-s34-s51)*s51)-(600*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(600*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(1728*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(96*s34^3*(-8*s12+25*s34+16*s45))/(s51^2*(-s23+s34+s51)^2)+(96*s34^2*(25*s34+24*s45))/(s51*(-s23+s34+s51)^2)-(864*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)+(1632*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)-(864*s34^3*s45^2)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(2592*s34^2*s45^2)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(600*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(144*s12*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51))-(24*(s34^2*(201*s34+64*s45)+s12*(-58*s34^2-6*s34*s45+6*s45^2)))/(s51^2*(-s23+s34+s51))+(600*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(144*s45^3)/((s34+s45)*s51*(-s23+s34+s51))-(48*(38*s34^2+16*s34*s45+3*s45^2))/(s51*(-s23+s34+s51))+(600*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(2160*s34^2*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(48*s34*(9*s23^2+43*s23*s34+s34*(77*s34+43*s45)))/(s51^2*(-s12-s23+s34+s51))+(24*s34*(-14*s23+72*s34+43*s45))/(s51*(-s12-s23+s34+s51))+(1632*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(1632*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(1632*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(1728*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(5328*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(72*s34^2*(98*s34+135*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(2160*s45*(2*s34+s51))/((s12-s34-s51)*(-s23+s34+s51))+(864*s45^2*(3*s34+s51))/((s12-s34-s51)*(-s23+s34+s51)^2)+(432*(3*s34+4*s51))/(s12-s34-s51)-(6*(111*s23+53*s34+138*s45+29*s51))/(s12-s23-s45)+(-102*s23+78*s34+540*s45+78*s51)/(s12+s23-s34-s51)-(9*(11*s34^2-74*s34*s45+63*s45^2+22*s34*s51-118*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(75*(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2+(75*(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/864,
p[28]->(-2*s12^5*s34*(s23-s51)^2+2*s12^4*s23*s34*(s23*(2*s34+s45)+2*s34*(s45-s51)-s45*s51)-s23*(s23+s45-s51)*(s34+s51)*(s23*s45*(-6*s34+7*s45-5*s51)*(s34+s51)^2-3*s45^2*(s34+s51)^3+s23^3*s34*(7*s34+5*s51)-s23^2*(s34+s51)*(3*s34^2-14*s34*s45+5*s34*s51-5*s45*s51))+s12^3*(9*s23^4*s34-s23^3*(3*s34^2-2*s34*(s45-6*s51)+2*s51^2)+2*(s34+s51)^2*(-(s34*s45^2)-s45^2*s51+2*s34*s51^2+s51^3)-s23^2*(s34+s51)*(2*s34^2-6*s51^2+s34*(4*s45+s51))-2*s23*(s34+s51)*(2*s34^2*s45-s45^2*s51+3*s51^3+s34*(2*s45^2-s45*s51+2*s51^2)))+s12^2*(-7*s23^5*s34-s23^4*(15*s34^2+7*s34*s45+4*s34*s51-7*s51^2)+2*s45*(s34+s51)^3*(s45^2-s51^2)+s23^3*(6*s34^3+3*(3*s45-7*s51)*s51^2+s34*s51*(-s45+2*s51)+s34^2*(-19*s45+33*s51))+s23*(s34+s51)^2*(s34*(4*s45^2+9*s45*s51-13*s51^2)+s51*(-2*s45^2+13*s45*s51-7*s51^2))+s23^2*(s34+s51)*(8*s34^2*s45-s34*(4*s45^2+s45*s51-15*s51^2)+s51*(2*s45^2-20*s45*s51+21*s51^2)))+s12*s23*(s45*(-3*s34+2*(s45-5*s51))*(s45-s51)*(s34+s51)^3+s23^4*(14*s34^2+12*s34*s51-5*s51^2)+s23^3*(3*s34^3+14*s34^2*(2*s45-s51)+19*s34*s45*s51+3*s51^2*(-4*s45+5*s51))+s23*(s34+s51)^2*(s34^2*(-6*s45+3*s51)+s51*(19*s45^2-32*s45*s51+5*s51^2)+s34*(7*s45^2-27*s45*s51+14*s51^2))-s23^2*(s34+s51)*(3*s34^3+s34^2*(-8*s45+15*s51)+s51*(7*s45^2-34*s45*s51+15*s51^2)+s34*(-14*s45^2-5*s45*s51+21*s51^2))))/(6*(s12-s23)^2*(s12-s23-s45)*(s23-s34-s51)^3*s51^2),
p[29]->(-16+(16*(s12-s45))/s34-(24*(s23+s45))/(s12-s23)+(6*s23-4*s34+18*s45-4*s51)/(s12-s23-s45)+(48*s34*s45)/((s12-s23)*(s23-s34-s51))+(16*s45^2)/((s12-s23-s45)*(s23-s34-s51))+(2*(s23-2*s34+3*s45-2*s51))/(s12+s23-s34-s51)+(16*s23^2*s45^2)/(s34*(s12-s45)*s51^2)+(16*s23^2*(s12+s45))/(s34*s51^2)-(24*s34*(s23^2-2*s34*s45))/((s12-s23)*s51^2)+(16*(s23+s45)*(s23*(s34-2*s45)+s34*s45))/((s12-s45)*s51^2)-(16*(2*s23^2+(s12-s34)*s34+s23*(s34+2*s45)))/s51^2+(24*s34^3*s45^2)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(48*s34^3*s45)/((s12-s23)*(s23-s34-s51)*s51^2)-(24*s34^3*s45^2)/((s12-s23)^2*(s23-s34-s51)*s51^2)-(8*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)-(32*s12*s23)/(s34*s51)+(16*(3*s23+s34))/s51+(24*s34*(s23+s45))/((s12-s23)*s51)-(16*(s23*(s34-3*s45)+s34*s45))/((s12-s45)*s51)-(48*s34^2*s45)/((s12-s23)*(s12-s34-s51)*s51)+(72*s34^2*s45^2)/((s12-s23)^2*(s12-s34-s51)*s51)+(96*s34^2*s45)/((s12-s23)*(s23-s34-s51)*s51)-(72*s34^2*s45^2)/((s12-s23)^2*(s23-s34-s51)*s51)-(8*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(24*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51))+(24*(s34+s51))/(s12-s34-s51)+(16*s34^3*(-s12+2*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)+(16*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)^2)+(16*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(8*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))-(16*s34^2*(-2*s12+3*s34+2*s45))/(s51^2*(-s23+s34+s51))+(8*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))-(16*s34*(2*s34+s45))/(s51*(-s23+s34+s51))+(8*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))+(16*s34^2*(s23+2*s34+s45))/(s51^2*(-s12-s23+s34+s51))+(8*s34*(s23+3*s34+s45))/(s51*(-s12-s23+s34+s51))+(16*s34*(s34^2+3*s34*s45+3*s45^2))/((-s23+s34+s51)^2*(-s12-s23+s34+s51))+(16*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(16*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(24*s34*(s34+2*s45))/((-s23+s34+s51)*(-s12-s23+s34+s51))-(48*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))-(24*s34^2*(3*s34+4*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(48*s45*(2*s34+s51))/((s12-s23)*(s12-s34-s51))+(24*s45^2*(3*s34+s51))/((s12-s23)^2*(s12-s34-s51))-(24*s45^2*(3*s34+s51))/((s12-s23)^2*(s23-s34-s51))-(3*(s34^2-2*s34*s45+s45^2+2*s34*s51-6*s45*s51+s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2+(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[30]->(-16+(16*(-2*s12+s45))/s34+(8*s12^2)/(s34+s45)^2-(8*s45^2*(s23+s45))/((s12-s23-s45)*(s34+s45)^2)+(16*s12)/(s34+s45)+(16*s12^2)/(s34*(s34+s45))+(16*s45^2)/((s12-s23-s45)*(s34+s45))+(16*s12^2*s23^2)/(s34*(s34+s45)*s51^2)-(8*(s12^2-3*s23^2+6*s34^2-4*s23*s45-2*s34*s45+2*s12*(s23-2*s34+s45)))/s51^2+(8*(s12^2*s23-s23*s45*(4*s23+5*s45)-2*s12*(3*s23^2+s23*s45-s45^2)))/((s34+s45)*s51^2)+(8*(2*s12*s23^2*s45+s23*s45^2*(s23+s45)+s12^2*(s23^2-s23*s45+s45^2)))/((s34+s45)^2*s51^2)+(8*s34*(s23+s34)*(s23^2+s34*(s34+2*s45)))/((s12+s23-s34-s51)^2*s51^2)+(16*s34^2*(s23+2*s34+s45))/((s12+s23-s34-s51)*s51^2)+(32*s12*s23)/(s34*s51)-(8*(2*s23-2*s34+s45))/s51+(8*(-s12^2+4*s12*s23-s12*s45+4*s23*s45+s45^2))/((s34+s45)*s51)+(8*(-2*s23*s45^2+s12^2*(-2*s23+s45)+s12*s45*(-2*s23+s45)))/((s34+s45)^2*s51)+(8*s34*(-s23^2+s23*s45+s34*(s34+5*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-2*s23+s45))/((s12+s23-s34-s51)*s51)-(8*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(16*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(8*s45^3*s51)/((s12-s23-s45)*(s23-s34-s51)*(s12+s23-s34-s51)^2)+(16*s45^3)/((s34+s45)*(-s23+s34+s51)^2)-(16*(s34+s45)^2)/(-s23+s34+s51)^2+(16*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)*(-s23+s34+s51)^2)+(16*s12^2*s45^3)/((s34+s45)*s51^2*(-s23+s34+s51)^2)-(16*(-3*s12*s34^3+3*s34^3*(s34+s45)+s12^2*(s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51)^2)+(16*s12*s45^3)/((s34+s45)*s51*(-s23+s34+s51)^2)-(16*(2*s34^2*(2*s34+3*s45)+s12*(-2*s34^2-s34*s45+s45^2)))/(s51*(-s23+s34+s51)^2)+(16*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(16*s45^3*s51)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s23+s34+s51)^2)+(8*s45^3)/((s34+s45)^2*(-s23+s34+s51))-(16*s45^2)/((s34+s45)*(-s23+s34+s51))-(8*(s34+s45))/(-s23+s34+s51)-(8*s34*(s34^2+3*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*(-s23+s34+s51))+(8*s12^2*s45^3)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(8*s12*s45^2*(s12+2*s45))/((s34+s45)*s51^2*(-s23+s34+s51))+(8*(s12^2*(3*s34-2*s45)+4*s34^2*(3*s34+s45)-2*s12*(5*s34^2-s34*s45+s45^2)))/(s51^2*(-s23+s34+s51))-(8*s34^3*(s34+s45)^2)/((s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51))+(8*s12*s45^3)/((s34+s45)^2*s51*(-s23+s34+s51))+(8*s45^2*(-2*s12+s45))/((s34+s45)*s51*(-s23+s34+s51))-(8*(2*s12*s34-6*s34^2-s12*s45-3*s34*s45+s45^2))/(s51*(-s23+s34+s51))-(8*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/((s12+s23-s34-s51)^2*s51*(-s23+s34+s51))-(16*s34^3*(s34+s45)^2)/(s51^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51))-(16*s34^2*(2*s34^2+5*s34*s45+3*s45^2))/(s51*(-s23+s34+s51)^2*(-s12-s23+s34+s51))+(48*s34^3*(s34+s45))/(s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(24*s34^2*(2*s34+3*s45))/(s51*(-s23+s34+s51)*(-s12-s23+s34+s51))-(32*s12^2*s23)/(s34^2*s51+s34*s45*s51)+(2*(5*s23-7*(s34+s51)))/(s12+s23-s34-s51)+(6*s23-2*(s34+s51))/(s12-s23-s45)-(3*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(4*s23^2+7*s34^2-32*s34*s45+s45^2+14*s34*s51-12*s45*s51+7*s51^2-2*s23*(5*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2-(s34^3+s45^3-s34^2*(s45-3*s51)+11*s45^2*s51-5*s45*s51^2+s51^3-s34*(s45^2+6*s45*s51-3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
pe[1]->(s12^2*(-19*s23^4*(2*s34+s45)-19*s12^3*(s23-s51)^2+37*(s34+s45)^2*(s45-s51)*(s34+s51)^2+s23^3*(94*s34^2-19*s45*(s45-3*s51)+6*s34*(3*s45+19*s51))+s23*(s34+s51)*(37*s34^3+s45*s51*(18*s45+19*s51)+3*s34^2*(6*s45+31*s51)+s34*s51*(73*s45+38*s51))-s23^2*(56*s34^3+19*s45*s51*(-2*s45+3*s51)+s34^2*(-57*s45+188*s51)+s34*(-56*s45^2+36*s45*s51+114*s51^2))+s12^2*(37*s34^3+37*s34^2*(s45+s51)+19*s51^2*(s45+s51)+19*s23^2*(3*s34+2*s45+s51)+s34*s51*(37*s45+38*s51)-19*s23*(s34^2+5*s34*s51+s51*(3*s45+2*s51)))+s12*(19*s23^4-19*s23^3*(s34-s45+3*s51)+s23*(19*s34^3+2*s34*(29*s45-9*s51)*s51+s34^2*(19*s45+20*s51)+s51*(19*s45^2+20*s45*s51-19*s51^2))-(s34+s51)*(37*s34^3+37*s34^2*(3*s45-s51)+s45*(37*s45-18*s51)*s51+2*s34*(37*s45^2-9*s51^2))-s23^2*(75*s34^2+s34*(113*s45-19*s51)+19*(s45^2+3*s45*s51-3*s51^2)))))/(9*(s12-s23-s45)*(s12-s34-s45)*(s34+s45)*(s23-s34-s51)*(s12+s23-s34-s51)*s51^2),
pe[2]->(-7*s12^2*(2*s12^4*s34*(s23-s51)-2*s12^3*s34*(-2*s23^2+(s45-2*s51)*(s34+s51)+s23*(3*s34+s45+4*s51))+s12^2*(-3*s23^3*s34+2*s23*s34*(s34+s51)*(3*s34+s45+5*s51)-s23^2*s34*(3*s34+6*s45+5*s51)+2*(s34+s51)^2*(2*s34*s45+s45^2-s34*s51))-s12*(3*s23^4*s34+2*s45*(s34+2*s45)*(s34+s51)^3+s23*(s34+s51)^2*(2*s34^2+7*s34*s45-6*s45^2+s34*s51+9*s45*s51-3*s51^2)-3*s23^3*(2*s34^2-s34*s45+3*s34*s51+s51^2)+s23^2*(s34+s51)*(3*s34^2-12*s34*s45+5*s34*s51-9*s45*s51+6*s51^2))+(s34+s51)^2*(3*s23^4+2*s45^2*(s34+s51)^2-3*s23^3*(s34-2*s45+2*s51)+s23*s45*(s34+s51)*(4*s34-3*s45+3*s51)+s23^2*(2*s34^2+s34*(-6*s45+3*s51)+3*(s45^2-3*s45*s51+s51^2)))))/(6*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
pe[3]->(s12^2*(2*s12^4*s34*(s23-s51)-2*s12^3*s34*(4*s23^2+s23*(3*s34+s45-2*s51)+(s45-2*s51)*(s34+s51))+s12^2*(3*s23^3*s34+2*s23*s34*(3*s34+7*s45-7*s51)*(s34+s51)+s23^2*s34*(15*s34+6*s45+13*s51)+2*(s34+s51)^2*(2*s34*s45+s45^2-s34*s51))+s12*(3*s23^4*s34-2*s45*(s34+2*s45)*(s34+s51)^3-s23^2*(s34+s51)*(9*s34^2+12*s34*s45-s34*s51+9*s45*s51-6*s51^2)-3*s23^3*(2*s34^2-s34*s45+3*s34*s51+s51^2)-s23*(s34+s51)^2*(2*s34^2+13*s34*s45+6*s45^2-5*s34*s51-9*s45*s51+3*s51^2))+(s34+s51)^2*(-3*s23^4+s23*s45*(4*s34+3*s45-3*s51)*(s34+s51)+2*s45^2*(s34+s51)^2+3*s23^3*(s34-2*s45+2*s51)+s23^2*(2*s34^2+s34*(6*s45-3*s51)-3*(s45^2-3*s45*s51+s51^2)))))/(6*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
pe[4]->(s12^2*(2*s12^6*s34*(-s23+s51)+2*s12^5*s34*((s45-2*s51)*(s34+s51)+s23*(3*s34+s45+2*s51))+s12^4*(9*s23^3*s34+s23^2*s34*(3*s34+2*s45+3*s51)-2*s23*s34*(s34+s51)*(3*s34+3*s45+7*s51)-2*(s34+s51)^2*(2*s34*s45+s45^2-s34*s51))-s12*s23*(3*s23^5*s34-2*s23*(s34+s51)^3*(3*s34^2-s34*s45-13*s45^2+15*s34*s51+18*s45*s51)+s23^2*(s34+s51)^2*(6*s34^2+65*s34*s45-31*s34*s51+39*s45*s51-15*s51^2)+2*(s34+s51)^4*(-3*s34*s45-2*s45^2+3*s34*s51-3*s45*s51+3*s51^2)+3*s23^4*(s51^2+s34*(s45+s51))+s23^3*(s34+s51)*(39*s34^2+49*s34*s51+3*s51*(s45+2*s51)))+s12^3*(-7*s23^4*s34+2*s45*(s34+2*s45)*(s34+s51)^3+3*s23^2*(s34+s51)*(s34^2-6*s34*s45+11*s34*s51-3*s45*s51+2*s51^2)-s23^3*(42*s34^2+7*s34*s45+47*s34*s51+3*s51^2)+s23*(s34+s51)^2*(2*s34^2-2*s45^2+9*s45*s51-3*s51^2+3*s34*(s45+7*s51)))+s12^2*(3*s23^5*s34-2*s45^2*(s34+s51)^4-s23*(s34+s51)^3*(8*s34*s45-7*s45^2+27*s45*s51-12*s51^2)+s23^4*(30*s34^2+35*s34*s51+3*s51^2)-s23^2*(s34+s51)^2*(12*s34^2-36*s34*s45-7*s45^2+81*s34*s51-15*s45*s51+21*s51^2)+s23^3*(s34+s51)*(45*s34^2+6*s51*(2*s45+s51)+s34*(40*s45+43*s51)))+s23*(s34+s51)^2*(3*s23^5-6*s45*(s45-s51)*(s34+s51)^3-3*s23^4*(s34-2*s45+2*s51)+2*s23*(s34+s51)^2*(-6*s34*s45+8*s45^2+3*s34*s51-15*s45*s51+3*s51^2)+s23^3*(16*s34^2-6*s34*s45+3*s45^2+27*s34*s51-9*s45*s51+9*s51^2)-s23^2*(s34+s51)*(6*s34^2+s34*(-32*s45+30*s51)+3*(s45^2-9*s45*s51+4*s51^2)))))/(6*(s12-s23)^2*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
pe[5]->(-4*s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(9*s34^2*s51^2),
pe[6]->(2*s12^4*(s12^3*(s23-s51)*(s51^2*(s34+s51)^2+s23^2*(3*s34^2+3*s34*s51+s51^2)-s23*s51*(3*s34^2+5*s34*s51+2*s51^2))+s12^2*(s51^2*(s34+s51)^3*(s45+2*s51)-s23^4*(3*s34^2+3*s34*s51+2*s51^2)-s23*s51^2*(s34+s51)^2*(7*s34+4*(s45+s51))-s23^3*(6*s34^3+3*s34*(s45-s51)*s51+2*(s45-2*s51)*s51^2+3*s34^2*(s45+2*s51))+s23^2*(s34+s51)*(-6*s34^2*(s45-2*s51)+5*s45*s51^2+3*s34*s51*(s45+3*s51)))-s12*(s34+s51)*(s51^2*(s34+s51)^3*(2*s45+s51)-s23^4*(6*s34^2+6*s34*s51+s51^2)+s23^3*(-3*s34^3+6*s34^2*(-2*s45+s51)+9*s34*s51*(-s45+s51)+2*s51^2*(s45+s51))+s23^2*(s34+s51)*(-6*s34^2*(s45-s51)+s45*(3*s45-2*s51)*s51+3*s34*(-2*s45^2+s45*s51+s51^2))-s23*(s34+s51)^2*(s51*(3*s45^2+2*s45*s51+2*s51^2)+s34*(3*s45^2-6*s45*s51+5*s51^2)))+(s34+s51)^2*(s45*s51^2*(s34+s51)^3-s23^4*(3*s34^2+3*s34*s51+2*s51^2)+s23*(s34+s51)^2*(-3*s45^3+6*s45^2*s51-7*s45*s51^2+s51^2*(s34+2*s51))+s23^3*(s34^2*(-9*s45+6*s51)+s51^2*(-5*s45+6*s51)+s34*s51*(-12*s45+11*s51))-s23^2*(s34+s51)*(s51*(6*s45^2-11*s45*s51+6*s51^2)+s34*(9*s45^2-12*s45*s51+7*s51^2)))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[7]->(s12^4*(-2*s12^5*s34*(s23-s51)^2+2*s12^4*s34*(-2*s23^3+2*s23*s34*(s45-3*s51)+2*s51^2*(s34+s51)-s23*s51*(s45+6*s51)+s23^2*(4*s34+s45+6*s51))+(s34+s51)^2*(3*s23^5*s34+2*s45^3*(s34+s51)^3+3*s23*s45^2*(s34+s51)^2*(2*s34-s45+s51)-3*s23^4*(s34^2-3*s34*s45+2*s34*s51-s45*s51)+3*s23^2*s45*(s34+s51)*(2*s34^2-3*s34*s45+s45^2+2*s34*s51-3*s45*s51+s51^2)+s23^3*(2*s34^3+6*s45*(s45-s51)*s51+s34^2*(-9*s45+3*s51)+3*s34*(3*s45^2-6*s45*s51+s51^2)))-s12*(2*s45^2*(s34+s51)^4*(s34+2*s45+s51)+s23^5*(6*s34^2+6*s34*s51-3*s51^2)+s23*s45*(s34+s51)^3*(4*s34^2-6*s45^2+4*s45*s51+s34*(13*s45+s51))-3*s23^4*(3*s34^3-4*s34^2*(s45-2*s51)+(2*s45-3*s51)*s51^2+s34*s51*(-3*s45+2*s51))+s23^2*(s34+s51)^2*(2*s34^3+s34^2*(14*s45-s51)+s34*s45*(-21*s45+17*s51)+3*s51*(-s45^2-2*s45*s51+s51^2))+s23^3*(s34+s51)*(5*s34^3+s34^2*(-24*s45+13*s51)+3*s34*(2*s45^2-9*s45*s51+s51^2)-3*s51*(s45^2-4*s45*s51+3*s51^2)))+s12^3*(3*s23^4*s34+s23^3*s34*(7*s34+6*s45+2*s51)-3*s23^2*s34*(4*s34^2+9*s34*s51+s51*(4*s45+5*s51))-2*(s34+s51)^2*(s45^2*s51+s34*(s45^2+s51^2))+2*s23*(s34+s51)*(-6*s34^2*(s45-s51)+s45^2*s51+s34*(-2*s45^2+3*s45*s51+6*s51^2)))+s12^2*(3*s23^5*s34+2*s45^2*(s34+s51)^3*(2*s34+s45+2*s51)+3*s23^4*(-3*s34^2+s34*(s45-4*s51)+s51^2)+s23^3*(9*(s45-s51)*s51^2+s34*s51*(-21*s45+2*s51)+s34^2*(-21*s45+9*s51))+s23*(s34+s51)^2*(4*s34^2*(3*s45-s51)+s34*(8*s45^2+3*s45*s51-7*s51^2)+s51*(-10*s45^2+9*s45*s51-3*s51^2))+s23^2*(s34+s51)*(8*s34^3+2*s34^2*(3*s45+5*s51)+3*s51*(2*s45^2-6*s45*s51+3*s51^2)+s34*(-12*s45^2+15*s45*s51+11*s51^2)))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(16*s12^2*((s34+s51)^2*(3*s23^3*(s34+s51)+s51^2*(s34+s51)^2+s23^2*(6*s34*(s45-s51)+(6*s45-5*s51)*s51)+s23*(s34+s51)*(3*s45^2-6*s45*s51+s51^2))+s12^2*(s51^2*(s34+s51)^2+s23^2*(3*s34^2+3*s34*s51+s51^2)-s23*s51*(3*s34^2+5*s34*s51+2*s51^2))-s12*(s34+s51)*(3*s23^3*s34+2*s51^2*(s34+s51)^2+s23*(s34+s51)*(3*s34*(s45-2*s51)-4*s51^2)+s23^2*(3*s34^2+2*s51^2+3*s34*(s45+s51)))))/(3*(s12-s23-s45)*(s23-s34-s51)^3*s51^2*(-s12+s34+s51)^2),
pe[9]->(2*s12^2*(s12^3*(2*s23^3*s51+2*s23^2*(-2*s34+s45-3*s51)*s51+(s34-s51)*(s45-s51)*(s34+s51)^2+s23*(s34+s51)*(-7*s34*s45+9*s34*s51-s45*s51+3*s51^2))+s12^2*(2*s23^4*s51+s23^3*(s34*(s45-9*s51)-10*s51^2)-(s45-s51)*(s34+s51)^2*(2*s34^2+2*s34*s45-3*s34*s51-3*s51^2)+2*s23*(s34+s51)*(s34^2*(7*s45-9*s51)+s34*(7*s45^2-9*s45*s51-3*s51^2)+s51*(4*s45^2-10*s45*s51+3*s51^2))+s23^2*(-(s34^2*(s45-11*s51))+6*s34*s51*(s45+3*s51)+s51*(-2*s45^2+11*s45*s51+5*s51^2)))+(s23-s34-s51)*((s34+s45)*(s34+s51)^3*(s45^2-3*s45*s51+2*s51^2)+s23^3*(s34^2*(s45-s51)+2*s34*s51^2+2*s45*s51^2)+s23^2*(s34+s51)*(-7*s34^2*(s45-s51)+s45*s51*(-7*s45+3*s51)+s34*(-5*s45^2-2*s45*s51+3*s51^2))-s23*(s34+s51)^2*(s34^2*(-s45+s51)+s34*(6*s45^2-15*s45*s51+7*s51^2)+s45*(6*s45^2-15*s45*s51+7*s51^2)))+s12*(-(s23^4*(s45+s51)*(s34+2*s51))+(s45-s51)*(s34+s51)^3*(s34^2+3*s34*s45+s45^2-5*s34*s51-2*s45*s51-2*s51^2)+s23*(s34+s51)^2*(-7*s45^3+10*s45^2*s51+12*s45*s51^2-9*s51^3+s34^2*(-6*s45+8*s51)+s34*(-21*s45^2+44*s45*s51-15*s51^2))+s23^3*(s34^2*(7*s45-s51)-s51*(2*s45^2-17*s45*s51+s51^2)+s34*(-s45^2+19*s45*s51+2*s51^2))+s23^2*(s34+s51)*(s34^2*(-7*s45+s51)+s51*(s45^2-27*s45*s51+10*s51^2)+s34*(7*s45^2-40*s45*s51+11*s51^2)))))/(3*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s12+s23-s34-s51)*(s45-s51)*s51^2*(-s23+s34+s51)^2),
pe[10]->(-2*s12^2*(2*s12^4*s23*s34+2*s12^2*(s23^3*s34+s23^2*(s34+s51)^2+(s45-s51)*(s34+s51)^2*(2*s34+s45+s51)+2*s23*(s34+s45)*(2*s34^2+3*s34*s51+s51^2))+s23*(s34+s51)*(s23^3*s34-(s34+s45)*(s45-s51)*(s34+s51)^2-s23*(s34+s51)*(s34^2-s34*s45-3*s45^2+3*s34*s51+4*s45*s51)+s23^2*(2*s34^2+3*s45*s51+s34*(4*s45+s51)))-2*s12^3*((s45-s51)*(s34+s51)^2+s23*(4*s34^2+s51^2+s34*(s45+4*s51)))-s12*(s23^4*s34+2*(s34+s45)*(s45-s51)*(s34+s51)^3+s23^2*(s34+s51)*(s34^2+7*s34*s45-5*s34*s51+5*s45*s51-4*s51^2)+s23*(s34+s51)^2*(2*s34^2+2*s45^2-s45*s51+s51^2+2*s34*(s45+s51))+s23^3*(4*s34^2+3*s51^2+s34*(s45+6*s51)))))/(3*(s12-s23)*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*s51^2*(-s23+s34+s51)^2),
pe[11]->(-2*s12^2*(-(s23*s34*(s23+s45-s51)*(s34+s51)*(s23^2-5*s34^2-6*s34*s45+2*s34*s51+s51^2-2*s23*(s34+s51)))+s12^3*(s23^3-s23^2*(2*s34+s51)-s23*(5*s34^2-3*s34*s51+s51^2)+s51*(-2*s34^2-s34*s51+s51^2))+s12^2*(-s23^4+s23^3*(-s45+s51)+s51*(s34+s51)*(4*s34^2+s34*(2*s45-3*s51)-s51*(s45+s51))+s23*(10*s34^3+s34^2*(11*s45-13*s51)+s34*(3*s45-4*s51)*s51+s51^2*(s45+s51))+s23^2*(9*s34^2+s45*s51+2*s34*(s45+4*s51)))+s12*(s23^4*(2*s34+s51)+s23^3*(-3*s34^2+2*s34*(s45-3*s51)+(s45-2*s51)*s51)-s23^2*(s34+s51)*(12*s34^2+2*s34*(5*s45-2*s51)+(s45-s51)*s51)-(s34+s45)*s51*(2*s34^3-3*s34*s51^2-s51^3)-s23*(5*s34^4+s34^3*(16*s45-15*s51)+s45*s51^3+s34^2*(6*s45^2-9*s51^2)+2*s34*s51*(3*s45^2-3*s45*s51+s51^2)))))/(3*(s12-s34)*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*s51^2*(-s23+s34+s51)^2),
pe[12]->(2*s12^2*(s12^3*(s23^3-5*s23^2*(s34+s51)-3*s51^2*(s34+s51)+s23*(-2*s34^2+8*s34*s51+7*s51^2))+s12^2*(-s23^4+2*s23^2*(6*s34+4*s45-s51)*(s34+s51)+3*s51^2*(s34+s51)*(3*s34+2*s45+s51)+s23^3*(3*s34-s45+4*s51)+s23*(4*s34^3+s34^2*(11*s45-23*s51)-s51^2*(13*s45+4*s51)-s34*s51*(8*s45+25*s51)))+s12*(s23^4*(2*s34+s51)-3*(s34+s45)*s51^2*(s34+s51)*(3*s34+s45+2*s51)-s23^2*(s34+s51)*(9*s34^2+22*s34*s45+3*s45^2-15*s34*s51+2*s45*s51-7*s51^2)-s23^3*(9*s34^2+s51*(2*s45+5*s51)+s34*(s45+15*s51))+s23*(-2*s34^4+s34^3*(-13*s45+17*s51)+s51^2*(6*s45^2+10*s45*s51-3*s51^2)+s34*s51*(-6*s45^2+43*s45*s51-3*s51^2)+s34^2*(-15*s45^2+26*s45*s51+16*s51^2)))+(s34+s51)*(-(s23^4*s34)+3*(s34+s45)^2*s51^2*(s34+s51)+s23^3*(5*s34^2+3*s45*s51+2*s34*(s45+3*s51))+s23^2*(2*s34^3+s34^2*(14*s45-13*s51)+3*s45*(s45-2*s51)*s51+s34*(9*s45^2-4*s45*s51-9*s51^2))+s23*(2*s34^3*(s45-s51)+3*s45*s51^2*(-2*s45+s51)+s34^2*(9*s45^2-17*s45*s51+5*s51^2)+2*s34*(3*s45^3-6*s45^2*s51-2*s45*s51^2+2*s51^3)))))/(3*(s12-s23-s45)*(-s12+s34+s45)^2*(s12-s34-s51)*s51^2*(-s23+s34+s51)^2),
pe[13]->(-4*s12^2*(s12*(-10*s23*s51^2*(s34+s51)+5*s51^2*(s34+s51)^2+s23^2*(9*s34^2+5*s51^2))-(s34+s51)*(9*s23^3*s34-10*s23*s51^2*(s34+s51)+5*s51^2*(s34+s51)^2+s23^2*(9*s34*s45-9*s34*s51+5*s51^2))))/(9*(s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51)^3*s51^2),
pe[14]->(2*s12^2*(-(s23^4*s34*(16*s34+19*s45))+s12^4*(19*s23-16*s34-19*s51)*(s23-s51)+s23^3*(32*s34^3-38*s34*s45*(s45-2*s51)+19*s45^2*s51+3*s34^2*(s45+16*s51))+s45*(s34+s51)^2*(19*s45^2*s51+s34^2*(-16*s45+13*s51)+s34*s45*(-13*s45+32*s51))+s23*(s34+s51)*(16*s34^3*(-2*s45+s51)+19*s45^2*s51*(-2*s45+s51)+2*s34^2*(3*s45^2-13*s45*s51+8*s51^2)+s34*s45*(35*s45^2-86*s45*s51+38*s51^2))-s23^2*(16*s34^4-19*s45^2*(s45-2*s51)*s51+s34^3*(-51*s45+64*s51)+s34^2*(-54*s45^2+28*s45*s51+48*s51^2)+s34*s45*(19*s45^2-73*s45*s51+95*s51^2))-s12^3*(-16*s34^2*(s45-3*s51)+19*s51^2*(3*s45+s51)+35*s34*s51*(s45+2*s51)-s23*(45*s34^2+13*s34*s45+124*s34*s51+95*s45*s51+38*s51^2)+s23^2*(54*s34+19*(2*s45+s51)))+s12^2*(-19*s23^4+57*s45*s51^2*(s45+s51)+s34^3*(-29*s45+42*s51)+s23^3*(35*s34-19*s45+57*s51)+s34*s51*(22*s45^2+165*s45*s51+32*s51^2)+s34^2*(-32*s45^2+76*s45*s51+74*s51^2)+s23^2*(38*s34^2+2*s34*(54*s45-19*s51)+19*(s45^2+4*s45*s51-3*s51^2))-s23*(45*s34^3+s34^2*(39*s45+109*s51)-19*s51*(-4*s45^2-6*s45*s51+s51^2)+s34*(-22*s45^2+251*s45*s51+29*s51^2)))+s12*(s23^4*(35*s34+19*s45)+s23^3*(-67*s34^2+s34*(19*s45-108*s51)+19*s45*(s45-4*s51))-(s34+s51)*(19*s45^2*s51*(s45+3*s51)+s34^3*(-16*s45+13*s51)+s34^2*(-42*s45^2+58*s45*s51+13*s51^2)+s34*s45*(-16*s45^2+63*s45*s51+64*s51^2))+s23^2*(13*s34^3-124*s34^2*(s45-s51)+19*s45*s51*(-4*s45+5*s51)+s34*(-35*s45^2-51*s45*s51+111*s51^2))+s23*(16*s34^4+5*s34^3*(11*s45+2*s51)+s34^2*(-41*s45^2+205*s45*s51-44*s51^2)+19*s45*s51*(s45^2+6*s45*s51-2*s51^2)+s34*(-19*s45^3+130*s45^2*s51+96*s45*s51^2-38*s51^3)))))/(9*s34*(s12-s45)*(s12-s23-s45)*(-s12+s34+s45)*s51^2*(-s23+s34+s51)*(-s12-s23+s34+s51)),
pe[15]->(2*s12^2*(s12*s23*(2*s34-s51)-2*s23*(s23+s45-s51)*(s34+s51)+s12*s51*(s34+s51)))/((s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
pe[16]->(2*s12^3*(2*(s34+s51)*(s23^2+s23*s45-s51*(s34+s51))+s12*(s51*(s34+s51)-s23*(2*s34+s51))))/((s12-s23-s45)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[17]->(-2*s12^2*(s12*(-(s51*(s34+s51))+s23*(2*s34+s51))+(s34+s51)*(-2*s23^2+s51*(s34+s51)+s23*(-2*s45+s51))))/((s12-s23-s45)*(s12-s34-s51)*s51*(-s23+s34+s51)^2),
pe[18]->(-176-(152*s45^2)/(s34+s45)^2+(96*s45)/(s34+s45)+(8*(25*s12^2+43*s12*s34-s34*(18*s23+43*s34)))/s51^2-(304*s12^3*s23)/(s34*(s34+s45)*s51^2)+(8*s12^2*(-25*s12+57*s23+13*s45))/((s34+s45)*s51^2)-(152*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(200*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s34*(-7*s23^2+25*s23*s34+18*s34*s45))/((s12+s23-s34-s51)*s51^2)-(304*s12^2)/(s34*s51)-(32*s34)/s51+(152*s12^2*(s12+s45))/((s34+s45)^2*s51)-(96*s12^2)/((s34+s45)*s51)-(200*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-14*s23+21*s34+36*s45))/((s12+s23-s34-s51)*s51)-(152*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(144*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))-(144*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(256*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(32*(-16*s12^2*s34^2+8*s12^3*(s34-s45)-9*s34^3*s45+s12*s34^2*(17*s34+8*s45)))/(s51^2*(-s23+s34+s51)^2)+(256*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)+(32*(9*s34^2*(s34-3*s45)-8*s12^2*(s34+s45)+2*s12*s34*(13*s34+8*s45)))/(s51*(-s23+s34+s51)^2)+(256*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(256*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)+(288*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(288*s34^3*(s34-4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(152*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(8*s12^2*s45*(-12*s12+13*s45))/((s34+s45)*s51^2*(-s23+s34+s51))-(8*(7*s12^3+111*s12*s34^2+13*s12^2*(-3*s34+s45)-43*s34^2*(s34+s45)))/(s51^2*(-s23+s34+s51))+(152*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))-(96*s12^2*s45)/((s34+s45)*s51*(-s23+s34+s51))-(8*(7*s12^2+54*s12*s34-s34*(61*s34+86*s45)))/(s51*(-s23+s34+s51))+(152*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))-(144*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))-(152*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+(25*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(16*s45*s51*(13*s45+6*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(8*s45*(12*s12+13*s45+12*s51))/((s34+s45)*(-s23+s34+s51))+(8*s45*(12*s23+25*s45+12*s51))/((s12-s23-s45)*(s34+s45))+(-134*s23+344*s34+30*s45+176*s51)/(s12+s23-s34-s51)-(210*s23+584*s34+222*s45+584*s51)/(s12-s23-s45)+(304*s12^3)/(s34^2*s51+s34*s45*s51)+(144*(3*s34^2+3*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(17*s34^2+122*s34*s45-139*s45^2+34*s34*s51+122*s45*s51+17*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(16*(54*s34^2+39*s34*s45-16*s45^2+108*s34*s51+33*s45*s51+54*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(288*(s12*s34+2*s34^2-s45*s51+s34*(-3*s45+s51)))/(-s23+s34+s51)^2+(288*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(48*(3*s12+15*s34+4*(s45+3*s51)))/(s23-s34-s51)+(25*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(32*(9*s34^3+9*s34^2*(s45+3*s51)+9*s34*s51*(2*s45+3*s51)+s51*(-8*s45^2+9*s45*s51+9*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2))/72,
pe[19]->(96+(6*(s23-s34-s51))/(s12+s23-s34-s51)+(152*s12^3*s23)/(s34^2*s51^2)-(24*(4*s12^2+s12*s34-s34^2))/s51^2+(8*s12^2*(3*s12-19*(s23+s45)))/(s34*s51^2)-(24*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(24*s23*(s23-s34)*s34)/((s12+s23-s34-s51)*s51^2)+(48*s12^2)/(s34*s51)+(24*s34)/s51-(152*s12^2*(s12-s45))/(s34^2*s51)+(24*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)-(24*s23*s34)/((s12+s23-s34-s51)*s51)-(48*s34*(s12^3+s12*s34*(s34-2*s45)+s12^2*(s34-s45)-3*s34^2*s45))/(s51^2*(-s23+s34+s51)^2)-(48*(3*s34^2*(s34-3*s45)+4*s12*s34*(s34-s45)+s12^2*(2*s34-s45)))/(s51*(-s23+s34+s51)^2)-(144*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(144*s34^3*(s34-4*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)+(24*(s12^3+3*s12*s34*(s34-s45)+s12^2*(6*s34+s45)-s34^2*(s34+4*s45)))/(s51^2*(-s23+s34+s51))+(24*(4*s12^2+2*s34*(s34-4*s45)+s12*(6*s34-3*s45)))/(s51*(-s23+s34+s51))+(72*s34^3*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51))-(72*s34^2*(s34-3*s45))/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(3*(s34-s45+s51)^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(3*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(72*(s34+3*s45+2*s51))/(s23-s34-s51)+(6*(15*s23+37*s34+36*s45+37*s51))/(s12-s23-s45)+(72*(3*s34^2-3*s34*s45+3*s34*s51-s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(24*(15*s34^2+21*s34*s45+7*s45^2+30*s34*s51+21*s45*s51+15*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(144*(4*s34^3-6*s34^2*(s45-s51)+4*s34*s51*(-s45+s51)+s51^2*(-s45+s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(3*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(48*(6*s34^2+3*s12*(s34-s45)+3*s34*(-4*s45+s51)-s45*(s45+6*s51)))/(-s23+s34+s51)^2+(48*(3*s34^3+s45^3+4*s45^2*s51+6*s45*s51^2+3*s51^3+s34*(2*s45+3*s51)^2+s34^2*(6*s45+9*s51)))/((s12-s23-s45)*(-s23+s34+s51)^2))/36,
pe[20]->(2*s12^2*(2*s12^5*s23*s34+3*(s23-s34-s51)*(s45^2*(s34+s51)^4+2*s23*s45*(s34+s51)^3*(s34-s45+s51)+s23^4*s34*(2*s34+3*s51)+s23^2*(s34+s51)^2*(s34^2-4*s34*s45+2*s45^2+2*s34*s51-5*s45*s51)-s23^3*(s34+s51)*(2*s34^2-4*s34*s45+5*s34*s51-3*s45*s51))+s12*(-6*s23^5*s34+s45*(s34+s51)^4*(3*s34+8*s45+4*s51)+s23^2*(s34+s51)^2*(2*s34^2-33*s34*s45+12*s45^2-7*s34*s51-15*s45*s51-21*s51^2)-3*s23^3*(s34+s51)*(5*s34^2-10*s34*s45+4*s34*s51-3*s45*s51-8*s51^2)+3*s23^4*(6*s34^2-2*s34*s45+6*s34*s51-3*s51^2)+s23*(s34+s51)^3*(3*s34^2+10*s34*s45-18*s45^2+7*s34*s51+2*s45*s51+6*s51^2))+s12^4*(7*s23^2*s34-(s34+s51)^2*(2*s45+s51)+s23*(-9*s34^2+s51^2-2*s34*(s45+3*s51)))-s12^2*(6*s23^4*s34-3*s23^3*(s34^2-5*s51^2-s34*(4*s45+s51))+(s34+s51)^3*(7*s45^2+10*s45*s51+s51^2+s34*(8*s45+s51))+s23*(s34+s51)^2*(11*s34^2-9*s45^2-14*s45*s51+11*s51^2+4*s34*(s45+4*s51))-3*s23^2*(s34+s51)*(4*s34^2+8*s34*(s45+s51)+s51*(-2*s45+9*s51)))+s12^3*(3*s23^3*s34+s23*(s34+s51)*(15*s34^2+2*s34*s45+13*s34*s51-10*s45*s51+4*s51^2)-3*s23^2*(6*s34^2+2*s51^2+3*s34*(s45+2*s51))+(s34+s51)^2*(s34*(7*s45+2*s51)+2*(s45^2+4*s45*s51+s51^2)))))/(3*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[21]->(s12^2*(32*s12^5*s34*(s23-s51)*(s45-s51)-s12^4*(12*s23^3*s51+s23^2*(6*(3*s45-7*s51)*s51+s34*(-25*s45+s51))-(s45-s51)*(6*(s45-3*s51)*s51^2+s34*s51*(6*s45+53*s51)+s34^2*(-32*s45+103*s51))+s23*(3*s34^2*(51*s45-47*s51)+2*s34*(32*s45^2+7*s45*s51-27*s51^2)+6*s51*(s45^2-7*s45*s51+8*s51^2)))+(s23-s34-s51)*(6*s23^4*(6*s34^2*(s45-s51)+s34*(7*s45-9*s51)*s51-2*s45*s51^2)+(s34+s45)*(s34+s51)^3*(57*s45^3-95*s45^2*s51+31*s45*s51^2+7*s51^3)+18*s23^3*(2*s45^2*s51^2+2*s34^2*(3*s45^2-5*s45*s51+3*s51^2)+s34*s51*(9*s45^2-12*s45*s51+7*s51^2))+s23^2*(s34+s51)*(57*s34^3*(s45-s51)+s34^2*(57*s45^2-25*s45*s51-68*s51^2)+s45*s51*(84*s45^2-163*s45*s51+43*s51^2)+s34*(108*s45^3-226*s45^2*s51+129*s45*s51^2-83*s51^3))+2*s23*(s34+s51)^2*(s34^2*(57*s45^2-76*s45*s51+25*s51^2)+s45*(18*s45^3-41*s45^2*s51+48*s45*s51^2-19*s51^3)+s34*(57*s45^3-60*s45^2*s51+13*s45*s51^2+2*s51^3)))+s12^3*(-24*s23^4*s51-3*s23^3*(s45-5*s51)*(7*s34+8*s51)+(s45-s51)*(s34+s51)*(s34^2*(121*s45-142*s51)+s34*(64*s45^2+12*s45*s51-49*s51^2)+2*s51*(13*s45^2+9*s45*s51+2*s51^2))-s23^2*(6*s34^2*(3*s45+13*s51)+2*s51*(-3*s45^2-23*s45*s51+86*s51^2)+s34*(46*s45^2-133*s45*s51+303*s51^2))+s23*(3*s34^3*(89*s45-77*s51)+s34^2*(249*s45^2+22*s45*s51-151*s51^2)+2*s51*(3*s45^3-15*s45^2*s51-4*s45*s51^2+40*s51^3)+s34*(32*s45^3+160*s45^2*s51-213*s45*s51^2+153*s51^3)))-s12^2*(12*s23^5*s51-6*s23^4*s51*(12*s34+s45+15*s51)+(s45-s51)*(s34+s51)^2*(32*s45^3+s34^2*(146*s45-103*s51)+89*s45^2*s51-28*s45*s51^2-21*s51^3+s34*(210*s45^2-46*s45*s51-49*s51^2))+s23^3*(s34^2*(-99*s45+243*s51)+s51*(-30*s45^2+85*s45*s51+173*s51^2)+s34*(-21*s45^2-20*s45*s51+413*s51^2))+s23^2*(24*s34^3*(4*s45-9*s51)+s34^2*(-113*s45^2+363*s45*s51-706*s51^2)+s34*(-21*s45^3+31*s45^2*s51+21*s45*s51^2-583*s51^3)-s51*(12*s45^3-116*s45^2*s51+217*s45*s51^2+103*s51^3))+s23*(s34+s51)*(s34^3*(203*s45-167*s51)+s34^2*(420*s45^2-353*s45*s51+77*s51^2)-s51*(9*s45^3+37*s45^2*s51-131*s45*s51^2+13*s51^3)+s34*(75*s45^3+148*s45^2*s51-207*s45*s51^2+164*s51^3)))+s12*(12*s23^5*(s51*(s45+s51)+s34*(-3*s45+4*s51))+(s45-s51)*(s34+s51)^3*(89*s45^3+s34^2*(57*s45-32*s51)+25*s45^2*s51-59*s45*s51^2-7*s51^3+s34*(203*s45^2-102*s45*s51-28*s51^2))+6*s23^4*(2*s34^2*(3*s45-7*s51)+s51*(3*s45^2-21*s45*s51-2*s51^2)-2*s34*(6*s45^2-9*s45*s51+17*s51^2))+s23*(s34+s51)^2*(-21*s45^4+s34^3*(57*s45-45*s51)-2*s45^3*s51+64*s45^2*s51^2+52*s45*s51^3-45*s51^4+s34^2*(349*s45^2-424*s45*s51+147*s51^2)+s34*(100*s45^3+33*s45^2*s51-59*s45*s51^2+34*s51^3))-s23^2*(s34+s51)*(-2*s34^3*(73*s45-97*s51)+s34^2*(124*s45^2-343*s45*s51+483*s51^2)+s51*(8*s45^3-121*s45^2*s51+362*s45*s51^2-81*s51^3)+s34*(63*s45^3-91*s45^2*s51+188*s45*s51^2+224*s51^3))+s23^3*(-9*s34^3*(15*s45-23*s51)-2*s34^2*(3*s45^2+59*s45*s51-242*s51^2)+s51*(6*s45^3-119*s45^2*s51+372*s45*s51^2-43*s51^3)+s34*(-36*s45^3+31*s45^2*s51+203*s45*s51^2+306*s51^3)))))/(9*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2*(s45-s51)*s51^2*(-s23+s34+s51)^2),
pe[22]->(2*s12^2*(10*s12^6*s34*(s23-s51)+s12^5*s34*(13*s23^2-10*s34*(s45-4*s51)+30*s51^2-s23*(53*s34+20*s45+43*s51))+(s34+s51)*(-s23+s34+s51)^2*(9*s23^4*s34+s23*s45*(20*s34^2+20*s34*s45+9*(s45-s51)^2)*(s34+s51)+10*s45^2*(s34+s45)*(s34+s51)^2+9*s23^3*(3*s34*s45-2*s34*s51+s45*s51)+s23^2*(10*s34^3+10*s34^2*s45+18*s45*(s45-s51)*s51+9*s34*(3*s45^2-4*s45*s51+s51^2)))+s12^4*(5*s23^3*s34-3*s23^2*(12*s34^2+6*s34*s45+7*s34*s51+s51^2)+(s34+s51)*(s34^2*(43*s45-63*s51)+s34*(20*s45^2+6*s45*s51-36*s51^2)+s51*(10*s45^2+3*s45*s51-3*s51^2))+s23*(109*s34^3-3*(s45-2*s51)*s51^2+s34^2*(83*s45+158*s51)+5*s34*(2*s45^2+14*s45*s51+11*s51^2)))-s12*(s23-s34-s51)*(9*s23^5*s34-s45*(s34+s51)^3*(10*s34^2+53*s34*s45+33*s45^2-3*s34*s51+7*s45*s51)-9*s23^4*(3*s34^2-2*s34*s45+4*s34*s51-s51^2)-s23^2*(s34+s51)*(43*s34^3+s34^2*(s45+15*s51)+s34*(51*s45^2-69*s45*s51-9*s51^2)-9*s51*(-5*s45^2+2*s45*s51+3*s51^2))-s23*(s34+s51)^2*(10*s34^3+17*s45^3+s34^2*(96*s45-13*s51)-52*s45^2*s51+9*s45*s51^2+9*s51^3+s34*(55*s45^2-8*s45*s51+9*s51^2))+s23^3*(21*s34^3-9*s51^2*(s45+3*s51)+s34^2*(-61*s45+47*s51)+s34*(9*s45^2-98*s45*s51+18*s51^2)))-s12^3*(s23^4*s34+s23^3*(-14*s34^2+6*s34*s45+8*s34*s51+18*s51^2)+(s34+s51)^2*(10*s45^3+s34^2*(66*s45-46*s51)+36*s45^2*s51-3*s45*s51^2-3*s51^3+s34*(76*s45^2+3*s45*s51-19*s51^2))+s23*(s34+s51)*(109*s34^3+19*s34^2*(8*s45+5*s51)+s51*(-8*s45^2-27*s45*s51+24*s51^2)+s34*(25*s45^2+69*s45*s51+33*s51^2))-s23^2*(20*s34^3-30*s45*s51^2+39*s51^3+s34^2*(62*s45+17*s51)+s34*(5*s45^2+22*s45*s51+41*s51^2)))+s12^2*(-18*s23^5*s34+s23^4*(30*s34^2-35*s34*s45+28*s34*s51-27*s51^2)+(s34+s51)^3*(s34^2*(43*s45-13*s51)+s34*(99*s45^2-6*s45*s51-3*s51^2)+3*s45*(11*s45^2+11*s45*s51-2*s51^2))+s23*(s34+s51)^2*(53*s34^3+155*s34^2*s45-5*s45^3-49*s45^2*s51-24*s45*s51^2+27*s51^3+s34*(17*s45^2+14*s45*s51+20*s51^2))+s23^2*(s34+s51)*(26*s34^3+s34^2*(-109*s45+42*s51)+s51*(16*s45^2+66*s45*s51-81*s51^2)-s34*(15*s45^2+11*s45*s51+66*s51^2))+s23^3*(-63*s34^3+s34^2*(30*s45-51*s51)+9*s51^2*(-4*s45+9*s51)+s34*(-17*s45^2+38*s45*s51+66*s51^2)))))/(9*(s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)*(s23-s34-s51)^3*(s12+s23-s34-s51)^2*s51^2),
pe[23]->-1/3*(s12^2*(2*s12^3*s34*(s23-s51)+(s23-s34-s51)*(s23+s45-s51)*(s34+s51)*(s23*(3*s34-s51)+(s34+s51)*(3*s45+s51))+s12^2*s34*(s23^2-(2*s45-3*s51)*(s34+s51)-s23*(5*s34+2*s45+4*s51))+s12*(-3*s23^3*s34+(s34+s51)^2*(3*s34*s45+2*s45^2-2*s34*s51-2*s51^2)+s23^2*(2*s34^2-3*s34*s45+4*s34*s51-2*s51^2)+s23*(s34+s51)*(3*s34^2+4*s51^2+s34*(4*s45+s51)))))/((s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s23+s34+s51)^2),
pe[24]->(2*s12^2*(2*s12^3*s34*(s23+s45)+s12^2*(2*s23^3-s34^2*(s45+s51)-s23^2*(s34-3*s45+4*s51)-s51*(3*s45^2-s45*s51+s51^2)-s34*(3*s45^2+2*s51^2)+s23*(-s34^2-4*s34*s45+s45^2+2*s34*s51-6*s45*s51+3*s51^2))+s12*(-2*s23^4-s23^3*(3*s34+3*s45+s51)-s23*(s34+s51)*(s34^2+s45^2-2*s45*s51-s51^2)+s23^2*(-s45^2-3*s45*s51+s51^2+s34*(-4*s45+s51))+(s34+s51)^2*(s34*(-s45+s51)+s51*(2*s45+s51)))+(s34+s51)*(5*s23^4+s23^3*(-5*s34+9*s45-7*s51)+3*s45*(s45-s51)*(s34+s51)^2+s23^2*(4*s34^2-8*s34*s45+4*s45^2+10*s34*s51-9*s45*s51+6*s51^2)+s23*(s34^2*(7*s45-4*s51)+s34*(-3*s45^2+14*s45*s51-8*s51^2)+s51*(-3*s45^2+7*s45*s51-4*s51^2)))))/(3*(s12-s23)*(s12-s23-s45)*(s12-s34-s51)*s51^2*(-s23+s34+s51)^2),
pe[25]->(2*s12^2*(2*s12^4*s34*(s45-s51)-(s34+s45)*s51*(s34+s51)^3*(2*s45+s51)-s23*(s34+s51)^2*(-(s34*s45^2)-2*s45^3+2*s34^2*s51+2*s34*s51^2+s45*s51^2)+s23^3*(s34^2*(s45-3*s51)-5*s45*s51^2-s34*s51*(s45+6*s51))+s12^3*(2*s23^3+s23^2*(-4*s34+3*s45-4*s51)-3*s34^2*(s45-2*s51)+s23*(2*s34^2-2*s34*s45+s45^2-6*s45*s51+s51^2)+s51*(-3*s45^2+5*s45*s51+s51^2)+s34*(-5*s45^2+6*s45*s51+5*s51^2))+s23^2*(s34+s51)*(7*s45*s51^2+s34^2*(s45+3*s51)+s34*(3*s45^2-s45*s51+9*s51^2))-s12^2*(6*s34^3*s51+s23^3*(4*s34+2*s45+7*s51)+s23^2*(-8*s34^2+3*s45^2+5*s34*(s45-5*s51)+8*s45*s51-20*s51^2)+s34^2*(-7*s45^2+17*s45*s51+11*s51^2)+s51*(-3*s45^3+2*s45^2*s51+8*s45*s51^2+2*s51^3)+s34*(-3*s45^3-5*s45^2*s51+25*s45*s51^2+7*s51^3)+s23*(4*s34^3+s45^3-s45^2*s51-20*s45*s51^2+11*s51^3+s34^2*(-7*s45+12*s51)+s34*(4*s45^2-34*s45*s51+22*s51^2)))+s12*(s23^3*(2*s34^2+s51*(7*s45+5*s51)+s34*(s45+10*s51))+(s34+s51)^2*(-3*s45^3+7*s45^2*s51+4*s45*s51^2+s51^3+s34^2*(s45+2*s51)+s34*(-2*s45^2+11*s45*s51+3*s51^2))+s23*(s34+s51)*(2*s34^3+5*s45^3-23*s45^2*s51+11*s45*s51^2+s51^3+s34^2*(-5*s45+12*s51)+s34*(-4*s45^2-11*s45*s51+14*s51^2))-s23^2*(4*s34^3-s34^2*(s45-24*s51)+s51*(-12*s45^2+20*s45*s51+7*s51^2)+s34*(-6*s45^2+10*s45*s51+30*s51^2)))))/(3*(s12-s23-s45)*(s12-s34-s45)*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[26]->(-256-(48*s45^2)/((s12-s23-s45)*(s34+s45))+(2*(67*s23-172*s34-15*s45-88*s51))/(s12+s23-s34-s51)-(288*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s12-s34-s45)*s51^2)-(48*s12*(s12*(s23-s45)+s23*s45))/((s34+s45)*s51^2)-(48*s34*(s34+s45)*(s23+6*(s34+s45)))/((-s12+s34+s45)*s51^2)-(8*(6*s12^2+s12*(-6*s23+7*s34)-s34*(24*s23+79*s34+36*s45)))/s51^2+(288*s34^2*(s34+s45)^2)/((s12-s23-s45)*(s23-s34-s51)*s51^2)-(200*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(48*s12*(s12+s45))/((s34+s45)*s51)+(48*s34^2*(s34+s45))/((s12-s23-s45)*(s12-s34-s45)*s51)+(48*s34*(s34+s45))/((-s12+s34+s45)*s51)-(16*(3*s12-20*s34+3*s45))/s51+(48*(7*s23*s34+13*s34^2-s23*s45+13*s34*s45-2*s45^2))/((s12-s23-s45)*s51)+(48*(18*s34^3+24*s34^2*s45+5*s34*s45^2-s45^3))/((s12-s23-s45)*(s23-s34-s51)*s51)+(200*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)-(48*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(144*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))+(64*s45*(9*s34+4*s45))/(-s23+s34+s51)^2+(32*s34^2*(8*s12^2-17*s12*s34-8*s12*s45+9*s34*s45))/(s51^2*(-s23+s34+s51)^2)-(32*s34*(17*s12*s34+16*s12*s45-27*s34*s45))/(s51*(-s23+s34+s51)^2)-(288*s34^4*s45)/(s51^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(1152*s34^3*s45)/(s51*(-s12+s34+s51)*(-s23+s34+s51)^2)-(144*(5*s34-s45))/(-s23+s34+s51)+(48*s45^2)/((s34+s45)*(-s23+s34+s51))+(48*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(8*(-75*s12*s34^2+79*s34^2*(s34+s45)+s12^2*(26*s34+6*s45)))/(s51^2*(-s23+s34+s51))+(48*s12*s45^2)/((s34+s45)*s51*(-s23+s34+s51))-(8*(18*s12*s34+169*s34^2+122*s34*s45-6*s45^2))/(s51*(-s23+s34+s51))+(432*s34^3)/(s51*(-s12+s34+s51)*(-s23+s34+s51))+(8*s34*(-7*s23^2+25*s23*s34+18*s34*s45))/(s51^2*(-s12-s23+s34+s51))+(8*s34*(-14*s23+21*s34+36*s45))/(s51*(-s12-s23+s34+s51))-(25*(s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(222*s23-8*s34+546*s45+280*s51)/(s12-s23-s45)-(432*(3*s34^2+3*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(288*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(17*s34^2+122*s34*s45-139*s45^2+34*s34*s51+122*s45*s51+17*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(-54*s34^2+41*s45^2+108*s45*s51+54*s51^2+36*s34*(s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51))-(25*(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51)))/(s12+s23-s34-s51)^2-(32*s45*(9*s34^2-8*s45^2+s45*s51+9*s51^2+s34*(s45+18*s51)))/((s12-s23-s45)*(-s23+s34+s51)^2))/72,
pe[27]->(2*s12^2*(2*s12^4*s34*(s23-s51)-2*s12^3*s34*(s23*(s34+s45)+s45*(s34+s51))-s23*(s23+s45-s51)*(s34+s51)*(-3*s45*(s34+s51)^2+s23^2*(7*s34+5*s51)-s23*(s34+s51)*(3*s34-7*s45+5*s51))+s12*s23*(7*s23^3*s34+(-3*s34+2*s45-7*s51)*(s45-s51)*(s34+s51)^2+s23^2*(6*s34^2+7*s34*s45+11*s34*s51+7*s51^2)-s23*(s34+s51)*(3*s34^2-8*s34*s45+21*s34*s51-9*s45*s51+14*s51^2))+s12^2*(-9*s23^3*s34+s23^2*(3*s34^2-2*s34*s45+3*s34*s51-2*s51^2)+2*(s34+s51)^2*(s45^2-s51^2)+2*s23*(s34+s51)*(2*s51^2+s34*(s45+3*s51)))))/(3*(s12-s23)^2*(s12-s23-s45)*(s23-s34-s51)^3*s51^2),
pe[28]->(-16+(2*(s23-s34-s51))/(s12+s23-s34-s51)+(24*s34*(s23^2+s23*s34+s34*(s34-s45)))/((s12-s23)*s51^2)-(16*s23*s45^3)/(s34*(s12-s45)*s51^2)+(16*s45^2*(s23+s45))/((s12-s45)*s51^2)-(16*s23*(s12^2+s12*s45+s45^2))/(s34*s51^2)+(8*(3*s23*s34+4*s34^2+2*s23*s45+2*s45^2+2*s12*(s23+s34+s45)))/s51^2+(24*s34^4*s45)/((s12-s23)^2*(s12-s34-s51)*s51^2)+(24*s34^3*(s34-2*s45))/((s12-s23)*(s23-s34-s51)*s51^2)-(24*s34^4*s45)/((s12-s23)^2*(s23-s34-s51)*s51^2)-(8*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s23*(s23-s34)*s34)/((s12+s23-s34-s51)*s51^2)+(16*s12^2)/(s34*s51)+(24*s34*(s34-2*s45))/((s12-s23)*s51)-(8*(2*s12-s34+2*s45))/s51-(24*s34^3)/((s12-s23)*(s12-s34-s51)*s51)+(96*s34^3*s45)/((s12-s23)^2*(s12-s34-s51)*s51)+(72*s34^2*(s34-2*s45))/((s12-s23)*(s23-s34-s51)*s51)-(96*s34^3*s45)/((s12-s23)^2*(s23-s34-s51)*s51)+(8*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)-(8*s23*s34)/((s12+s23-s34-s51)*s51)+(16*s45^2)/(-s23+s34+s51)^2+(16*s12*s34^2*(s12-s34-s45))/(s51^2*(-s23+s34+s51)^2)-(16*s12*s34*(s34+2*s45))/(s51*(-s23+s34+s51)^2)-(24*s34)/(-s23+s34+s51)-(16*s34*(s12^2+s34*(2*s34-s45)))/(s51^2*(-s23+s34+s51))+(8*s34*(-7*s34+4*s45))/(s51*(-s23+s34+s51))+(24*(s34-2*s45)*(3*s34+s51))/((s12-s23)*(s23-s34-s51))+(s34-s45+s51)^2/((s12-s23-s45)*(s12+s23-s34-s51))+(16*s45^2*(s34+s45+s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-((s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*(s23+s34+s45+s51))/(s12-s23)+(2*(3*s23+s34+12*s45+s51))/(s12-s23-s45)+(8*s45*(3*s34+4*s45+3*s51))/((s12-s23-s45)*(s23-s34-s51))-(16*s45^2)/(s12*s51-s45*s51)-(24*(3*s34^2+3*s34*s51+s51^2))/((s12-s23)*(s12-s34-s51))+(24*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s12-s34-s51))-(24*s45*(6*s34^2+4*s34*s51+s51^2))/((s12-s23)^2*(s23-s34-s51))-(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2)/12,
pe[29]->(16-(8*s45^2)/(s34+s45)^2+(8*s45^2)/((s12-s23-s45)*(s34+s45))+(16*s45^2)/((s12-s23-s45)*(s23-s34-s51))+(8*(s12^2+s12*s34-s34^2))/s51^2-(16*s12^3*s23)/(s34*(s34+s45)*s51^2)+(8*s12^2*(-s12+3*s23+s45))/((s34+s45)*s51^2)-(8*s12^2*(s12*(s23-s45)+s23*s45))/((s34+s45)^2*s51^2)+(8*(s23-s34)*s34*(s23^2+s34*s45))/((s12+s23-s34-s51)^2*s51^2)+(8*s23*s34*(-s23+s34))/((s12+s23-s34-s51)*s51^2)-(16*s12^2)/(s34*s51)+(16*s34)/s51+(8*s12^2*(s12+s45))/((s34+s45)^2*s51)-(8*s34*(s23^2-s34*(s34-3*s45)+s23*(s34-2*s45)))/((s12+s23-s34-s51)^2*s51)+(8*s34*(-2*s23+3*s34))/((s12+s23-s34-s51)*s51)+(16*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(8*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))+(16*s12^3*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51)^2)+(16*s12*(s12-s34)*(s12*(s34-s45)-s34*(s34+s45)))/(s51^2*(-s23+s34+s51)^2)+(16*s12^2*s45^2)/((s34+s45)*s51*(-s23+s34+s51)^2)-(16*s12*(s12*(s34+s45)-s34*(s34+2*s45)))/(s51*(-s23+s34+s51)^2)+(16*s45^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)+(16*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(16*s45^2*(s12+s51))/((s34+s45)*(-s23+s34+s51)^2)-(8*s45^2)/((s34+s45)*(-s23+s34+s51))+(8*s12^3*s45^2)/((s34+s45)^2*s51^2*(-s23+s34+s51))+(8*s12^2*s45^2)/((s34+s45)*s51^2*(-s23+s34+s51))-(8*(s12-s34)*(s12^2+s12*(-2*s34+s45)+s34*(s34+s45)))/(s51^2*(-s23+s34+s51))+(8*s12^2*s45^2)/((s34+s45)^2*s51*(-s23+s34+s51))+(-8*s12^2+8*s34*(s34+2*s45))/(s51*(-s23+s34+s51))+(8*s45^2*(s12+s51))/((s34+s45)^2*(-s23+s34+s51))-(8*s45^2*(s23+s45+s51))/((s12-s23-s45)*(s34+s45)^2)+((s34-s45+s51)^2*(s34+s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(6*s23+4*s34+6*s45+4*s51)/(s12-s23-s45)+(-14*s23+44*s34-6*s45+20*s51)/(s12+s23-s34-s51)+(16*s12^3)/(s34^2*s51+s34*s45*s51)+(4*s23^2+23*s34^2-24*s34*s45+s45^2+22*s34*s51-8*s45*s51+7*s51^2-2*s23*(9*s34-3*s45+5*s51))/(s12+s23-s34-s51)^2+(5*s34^2-7*s45^2+2*s45*s51+5*s51^2+2*s34*(s45+5*s51))/((s12-s23-s45)*(s12+s23-s34-s51)))/12
}}


==> anc/remainder/qgqaa_twoloop_pmppm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,4],p[2]+(tr5*pe[2])/4},
{F[1,1,4]^2,p[3]+(tr5*pe[3])/4},
{F[1,1,6],(-3*p[1])/5-p[2]-p[4]+(tr5*(-3*pe[1]-5*(pe[2]+pe[4])))/20},
{F[1,1,4]*F[1,1,6],(-3*p[2])/5-(3*tr5*pe[2])/20},
{F[1,1,4]^2*F[1,1,6],(-3*p[3])/5-(3*tr5*pe[3])/20},
{F[1,1,6]^2,(3*p[2]-5*p[3]+3*p[4])/5+(tr5*(3*pe[2]-5*pe[3]+3*pe[4]))/20},
{F[1,1,6]^3,(3*p[3])/5+(3*tr5*pe[3])/20},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,10],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,10],2*p[3]-(3*p[4])/5+tr5*(pe[3]/2-(3*pe[4])/20)},
{F[1,1,4]*F[1,1,6]*F[1,1,10],(6*p[3])/5+(3*tr5*pe[3])/10},
{F[1,1,6]^2*F[1,1,10],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[2,1,6],2*p[3]+(tr5*pe[3])/2},
{F[1,1,6]*F[2,1,6],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[2,1,14],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[2,1,14],(6*p[3])/5+(3*tr5*pe[3])/10},
{tci[1,1]^2,p[3]/3+(tr5*pe[3])/12},
{F[1,1,6]*tci[1,1]^2,-1/5*p[3]-(tr5*pe[3])/20},
{tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,6]*tci[1,2],(3*p[2])/5+(3*tr5*pe[2])/20},
{F[1,1,10]*tci[1,2],2*p[3]+(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,10]*tci[1,2],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[1,2,3]*tci[1,2],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,2,3]*tci[1,2],(6*p[3])/5+(3*tr5*pe[3])/10}
},{
p[1]->(-10*(s12^4*s34*(s23-s51)^3-s12^3*s34*(s23-s51)*(3*s23^3+s23^2*(s34+2*s45-5*s51)+2*s23*s34*(s45-s51)+s23*s51*(-3*s45+s51)+s51*(s34+s51)*(s45+s51))+s23*(s23+s45-s51)*(s34+s51)*(2*s23^3*s34^2-s45^2*(s34+s51)^2*(s34-s45+s51)-s23^2*s34*(s34^2-5*s34*s45+2*s34*s51-3*s45*s51)+s23*s45*(s34+s51)*(-2*s34^2+4*s34*s45-3*s34*s51+s45*s51))+s12^2*s34*(2*s23^5+s23^4*(5*s34+3*s45-3*s51)-s45*s51^2*(s34+s51)^2-s23^3*(s34^2-9*s34*s45-s45^2+13*s34*s51+5*s45*s51+3*s51^2)+s23*(s34^2*s45*(s45-2*s51)+3*(s45-s51)*s51^3+s34*s51*(s45^2+s45*s51-3*s51^2))+s23^2*(s34^2*s51-s45^2*s51+7*s51^3+s34*(4*s45^2-8*s45*s51+11*s51^2)))-s12*s23*(2*s23^4*s34*(2*s34+s51)+s23^3*(s34^3+2*s34^2*(5*s45-4*s51)+2*s34*(2*s45-3*s51)*s51-s45*s51^2)+s45*(s34+s51)^2*((s45-s51)^2*s51+s34^2*(-s45+s51)+s34*(2*s45^2-5*s45*s51+2*s51^2))+s23^2*(-s34^4+4*s34^3*(s45-s51)+s45*s51^2*(-2*s45+3*s51)+s34^2*(8*s45^2-6*s45*s51+4*s51^2)+s34*s51*(3*s45^2-4*s45*s51+6*s51^2))+s23*(s34+s51)*(s34^3*(-2*s45+s51)+s34^2*(5*s45^2-9*s45*s51+2*s51^2)-s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34*(2*s45^3+2*s45^2*s51-s45*s51^2-2*s51^3)))))/(9*(s12-s23)*(-s12+s23+s45)^2*(s23-s34+s45-s51)*s51^2*(-s23+s34+s51)^2),
p[2]->(-10*(2*s12^5*s34*(s23-s51)^3-s23*(s23+s45-s51)*(s23*s34+s45*(s34+s51))^2*(-(s45*(s34+s51)^2)+s23^2*(3*s34+2*s51)-s23*(s34+s51)*(s34-3*s45+2*s51))-s12^4*s34*(s23-s51)*(7*s23^3+s23^2*(3*s34+4*s45-13*s51)+4*s23*s34*(s45-s51)+s51*(s34+s51)*(2*s45+s51)+s23*s51*(-6*s45+5*s51))+s12*s23*(s23+s45-s51)*(s45^2*(-2*s34+2*s45-3*s51)*(s34+s51)^3+2*s23^4*s34*(3*s34+s51)+s23*s45*(s34+s51)^2*(-4*s34^2+10*s34*s45-7*s34*s51+6*s45*s51-2*s51^2)+s23^3*(6*s34^3+4*s34^2*(3*s45-s51)+s34*(5*s45-4*s51)*s51-2*s45*s51^2)-s23^2*(s34+s51)*(2*s34^3+s45*(3*s45-4*s51)*s51+s34^2*(-14*s45+4*s51)-2*s34*(3*s45^2+s45*s51+s51^2)))+s12^3*s34*(8*s23^5+2*s23^4*(6*s34+5*(s45-2*s51))-s45*s51^2*(s34+s51)^2+s23^3*(2*s45^2+4*s34*(5*s45-7*s51)-21*s45*s51+12*s51^2)+s23*(s34^2*s45*(2*s45-3*s51)+(s45-4*s51)*s51^3+2*s34*s51*(s45^2-s45*s51-2*s51^2))+s23^2*(2*s34^2*s45+s51*(-2*s45^2+11*s45*s51+4*s51^2)+4*s34*(2*s45^2-4*s45*s51+5*s51^2)))-s12^2*s23*(3*s23^5*s34+s23^4*s34*(15*s34+6*s45-4*s51)+s23^3*(3*s34^3+s34^2*(34*s45-33*s51)-2*s45*s51^2+s34*(3*s45^2-4*s45*s51-6*s51^2))+s45*(s34+s51)^2*(2*(s45-s51)^2*s51+s34^2*(-s45+s51)+2*s34*(2*s45^2-4*s45*s51+s51^2))+s23^2*(-s34^4+2*s34^3*(5*s45-3*s51)+2*s45*s51^2*(-2*s45+3*s51)+2*s34*s51*(s45^2-2*s45*s51+6*s51^2)+s34^2*(23*s45^2-29*s45*s51+21*s51^2))+s23*(s34+s51)*(s34^3*(-2*s45+s51)+s34^2*(11*s45^2-14*s45*s51+2*s51^2)-2*s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34*(4*s45^3+3*s45^2*s51+2*s45*s51^2-5*s51^3)))))/(9*(s12-s23)^2*(-s12+s23+s45)^2*(s23-s34-s51)^3*s51^2),
p[3]->(-5*(2*s12^4*s34*(s23-s51)^3-2*s12^3*s34*(s23-s51)*(2*s23^3+s23^2*(2*s34+2*s45-3*s51)+s51*(s34+s51)*(s45+s51)+s23*(2*s34*s45-3*s34*s51-3*s45*s51))+s23*(s23+s45-s51)*(s23^3*s34*(2*s34^2+2*s34*s51+s51^2)+s45*(s34+s51)^3*(2*s45^2-2*s45*s51+s51^2)+s23^2*(s34+s51)*(s34^2*(6*s45-2*s51)+2*s34*(2*s45-s51)*s51+s45*s51^2)+s23*(s34+s51)^2*(2*s45*(s45-s51)*s51+s34*(6*s45^2-4*s45*s51+s51^2)))+s12^2*s34*(2*s23^5+s23^4*(8*s34+4*s45-2*s51)-s51^2*(s34+s51)^2*(2*s45+s51)+s23^3*(2*s34^2+2*s45^2+2*s34*(8*s45-9*s51)-4*s45*s51-5*s51^2)+s23*(s34+s51)*((8*s45-s51)*s51^2+s34*(2*s45^2-4*s45*s51+3*s51^2))+s23^2*(4*s34^2*(s45-s51)+2*s34*(4*s45^2-8*s45*s51+5*s51^2)+s51*(-2*s45^2-6*s45*s51+7*s51^2)))+s12*(s34*s45*s51^2*(s34+s51)^3+s23^5*(-4*s34^2-2*s34*s51+s51^2)-s23^4*(4*s34^3+6*s34^2*(2*s45-s51)+6*s34*s45*s51+s51^2*(-3*s45+4*s51))+s23^3*(s34^3*(-12*s45+8*s51)-2*s34*s51*(3*s45^2+s45*s51-6*s51^2)+2*s34^2*(-6*s45^2+s45*s51+5*s51^2)+s51^2*(4*s45^2-9*s45*s51+6*s51^2))+s23*(s34+s51)^2*(s34^2*s51^2+s51*(-2*s45^3+4*s45^2*s51-3*s45*s51^2+s51^3)+s34*(-4*s45^3+8*s45^2*s51-10*s45*s51^2+4*s51^3))-s23^2*(2*s34^3*(6*s45^2-8*s45*s51+5*s51^2)+s51^2*(-2*s45^3+8*s45^2*s51-9*s45*s51^2+4*s51^3)+2*s34^2*(2*s45^3+7*s45^2*s51-15*s45*s51^2+11*s51^3)+s34*s51*(2*s45^3+10*s45^2*s51-23*s45*s51^2+16*s51^3)))))/(9*(-s12+s23+s45)^2*s51^2*(-s23+s34+s51)^4),
p[4]->(10*((s23+3*s45)/(s12-s23-s45)+(s12*s34*(3*s12*s34-2*s34^2-s12*s45))/((s23-s34+s45-s51)^2*s51^2)-(s34*(s34^2+s12*(s34-s45)))/((s23-s34+s45-s51)^2*s51)-(8*s34*s45^2*s51)/((s12-s23-s45)*(s23-s34-s51)^3)+(2*s45^3*s51^2)/((-s12+s23+s45)^2*(s23-s34-s51)^3)-(4*s34^2*(2*s34+3*s45))/(-s23+s34+s51)^3-(2*s34^4*(-2*s12+2*s34+s45))/(s51^2*(-s23+s34+s51)^3)-(4*s34^3*(-2*s12+3*s34+2*s45))/(s51*(-s23+s34+s51)^3)+(2*s34*(3*s34+s45))/(-s23+s34+s51)^2+s34^4/((s23-s34+s45-s51)^2*(-s23+s34+s51)^2)+(s34^3*(-8*s12+7*s34+2*s45))/(s51^2*(-s23+s34+s51)^2)+((s12-s34)^2*s34^4)/((s23-s34+s45-s51)^2*s51^2*(-s23+s34+s51)^2)+(2*s34^2*(-5*s12+8*s34+3*s45))/(s51*(-s23+s34+s51)^2)+(2*s34^4*(-s12+s34))/((s23-s34+s45-s51)^2*s51*(-s23+s34+s51)^2)-s34/(-s23+s34+s51)+s34^3/((s23-s34+s45-s51)^2*(-s23+s34+s51))+((4*s12-3*s34)*s34^2)/(s51^2*(-s23+s34+s51))-(s34^3*(3*s12^2-4*s12*s34+s34^2))/((s23-s34+s45-s51)^2*s51^2*(-s23+s34+s51))+((2*s12-5*s34)*s34)/(s51*(-s23+s34+s51))+(2*s12*s34^3)/((s23-s34+s45-s51)^2*s51*(-s23+s34+s51))+(s12*s34*(-3*s12+2*s34))/(s51^2*(-s23+s34-s45+s51))+(s34*(2*s12+s34))/(s51*(-s23+s34-s45+s51))+(2*s34^4)/((-s23+s34+s51)^3*(-s23+s34-s45+s51))+(2*(s12-s34)^2*s34^4)/(s51^2*(-s23+s34+s51)^3*(-s23+s34-s45+s51))+(4*s34^4*(-s12+s34))/(s51*(-s23+s34+s51)^3*(-s23+s34-s45+s51))-(2*s34^3*(3*s12^2-5*s12*s34+2*s34^2))/(s51^2*(-s23+s34+s51)^2*(-s23+s34-s45+s51))+(2*(3*s12-2*s34)*s34^3)/(s51*(-s23+s34+s51)^2*(-s23+s34-s45+s51))-s34^2/((-s23+s34+s51)*(-s23+s34-s45+s51))+(2*s34^2*(3*s12^2-4*s12*s34+s34^2))/(s51^2*(-s23+s34+s51)*(-s23+s34-s45+s51))-(s34^2*(3*s12+s34))/(s51*(-s23+s34+s51)*(-s23+s34-s45+s51))+(s45*(-2*s34+2*s45+3*s51))/((s12-s23-s45)*(s23-s34-s51))+(s45^2*s51*(4*s34+4*s45+5*s51))/((-s12+s23+s45)^2*(-s23+s34+s51)^2)-(2*s45*(2*s34^2+2*s34*s45+3*s34*s51-s45*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(2*s45*(s34^2+2*s34*s45+s45^2+3*s34*s51+5*s45*s51+2*s51^2))/((-s12+s23+s45)^2*(s23-s34-s51))+(s23^2+4*s23*s45+s45*(2*s34+5*s45+4*s51))/(-s12+s23+s45)^2))/9,
pe[1]->(40*s12^2*(s12^3*s34*(s23-s51)^2-s12^2*s34*(3*s23^3+s23^2*(2*s45-5*s51)+s23*s34*(s45-s51)+s51^2*(s34+s51)+s23*s51*(-2*s45+s51))-s23*(s23+s45-s51)*(s34+s51)*(2*s23^2*s34-s45*(s34+s51)*(s34-s45+s51)+s23*(-s34^2+3*s34*s45-2*s34*s51+s45*s51))+s12*s23*s34*(2*s23^3+s23^2*(2*s34+3*s45-s51)+s34^2*(-s45+s51)+s23*(-s34^2+4*s34*s45+s45^2-6*s34*s51+s45*s51-4*s51^2)+s51*(2*s45^2-4*s45*s51+3*s51^2)+s34*(2*s45^2-5*s45*s51+4*s51^2))))/(9*(s12-s23)*(-s12+s23+s45)^2*(s23-s34+s45-s51)*s51^2*(-s23+s34+s51)^2),
pe[2]->(40*s12^2*(2*s12^4*s34*(s23-s51)^2-s12^3*s34*(7*s23^3+s23^2*(s34+4*s45-13*s51)+2*s23*s34*(s45-s51)+s51^2*(s34+s51)+s23*s51*(-4*s45+5*s51))+s23*(s23+s45-s51)*(s23*s45*(-2*s34+3*s45-2*s51)*(s34+s51)^2-s45^2*(s34+s51)^3+s23^3*s34*(3*s34+2*s51)-s23^2*(s34+s51)*(s34^2-6*s34*s45+2*s34*s51-2*s45*s51))-s12*s23*(s23+s45-s51)*(3*s23^3*s34-2*s45*(s34+s51)^2*(s34-s45+s51)+s23^2*s34*(7*s34+3*s45+2*s51)-s23*(s34+s51)*(2*s34^2-9*s34*s45+5*s34*s51-2*s45*s51))+s12^2*s23*s34*(8*s23^3+s23^2*(5*s34+10*s45-12*s51)+s34^2*(-s45+s51)-s23*(s34^2-9*s34*s45-2*s45^2+10*s34*s51+4*s45*s51)+2*s51*(2*s45^2-3*s45*s51+2*s51^2)+s34*(4*s45^2-7*s45*s51+5*s51^2))))/(9*(s12-s23)^2*(-s12+s23+s45)^2*(s23-s34-s51)^3*s51^2),
pe[3]->(20*s12^2*(2*s12^3*s34*(s23-s51)^2-2*s12^2*s34*(2*s23^3+s23^2*(s34+2*s45-3*s51)+s23*s34*(s45-2*s51)-2*s23*s45*s51+s51^2*(s34+s51))+s12*s34*(2*s23^4+4*s23^3*(s34+s45)+s51^2*(s34+s51)^2+s23^2*(2*s45^2+8*s34*(s45-s51)+4*s45*s51-5*s51^2)+2*s23*(s34+s51)*(2*s45^2-4*s45*s51+s51^2))-s23*(s23+s45-s51)*(s23^2*(2*s34^2+2*s34*s51+s51^2)+(s34+s51)^2*(2*s45^2-2*s45*s51+s51^2)-2*s23*(s34+s51)*(s34*(-2*s45+s51)+s51*(-s45+s51)))))/(9*(-s12+s23+s45)^2*s51^2*(-s23+s34+s51)^4),
pe[4]->(40*s12^2*(s12^3*s34*(s23-s51)^2*(-3*s23+3*s34-2*s45+3*s51)+s23*(s23+s45-s51)^2*(s34+s51)*(s23^2*(3*s34+s51)+s34^2*(-3*s45+s51)+s23*(-3*s34^2+5*s34*(s45-s51)+(3*s45-2*s51)*s51)+2*s34*(s45^2-3*s45*s51+s51^2)+s51*(2*s45^2-3*s45*s51+s51^2))-s12^2*s34*(-6*s23^4+2*s51^2*(s34+s51)*(2*s34-s45+2*s51)+s23^3*(3*s34-10*s45+14*s51)+s23^2*(3*s34^2-4*s45^2+18*s45*s51-6*s51^2+s34*(s45+2*s51))+s23*(s34^2*(3*s45-7*s51)+s34*(-2*s45^2+s45*s51-13*s51^2)-2*s51*(-2*s45^2+3*s45*s51+3*s51^2)))+s12*s34*(-3*s23^5+s51^2*(s34+s51)^3+s23^4*(-3*s34-8*s45+s51)+s23^3*(6*s34^2-10*s34*s45-7*s45^2+22*s34*s51-2*s45*s51+14*s51^2)+s23^2*(-2*s45^3+2*s34^2*(6*s45-7*s51)-7*s45^2*s51+28*s45*s51^2-18*s51^3+s34*(-11*s45^2+42*s45*s51-32*s51^2))+s23*(s34^2*(6*s45^2-14*s45*s51+5*s51^2)+s51*(-4*s45^3+14*s45^2*s51-18*s45*s51^2+5*s51^3)+s34*(-4*s45^3+20*s45^2*s51-32*s45*s51^2+10*s51^3)))))/(9*(-s12+s23+s45)^2*(s23-s34-s51)^3*(s23-s34+s45-s51)^2*s51^2)
}}


==> anc/remainder/qgqaa_twoloop_pmppp_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,-p[6]-p[12]-p[17]/2+(tr5*(-2*pe[6]-pe[10]-2*pe[12]-pe[15]))/8},
{F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,2],p[4]+(tr5*pe[4])/4},
{F[1,1,2]^2,(-p[7]+p[10]-2*p[11]-p[13]+p[15]-2*p[16]-p[17])/2+(tr5*(-pe[7]-2*pe[11]-pe[13]-2*pe[16]))/8},
{F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,3],p[6]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,3],p[7]+(tr5*pe[7])/4},
{F[1,1,3]^2,(-p[7]+p[10])/2+(tr5*(-pe[7]+pe[10]))/8},
{F[1,1,4],p[8]+(tr5*pe[8])/4},
{F[1,1,1]*F[1,1,4],p[6]+p[12]+(tr5*(pe[6]+pe[12]))/4},
{F[1,1,2]*F[1,1,4],p[11]+p[16]+(tr5*(pe[11]+pe[16]))/4},
{F[1,1,3]*F[1,1,4],-p[6]-(tr5*pe[6])/4},
{F[1,1,5],p[9]+(tr5*pe[9])/4},
{F[1,1,1]*F[1,1,5],p[10]+(tr5*pe[10])/4},
{F[1,1,2]*F[1,1,5],p[11]+(tr5*pe[11])/4},
{F[1,1,3]*F[1,1,5],-p[10]-(tr5*pe[10])/4},
{F[1,1,4]*F[1,1,5],-p[11]-(tr5*pe[11])/4},
{F[1,1,8],(-6*p[2]-6*p[3]+13*p[4]-6*p[5]-6*p[8]-6*p[9]+13*p[10]-6*p[14]+13*p[15]-13*p[17])/6+(tr5*(-6*pe[2]-6*pe[3]+13*pe[4]-6*pe[5]-6*pe[8]-6*pe[9]-6*pe[14]))/24},
{F[1,1,1]*F[1,1,8],p[12]+(tr5*pe[12])/4},
{F[1,1,2]*F[1,1,8],p[13]+(tr5*pe[13])/4},
{F[1,1,4]*F[1,1,8],-p[12]-(tr5*pe[12])/4},
{F[1,1,8]^2,(-p[13]+p[15])/2+(tr5*(-pe[13]+pe[15]))/8},
{F[1,1,9],p[14]+(tr5*pe[14])/4},
{F[1,1,1]*F[1,1,9],p[15]+(tr5*pe[15])/4},
{F[1,1,2]*F[1,1,9],p[16]+(tr5*pe[16])/4},
{F[1,1,4]*F[1,1,9],-p[16]-(tr5*pe[16])/4},
{F[1,1,8]*F[1,1,9],-p[15]-(tr5*pe[15])/4},
{F[2,1,1],-p[6]-p[10]+(tr5*(-pe[6]-pe[10]))/4},
{F[2,1,2],-p[4]-p[6]-p[12]+(tr5*(-pe[4]-pe[6]-pe[12]))/4},
{F[2,1,3],-p[4]-p[11]-p[16]+(tr5*(-pe[4]-pe[11]-pe[16]))/4},
{F[2,1,4],-p[7]-p[11]+(tr5*(-pe[7]-pe[11]))/4},
{F[2,1,5],-p[7]+p[10]+(tr5*(-pe[7]+pe[10]))/4},
{F[2,1,9],-p[12]-p[15]+(tr5*(-pe[12]-pe[15]))/4},
{F[2,1,11],-p[13]-p[16]+(tr5*(-pe[13]-pe[16]))/4},
{F[2,1,12],-p[13]+p[15]+(tr5*(-pe[13]+pe[15]))/4},
{tci[1,1]^2,(3*p[4]-p[6]-p[7]+4*p[10]-p[12]-p[13]+4*p[15]-4*p[17])/6+(tr5*(3*pe[4]-pe[6]-pe[7]-pe[12]-pe[13]))/24},
{tci[1,2],p[3]-(13*p[4])/6+p[9]-(13*p[10])/6+p[14]-(13*p[15])/6+(13*p[17])/6+(tr5*(pe[3]-(13*pe[4])/6+pe[9]+pe[14]))/4},
{F[1,1,1]*tci[1,2],p[17]+(tr5*(pe[10]+pe[15]))/4},
{F[1,1,2]*tci[1,2],-p[7]-p[13]+(tr5*(-pe[7]-pe[13]))/4},
{F[1,1,5]*tci[1,2],p[11]+(tr5*pe[11])/4},
{F[1,1,9]*tci[1,2],p[16]+(tr5*pe[16])/4},
{F[1,2,6]*tci[1,2],-p[4]-p[11]-p[16]+(tr5*(-pe[4]-pe[11]-pe[16]))/4},
{F[1,2,7]*tci[1,2],p[7]-p[10]+(tr5*(pe[7]-pe[10]))/4},
{F[1,2,9]*tci[1,2],p[13]-p[15]+(tr5*(pe[13]-pe[15]))/4}
},{
p[1]->(-277*s23^3*s34^2)/(9*s12^4*s45)+s34^3/((s12-s23-s45)*s45*(s23-s51))-s45^3/(s12*(s12-s34)*(s12-s34-s51))-(4*s45^3)/(s12*(s12-s23-s45)*(s12-s34-s51))+s45^3/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+s45^3/(s12*(s12-s23-s45)*(s23-s34-s51))-s45^3/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(s23*(3*s23-s34)*s34^2)/(s12^2*s45*(s45-s51))-(s23^2*s34^3)/(s12^3*s45*(s45-s51))+(s23-s34)^3/(s45*(-s12+s23+s45)*(s45-s51))-(11*(s45-s51)^2)/(s12*(s12-s34-s51))-((s34-s51)*(s34+s45-s51))/(s12*(s12+s23-s34-s51))+(s45^2*(s45-3*s51)*s51)/(s12^2*(s12-s23-s45)*(s34+s45))-(s34^3*s51)/(s12^2*s45*(s23-s51))+(6*s45^3*s51)/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s45^3*s51)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(9*s51^2)/(s12*(s12-s23-s45))+(s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))+(s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))-(s34^3*s51^2)/(s12^3*s45*(s23-s51))-(4*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(3*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(7*s51^3)/(s12^2*(s12-s23-s45))+(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))-(2*s51^4)/(s12^3*(s12-s23-s45))-s51^5/(s12^3*(s12-s23-s45)*(s23-s51))-s51^5/(s12^3*(s12-s23-s45)*(s45-s51))-(3*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s51))+(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s34+s51))-(11*s34^2)/(s12*(-s23+s34+s51))-s45^3/(s12*(s34+s45)*(-s23+s34+s51))-(3*s45^2*s51*(s45+s51))/(s12^2*(s12-s34)*(s12-s23-s45))+(3*s45^2*s51*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51))+(3*s45*(s45+s51)^2)/(s12*(s12-s34)*(s12-s23-s45))+(-2*s23+s34+15*s45+s51)/(4*(s12-s23-s45))+(s51^3*(-3*s34+2*s51))/(s12^2*(s12-s23-s45)*(s23-s51))+(3*s51^3*(s34+2*s51))/(s12^2*(s12-s23-s45)*(s45-s51))+(2*s23+3*s34+s45+3*s51)/(4*(s12+s23-s34-s51))-(s34*s51*(8*s34+3*s45+4*s51))/(s12^2*(s12+s23-s34-s51))-(s45^2*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51))+(s34*(554*s23^3-9*s23*s34^2+2*s23^2*(9*s34-277*s51)-9*s34^2*s51))/(9*s12^3*s45)-s34^3/(s12*s23*s45-s12*s45*s51)-(3*s23^2*s34-3*s23*s34^2+s34^3)/(s12*s45^2-s12*s45*s51)+(s51^2*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(s12-s34-s51))+(s51^2*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(s34+s51))-(s23^2-s23*s45+s45^2+s23*s51+3*s45*s51-s51^2)/(s12*s34+s12*s51)-(s51*(3*s34^2-3*s34*s51+s51^2))/(s12*(s12-s23-s45)*(s23-s51))-(s23^2+s45^2+2*s23*(s45-s51)+s45*s51+s51^2)/((s12-s23-s45)*(s34+s45))+(s23^2+2*s23*s45+s45^2-2*s23*s51+s45*s51+s51^2)/(s12*s34+s12*s45)+(3*s45^2+3*s45*s51+s51^2)/(s12^2-s12*s34)-(3*s45^2+3*s45*s51+s51^2)/((s12-s34)*(s12-s23-s45))+(2*s23^2-9*s23*s34+6*s34^2-4*s23*s51+6*s34*s51+2*s51^2)/(s12*s45)-(3*s51*(s34^2+4*s34*s51+5*s51^2))/(s12*(s12-s23-s45)*(s45-s51))+(457*s23^2-378*s23*s34-342*s34^2+1137*s23*s45-378*s34*s45+126*s45^2+1263*s23*s51-90*s34*s51-313*s45*s51+18*s51^2)/(18*s12^2)+(s45^3+3*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s45))+(-s34^3+3*s34^2*s51+s34*(2*s45-3*s51)*s51+s51^3)/(s12^2*(s23-s51))-(2*s23^2+3*s34^2+9*s34*s51+10*s51^2-6*s23*(s34+s51))/(s12*(s45-s51))+(3*s23^2+3*s34^2+9*s34*s51+10*s51^2-6*s23*(s34+s51))/((s12-s23-s45)*(s45-s51))+(s34^2+s45^2-10*s45*s51+s51^2+2*s34*(s45+s51))/(4*(s12-s23-s45)*(s12+s23-s34-s51))+(s45*s51*(2*s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/(s12^3*(s12-s34))+(-s34^3+4*s34*s51^2+5*s51^3+s23^2*(4*s34+s51)-2*s23*s51*(s34+2*s51))/(s12^2*(s45-s51))-(277*(s23^3*s34+s45^2*(2*s34+s45)*(s34+s51)+s23^2*(2*s34+s45)*(3*s34+s51)+s23*s45*(2*s34+s45)*(3*s34+2*s51)))/(18*s12^4)-(s51*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51))+(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51))/(s12^2*(s34+s51))+(s51*(5*s34^3+s45*s51^2+s34*s51*(6*s45+s51)+3*s34^2*(s45+2*s51)))/(s12^3*(s12+s23-s34-s51))+(s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^4*(s23-s34-s51))-(s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^4*(s12+s23-s34-s51))+(s51*(2*s23*(2*s45-s51)*s51+s45*s51*(-4*s45+s51)-3*s23^2*(s45+3*s51)))/(s12^3*(s12-s34-s51))+(s23^2-s23*s45+s45*(s45+3*s51))/((s12-s23-s45)*(s34+s51))-(2*(188*s23+9*(-5*s34+2*s45+6*s51)))/(9*s12)-(22*s34^3+23*s34*s45*s51-s45^2*s51+s34^2*(22*s45+21*s51))/(s12^2*(s23-s34-s51))+(-4*s23^2+s23*(9*s34+5*s51)-2*(3*s34^2+3*s34*s51+s51^2))/((s12-s23-s45)*s45)+(s45*(s23^3+3*s23^2*s45+s23*(3*s45^2-2*s45*s51-s51^2)+s45*(s45^2-s45*s51+s51^2)))/(s12^3*(s34+s45))-(s34^2*(s45+s51)^2+s34^3*(s45+2*s51)+s51^2*(s45^2-s45*s51+s51^2))/(s12^3*(s23-s51))+(s23^3+s23^2*(3*s45-2*s51)+s45*(s45^2+2*s45*s51-2*s51^2)+s23*(3*s45^2-s45*s51+s51^2))/(s12^2*(s34+s45))+(2*s45*(s45^2-2*s45*s51-s51^2)+s23*(4*s45^2+3*s45*s51+s51^2))/(s12^2*(s12-s34))+(11*s34^4+12*s45^2*s51^2+s34^3*(22*s45+20*s51)+s34*s45*s51*(22*s45+21*s51)+s34^2*(11*s45^2+44*s45*s51+9*s51^2))/(s12^3*(s23-s34-s51))+(s51*(6*s45^2-4*s45*s51+s51^2)+s23*(-3*s45^2-19*s45*s51+21*s51^2))/(s12^2*(s12-s34-s51))-(277*s23^3+9*s34^3+s23^2*(36*s34-554*s51)+s23*(-54*s34^2-36*s34*s51+277*s51^2))/(9*s12^2*s45)+(-295*s23^3+144*s34^3-36*s45^3+s23^2*(2709*s34-626*s45-1029*s51)+734*s45^2*s51+36*s45*s51^2-18*s51^3+180*s34^2*(2*s45+s51)+s34*s45*(493*s45+968*s51)+s23*(180*s34^2+2094*s34*s45-367*s45^2-572*s34*s51-277*s45*s51+572*s51^2))/(18*s12^3)-(s23^2*s34*(2*s34+s51)+s23*(2*s34^3+4*s34^2*s51+2*s34*s51^2-s51^3)+s51*(s34^3+2*s34^2*s51+s34*s51^2+s51^3))/(s12^3*(s45-s51)),
p[2]->((12*s23*(s23-s34)*s34)/(s12^2*(s12-s45))-(12*s23^3*s34^2)/(s12^4*(s12-s45))-(19*s23^2)/(s12*s45)-(12*s23^3*s34^2)/(s12^4*s45)+(-35*s23+78*s45-69*s51)/(s12-s23-s45)+(35*s23+36*s45-22*s51)/s12+(24*s23^2*s34*(s23-s51))/(s12^3*s45)+(19*s23*(s23-s51)^2)/(s12*s45*(s34+s45))+(19*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(198*s45)/(s12-s34-s51)-(37*s45^2)/((s12-s34)*(s12-s34-s51))+((37*s34-9*s45)*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(3*s45^3)/((s12-s34)^2*(s12-s34-s51))-(3*s45^2*(3*s23+2*s45))/(s12*(s12-s34)*(s12-s34-s51))+(s45^2*(3*s45-37*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(3*s45^2*(s45-3*s51)*s51)/(s12*(s12-s23-s45)*(s34+s45)^2)+(s45^2*(6*s45-37*s51)*s51)/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s45^3*s51)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(19*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(3*s45^3*s51^2)/(s12^2*(s12-s34)^2*(s12-s23-s45))+(3*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))-(3*s45^3*s51^2)/(s12^2*(s12-s23-s45)*(s34+s45)^2)+(10*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s45))+(3*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))+(19*s51^2)/(s12*s45-s34*s45)+(19*s23*s51^2)/(s12^2*s45-s12*s34*s45)-(3*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(37*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(3*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(66*s45^2)/(-s12+s34+s51)^2+(6*s45^3)/((s12-s34)*(-s12+s34+s51)^2)-(6*s34*s45^3)/((s12-s34)*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(3*s34*s45^3)/((s12-s34)^2*(s12-s23-s45)*(-s12+s34+s51))+(6*s45^3*s51)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^3*s51)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)+(6*(-10*s34^2-s34*s45+s45^2)*s51)/(s12*(-s23+s34+s51)^2)+(6*s45^2*(s45-11*s51)*s51^2)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s45^2*(s45-3*s51))/(s12*(s34+s45)*(-s23+s34+s51))+(9*s45^2*s51*(s45+s51))/(s12*(s12-s34)^2*(s12-s23-s45))+(2*s45^2*s51*(-3*s45+5*s51))/(s12^2*(s12-s34)*(s12-s23-s45))-(18*s45^2*s51*(2*s45+11*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*s51^2*(4*s45+11*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(3*s45*s51*(19*s45+16*s51))/(s12*(s12-s34)*(s12-s23-s45))+(6*s45^2*(-11*s34+3*s45+22*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(3*s45*s51*(37*s45+66*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(84*s45+69*s51)/(s12-s34)-(2*s45*(-99*s34+70*s45+99*s51))/((s12-s23-s45)*(s12-s34-s51))+(-82*s34*s51+25*s45*s51)/(s12*(s23-s34-s51))+(-34*s23^2-5*s23*s45-2*s45^2+109*s23*s51+151*s34*s51+60*s45*s51)/s12^2+(s51*(205*s34^2+126*s34*s45+151*s34*s51+160*s45*s51))/(s12^2*(s23-s34-s51))+(3*s51*(5*s23^3+s23^2*(4*s45-5*s51)+s23*s45*s51-s45^2*s51))/(s12^3*(s12-s34-s51))+(6*s51^2*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^3*(-s12+s34+s51)^2)+(s45*(-3*s45^2+37*s45*s51-198*s51^2))/(s12*(s12-s23-s45)*(s23-s34-s51))+(s45*(-3*s45^2+37*s45*s51-48*s51^2))/(s12*(s12-s23-s45)*(s34+s45))+(115*s23*s45+59*s45^2+69*s23*s51-94*s45*s51-35*s51^2)/(s12^2-s12*s34)+(72*s23^2+87*s23*s45+34*s45^2-37*s23*s51+68*s45*s51-35*s51^2)/(s12*s34+s12*s45)+(s23*(-31*s23^2+24*s23*s51-12*s51^2))/(s12^2*s45)+(19*(s23^2-s51^2))/((s12-s23-s45)*s45)-(3*(3*s45^2+3*s45*s51+s51^2))/(s12-s34)^2+(-72*s23^2-87*s23*s45-34*s45^2+37*s23*s51-37*s45*s51+35*s51^2)/((s12-s23-s45)*(s34+s45))+(-191*s23*s45-108*s45^2-38*s23*s51+351*s45*s51+38*s51^2)/(s12*(s12-s34-s51))+(-84*s34*s45+93*s45^2-69*s34*s51+141*s45*s51+57*s51^2)/((s12-s34)*(s12-s23-s45))+(12*s23^2*s34*(s23-2*(s34+s51)))/(s12^3*(s12-s45))+(3*s51*(3*s34^3+s45*(s45-s51)*s51+s34*(3*s45-s51)*s51+2*s34^2*(s45+s51)))/(s12^3*(s23-s34-s51))-(3*s45*s51*(2*s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/(s12^2*(s12-s34)^2)-(3*s45*s51*(s23^2+s45*(2*s45-s51)+s23*(4*s45+s51)))/(s12^3*(s12-s34))+(6*s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^3*(-s23+s34+s51)^2)+(6*s51*(3*s23^2*(s45+3*s51)+2*s45*s51*(2*s45+5*s51)-s23*s51*(4*s45+9*s51)))/(s12^2*(-s12+s34+s51)^2)+(6*s51*(9*s34^3+21*s34*s45*s51+s45^2*s51+s34^2*(11*s45+9*s51)))/(s12^2*(-s23+s34+s51)^2)-(3*s45*(2*s23^3+s23^2*(6*s45-3*s51)+s45*(2*s45^2-2*s45*s51-s51^2)+s23*(6*s45^2-4*s45*s51+s51^2)))/(s12^3*(s34+s45))-(3*s45*(s23^3+3*s23^2*s45+s23*(3*s45^2-2*s45*s51-s51^2)+s45*(s45^2-s45*s51+s51^2)))/(s12^2*(s34+s45)^2)+(3*(s23^3+s23^2*(3*s45-2*s51)+s45*(s45^2+s45*s51-2*s51^2)+s23*(3*s45^2-s45*s51+s51^2)))/((s12-s23-s45)*(s34+s45)^2)-(3*(s23^3+s23^2*(3*s45-2*s51)+s45*(s45^2+2*s45*s51-2*s51^2)+s23*(3*s45^2-s45*s51+s51^2)))/(s12*(s34+s45)^2)+(-9*s45*(s45+s51)^2+3*s34*(3*s45^2+3*s45*s51+s51^2))/((s12-s34)^2*(s12-s23-s45))-(3*(2*s45*(s45^2-2*s45*s51-s51^2)+s23*(4*s45^2+3*s45*s51+s51^2)))/(s12*(s12-s34)^2)+(3*(2*s23^3+4*s45^3+s23^2*(8*s34+8*s45-7*s51)+s34*(s34-s51)*s51-s45*s51^2+s23*(4*s34^2+4*s34*s45+10*s45^2-s34*s51-6*s45*s51+4*s51^2)))/s12^3+(6*(s23*(3*s45^2+19*s45*s51-10*s51^2)+s51*(-6*s45^2-29*s45*s51+10*s51^2)))/(s12*(-s12+s34+s51)^2)+(16*s23^3+66*s23^2*s45+2*s23*(42*s45^2-31*s45*s51-8*s51^2)+s45*(34*s45^2-37*s45*s51+13*s51^2))/(s12^2*(s34+s45))+(s23^2*(-15*s45+32*s51)+s23*(-15*s45^2+68*s45*s51-16*s51^2)+s45*(-3*s45^2+31*s45*s51+13*s51^2))/(s12^2*(s12-s34))+(s23^2*(9*s45-43*s51)+2*s45*(3*s45-20*s51)*s51+s23*(6*s45^2-12*s45*s51+43*s51^2))/(s12^2*(s12-s34-s51)))/3,
p[3]->((23*s23^2-38*s34^2)/(s12*s45)+(35*s23^2-38*s34^2)/(s45*(-s12+s23+s45))+(183*s23-79*s34-261*s51)/s12+(s34^2*(-38*s23+3*s34-38*s51))/(s12^2*s45)+(3*s23^2*(3*s23-s34)*s34^2)/(s12^2*s45*(s45-s51)^2)-(3*s23^3*s34^3)/(s12^3*s45*(s45-s51)^2)-(3*s23*s34*(3*s23^2-3*s23*s34+s34^2))/(s12*s45*(s45-s51)^2)+(3*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(23*s23^3*s34^2)/(s12^3*s45*(s45-s51))+(2*s23^2*s34*(-23*s23+19*s34))/(s12^2*s45*(s45-s51))+(38*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(3*s34^3*s51)/(s12*s45*(s23-s51)^2)-(3*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)+(2*s34^2*(3*s34-19*s51)*s51)/(s12^2*s45*(s23-s51))+(6*(29*s45-7*s51)*s51^2)/(s12^2*(s12-s23-s45))+(3*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(s34^2*(9*s34-23*s51)*s51^2)/(s12^3*s45*(s23-s51))-(198*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(29*(s34-3*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(3*s34^3*s51^3)/(s12^3*s45*(s23-s51)^2)+(18*(s34-6*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s23-s51))+(12*s51^4)/(s12^3*(s12-s23-s45))+(3*(3*s34-2*s51)*s51^4)/(s12^2*(s12-s23-s45)*(s23-s51)^2)-(29*s51^4)/(s12^2*(s23-s51)*(s23-s34-s51))+(29*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(174*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(9*s51^5)/(s12^3*(s12-s23-s45)*(s23-s51))-(58*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(9*s51^5)/(s12^3*(s12-s23-s45)*(s45-s51))-(116*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(3*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)^2)+(29*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^6)/(s12^3*(s12-s23-s45)*(s45-s51)^2)+(29*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(66*s45^2)/(-s12+s34+s51)^2-(66*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(66*(s23^2-s23*s45+s45^2)*s51^3)/(s12^3*(-s12+s34+s51)^2)-(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(66*s34^2*(s34+s51))/(s12*(-s23+s34+s51)^2)+(29*s51^2)/((s12-s34-s51)*(-s45+s51))+(29*(s23-3*s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))-(198*s45^2*s51*(s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(66*s45^2*s51^2*(3*s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(18*s51^3*(-s34+2*s51))/(s12^2*(s12-s23-s45)*(s45-s51))+(66*s45^2*(-s34+s45+2*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(3*s51^4*(3*s34+7*s51))/(s12^2*(s12-s23-s45)*(s45-s51)^2)+(227*s45+29*s51)/(-s12+s34+s51)+(s34^2*(-3*s34+38*s51))/((s12-s23-s45)*s45*(s23-s51))+(s34*(145*s34+79*s51))/(s12*(-s23+s34+s51))-(3*s51*(58*s34+87*s45+98*s51))/(s12*(s12-s23-s45))+(-161*s23+227*s45+290*s51)/(s12-s23-s45)+(3*s34^3-38*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(23*s23^3-76*s23^2*s34+38*s23*s34^2)/(s12*s45^2-s12*s45*s51)+(227*s34*s45-293*s45^2+29*s34*s51-285*s45*s51-87*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(s34^2*(-23*s23^2+3*s23*s34-23*s23*s51+6*s34*s51-23*s51^2))/(s12^3*s45)-(29*s51^3*(s23^2-s23*s51+s51^2))/(s12^3*(s12-s34-s51)*(-s45+s51))+(3*s51^2*(3*s34^2-3*s34*s51+s51^2))/(s12*(s12-s23-s45)*(s23-s51)^2)+(29*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(29*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s23-s51)*(s23-s34-s51))+(29*s51^3*(s45^2+s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(29*s51^2*(s23^2-2*s23*s51+3*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))+(9*s51^2*(s34^2+5*s34*s51+7*s51^2))/(s12*(s12-s23-s45)*(s45-s51)^2)-(3*s51*(14*s23^2-36*s23*s45-59*s23*s51+95*s45*s51+29*s51^2))/(s12^2*(s12-s34-s51))+(3*s51*(3*s34^2-38*s34*s51+33*s51^2))/(s12*(s12-s23-s45)*(s23-s51))+(3*s51*(161*s45^2+124*s45*s51+58*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(3*s51*(-3*s34^2+8*s34*s51+77*s51^2))/(s12*(s12-s23-s45)*(s45-s51))+(32*s23^2+230*s23*s34+252*s34^2+52*s23*s45+146*s34*s45-40*s23*s51+217*s34*s51-12*s45*s51+78*s51^2)/s12^2+(-174*s23*s45-82*s23*s51+483*s45*s51+87*s51^2)/(s12*(s12-s34-s51))-(s51^2*(285*s45^2+116*s45*s51+116*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s34^3-47*s34^2*s51-9*s34*(2*s45-9*s51)*s51+(70*s45-99*s51)*s51^2)/(s12^2*(s23-s51))-(3*s51*(-s34^3+3*s34^2*s51+s34*(2*s45-3*s51)*s51+s51^3))/(s12^2*(s23-s51)^2)+(198*s45^2*s51^2-29*s51^4)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(66*s51^2*(s23^2+3*s45^2+s23*(-3*s45+s51)))/(s12^2*(-s12+s34+s51)^2)-(66*s51*(3*s45^2+s23*(-2*s45+s51)))/(s12*(-s12+s34+s51)^2)+(s51^2*(-24*s23^2-29*s23*s51+29*s51*(s45+s51)))/(s12^3*(s12-s34-s51))+(66*s34*(s34+s51)*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(3*(28*s23^2-8*s23*(4*s34+7*s51)+s51*(23*s34+72*s51)))/(s12*(s45-s51))+(96*s23^2-24*s23*(4*s34+7*s51)+s51*(69*s34+245*s51))/((s12-s23-s45)*(s45-s51))+(422*s34^3+116*s45*s51^2+s34*s51*(208*s45+145*s51)+s34^2*(290*s45+501*s51))/(s12^2*(s23-s34-s51))+(-20*s23^3-9*s34*s51^2+60*s51^3+s23^2*(50*s34+66*s51)+s23*(29*s34^2+12*s34*s51-78*s51^2))/(s12^2*(s45-s51))+(-23*s34*s51*(s45+s51)^2+3*s34^3*(s45+4*s51)+s34^2*(3*s45^2-11*s45*s51-37*s51^2)-3*s51^2*(s45^2+s45*s51-2*s51^2))/(s12^3*(s23-s51))+(3*s51*(s34^2*(s45+s51)^2+s34^3*(s45+2*s51)+s51^2*(s45^2-s45*s51+s51^2)))/(s12^3*(s23-s51)^2)-(66*s34*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^3*(-s23+s34+s51)^2)+(-6*s23^3+18*s23^2*(s34+s51)+9*s51*(s34^2+4*s34*s51+5*s51^2)-3*s23*(3*s34^2+9*s34*s51+10*s51^2))/(s12*(s45-s51)^2)+(3*(3*s23^3-6*s23^2*(s34+s51)-3*s51*(s34^2+4*s34*s51+5*s51^2)+s23*(3*s34^2+9*s34*s51+10*s51^2)))/((s12-s23-s45)*(s45-s51)^2)-(205*s34^3+s23^2*(62*s34-22*s51)+56*s45^2*s51-3*s51^3+s34^2*(307*s45+185*s51)+s23*(171*s34^2+184*s34*s45+6*s34*s51+34*s45*s51)+s34*(102*s45^2+307*s45*s51+23*s51^2))/s12^3-(277*s34^4+87*s45^2*s51^2+422*s34^3*(s45+s51)+261*s34*s45*s51*(s45+s51)+s34^2*(145*s45^2+749*s45*s51+145*s51^2))/(s12^3*(s23-s34-s51))+(20*s23^3*s34+6*s51^4+2*s23^2*(17*s34^2+17*s34*s51+6*s51^2)+s23*(-3*s34^3+11*s34^2*s51+14*s34*s51^2-3*s51^3))/(s12^3*(s45-s51))-(3*(-s51^5+s23^3*s34*(2*s34+s51)+s23^2*(2*s34^3+4*s34^2*s51+2*s34*s51^2-s51^3)+s23*s51*(s34^3+2*s34^2*s51+s34*s51^2+s51^3)))/(s12^3*(s45-s51)^2)+(3*(s23^3*(4*s34+s51)-2*s23^2*s51*(s34+2*s51)-3*s51^3*(s34+2*s51)+s23*(-s34^3+4*s34*s51^2+5*s51^3)))/(s12^2*(s45-s51)^2))/3,
p[4]->(2*((s23+s45)^2*(2*s34+s45)*(s23*s34+s45*(s34+s51))+s12*(s23^3*(-4*s34+s45)-s45^2*(s34*s45+2*s34*s51+2*s45*s51)+s23^2*(-9*s34*s45+2*s45^2+4*s34*s51+3*s45*s51)+s23*s45*(-6*s34*s45+s45^2+2*s34*s51+s45*s51-2*s51^2))+s12^2*(2*s23^3+s23^2*(s45-4*s51)+s45^2*s51-s23*(s45^2+3*s45*s51-2*s51^2))))/(s12^4*s45),
p[5]->((19*s23^3*s34^2)/(s12^4*s45)+(198*s45)/(s12-s34-s51)+(37*s45^2)/((s12-s34)*(s12-s34-s51))-(3*s45^3)/((s12-s34)^2*(s12-s34-s51))+(3*s45^2*(3*s23+2*s45))/(s12*(s12-s34)*(s12-s34-s51))+(s45^2*(-37*s34+9*s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(2*s45^2*(3*s45-5*s51)*s51)/(s12^2*(s12-s34)*(s12-s23-s45))+(19*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(57*s45*s51^2)/(s12^2*(s12-s23-s45))+(3*s45^3*s51^2)/(s12^2*(s12-s34)^2*(s12-s23-s45))-(3*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))-(19*s51^2)/(s12*s45-s34*s45)-(19*s23*s51^2)/(s12^2*s45-s12*s34*s45)+(s45^2*(3*s45-103*s51)*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(198*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))-(9*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51)^2)+(3*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51)^2)-(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))-(4*s23^2*s51^2)/(s12^2*s45*(s34+s51))-(33*s51^3)/(s12*(s23-s34-s51)*(s34+s51))-(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))-(33*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(4*s23*s51*(-2*s23+s51))/(s12*s45*(s34+s51))-(66*s45^2)/(-s12+s34+s51)^2-(6*s45^3)/((s12-s34)*(-s12+s34+s51)^2)+(6*s34*s45^3)/((s12-s34)*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)-(3*s34*s45^3)/((s12-s34)^2*(s12-s23-s45)*(-s12+s34+s51))+(66*s34^3)/(s12*(-s23+s34+s51)^2)+(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(9*s45^2*s51*(s45+s51))/(s12*(s12-s34)^2*(s12-s23-s45))+(9*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51)^2)-(66*s45^2*s51^3*(s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(19*s23^2*s34*(-s23+s34+2*s51))/(s12^3*s45)-(3*s45^2*s51*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51)^2)+(3*s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(3*s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s34+s51))+(6*s45^2*s51^3*(5*s45+11*s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(3*s45*s51*(19*s45+16*s51))/(s12*(s12-s34)*(s12-s23-s45))+(3*s51*(19*s34-39*s45+19*s51))/(s12*(s12-s23-s45))-(12*s45^2*s51^2*(5*s45+22*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(18*s45*(-11*s34+8*s45+22*s51))/((s12-s23-s45)*(s12-s34-s51))+(s45*s51^3*(-113*s45+33*s51))/(s12^3*(s12-s23-s45)*(s34+s51))+(s45*s51^3*(-29*s45+33*s51))/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(6*s45^2*(-11*s34+4*s45+33*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(12*s45^2*s51*(5*s45+33*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(-32*s23+36*s34-66*s45+35*s51)/s12-(84*s45+69*s51)/(s12-s34)-(3*(s23^2-s23*s45+s45^2+11*s23*s51-9*s45*s51))/((s12-s23-s45)*(s34+s51))+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s12-s34-s51))+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s34+s51))+(6*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(s34+s51)^2)+(3*s45*(s45^2-52*s45*s51-198*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(191*s23*s45+104*s45^2+38*s23*s51-549*s45*s51-38*s51^2)/(s12^2-s12*s34-s12*s51)+(3*s45*(s45^2-7*s45*s51-38*s51^2))/(s12*(s12-s23-s45)*(s34+s51))+(3*(28*s34*s45-31*s45^2+23*s34*s51-47*s45*s51-19*s51^2))/((s12-s34)*(s12-s23-s45))+(33*s51^2*(-6*s45^2-6*s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(3*(3*s45^2+3*s45*s51+s51^2))/(s12-s34)^2+(7*s23^2-3*s23*s45+3*s45^2+41*s23*s51-27*s45*s51+21*s51^2)/(s12*s34+s12*s51)+(145*s34^2-33*s34*s51+33*s51^2)/(s12*s23-s12*s34-s12*s51)+(2*s45*s51*(-6*s45^2+74*s45*s51+99*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s51*(-2*s45^3+38*s45^2*s51+11*s51^3))/(s12^2*(s12-s23-s45)*(s34+s51))-(3*s51*(s23^2+s45^2+3*s45*s51-s51^2+s23*(-s45+s51)))/(s12*(s34+s51)^2)+(3*s45*s51*(2*s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/(s12^2*(s12-s34)^2)-(66*s34^2*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(-422*s34^3+s34*(16*s45-33*s51)*s51+33*s51^2*(-6*s45+s51)-145*s34^2*(2*s45+s51))/(s12^2*(s23-s34-s51))+(45*s23+43*s34-12*(4*s45+s51))/(s12-s23-s45)+(3*s45*s51*(s23^2+s45*(2*s45-s51)+s23*(4*s45+s51)))/(s12^3*(s12-s34))+(13*s23^3*s34+s45^2*(19*s34+13*s45)*(s34+s51)+s23^2*(19*s34+13*s45)*(3*s34+s51)+s23*s45*(19*s34+13*s45)*(3*s34+2*s51))/s12^4-(3*s51^2*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51)^2)+(3*s51*(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51)))/(s12^2*(s34+s51)^2)+(3*s51*(s23^2-s23*s45+s45*(s45+3*s51)))/((s12-s23-s45)*(s34+s51)^2)+(66*(s34^5+2*s34^2*s45^2*s51+s34*s45^2*s51^2-s45^2*s51^3+s34^4*(2*s45+s51)+s34^3*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)+(-59*s45^2+94*s45*s51+35*s51^2-23*s23*(5*s45+3*s51))/(s12*(s12-s34))+(s23*(19*(s34+s51)^2+s23*(-23*s34+4*s51)))/(s12^2*s45)+(8*s23^2+19*(s34+s51)^2-s23*(23*s34+4*s51))/(s12*s45)+(-8*s23^2-19*s34*(s34+2*s51)+s23*(23*s34+4*s51))/((s12-s23-s45)*s45)+(3*s51^2*(6*s23^3+s23^2*(7*s45+3*s51)+2*s45*s51*(s45+5*s51)-s23*s51*(2*s45+9*s51)))/(s12^4*(s12-s34-s51))+(3*s51^2*(6*s23^3+s23^2*(7*s45+3*s51)+2*s45*s51*(s45+5*s51)-s23*s51*(2*s45+9*s51)))/(s12^4*(s34+s51))-(6*s51^2*(s23^3-5*s45*s51*(s45+2*s51)+s23*s51*(5*s45+9*s51)-s23^2*(3*s45+10*s51)))/(s12^3*(-s12+s34+s51)^2)+(277*s34^4+s34*s45*(149*s45-33*s51)*s51+s45*s51^2*(4*s45+33*s51)+2*s34^3*(211*s45+89*s51)+s34^2*s45*(145*s45+393*s51))/(s12^3*(s23-s34-s51))+(s51*(12*s23^3+15*s23^2*(2*s45-s51)+s51^2*(-107*s45+63*s51)+s23*(15*s45^2+56*s45*s51-60*s51^2)))/(s12^3*(s34+s51))-(6*s51*(3*s23^2*(s45+3*s51)+s51*(10*s45^2+39*s45*s51-10*s51^2)+s23*(-3*s45^2-23*s45*s51+s51^2)))/(s12^2*(-s12+s34+s51)^2)+(9*s45*(s45+s51)^2-3*s34*(3*s45^2+3*s45*s51+s51^2))/((s12-s34)^2*(s12-s23-s45))+(6*s45*(s45^2-2*s45*s51-s51^2)+3*s23*(4*s45^2+3*s45*s51+s51^2))/(s12*(s12-s34)^2)-(30*s23^2+224*s23*s34+271*s34^2+3*s34*(67*s45-20*s51)+58*s23*(s45-2*s51)+28*(s45^2-10*s45*s51+3*s51^2))/s12^2+(6*(s45^3+17*s45^2*s51+29*s45*s51^2-10*s51^3+s23*(-3*s45^2-19*s45*s51+10*s51^2)))/(s12*(-s12+s34+s51)^2)+(s23^2*(15*s45-32*s51)+s45*(3*s45^2-31*s45*s51-13*s51^2)+s23*(15*s45^2-68*s45*s51+16*s51^2))/(s12^2*(s12-s34))+(s51*(-15*s23^3+s23^2*(6*s45-s51)+s23*(15*s45^2+30*s45*s51-14*s51^2)+s51*(3*s45^2-97*s45*s51+30*s51^2)))/(s12^3*(s12-s34-s51))+(13*s23^3+211*s34^3-9*s45^3+s34^2*(309*s45-33*s51)+s23^2*(44*s34+17*s45-27*s51)-22*s45^2*s51-4*s45*s51^2-33*s51^3+s34*(82*s45^2+18*s45*s51+33*s51^2)+s23*(183*s34^2+145*s34*s45-5*s45^2-93*s34*s51-49*s45*s51+60*s51^2))/s12^3+(-2*s23*s51*(27*s45+16*s51)-s23^2*(3*s45+20*s51)+s51*(-6*s45^2+22*s45*s51+81*s51^2))/(s12^2*(s34+s51))+(-3*s45^3-99*s45^2*s51+304*s45*s51^2+68*s51^3+s23^2*(-9*s45+43*s51)-s23*(6*s45^2+122*s45*s51+111*s51^2))/(s12^2*(s12-s34-s51)))/3,
p[6]->(2*s45*(-s12+s23+s45)^2*(s23*s34+s12*(s23-s51)+s45*(s34+s51)))/(s12^4*(s12-s34-s45)),
p[7]->(2*(3*(s23+s45)^3*(s34+s45)*(s34+s51)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^4*s23*s34*(-3*s23^3-2*s34*(s45-3*s51)*s51+s51^2*(-29*s45+3*s51)+s34^2*(-6*s45+3*s51)+s23^2*(6*s34-29*s45+9*s51)+s23*(-3*s34^2+2*s34*(s45-6*s51)+(58*s45-9*s51)*s51))+s12^3*(-5*s23^6-3*s45^2*s51^2*(s34+s51)^2+2*s23^5*(3*s34-5*s45+10*s51)+s23*s45*(3*s34^4+s34^3*(8*s45-13*s51)+s34*(91*s45-9*s51)*s51^2+6*s45*s51^3+4*s34^2*s51*(15*s45+2*s51))+s23^3*(-10*s34^3+3*s34^2*(5*s45-4*s51)+10*s51*(s45^2-3*s45*s51+2*s51^2)+3*s34*(29*s45^2-65*s45*s51+6*s51^2))+s23^2*(3*s34^4-2*s34^3*(s45-5*s51)+s34*s51*(-172*s45^2+111*s45*s51-6*s51^2)+s51^2*(-8*s45^2+10*s45*s51-5*s51^2)+s34^2*(9*s45^2-23*s45*s51+6*s51^2))+s23^4*(6*s34^2+3*s34*(31*s45-6*s51)-5*(s45^2-6*s45*s51+6*s51^2)))+s12^2*(s23^6*(-13*s34+5*s45+3*s51)+2*s23^5*(15*s34^2-64*s34*s45+5*s45^2+15*s34*s51-8*s45*s51-6*s51^2)+3*s45^2*s51*(s34+s51)^2*(3*s45*s51+s34*(2*s45+s51))+s23*s45^2*(s34+s51)*(4*s34^3+9*s51^2*(-2*s45+s51)+s34*s51*(-89*s45+18*s51)-s34^2*(23*s45+35*s51))+s23^4*(-21*s34^3+5*s45^3+s34^2*(81*s45-51*s51)-31*s45^2*s51+18*s45*s51^2+18*s51^3+s34*(-217*s45^2+236*s45*s51-12*s51^2))+s23^2*(8*s34^4*s45+s34^3*(-67*s45^2-19*s45*s51+3*s51^2)+s51^2*(16*s45^3-29*s45^2*s51+s45*s51^2+3*s51^3)+s34^2*(21*s45^3-28*s45^2*s51-114*s45*s51^2+9*s51^3)+s34*s51*(154*s45^3-173*s45^2*s51-20*s45*s51^2+9*s51^3))+s23^3*(4*s34^4+s34^3*(-65*s45+18*s51)+3*s34^2*(24*s45^2+11*s45*s51+4*s51^2)-2*s34*(51*s45^3-180*s45^2*s51+44*s45*s51^2+7*s51^3)-s51*(12*s45^3-41*s45^2*s51+8*s45*s51^2+12*s51^3)))+s12*(s23^6*(15*s34^2+44*s34*s45-6*s34*s51-3*s45*s51)+3*s23*s45^2*(s45-s51)*(s34+s51)^2*(2*s34^2+6*s45*s51+3*s34*(3*s45+s51))-3*s45^3*(s34+s51)^3*(3*s45*s51+s34*(s45+2*s51))+s23^5*(-30*s34^3+2*s34^2*(5*s45-6*s51)-4*s45*(s45-3*s51)*s51+3*s34*(44*s45^2-41*s45*s51+6*s51^2))+s23^4*(15*s34^4+s34^3*(-63*s45+12*s51)+s45*s51*(s45^2+3*s45*s51-18*s51^2)-s34^2*(60*s45^2+23*s45*s51+21*s51^2)+s34*(132*s45^3-274*s45^2*s51+111*s45*s51^2-18*s51^3))+s23^2*s45*(s34+s51)*(6*s34^3*(6*s45+s51)+s34*s45*(-35*s45^2+94*s45*s51-5*s51^2)+3*s34^2*(17*s45^2+6*s45*s51+3*s51^2)-s51*(11*s45^3-37*s45^2*s51+5*s45*s51^2+3*s51^3))+s23^3*(6*s34^4*(7*s45+s51)-9*s34^3*(s45^2-6*s45*s51-2*s51^2)+2*s45*s51*(s45^3-10*s45^2*s51+3*s45*s51^2+6*s51^3)+s34^2*(-90*s45^3+62*s45^2*s51+4*s45*s51^2+18*s51^3)+s34*(44*s45^4-203*s45^3*s51+161*s45^2*s51^2-29*s45*s51^3+6*s51^4)))))/(3*s12^4*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[8]->(-2*(s12-s23-s45)*(s12-2*s34-s45)*(s12*(s23^2+s23*(s45-s51)+s45*s51)-(s23+s45)*(s23*s34+s45*(s34+s51))))/(s12^4*(s12-s45)),
p[9]->((s34^2*(3*s34-38*s51))/((s12-s23-s45)*s45*(s23-s51))+(3*(16*s34+14*s45-19*s51)*s51)/(s12*(s12-s23-s45))-(3*s34^3*s51)/(s12*s45*(s23-s51)^2)+(3*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)-(3*(3*s34+13*s45-33*s51)*s51^2)/(s12^2*(s12-s23-s45))-(3*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(3*(s45-2*s51)*s51^3)/(s12^3*(s12-s23-s45))-(3*s34^3*s51^3)/(s12^3*s45*(s23-s51)^2)-(18*(s34-6*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s23-s51))+(103*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(2*(99*s45-2*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))+(29*s51^4)/(s12^2*(s23-s51)*(s23-s34-s51))-(29*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(9*s51^5)/(s12^3*(s12-s23-s45)*(s23-s51))+(58*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(3*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)^2)-(29*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(9*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51)^2)-(3*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51)^2)+(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))+(4*s23*(2*s23-s51)*s51)/(s12*s45*(s34+s51))+(4*s23^2*s51^2)/(s12^2*s45*(s34+s51))+(s45*(113*s45-33*s51)*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(33*s51^3)/(s12*(s23-s34-s51)*(s34+s51))+(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))+(33*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(6*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(66*s34^2*s51)/(s12*(-s23+s34+s51)^2)+(66*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-((112*s34-33*s51)*s51)/(s12*(-s23+s34+s51))-(9*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51)^2)+(3*s45^2*s51*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51)^2)-(6*s45^2*(s45+11*s51))/(s12*(-s12+s34+s51)^2)+(6*s45^2*(s45+11*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(3*s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(3*s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s34+s51))+(18*s45^2*s51^2*(2*s45+11*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^3*(4*s45+11*s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(11*s23-5*s34+s45+12*s51)/s12+(2*s34^2*s51*(-3*s34+19*s51))/(s12^2*s45*(s23-s51))+(s34^2*s51^2*(-9*s34+23*s51))/(s12^3*s45*(s23-s51))-(s51^4*(4*s45+29*s51))/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(6*s45^2*s51*(4*s45+33*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(s34^2*(-3*s34+38*s51))/(s12*s45*(s23-s51))+(2*s23-5*s34+s45+58*s51)/(s12-s23-s45)+(2*s45*(2*s45+99*s51))/(s12*(s12-s34-s51))-(2*s45*(2*s45+99*s51))/((s12-s23-s45)*(s12-s34-s51))+(3*(s23^2-s23*s45+s45^2+11*s23*s51-9*s45*s51))/((s12-s23-s45)*(s34+s51))+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^4*(s34+s51)^2)+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s12-s34-s51))+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s34+s51))+(6*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(-s12+s34+s51)^2)-(3*s45*(s45^2-15*s45*s51-132*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(3*s45*s51*(2*s45^2-37*s45*s51-66*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(3*s45*(s45^2-7*s45*s51-38*s51^2))/(s12*(s12-s23-s45)*(s34+s51))-(3*s51^2*(3*s34^2-3*s34*s51+s51^2))/(s12*(s12-s23-s45)*(s23-s51)^2)-(29*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s23-s51)*(s23-s34-s51))-(4*s23^2+25*s23*s34-19*s34^2-19*s23*s51+38*s34*s51+19*s51^2)/(s12*s45)-(7*s23^2-3*s23*s45+3*s45^2+41*s23*s51-27*s45*s51+21*s51^2)/(s12*s34+s12*s51)+(s34^2*(4*s23^2-3*s23*s34+23*s23*s51-6*s34*s51+23*s51^2))/(s12^3*s45)-(3*s51*(3*s34^2-38*s34*s51+33*s51^2))/(s12*(s12-s23-s45)*(s23-s51))+(13*s23*s34+19*s34^2-s23*s45+17*s34*s45-s45^2-190*s23*s51-277*s34*s51-233*s45*s51+84*s51^2)/s12^2+(3*s45^3+93*s45^2*s51+2*s45*(67*s23-132*s51)*s51+68*(s23-s51)*s51^2)/(s12^2*(s12-s34-s51))+(3*s51*(2*s45^3-38*s45^2*s51-11*s51^3))/(s12^2*(s12-s23-s45)*(s34+s51))+(3*s51*(-s34^3+3*s34^2*s51+s34*(2*s45-3*s51)*s51+s51^3))/(s12^2*(s23-s51)^2)+(-9*s34*s51^4+6*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)^2)+(3*s51*(s23^2+s45^2+3*s45*s51-s51^2+s23*(-s45+s51)))/(s12*(s34+s51)^2)-(66*s34*s51*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(3*s51^2*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51)^2)-(3*s51*(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51)))/(s12^2*(s34+s51)^2)-(3*s51*(s23^2-s23*s45+s45*(s45+3*s51)))/((s12-s23-s45)*(s34+s51)^2)+(66*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)-(3*s51^2*(6*s23^3+s23^2*(7*s45+3*s51)+2*s45*s51*(s45+5*s51)-s23*s51*(2*s45+9*s51)))/(s12^4*(s12-s34-s51))-(3*s51^2*(6*s23^3+s23^2*(7*s45+3*s51)+2*s45*s51*(s45+5*s51)-s23*s51*(2*s45+9*s51)))/(s12^4*(s34+s51))+(6*s51^2*(-3*s23^2*(s45+3*s51)-2*s45*s51*(2*s45+5*s51)+s23*s51*(4*s45+9*s51)))/(s12^3*(-s12+s34+s51)^2)-(s51*(356*s34^2+112*s34*(2*s45+s51)+s51*(-82*s45+33*s51)))/(s12^2*(s23-s34-s51))+(19*s23*s34*(s34-2*s51)-4*s23^2*(s34+s51)+s34^2*(-3*s34+38*s51))/(s12^2*s45)+(-3*s34^3+47*s34^2*s51+9*s34*(2*s45-9*s51)*s51+s51^2*(-70*s45+99*s51))/(s12^2*(s23-s51))+(s51*(244*s34^3+s45*(83*s45-33*s51)*s51+14*s34*s45*(8*s45+21*s51)+s34^2*(356*s45+145*s51)))/(s12^3*(s23-s34-s51))+(2*s23*s51*(27*s45+16*s51)+s23^2*(3*s45+20*s51)+s51*(6*s45^2-22*s45*s51-81*s51^2))/(s12^2*(s34+s51))-(s51*(12*s23^3+15*s23^2*(2*s45-s51)+s51^2*(-107*s45+63*s51)+s23*(15*s45^2+56*s45*s51-60*s51^2)))/(s12^3*(s34+s51))+(-6*s34^3+3*s45^3-2*s34^2*(s45-109*s51)+52*s45^2*s51+4*s45*s51^2+33*s51^3+s23^2*(7*s34+3*s45+46*s51)+s23*(5*s34^2+14*s34*s45+6*s45^2+135*s34*s51+98*s45*s51-79*s51^2)+s34*(7*s45^2+270*s45*s51-10*s51^2))/s12^3+(-5*s23^2+5*s23*(5*s34-2*s51)+19*(-s34^2+2*s34*s51+s51^2))/((s12-s23-s45)*s45)-(3*s51*(s34^2*(s45+s51)^2+s34^3*(s45+2*s51)+s51^2*(s45^2-s45*s51+s51^2)))/(s12^3*(s23-s51)^2)-(6*s51*(s23*(3*s45^2+19*s45*s51-10*s51^2)+s51*(-6*s45^2-29*s45*s51+10*s51^2)))/(s12^2*(-s12+s34+s51)^2)+(s51*(-2*s23^2*(9*s45-8*s51)+(97*s45-30*s51)*s51^2+s23*(-15*s45^2-33*s45*s51+14*s51^2)))/(s12^3*(s12-s34-s51))+(23*s34*s51*(s45+s51)^2-3*s34^3*(s45+4*s51)+3*s51^2*(s45^2+s45*s51-2*s51^2)+s34^2*(-3*s45^2+11*s45*s51+37*s51^2))/(s12^3*(s23-s51)))/3,
p[10]->(-2*(-3*s12^6*s23*(s23+2*s45-s51)-3*s23*s34*s45*(s23+s45-s51)*(s23*s34+s45*(s34+s51))^2+s12^5*(-4*s23^3-s45*s51*(3*s45+4*s51)+s23^2*(12*s34+11*s45+10*s51)+3*s23*(7*s34*s45+5*s45^2-3*s34*s51-2*s51^2))+s12^4*(s23^3*(16*s34-5*s45-18*s51)+9*s23*s34^2*(-3*s45+s51)+s45*s51*(9*s45^2+12*s45*s51-26*s51^2)-s23^2*(18*s34^2+21*s34*s45+17*s45^2+30*s34*s51+34*s45*s51-15*s51^2)+s34*s45*(3*s45^2+14*s45*s51+8*s51^2)+s23*s34*(-34*s45^2+13*s45*s51+12*s51^2)+3*s23*(-4*s45^3+7*s45*s51^2+s51^3))+s12*(9*s23^4*s34^2*s45-2*s45^3*(s34+s45)*(2*s34-13*s51)*(s34+s51)^2+3*s23*s45^2*(s34+s51)*(-4*s34^3-s34^2*(s45-19*s51)+26*s45*s51^2+s34*(3*s45^2+22*s45*s51+23*s51^2))+s23^3*(-4*s34^4+52*s45*s51^3+s34^3*(5*s45+18*s51)+3*s34^2*(9*s45^2+4*s45*s51+16*s51^2)+s34*s51*(3*s45^2+44*s45*s51+26*s51^2))+s23^2*s45*(-12*s34^4+26*(4*s45-s51)*s51^3+s34^3*(6*s45+45*s51)+2*s34*s51*(6*s45^2+73*s45*s51+41*s51^2)+3*s34^2*(9*s45^2+19*s45*s51+47*s51^2)))+s12^3*(3*s23^4*s45+3*s23^3*(-8*s34^2+5*s34*s45+3*s45^2+18*s34*s51+6*s45*s51+16*s51^2)-s45*(3*s45*s51*(3*s45^2+4*s45*s51-26*s51^2)+s34^2*(10*s45^2+19*s45*s51+4*s51^2)+s34*(6*s45^3+28*s45^2*s51-32*s45*s51^2-26*s51^3))+s23^2*(12*s34^3-3*s34^2*(s45-10*s51)+s34*(40*s45^2+113*s45*s51-30*s51^2)+3*(3*s45^3+5*s45^2*s51+8*s45*s51^2-16*s51^3))+s23*(3*s34^3*(5*s45-s51)+s34^2*(11*s45^2-26*s45*s51-6*s51^2)+s34*(19*s45^3+15*s45^2*s51-25*s45*s51^2-3*s51^3)+3*s45*(s45^3-4*s45^2*s51-8*s45*s51^2+24*s51^3)))-s12^2*(9*s23^4*s34*s45+s23^3*(-16*s34^3+3*s34^2*(5*s45+18*s51)+s51*(-3*s45^2+44*s45*s51+26*s51^2)+3*s34*(9*s45^2+11*s45*s51+32*s51^2))-s45^2*(s34^3*(11*s45+8*s51)+s45*s51*(3*s45^2+4*s45*s51-78*s51^2)+s34^2*(10*s45^2+s45*s51-44*s51^2)+s34*(3*s45^3+14*s45^2*s51-88*s45*s51^2-52*s51^3))+s23^2*(3*s34^4-5*s34^3*(5*s45-2*s51)+s34^2*(29*s45^2+124*s45*s51-15*s51^2)+s51*(-9*s45^3+39*s45^2*s51+56*s45*s51^2-26*s51^3)+3*s34*(9*s45^3+26*s45^2*s51+55*s45*s51^2-16*s51^3))+s23*s45*(3*s34^4-s34^3*(20*s45+13*s51)-9*s45*s51*(s45^2+s45*s51-17*s51^2)+4*s34^2*(s45^2+15*s45*s51-s51^2)+s34*(6*s45^3+28*s45^2*s51+128*s45*s51^2+69*s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[11]->(2*s51*(s12^2*(s23^3+2*s23^2*(s45-s51)+s23*(s45-s51)^2+s45^2*s51)+(s23+s45)^2*(s34+s45)*(s23*s34+s45*(s34+s51))-s12*(s23^3*(2*s34+s45)+s23^2*(s34*(5*s45-2*s51)+2*s45*(s45-s51))+s23*s45*(4*s34*s45+s45^2-s34*s51+s51^2)+s45^2*(2*s45*s51+s34*(s45+s51)))))/(s12^4*s45*(s23+s45-s51)),
p[12]->(2*s45*(-s12+s23+s45)^2*(-(s23*s34)+s12*(s23+s51)-s45*(s34+s51)))/(s12^4*s34),
p[13]->(-2*(3*s12^7*s23*(s23-s51)-3*s34*(s23+s45)^3*(s34+s51)^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^6*s23*(4*s23^2-3*s34*(s45-3*s51)+6*s51*(2*s45+s51)-s23*(12*s34+9*s45+10*s51))+s12^5*s23*(24*s23^3+9*s34^2*(s45-s51)+s34*(9*s45^2-37*s45*s51-12*s51^2)-3*s51*(6*s45^2+8*s45*s51+s51^2)+s23*(18*s34^2+19*s34*s45+9*s45^2+30*s34*s51+32*s45*s51+9*s51^2)-2*s23^2*(8*s34+5*(s45+3*s51)))+s12*(6*s34*s45^3*(s34+s51)^3*(s45+s51)-6*s23^5*s34*(2*s34^2+3*s34*s51+s51^2)+3*s23^4*(4*s34^2-2*s34*s45+4*s34*s51+s45*s51)*(3*s34^2+4*s34*s51+s51^2)+s23^3*(6*s34^4*(19*s45-s51)-6*s45*s51^3*(3*s45+s51)+s34^2*s51*(57*s45^2+166*s45*s51-18*s51^2)+s34*s51^2*(54*s45^2-11*s45*s51-6*s51^2)+18*s34^3*(s45^2+14*s45*s51-s51^2))+s23^2*s45*(s34+s51)*(6*s34^3*(21*s45-s51)+s34*s45*s51*(45*s45+22*s51)+3*s34^2*(14*s45^2+48*s45*s51-3*s51^2)+s51^2*(9*s45^2-8*s45*s51+3*s51^2))+3*s23*s45^2*(s34+s51)^2*(-(s45^2*s51)+2*s34^2*(9*s45+s51)+s34*(6*s45^2+4*s45*s51+3*s51^2)))+s12^4*(3*s23^5-3*s34*s45^2*s51^2-3*s23^4*(33*s34+6*s45+19*s51)+3*s23^3*(8*s34^2+3*s45^2-16*s34*(s45-2*s51)+18*s45*s51+19*s51^2)-s23^2*(12*s34^3+3*s45^3+37*s45^2*s51+27*s45*s51^2+3*s51^3+3*s34^2*(s45+10*s51)+s34*(s45^2+65*s45*s51+21*s51^2))+s23*(s34^3*(-9*s45+3*s51)+12*s45*s51*(s45^2+3*s45*s51+s51^2)+s34^2*(-14*s45^2+38*s45*s51+6*s51^2)+s34*(-9*s45^3+59*s45^2*s51+16*s45*s51^2+3*s51^3)))+s12^2*(3*s23^5*(6*s34^2+6*s34*s51+s51^2)-3*s34*s45^2*(s34+s51)^2*(s45^2+4*s45*s51+s51^2)-3*s23^4*(38*s34^3+s51^2*(8*s45+3*s51)+6*s34^2*(s45+11*s51)+s34*s51*(17*s45+31*s51))+s23*s45^2*(s34+s51)*(4*s34^3+6*s45*s51*(s45+2*s51)-s34^2*(38*s45+53*s51)+s34*(9*s45^2-59*s45*s51-9*s51^2))+s23^3*(4*s34^4+s34^3*(-260*s45+48*s51)+s51^2*(45*s45^2+46*s45*s51+9*s51^2)+s34*s51*(-66*s45^2-37*s45*s51+58*s51^2)+s34^2*(-81*s45^2-333*s45*s51+93*s51^2))+s23^2*(8*s34^4*s45+s34^3*(-181*s45^2+11*s45*s51-3*s51^2)+s34*s51*(18*s45^3-192*s45^2*s51+16*s45*s51^2-9*s51^3)-s51^2*(21*s45^3+3*s45^2*s51-4*s45*s51^2+3*s51^3)-s34^2*(36*s45^3+226*s45^2*s51+51*s45*s51^2+9*s51^3)))+s12^3*(-6*s23^5*(2*s34+s51)+6*s34*s45^2*s51*(s34+s51)*(s45+s51)+3*s23^4*(52*s34^2+14*s34*s45+60*s34*s51+13*s45*s51+14*s51^2)-2*s23^3*(8*s34^3-54*s34^2*(2*s45-s51)-3*s34*(6*s45^2+11*s45*s51-22*s51^2)+2*s51*(9*s45^2+21*s45*s51+10*s51^2))+s23*s45*(3*s34^4+s34^3*(s45-13*s51)-3*s45*s51*(s45^2+8*s45*s51+6*s51^2)+s34^2*(5*s45^2+2*s45*s51+8*s51^2)+s34*(3*s45^3-46*s45^2*s51+31*s45*s51^2-9*s51^3))+s23^2*(3*s34^4-5*s34^3*(3*s45-2*s51)+s34^2*(65*s45^2+28*s45*s51+15*s51^2)+s51*(15*s45^3+39*s45^2*s51-3*s45*s51^2+4*s51^3)+s34*(-15*s45^3+56*s45^2*s51+93*s45*s51^2+12*s51^3)))))/(3*s12^4*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[14]->(-19*s23^2*s34^2)/(3*s12^3*s45)+(473*s23+133*s34-238*s45-886*s51)/(12*(s12-s23-s45))-(145*s23+78*s34+198*s45-186*s51)/(3*s12)+(s23^3*s34^3)/(s12^3*s45*(s45-s51)^2)+(s23^2*s34^2*(-3*s23+s34))/(s12^2*s45*(s45-s51)^2)+(s23*s34*(3*s23^2-3*s23*s34+s34^2))/(s12*s45*(s45-s51)^2)-(s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(2*s23^2*(23*s23-19*s34)*s34)/(3*s12^2*s45*(s45-s51))-(23*s23^3*s34^2)/(3*s12^3*s45*(s45-s51))-(38*s23*(s23-s34)^2)/(3*s45*(-s12+s23+s45)*(s45-s51))+(66*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(3*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(4*(7*s45-11*s51)*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(29*s51^2)/(3*(s12-s34-s51)*(s45-s51))-(29*(s34-3*s51)*s51^2)/(3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(66*s45*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(29*s45^2*s51^3)/(3*s12^3*(s12-s23-s45)*(s23-s34-s51))+(3*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(s45*(19*s45-33*s51)*s51^3)/(3*s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(6*(s34-2*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s45-s51))+((4*s45-29*s51)*s51^4)/(3*s12^3*(s12-s23-s45)*(s12-s34-s51))-(s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s23-s34-s51))-(s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12+s23-s34-s51))-(11*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(58*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s51^5)/(s12^3*(s12-s23-s45)*(s45-s51))+(116*s51^5)/(3*s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-s51^6/(s12^3*(s12-s23-s45)*(s45-s51)^2)-(29*s51^6)/(3*s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(4*s34^2*(s34+s51))/(s12*s45*(s12+s23-s34-s51))+(4*s34^2*(s34+s51)^2)/(3*s12^2*s45*(s12+s23-s34-s51))-(s34+s51)^3/(6*(s12-s23-s45)*s45*(s12+s23-s34-s51))-(22*s45^2)/(-s12+s34+s51)^2+(22*s45^2*(s34-3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(132*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(88*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(22*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(2*s34^2*(10*s34+11*s45)*s51)/(s12^2*(-s23+s34+s51)^2)+(22*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(22*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(2*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)-(29*(s23-3*s51)*s51^2)/(3*s12*(s12-s34-s51)*(-s45+s51))-(s51^3*(s45+2*s51))/(s12^3*(s12-s23-s45))+(s51^4*(3*s34+7*s51))/(s12^2*(s12-s23-s45)*(s45-s51)^2)+(s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(s45^2*s51^3*(2*s45+11*s51))/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))-(s51^2*(-3*s34+7*s45+19*s51))/(s12^2*(s12-s23-s45))+(107*s23+179*s34+122*s45+26*s51)/(12*(s12+s23-s34-s51))+(227*s45+29*s51)/(3*s12-3*s34-3*s51)-(2*s51^2*(95*s45+51*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(s51*(4*s34+16*s45+79*s51))/(s12*(s12-s23-s45))+(s51^3*(182*s45+149*s51))/(3*s12^2*(s12-s23-s45)*(s12-s34-s51))+(2*s51*(56*s34^2+30*s34*s45-99*s45*s51))/(3*s12^2*(s23-s34-s51))+(22*s51^3*(s23^2-s23*s51+s45*s51))/(s12^3*(-s12+s34+s51)^2)+(-63*s34^2-84*s34*s45-33*s45^2+77*s34*s51+54*s45*s51)/(3*s12*(s12+s23-s34-s51))-(23*s23^3-76*s23^2*s34+38*s23*s34^2)/(3*s12*s45^2-3*s12*s45*s51)+(174*s23*s45+174*s45^2+82*s23*s51-509*s45*s51-173*s51^2)/(3*s12^2-3*s12*s34-3*s12*s51)-(66*s23^2+7*s34^2+12*s34*s45+108*s45^2+2*s23*(8*s34+97*s45-8*s51)+69*s34*s51-32*s45*s51-46*s51^2)/(3*s12^2)+(s51^2*(9*s45^2+44*s45*s51-11*s51^2))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(29*s51^3*(s23^2-s23*s51+s51^2))/(3*s12^3*(s12-s34-s51)*(-s45+s51))+(4*s23^2+10*s23*s34+17*s34^2-6*s23*s51+2*s34*s51+s51^2)/(6*s45*(s12+s23-s34-s51))-(22*s51*(2*s23*s45-s45^2-s23*s51-3*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)-(29*s51^2*(s23^2-2*s23*s51+3*s51^2))/(3*s12^2*(s12-s34-s51)*(-s45+s51))-(11*s51*(s45^2-3*s45*s51+3*s51^2))/(s12*(s12-s34-s51)*(s12+s23-s34-s51))+(s51^2*(24*s23^2+24*s23*s45-57*s23*s51+4*s51^2))/(3*s12^3*(s12-s34-s51))-(3*s51^2*(s34^2+5*s34*s51+7*s51^2))/(s12*(s12-s23-s45)*(s45-s51)^2)-(65*s23^2-97*s23*s34+27*s34^2-61*s23*s51+38*s34*s51+19*s51^2)/(3*s12*s45)+(28*s23^2-32*s23*s34-56*s23*s51+23*s34*s51+72*s51^2)/(s12*s45-s12*s51)+(s51*(-3*s34^2+8*s34*s51+77*s51^2))/(s12*(s12-s23-s45)*(s45-s51))+(-227*s34*s45+33*s45^2-29*s34*s51+483*s45*s51+87*s51^2)/(3*(s12-s23-s45)*(s12-s34-s51))+(s51*(42*s23^2-66*s23*s45-108*s45^2-157*s23*s51+150*s45*s51+206*s51^2))/(3*s12^2*(s12-s34-s51))-(11*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(22*s51^2*(-s23^2+2*s23*s45+s51*(-4*s45+s51)))/(s12^2*(-s12+s34+s51)^2)-(4*s23^2+7*s34^2+s45^2+12*s34*(s45-2*s51)+6*s45*s51+s51^2+2*s23*(3*s34+3*s45+s51))/(8*(s12+s23-s34-s51)^2)+(75*s34^2+479*s45^2-1134*s45*s51-45*s51^2+6*s34*(49*s45+5*s51))/(24*(s12-s23-s45)*(s12+s23-s34-s51))+(s51*(5*s34^4+18*s34*s45^2*s51+11*s45^2*s51^2+s34^3*(14*s45+5*s51)+s34^2*s45*(9*s45+22*s51)))/(s12^4*(s23-s34-s51))-(s51*(5*s34^4+18*s34*s45^2*s51+11*s45^2*s51^2+s34^3*(14*s45+5*s51)+s34^2*s45*(9*s45+22*s51)))/(s12^4*(s12+s23-s34-s51))-(2*s51*(9*s34^4+22*s34*s45^2*s51+11*s45^2*s51^2+s34^3*(20*s45+9*s51)+s34^2*s45*(11*s45+30*s51)))/(s12^3*(-s23+s34+s51)^2)+(s34*(84*s23^2+4*s34*(s34+s51)-s23*(15*s34+38*s51)))/(3*s12^2*s45)+(168*s23^2+37*(s34+s51)^2-2*s23*(102*s34+67*s51))/(6*(s12-s23-s45)*s45)-(s51*(262*s34^3+126*s45^2*s51+s34^2*(397*s45+178*s51)+2*s34*s45*(63*s45+187*s51)))/(3*s12^3*(s23-s34-s51))-(96*s23^2-24*s23*(4*s34+7*s51)+s51*(69*s34+245*s51))/(3*(s12-s23-s45)*(s45-s51))-(-20*s23^3-9*s34*s51^2+60*s51^3+s23^2*(50*s34+66*s51)+s23*(29*s34^2+12*s34*s51-78*s51^2))/(3*s12^2*(s45-s51))+(s34^3+2*s34^2*(s45-5*s51)+s45*s51*(-s45+s51)+s34*(s45^2-6*s45*s51-3*s51^2))/(s12*(s12+s23-s34-s51)^2)+(12*s34^3+2*s34^2*(6*s45-115*s51)+s51*(-37*s45^2+51*s45*s51-33*s51^2)+s34*(4*s45^2-232*s45*s51-2*s51^2))/(3*s12^2*(s12+s23-s34-s51))-(s34^3+s45^3-11*s45^2*s51+11*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-10*s45*s51-s51^2))/(8*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s23-s34-s51))+(s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(s12+s23-s34-s51)^2)-(s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s12+s23-s34-s51))-(2*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)+(s51*(13*s34^3+s45*s51*(3*s45+s51)+2*s34^2*(7*s45+5*s51)+s34*(3*s45^2+10*s45*s51+s51^2)))/(s12^2*(s12+s23-s34-s51)^2)-(s51*(6*s34^4+2*s45^2*s51^2+2*s34*s45*s51*(3*s45+2*s51)+s34^3*(9*s45+8*s51)+s34^2*(3*s45^2+15*s45*s51+2*s51^2)))/(s12^3*(s12+s23-s34-s51)^2)+(s51*(132*s34^3+s45*(67*s45-30*s51)*s51+4*s34^2*(52*s45+15*s51)+s34*(67*s45^2+174*s45*s51+3*s51^2)))/(3*s12^3*(s12+s23-s34-s51))+(-3*s23^3+6*s23^2*(s34+s51)+3*s51*(s34^2+4*s34*s51+5*s51^2)-s23*(3*s34^2+9*s34*s51+10*s51^2))/((s12-s23-s45)*(s45-s51)^2)+(2*s23^3-6*s23^2*(s34+s51)-3*s51*(s34^2+4*s34*s51+5*s51^2)+s23*(3*s34^2+9*s34*s51+10*s51^2))/(s12*(s45-s51)^2)-(s23^2*(62*s34+22*s51)+s34^2*(19*s45+82*s51)+s51*(20*s45^2+53*s45*s51-30*s51^2)+2*s34*(11*s45^2+51*s45*s51+15*s51^2)+s23*(55*s34^2+64*s34*s45+60*s34*s51+42*s45*s51+20*s51^2))/(3*s12^3)+(-(s23^3*(4*s34+s51))+2*s23^2*s51*(s34+2*s51)+3*s51^3*(s34+2*s51)+s23*(s34^3-4*s34*s51^2-5*s51^3))/(s12^2*(s45-s51)^2)-(20*s23^3*s34+6*s51^4+2*s23^2*(17*s34^2+17*s34*s51+6*s51^2)+s23*(-3*s34^3+11*s34^2*s51+14*s34*s51^2-3*s51^3))/(3*s12^3*(s45-s51))+(-s51^5+s23^3*s34*(2*s34+s51)+s23^2*(2*s34^3+4*s34^2*s51+2*s34*s51^2-s51^3)+s23*s51*(s34^3+2*s34^2*s51+s34*s51^2+s51^3))/(s12^3*(s45-s51)^2),
p[15]->(2*(3*s23*s45*(s34+s45)*s51*(s23*s34+s45*(s34+s51))^2+s12^3*(3*s23^4*(s34+2*s45)-3*s23^3*(2*s34^2+4*s34*s45-s45^2+3*s34*s51+6*s45*s51)+s34*s45*s51*(3*s34*s45-4*s34*s51-30*s45*s51+26*s51^2)-s23*(3*s34^3*s51-3*s45*(s45-2*s51)*s51^2+s34*s51*(-36*s45^2+64*s45*s51+3*s51^2)+s34^2*(-3*s45^2+2*s45*s51+6*s51^2))+s23^2*(3*s34^3-6*s45*(s45-3*s51)*s51+6*s34^2*(s45+2*s51)+s34*(-6*s45^2+50*s45*s51+9*s51^2)))+s12^2*(26*s23^6-2*s23^5*(24*s34-41*s45+52*s51)+s34*s45^2*(s34+s51)*(-3*s34*s45+8*s34*s51+60*s45*s51-52*s51^2)+s23^4*(15*s34^2+86*s45^2-18*s34*(9*s45-8*s51)-246*s45*s51+156*s51^2)+s23*s45*(-3*s34^4+3*s45*s51^2*(-2*s45+5*s51)+s34^3*(-5*s45+13*s51)+s34*s51*(-99*s45^2+247*s45*s51-69*s51^2)+4*s34^2*(9*s45^2+11*s45*s51+s51^2))+s23^3*(10*s34^3+30*s45^3+15*s34^2*(5*s45-2*s51)-157*s45^2*s51+246*s45*s51^2-104*s51^3-3*s34*(59*s45^2-85*s45*s51+48*s51^2))-s23^2*(3*s34^4+s34^3*(-8*s45+10*s51)+s34^2*(-96*s45^2+79*s45*s51-15*s51^2)+3*s34*(21*s45^3+6*s45^2*s51+8*s45*s51^2-16*s51^3)+2*s51*(12*s45^3-28*s45^2*s51+41*s45*s51^2-13*s51^3)))+s12*(-26*s23^6*s34-2*s34*s45^3*(2*s34+15*s45-13*s51)*(s34+s51)^2+2*s23^5*(24*s34^2-54*s34*s45+39*s34*s51+13*s45*s51)+3*s23*s45^2*(s34+s51)*(-4*s34^3+s45*(s45-4*s51)*s51+s34^2*(-36*s45+19*s51)+s34*(20*s45^2-59*s45*s51+23*s51^2))-2*s23^4*(9*s34^3-6*s34^2*(17*s45-8*s51)+s45*s51*(-41*s45+39*s51)+s34*(84*s45^2-149*s45*s51+39*s51^2))+s23^3*(-4*s34^4+s34^3*(-84*s45+18*s51)+2*s45*s51*(43*s45^2-82*s45*s51+39*s51^2)+s34^2*(324*s45^2-345*s45*s51+48*s51^2)+s34*(-116*s45^3+428*s45^2*s51-272*s45*s51^2+26*s51^3))+s23^2*s45*(-12*s34^4-9*s34^3*(16*s45-5*s51)+3*s34^2*(76*s45^2-158*s45*s51+47*s51^2)+2*s51*(15*s45^3-37*s45^2*s51+41*s45*s51^2-13*s51^3)+s34*(-30*s45^3+271*s45^2*s51-329*s45*s51^2+82*s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[16]->(2*(s23+s45-s51)*(s12^2*s23*(s23-s51)*(s23+s45-s51)+s34*(s23+s45)^2*(s23*s34+s45*(s34+s51))+s12*(-2*s23^3*s34-s34*s45^2*s51+s23^2*(-4*s34*s45+2*s34*s51+s45*s51)+s23*s45*((s45-s51)*s51+s34*(-2*s45+s51)))))/(s12^4*s45*s51),
p[17]->(2*((-33*s23^2)/(s45*(-s12+s23+s45))+(55*s23+40*s45)/(s12-s23-s45)+(3*(-10*s23^2+s34^2+s23*(s34-s51)))/(s12*s45)+(3*s23*(s23+s45)*(s23+s45-s51))/s12^3+(3*(5*s23^2+s45*(10*s45-13*s51)+3*s23*(6*s45-5*s51))*s51)/(s12^2*(s12-s34-s51))+(99*(s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(3*s23*(3*s23+s45)*(s23+s45-s51)*s51)/(s12^3*(s12-s34-s51))-(3*s23*s51^2)/(s12*s45*(s12-s34-s51))-(30*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))-(9*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(12*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(9*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(33*s45^2*s51^3)/(s12*(s12-s23-s45)*(s23-s34-s51)^3)-(3*s45^3*s51^4)/(s12^3*(s12-s23-s45)*(s12-s34-s51)^3)-(33*s45^2*s51^4)/(s12^2*(s12-s23-s45)*(s23-s34-s51)^3)+(3*s45^3*s51^4)/(s12^3*(s12-s23-s45)*(s23-s34-s51)^3)+(30*s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34-s51))+(s45^2*(9*s45-2*s51)*s51^2)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(3*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(3*s34^2*(10*s34+11*s45)*s51)/(s12*(-s23+s34+s51)^3)+(99*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(99*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(2*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s34^2*(s34+s45)*s51)/(s12^3*(-s23+s34+s51))-(3*s34^2*(s34+s51))/(s12*s45*(-s23+s34+s51))+(6*s45*s51*(3*s45+2*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))-(3*s45^2*(s45+11*s51))/(-s12+s34+s51)^3-(9*s45^2*s51^2*(2*s45+11*s51))/(s12*(s12-s23-s45)*(s12-s34-s51)^3)+(3*s45^2*s51^3*(4*s45+11*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51)^3)+(-12*s45+99*s51)/(s12-s34-s51)-(s45*(2*s45+99*s51))/(-s12+s34+s51)^2-(49*s23-6*s34+25*s45+99*s51)/s12+(s51*(56*s34^2+30*s34*s45-99*s45*s51))/(s12*(-s23+s34+s51)^2)+(6*s34^2+3*s34*s45-67*s34*s51-96*s45*s51)/(s12*s23-s12*s34-s12*s51)+(4*s23^2+90*s23*s34+90*s34^2+8*s23*s45+90*s34*s45+4*s45^2-80*s23*s51-52*s34*s51-86*s45*s51)/s12^2+(12*s34*s45-7*s45^2-99*s34*s51+87*s45*s51)/((s12-s23-s45)*(s12-s34-s51))+(3*s51^2*(3*s23^3+s23^2*(2*s45-3*s51)+s23*s45*s51-s45^2*s51))/(s12^3*(-s12+s34+s51)^2)+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^3*(s12-s34-s51)^3)+(s45*(2*s34*s45+99*s34*s51-37*s45*s51-99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(-11*s23*s45-2*s45^2+95*s23*s51+118*s45*s51-95*s51^2)/(s12*(s12-s34-s51))+(3*s45*s51*(-3*s45^2+2*s45*s51+33*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(30*(s23*s34^2+s23^2*(s34-s51)+s34^2*(s34+s51)))/(s12^2*s45)-(3*s34*(s34+s45)*s51*(2*s34^2+2*s45*s51+s34*(s45+2*s51)))/(s12^3*(-s23+s34+s51)^2)+(3*s51^2*(3*s23^2*(s45+3*s51)+2*s45*s51*(2*s45+5*s51)-s23*s51*(4*s45+9*s51)))/(s12^2*(s12-s34-s51)^3)-(3*s45^2*(s34*(s45+11*s51)-s51*(3*s45+22*s51)))/((s12-s23-s45)*(s12-s34-s51)^3)-(3*s51*(9*s34^4+22*s34*s45^2*s51+11*s45^2*s51^2+s34^3*(20*s45+9*s51)+s34^2*s45*(11*s45+30*s51)))/(s12^2*(s23-s34-s51)^3)+(-3*s45^3-63*s45^2*s51+34*s51^2*(-s23+s51)+s45*s51*(-67*s23+132*s51))/(s12*(-s12+s34+s51)^2)-(s51*(116*s34^3+63*s45^2*s51+s34^2*(182*s45+89*s51)+s34*s45*(63*s45+187*s51)))/(s12^2*(-s23+s34+s51)^2)+(90*s34^3+s34^2*(90*s45-51*s51)-2*s45*s51*(15*s45+41*s51)+2*s34*(15*s45^2-59*s45*s51-26*s51^2))/(s12^2*(s23-s34-s51))-(3*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^3*(s23-s34-s51)^3)+(s51*(s23^2*(9*s45-8*s51)+s45*(9*s45-5*s51)*s51+s23*(3*s45^2-12*s45*s51+8*s51^2)))/(s12^2*(-s12+s34+s51)^2)+(3*s51*(s23*(3*s45^2+19*s45*s51-10*s51^2)+s51*(-6*s45^2-29*s45*s51+10*s51^2)))/(s12*(s12-s34-s51)^3)))/3,
pe[1]->-44-(4*s23)/s45+(1108*s23^2*s34)/(9*s12^2*s45)+(554*(s23^2+2*s23*(2*s34+s45)+s45*(2*s34+s45)))/(9*s12^2)-(2*(651*s23-216*s34+97*s45-36*s51))/(9*s12)+(4*s45^2)/((s12-s34)*(s12-s34-s51))+(8*s45^2)/((s12-s23-s45)*(s12-s34-s51))-(4*s34*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(4*(s34-s51)^2)/((s12-s23-s45)*(s23-s51))+(4*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(44*(s45-s51))/(s12-s34-s51)+(4*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))+(4*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))-(4*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))-(12*s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))+(4*s45^2*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))-(4*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(4*s51^3)/(s12*(s12-s23-s45)*(s23-s51))-(4*s51^3)/(s12*(s12-s23-s45)*(s45-s51))+(4*s51)/(s34+s51)-(8*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s51))+(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))+(44*s34)/(-s23+s34+s51)+(4*s51*(3*s34+s51))/(s12*(s12+s23-s34-s51))-(6*s23-7*s34-5*s45+s51)/(s12-s23-s45)-(4*(2*s45+s51))/(s12-s34)-(2*s23-s34+s45+3*s51)/(s12+s23-s34-s51)-(4*(277*s23^2+18*s23*s34-9*s34^2-277*s23*s51))/(9*s12*s45)-(4*s23^2)/(s45^2-s45*s51)+(4*s51*(s23^2-s23*s51+s45*s51))/(s12^2*(s12-s34-s51))+(4*s51*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51))+(4*s51*(s34^2+s34*s51+s45*s51))/(s12^2*(s23-s34-s51))-(4*s51*(s34^2+s34*s51+s45*s51))/(s12^2*(s12+s23-s34-s51))+(4*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51))+(44*s34^2+44*s34*s45+40*s34*s51+48*s45*s51)/(s12*s23-s12*s34-s12*s51)+(4*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(4*s23*s34^2)/(s12*s45^2-s12*s45*s51)+(4*(s23^2-s34^2-s23*s51+s51^2))/((s12-s23-s45)*(s45-s51))-(4*(3*s23^2+s34^2-2*s23*(2*s34+s51)))/((s12-s23-s45)*s45)+(4*(s34^2+s34*s51-s51^2+s23*(2*s34+s51)))/(s12*(s45-s51))+(4*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51))+(4*(s34^2+s34*s45+s51*(-s45+s51)))/(s12*(s23-s51))-(s34^2+s45^2-6*s45*s51+s51^2+2*s34*(s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(4*(s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/(s12*(s34+s45))-(4*(s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/((s12-s23-s45)*(s34+s45))-(4*(s45*(s45-s51)+s23*(2*s45+s51)))/(s12*(s12-s34))+(4*(-2*s45*(s45+s51)+s34*(2*s45+s51)))/((s12-s34)*(s12-s23-s45))+(4*(s51*(-3*s45+s51)+2*s23*(s45+5*s51)))/(s12*(s12-s34-s51)),
pe[2]->(4*((12*s23^2*s34)/(s12^2*(s12-s45))+(12*s23^2*s34)/(s12^2*s45)+(12*s23*s34)/(s12^2-s12*s45)-(47*s23+47*s34+28*s45-19*s51)/(s12-s34)-(12*s23*(s23-s51))/(s12*s45)+(19*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+((31*s34-3*s45)*s45)/((s12-s34)*(s12-s34-s51))+(s34*s45*(-31*s34+9*s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(3*(44*s34^2+s45^2-44*s34*(s45-s51)))/((s12-s23-s45)*(s12-s34-s51))-(19*(s23+s34)*s51)/((s12-s34)*s45)+(19*s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)+(3*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))-(19*(s23+s34)*s51)/(s45*(-s12+s23+s45))+(3*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))-(3*s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))+(22*s51)/(s23-s34-s51)+(3*s45^2*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))+(3*(s34+s45-s51)*s51)/(s12*(s23-s34-s51))+(3*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)^2*(s23-s34-s51))-(3*(4*s23+s51))/s12-(6*s34*s45^2)/((s12-s34)*(-s12+s34+s51)^2)+(6*s34^2*s45^2)/((s12-s34)*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(3*s34*s45^2)/((s12-s34)^2*(-s12+s34+s51))-(3*s34^2*s45^2)/((s12-s34)^2*(s12-s23-s45)*(-s12+s34+s51))-(6*s45^2*s51)/((s34+s45)*(-s23+s34+s51)^2)+(6*(10*s34+s45)*s51)/(-s23+s34+s51)^2-(66*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^2*s51^2)/((s12-s23-s45)*(s34+s45)*(-s23+s34+s51)^2)-(3*s45^2*s51)/((s34+s45)^2*(-s23+s34+s51))+(31*s45*s51)/((s34+s45)*(-s23+s34+s51))-(132*s51*(s34+s45+s51))/((s12-s23-s45)*(s23-s34-s51))-(s45*s51*(3*s45+31*s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(94*s23+132*s34+28*s45+38*s51)/(s12-s34-s51)-(85*s23+85*s34+38*s45+151*s51)/(s12-s23-s45)+(6*s45*(11*s34^2-s34*s45+s45*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(3*(3*s23^2+2*s23*s45-3*s23*s51+s45*s51))/(s12*(s12-s34-s51))-(6*s51*(s23^2-s23*s51+s45*s51))/(s12*(-s12+s34+s51)^2)+(6*s51*(s34^2+s34*s51+s45*s51))/(s12*(-s23+s34+s51)^2)+(9*s23^2+12*s23*s45+6*s45^2-3*s23*s51+3*s45*s51)/(s12^2-s12*s34)+(47*s34^2-56*s34*s45+3*s45^2-41*s34*s51+19*s45*s51)/((s12-s34)*(s12-s23-s45))-(69*s23^2+81*s23*s45+31*s45^2-3*s23*s51+34*s45*s51)/((s12-s23-s45)*(s34+s45))+(3*(s23+s45)*(s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/((s12-s23-s45)*(s34+s45)^2)-(3*(s34-s45)*(-(s45*s51)+s34*(2*s45+s51)))/((s12-s34)^2*(s12-s23-s45))+(3*(s45*(s45-s51)+s23*(2*s45+s51)+s34*(2*s45+s51)))/(s12-s34)^2-(3*(2*s23^2+s45*(2*s45-s51)+s23*(4*s45+s51)))/(s12*(s34+s45))-(6*(11*s34*s45+s45^2+8*s45*s51-10*s51^2+2*s23*(s45+5*s51)))/(-s12+s34+s51)^2))/3,
pe[3]->(4*(22-(76*s23+125*s34+56*s45)/s12+(s34*(-35*s23+3*s34-35*s51))/((s12-s23-s45)*s45)-(3*s23^3)/(s45*(s45-s51)^2)+(3*s23^2*s34^2)/(s12*s45*(s45-s51)^2)+(3*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(35*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(9*s51)/(s23-s51)+(s34*(6*s34-35*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))+(3*(s34-s51)^2*s51)/((s12-s23-s45)*(s23-s51)^2)-(3*s34^2*s51^2)/(s12*s45*(s23-s51)^2)+(3*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)+(29*(s45-s51)*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(29*(s45-s51)*s51^2)/(s12*(s23-s51)*(s23-s34-s51))-(6*s51^3)/(s12*(s12-s23-s45)*(s23-s51))+(29*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(6*s51^3)/(s12*(s12-s23-s45)*(s45-s51))-(3*s51^4)/(s12*(s12-s23-s45)*(s23-s51)^2)-(29*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^4)/(s12*(s12-s23-s45)*(s45-s51)^2)+(29*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(132*s51*(s34+s51))/((s12-s23-s45)*(s23-s34-s51))+(66*(s23-s45)*s51^2)/(s12*(-s12+s34+s51)^2)-(66*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(66*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(66*s34*(s34+s51))/(-s23+s34+s51)^2-(29*(s23+s34-s51)*s51)/((s12-s34-s51)*(-s45+s51))+(29*(s23-s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(29*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(79*s34+13*s51)/(s23-s34-s51)+(s34*s51*(-6*s34+23*s51))/(s12*s45*(s23-s51))+(s34*(23*s23-3*s34+23*s51))/(s12*s45)+(s51*(-42*s23+29*s51))/(s12*(s12-s34-s51))+(-108*s23-161*s34+66*s45+29*s51)/(-s12+s34+s51)-(100*s23+196*s34-66*s45+39*s51)/(s12-s23-s45)-(66*(s34*s45+(s23-s45)*s51))/(-s12+s34+s51)^2-(12*s23^2)/(s45^2-s45*s51)+(66*s45*(s34^2-s34*s45+s45*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(23*s23^2*s34)/(s12*s45^2-s12*s45*s51)-(20*s23^2+17*s23*s34-3*s51^2)/(s12*s45-s12*s51)-(29*s51*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s34^2+3*s34*s45-20*s34*s51-26*s45*s51+3*s51^2)/(s12*s23-s12*s51)-(161*s34^2-293*s34*s45+66*s45^2+103*s34*s51+29*s45*s51+29*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(3*s34^2-41*s34*s51+67*s51^2)/((s12-s23-s45)*(s23-s51))-(3*s51*(s34^2+s34*s45+s51*(-s45+s51)))/(s12*(s23-s51)^2)-(66*s34*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12*(-s23+s34+s51)^2)-(211*s34^2+116*s45*s51+145*s34*(s45+s51))/(s12*(s23-s34-s51))+(32*s23^2+29*s23*(s34-s51)+s51*(-29*s34+26*s51))/((s12-s23-s45)*(s45-s51))+(3*(s51^3+s23^2*(2*s34+s51)+s23*(s34^2+s34*s51-s51^2)))/(s12*(s45-s51)^2)+(3*(s23^3-s23^2*s51-s51^3+s23*(-s34^2+s51^2)))/((s12-s23-s45)*(s45-s51)^2)))/3,
pe[4]->(-8*(s23+s45)^2*(2*s34+s45)+8*s12*(2*s23^2+3*s23*s45+s45^2-2*s23*s51))/(s12^2*s45),
pe[5]->(4*(-13-(19*s23^2*s34)/(s12^2*s45)+(-38*s23-104*s34+3*s45)/(-s12+s23+s45)-(13*s23^2+38*s23*s34+26*s23*s45+19*s34*s45+13*s45^2)/s12^2+(76*s23+126*s34+76*s45-93*s51)/s12+(47*s23+47*s34+28*s45-19*s51)/(s12-s34)+(s34*(31*s34-9*s45)*s45)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(s45*(-31*s34+3*s45))/((s12-s34)*(s12-s34-s51))+(19*(s23+s34)*s51)/((s12-s34)*s45)-(19*s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)-(3*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))+(2*s45*(3*s45-32*s51)*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))+(132*s34*s51)/((s12-s23-s45)*(s23-s34-s51))-(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(3*s51^2)/(s34+s51)^2-(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s51)^2)+(3*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51)^2)-(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))+(4*(s23-3*s51))/(s34+s51)+(4*s23*(s23-s51))/(s45*(s34+s51))-(33*s51^2)/((s23-s34-s51)*(s34+s51))-(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))-(33*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))-(19*s23*(s34+s51))/(s12*s45)+(6*s34*s45^2)/((s12-s34)*(-s12+s34+s51)^2)-(6*s34^2*s45^2)/((s12-s34)*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(3*s34*s45^2)/((s12-s34)^2*(-s12+s34+s51))+(3*s34^2*s45^2)/((s12-s34)^2*(s12-s23-s45)*(-s12+s34+s51))+(2*(47*s23+66*s34+15*s45-47*s51))/(-s12+s34+s51)-(66*s34^2)/(-s23+s34+s51)^2+(66*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(66*s45*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s45*s51^2*(s45+11*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s45*s51^2*(s45+11*s51))/(s12^2*(s12-s23-s45)*(s34+s51))+(6*s45*s51^2*(4*s45+11*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(-79*s34+33*s51)/(s23-s34-s51)+(s51^2*(-29*s45+33*s51))/(s12*(s12-s23-s45)*(s23-s34-s51))+(-4*s23^2+19*s23*s34-19*s34*s51)/((s12-s23-s45)*s45)+(-47*s34^2+56*s34*s45-3*s45^2+41*s34*s51-19*s45*s51)/((s12-s34)*(s12-s23-s45))+(s23^2-34*s23*s51-3*s45*s51)/((s12-s23-s45)*(s34+s51))-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51)^2)-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))-(6*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)+(3*s51*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51)^2)+(9*s23^2-3*s45^2+55*s23*s51+42*s45*s51-64*s51^2)/(s12^2-s12*s34-s12*s51)+(6*s45*(-11*s34^2+2*s34*s45+11*s34*s51-3*s45*s51-11*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(6*s51*(s23^2-2*s23*s45-11*s23*s51+4*s45*s51+10*s51^2))/(s12*(-s12+s34+s51)^2)+(s51*(3*s45^2-74*s45*s51+33*s51^2))/(s12*(s12-s23-s45)*(s34+s51))+(211*s34^2+145*s34*s45-33*s34*s51+4*s45*s51+33*s51^2)/(s12*s23-s12*s34-s12*s51)+(66*(s34^3+s34^2*s45+s34*s45*s51-s45*s51^2))/(s12*(-s23+s34+s51)^2)+(3*s51*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51)^2)+(3*(s34-s45)*(-(s45*s51)+s34*(2*s45+s51)))/((s12-s34)^2*(s12-s23-s45))-(3*(s45*(s45-s51)+s23*(2*s45+s51)+s34*(2*s45+s51)))/(s12-s34)^2-(3*(3*s23^2+s23*(4*s45-s51)+s45*(2*s45+s51)))/(s12*(s12-s34))+(-3*s23*(s45-6*s51)+5*s51*(-4*s45+3*s51))/(s12*(s34+s51))+(3*s51*(-4*s23^2-2*s23*(2*s45+3*s51)+s51*(s45+10*s51)))/(s12^2*(s12-s34-s51))+(3*s51*(-4*s23^2-2*s23*(2*s45+3*s51)+s51*(s45+10*s51)))/(s12^2*(s34+s51))+(66*s34*s45+12*s23*(s45+5*s51)-6*s51*(3*s45+10*s51))/(-s12+s34+s51)^2+(132*s34^2-130*s34*s45+s45*(6*s45+97*s51))/((s12-s23-s45)*(s12-s34-s51))))/3,
pe[6]->(-8*s45*(-s12+s23+s45)^2)/(s12^2*(s12-s34-s45)),
pe[7]->(-8*(3*(s23+s45)^3*(s34+s45)*(s34+s51)*(-s23+s34+s51)^2+s12^3*s23*s34*(3*s23^2+3*s34^2-10*s34*s45+6*s34*s51+23*s45*s51+3*s51^2-s23*(6*s34+23*s45+6*s51))+s12^2*(5*s23^5+s23^4*(-6*s34+10*s45-15*s51)+3*s45^2*s51*(s34+s51)^2-s23*s45*(-4*s34^3+3*s45*s51^2+2*s34*s51*(22*s45+3*s51)+s34^2*(8*s45+35*s51))+s23^2*(4*s34^3-5*(s45-s51)^2*s51+s34^2*(-11*s45+3*s51)+s34*(69*s45^2-57*s45*s51-6*s51^2))+s23^3*(-3*s34^2+3*s34*(21*s45+4*s51)+5*(s45^2-4*s45*s51+3*s51^2)))+s12*(s23^5*(18*s34-5*s45-3*s51)+3*s23*s45^2*(s34+s51)*(4*s34^2+s34*(8*s45-4*s51)+3*(s45-s51)*s51)-s23^4*(36*s34^2+13*s34*s45+10*s45^2+27*s34*s51-6*s45*s51-9*s51^2)-3*s45^2*(s34+s51)^2*(2*s45*s51+s34*(s45+s51))+s23^3*(18*s34^3-5*s45^3+11*s45^2*s51+3*s45*s51^2-9*s51^3+s34^2*(-48*s45+27*s51)+s34*(-80*s45^2+44*s45*s51))+s23^2*(3*s34^3*(11*s45+s51)+3*s34^2*(4*s45^2+13*s45*s51+3*s51^2)+s51*(2*s45^3+8*s45^2*s51-4*s45*s51^2+3*s51^3)+s34*(-49*s45^3+104*s45^2*s51-31*s45*s51^2+9*s51^3)))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[8]->(-8*(s12-s23-s45)*(s12-2*s34-s45)*(s23+s45))/(s12^2*(s12-s45)),
pe[9]->(4*(-9-(9*s23)/s45-(7*s23+s34+7*s45-93*s51)/s12+(s34*(-4*s23+3*s34-23*s51))/(s12*s45)-(9*s51)/(s23-s51)+(s34*(6*s34-23*s51)*s51)/(s12*s45*(s23-s51))-(46*s51)/(s23-s34-s51)-(3*(s34-s51)^2*s51)/((s12-s23-s45)*(s23-s51)^2)+(3*s51^2)/(s12*(s12-s23-s45))+(3*s34^2*s51^2)/(s12*s45*(s23-s51)^2)-(3*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)+(132*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(6*s51^3)/(s12*(s12-s23-s45)*(s23-s51))+(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(4*s51^3)/(s12*(s12-s23-s45)*(s23-s34-s51))-(29*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^4)/(s12*(s12-s23-s45)*(s23-s51)^2)+(29*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(3*s51^2)/(s34+s51)^2+(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s51)^2)-(3*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51)^2)+(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))-(4*(s23-3*s51))/(s34+s51)+(33*s51^2)/((s23-s34-s51)*(s34+s51))+(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(33*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(4*s23*(-s23+s51))/(s45*(s34+s51))+(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(2*(s45-66*s51))/(-s12+s34+s51)-(66*s34*s51)/(-s23+s34+s51)^2+(66*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-((178*s34+112*s45-33*s51)*s51)/(s12*(-s23+s34+s51))+(29*s51^2*(-s45+s51))/(s12*(s23-s51)*(s23-s34-s51))-(3*s45*s51^2*(s45+11*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(3*s45*s51^2*(s45+11*s51))/(s12^2*(s12-s23-s45)*(s34+s51))+(6*s45*(s45+11*s51))/(-s12+s34+s51)^2-(6*s45*s51^2*(3*s45+11*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(s34*s51*(-6*s34+35*s51))/((s12-s23-s45)*s45*(s23-s51))+(s45*s51*(-3*s45+64*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(-4*s23+16*s34+3*s45+87*s51)/(s12-s23-s45)+(-9*s23^2+16*s23*s34-3*s34^2-19*s23*s51+35*s34*s51)/((s12-s23-s45)*s45)+(66*s51*(s34^2+s34*s45+s45*s51))/(s12*(-s23+s34+s51)^2)+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51)^2)+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))+(6*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)-(3*s51*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51)^2)+(-s23^2+34*s23*s51+3*s45*s51)/((s12-s23-s45)*(s34+s51))+(3*s23*(s45-6*s51)+5*(4*s45-3*s51)*s51)/(s12*(s34+s51))+(-3*s34^2+41*s34*s51-67*s51^2)/((s12-s23-s45)*(s23-s51))+(s51*(-3*s45^2+74*s45*s51-33*s51^2))/(s12*(s12-s23-s45)*(s34+s51))+(3*s34^2+3*s34*s45-20*s34*s51-26*s45*s51+3*s51^2)/(s12*s23-s12*s51)+(6*s23*s45+3*s45^2-64*s23*s51-39*s45*s51+64*s51^2)/(s12^2-s12*s34-s12*s51)-(3*s51*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51)^2)+(3*s51*(s34^2+s34*s45+s51*(-s45+s51)))/(s12*(s23-s51)^2)+(3*s51*(4*s23^2+s23*(4*s45+6*s51)-s51*(s45+10*s51)))/(s12^2*(s12-s34-s51))+(3*s51*(4*s23^2+s23*(4*s45+6*s51)-s51*(s45+10*s51)))/(s12^2*(s34+s51))+(6*s51*(2*s23*(s45+5*s51)-s51*(3*s45+10*s51)))/(s12*(-s12+s34+s51)^2)+(-6*s34*s45*(s45+11*s51)+6*s45*s51*(2*s45+11*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(2*s34*(s45-66*s51)+s45*(3*s45+97*s51))/((s12-s23-s45)*(s12-s34-s51))))/3,
pe[10]->(8*(3*s12^5*s23+3*s23*s34*s45*(s23+s45-s51)*(s23*s34+s45*(s34+s51))+s12^4*(4*s23^2+s23*(-9*s34+7*s45-6*s51)+s45*(3*s45+4*s51))-s12^3*(s23^2*(12*s34+13*s45-18*s51)+2*s45*(5*s34*s45+3*s45^2+4*s34*s51+4*s45*s51-13*s51^2)-s23*(9*s34^2-22*s34*s45-19*s45^2+12*s34*s51+17*s45*s51+3*s51^2))+s12^2*(3*s23^3*s45+s23^2*(12*s34^2+26*s34*s45+9*s45^2-36*s34*s51-15*s45*s51-48*s51^2)+s45*(s34^2*(11*s45+4*s51)+s45*(3*s45^2+4*s45*s51-52*s51^2)+2*s34*(5*s45^2-7*s45*s51-13*s51^2))-s23*(3*s34^3+s34^2*(-23*s45+6*s51)+s34*(-36*s45^2+66*s45*s51+3*s51^2)+s45*(-9*s45^2+11*s45*s51+81*s51^2)))+s12*(-6*s23^3*s34*s45-2*s45^2*(s34+s45)*(2*s34^2-11*s34*s51-13*s51^2)+s23^2*(-4*s34^3+26*s51^2*(2*s45+s51)+s34^2*(-13*s45+18*s51)+s34*(-15*s45^2+18*s45*s51+48*s51^2))+s23*s45*(-8*s34^3+78*s45*s51^2+s34^2*(-17*s45+49*s51)+s34*(-9*s45^2+43*s45*s51+84*s51^2)))))/(3*s12*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[11]->(-8*(s23+s45)^2*(s34+s45)*s51+8*s12*s51*(s23^2+2*s23*s45+s45^2-s23*s51))/(s12^2*s45*(s23+s45-s51)),
pe[12]->(8*s45*(-s12+s23+s45)^2)/(s12^2*s34),
pe[13]->(-8*(3*s12^6*s23+s12^5*s23*(4*s23-9*s34-9*s45-6*s51)+3*s34*(s23+s45)^3*(s34+s51)^2*(-s23+s34+s51)+s12^4*s23*(24*s23^2+9*s34^2-2*s23*(6*s34+5*s45+3*s51)+2*s34*(7*s45+6*s51)+3*(3*s45^2+6*s45*s51+s51^2))+s12^3*(3*s23^4-3*s34*s45^2*s51+s23^2*(12*s34^2-34*s34*s45+9*s45^2+15*s34*s51+12*s45*s51+3*s51^2)-3*s23^3*(25*s34+6*(s45+3*s51))-s23*(3*s34^3+s34^2*(s45+6*s51)+3*s45*(s45^2+6*s45*s51+3*s51^2)+s34*(2*s45^2+53*s45*s51+3*s51^2)))+s12^2*(-3*s23^4*(3*s34+2*s51)+3*s34*s45^2*(s34+s51)*(s45+2*s51)+9*s23^3*(9*s34^2+4*s51*(s45+s51)+s34*(3*s45+13*s51))+s23^2*(-4*s34^3+s34^2*(107*s45-12*s51)+3*s34*(9*s45^2+30*s45*s51-4*s51^2)-2*s51*(9*s45^2-3*s45*s51+2*s51^2))+s23*s45*(-4*s34^3+3*s45*s51*(2*s45+3*s51)+s34^2*(29*s45+35*s51)+s34*(-9*s45^2+83*s45*s51+6*s51^2)))+s12*(-3*s34*s45^2*(s34+s51)^2*(2*s45+s51)-3*s23*s45^2*(s34+s51)*(15*s34^2+6*s34*s45+8*s34*s51+s45*s51)+3*s23^4*(3*s34^2+4*s34*s51+s51^2)-3*s23^3*(s34+s51)*(11*s34^2+13*s34*s51+2*s51*(3*s45+s51))+s23^2*(s34^3*(-72*s45+3*s51)-3*s34^2*(9*s45^2+43*s45*s51-3*s51^2)+s51^2*(9*s45^2-8*s45*s51+3*s51^2)+s34*s51*(-51*s45^2-32*s45*s51+9*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[14]->((72*s23)/s45+(152*s23*s34)/(s12*s45)+(8*(42*s23+19*s34+22*s45-62*s51))/s12+(2*(425*s23+534*s34+235*s45-9*s51))/(s12-s23-s45)+(24*s23^3)/(s45*(s45-s51)^2)-(24*s23^2*s34^2)/(s12*s45*(s45-s51)^2)-(24*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)-(280*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(264*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(264*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(24*(14*s23+14*s45-3*s51)*s51)/(s12*(s12-s34-s51))+(1056*(s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(8*(102*s34+67*s45-30*s51)*s51)/(s12*(s12+s23-s34-s51))-(24*s51^2)/(s12*(s12-s23-s45))-(280*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(24*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(8*(25*s45-33*s51)*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(32*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))-(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(24*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))-(48*s51^3)/(s12*(s12-s23-s45)*(s45-s51))-(24*s51^4)/(s12*(s12-s23-s45)*(s45-s51)^2)-(232*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(4*(s34+s51)^3)/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(528*s45*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(528*s51^2*(-s23+s51))/(s12*(-s12+s34+s51)^2)+(8*(108*s23+161*s34+42*s45-75*s51))/(-s12+s34+s51)+(528*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(528*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(16*(92*s34+63*s45)*s51)/(s12*(-s23+s34+s51))+(232*(s23+s34-s51)*s51)/((s12-s34-s51)*(-s45+s51))+(232*s51^2*(-s23+s51))/(s12*(s12-s34-s51)*(-s45+s51))+(24*s45*s51^2*(2*s45+11*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(24*s45*s51^2*(2*s45+11*s51))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(226*s23-68*s34+262*s45+86*s51)/(s12+s23-s34-s51)+(96*s23^2)/(s45^2-s45*s51)-(24*s51*(4*s34^2+3*s34*s45+2*s34*s51+2*s45*s51))/(s12*(s12+s23-s34-s51)^2)+(24*s51*(8*s34^2+9*s34*s45+11*s45*s51))/(s12^2*(s23-s34-s51))-(24*s51*(8*s34^2+9*s34*s45+11*s45*s51))/(s12^2*(s12+s23-s34-s51))-(48*s51*(10*s34^2+11*s34*s45+11*s45*s51))/(s12*(-s23+s34+s51)^2)+(184*s23^2*s34)/(s12*s45^2-s12*s45*s51)+(528*(s34*s45+(s23-s51)*s51))/(-s12+s34+s51)^2+(8*(20*s23^2+17*s23*s34-3*s51^2))/(s12*(s45-s51))+(232*s51*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(528*s45*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(8*(161*s34^2-99*s34*s45+33*s45^2-29*s34*s51+29*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(4*(4*s23^2+2*s23*(s34-3*s51)+(s34+s51)^2))/(s45*(s12+s23-s34-s51))+(4*(98*s23^2-36*s23*(s34+s51)+(s34+s51)^2))/((s12-s23-s45)*s45)+(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(s12+s23-s34-s51)^2)-(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(s12+s23-s34-s51))-(48*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(-s23+s34+s51))+(3*(4*s23^2-s34^2+s45^2-4*s34*(s45-6*s51)+10*s45*s51+s51^2+s23*(-2*s34+6*s45+2*s51)))/(s12+s23-s34-s51)^2+(-69*s34^2-473*s45^2+754*s45*s51+55*s51^2-2*s34*(141*s45+7*s51))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(32*s23^2+29*s23*(s34-s51)+s51*(-29*s34+26*s51)))/((s12-s23-s45)*(s45-s51))-(24*(s51^3+s23^2*(2*s34+s51)+s23*(s34^2+s34*s51-s51^2)))/(s12*(s45-s51)^2)+(3*(s34^3+s45^3-7*s45^2*s51+7*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-6*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*(s23^3-s23^2*s51-s51^3+s23*(-s34^2+s51^2)))/((s12-s23-s45)*(s45-s51)^2))/6,
pe[15]->(8*(3*s23*s45*(s34+s45)*s51*(s23*s34+s45*(s34+s51))+s12^2*(3*s23^3*(s34+2*s45)+s34*s45*(3*s34*s45-4*s34*s51-30*s45*s51+26*s51^2)-3*s23^2*(2*s34^2-s45*(s45-4*s51)+2*s34*(2*s45+s51))+s23*(3*s34^3-3*s45*(s45-2*s51)*s51+6*s34^2*(s45+s51)+s34*(-6*s45^2-14*s45*s51+3*s51^2)))+s12*(26*s23^5+s23^4*(-48*s34+82*s45-78*s51)+2*s34*s45^2*(2*s34+15*s45-13*s51)*(s34+s51)+2*s23^3*(9*s34^2-78*s34*s45+43*s45^2+48*s34*s51-82*s45*s51+39*s51^2)+s23^2*(4*s34^3+30*s45^3+6*s34^2*(11*s45-3*s51)-77*s45^2*s51+82*s45*s51^2-26*s51^3-24*s34*(7*s45^2-10*s45*s51+2*s51^2))+s23*s45*(8*s34^3+s34^2*(78*s45-49*s51)+3*s45*(s45-3*s51)*s51-3*s34*(20*s45^2-53*s45*s51+28*s51^2)))))/(3*s12*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[16]->(8*(-(s34*(s23+s45)^2)+s12*s23*(s23+s45-s51))*(s23+s45-s51))/(s12^2*s45*s51)
}}


==> anc/remainder/qgqaa_twoloop_pmppp_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,(-p[7]-p[11])/2+(tr5*(-pe[7]-pe[11]))/8},
{F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,2]^2,(-p[5]-p[9])/2+(tr5*(-pe[5]-pe[9]))/8},
{F[1,1,3],p[4]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,3]^2,(-p[5]+p[7])/2+(tr5*(-pe[5]+pe[7]))/8},
{F[1,1,5],p[6]+(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,5],p[7]+(tr5*pe[7])/4},
{F[1,1,3]*F[1,1,5],-p[7]-(tr5*pe[7])/4},
{F[1,1,8],p[8]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,8],p[9]+(tr5*pe[9])/4},
{F[1,1,8]^2,(-p[9]+p[11])/2+(tr5*(-pe[9]+pe[11]))/8},
{F[1,1,9],p[10]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,9],p[11]+(tr5*pe[11])/4},
{F[1,1,8]*F[1,1,9],-p[11]-(tr5*pe[11])/4},
{F[2,1,1],-p[7]-(tr5*pe[7])/4},
{F[2,1,4],-p[5]-(tr5*pe[5])/4},
{F[2,1,5],-p[5]+p[7]+(tr5*(-pe[5]+pe[7]))/4},
{F[2,1,9],-p[11]-(tr5*pe[11])/4},
{F[2,1,11],-p[9]-(tr5*pe[9])/4},
{F[2,1,12],-p[9]+p[11]+(tr5*(-pe[9]+pe[11]))/4},
{tci[1,1]^2,(-p[5]-p[9])/6+(tr5*(-pe[5]-pe[9]))/24},
{tci[1,2],-p[2]-p[4]-p[8]+(tr5*(-pe[2]-pe[4]-pe[8]))/4},
{F[1,1,1]*tci[1,2],p[7]+p[11]+(tr5*(pe[7]+pe[11]))/4},
{F[1,1,2]*tci[1,2],-p[5]-p[9]+(tr5*(-pe[5]-pe[9]))/4},
{F[1,2,7]*tci[1,2],p[5]-p[7]+(tr5*(pe[5]-pe[7]))/4},
{F[1,2,9]*tci[1,2],p[9]-p[11]+(tr5*(pe[9]-pe[11]))/4}
},{
p[1]->(2*((19*(s23+s45)^2*(2*s34+s45)*(s23*s34+s45*(s34+s51)))/s45+2*s12^3*(28*s23-9*s34+(9*s34^2)/(-s23+s34+s51)+(9*(s45^2+(s12-s34)*s51-2*s45*s51))/(s12-s34-s51))+s12*(s23^3*(19-(76*s34)/s45)+s23^2*(38*s45+s34*(-189+(76*s51)/s45)+3*s51*(25+(6*s51)/(s12-s34-s51)))+s23*(-18*s34^2+s34*(-150*s45+38*s51)+19*(s45^2+s45*s51-2*s51^2))+(19*s45*(s34+s51)*(2*s45*s51+s34*(s45+2*s51))-s23*(18*s34^3+56*s45^2*s51+18*s34^2*(2*s45+s51)+37*s34*s45*(s45+2*s51)))/(s23-s34-s51))+s12^2*((38*s23^3)/s45+s23^2*(-37-(76*s51)/s45)+s23*(36*s34+(38*s51^2)/s45+3*s51*(-31-(12*s51)/(s12-s34-s51))+s45*(-93+(36*s51)/(s12-s34-s51)))+(s45*(18*s45-19*s51)*(s34+s51)+s23*(36*s34^2+36*s34*s45+s45*(-18*s45+19*s51)))/(s23-s34-s51))))/(9*s12^4),
p[2]->(4*(s23^2/(s12*s45)+s23^3/(s12^2*s45)-(s23*(s23-s51)^2)/(s12*s45*(s34+s45))-(s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(18*s45)/(s12-s34-s51)+s45^2/((s12-s34)*(s12-s34-s51))-(s34*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(s45*(s45-3*s51)*s51)/(s12*(s12-s23-s45)*(s34+s45))+(s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(s45*(s45-18*s51)*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))+(s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(s45^2*s51^2)/(s12^2*(s12-s34)*(s12-s23-s45))-(s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s45))-s51^2/(s12*s45-s34*s45)-(s23*s51^2)/(s12^2*s45-s12*s34*s45)+(s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(6*s45^2)/(-s12+s34+s51)^2+(6*s45^2*(s34-2*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(18*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s34^2*s51)/(s12*(-s23+s34+s51)^2)+(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-((7*s34-s45)*s51)/(s12*(-s23+s34+s51))+(-8*s23-9*s45+s51)/s12-(3*(s45+s51))/(s12-s34)+(3*(s34-s45-s51)*(s45+s51))/((s12-s34)*(s12-s23-s45))+(3*s45*s51*(s45+s51))/(s12*(s12-s34)*(s12-s23-s45))+(8*s23-6*s45+3*s51)/(s12-s23-s45)-(3*s45*s51*(s45+6*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(2*s45*(-9*s34+4*s45+9*s51))/((s12-s23-s45)*(s12-s34-s51))+(s51*(s23^2-s23*s51+s45*s51))/(s12^2*(s12-s34-s51))-(6*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)-(s51*(19*s34^2+12*s34*s45+13*s34*s51+13*s45*s51))/(s12^2*(s23-s34-s51))+(14*s23*s45+12*s45^2+5*s23*s51-27*s45*s51-5*s51^2)/(s12^2-s12*s34-s12*s51)-(4*s23*s45+2*s45^2+3*s23*s51-4*s45*s51-2*s51^2)/(s12^2-s12*s34)+(3*s23^2+3*s23*s45+s45^2-s23*s51+s45*s51-2*s51^2)/((s12-s23-s45)*(s34+s45))-(3*s23^2+3*s23*s45+s45^2-s23*s51+2*s45*s51-2*s51^2)/(s12*s34+s12*s45)+(-s23^2+s51^2)/((s12-s23-s45)*s45)-(6*s51*(2*s23*s45-s23*s51-3*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)-(2*s23^2+4*s45^2+13*s34*s51+6*s45*s51+7*s23*(s45+s51))/s12^2-(6*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(s51*(-2*s23^2+s23*(-2*s45+s51)-s45*(s45+s51)))/(s12^2*(s12-s34))-(s23^3+3*s23^2*s45+s23*(3*s45^2-2*s45*s51-s51^2)+s45*(s45^2-s45*s51+s51^2))/(s12^2*(s34+s45))))/3,
p[3]->(4*((-2*(s23^2-s34^2))/(s12*s45)-(2*(s23^2-s34^2))/(s45*(-s12+s23+s45))-(2*s23*(s23-s34)^2)/(s12*s45*(s45-s51))+(2*s23^2*(2*s23-s34)*s34)/(s12^2*s45*(s45-s51))-(2*s23^3*s34^2)/(s12^3*s45*(s45-s51))-(2*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))-(2*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))-(12*s45*s51^2)/(s12^2*(s12-s23-s45))+(2*s34^2*s51^2)/(s12^2*s45*(s23-s51))+(18*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(6*(s34-s51)*s51^2)/(s12*(s12-s23-s45)*(s23-s51))+(2*s51^2)/((s12-s34-s51)*(s45-s51))-(2*(s34-3*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(2*s34^2*s51^3)/(s12^3*s45*(s23-s51))+(6*s51^4)/(s12^2*(s12-s23-s45)*(s23-s51))+(2*s51^4)/(s12^2*(s23-s51)*(s23-s34-s51))-(2*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(6*s51^4)/(s12^2*(s12-s23-s45)*(s45-s51))-(12*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(4*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(8*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(2*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(2*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(2*s34^2*(s23+s51))/(s12^2*s45)-(6*s45^2)/(-s12+s34+s51)^2+(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*(s23^2-s23*s45+s45^2)*s51^3)/(s12^3*(-s12+s34+s51)^2)+(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s34^2*(s34+s51))/(s12*(-s23+s34+s51)^2)-(2*(s23-3*s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(18*s45^2*s51*(s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^2*(3*s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(2*(10*s45+s51))/(s12-s34-s51)-(6*s45^2*(-s34+s45+2*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(6*s51^2*(s34+4*s51))/(s12*(s12-s23-s45)*(s45-s51))+(6*s51*(2*s34+3*s45+4*s51))/(s12*(s12-s23-s45))-(s34*(13*s34+7*s51))/(s12*(-s23+s34+s51))+(-15*s23+7*s34+18*s51)/s12+(2*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(2*s51^2*(-9*s45^2+s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(2*s51^3*(s23^2-s23*s51+s51^2))/(s12^3*(s12-s34-s51)*(-s45+s51))+(2*s34^2*(s23^2+s23*s51+s51^2))/(s12^3*s45)-(2*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(2*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s23-s51)*(s23-s34-s51))-(2*s51^3*(s45^2+s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(8*s51^2*(3*s45^2+s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(6*s51*(7*s45^2+5*s45*s51+2*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(2*s51^2*(s23^2-2*s23*s51+3*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))-(2*s23^2+20*s23*s34+24*s34^2+4*s23*s45+14*s34*s45-s23*s51+19*s34*s51-3*s45*s51+6*s51^2)/s12^2-(2*s23*s34*(s23^2+2*s23*(s34+s51)+s51*(s34+s51)))/(s12^3*(s45-s51))-(6*s51^2*(s23^2+3*s45^2+s23*(-3*s45+s51)))/(s12^2*(-s12+s34+s51)^2)+(6*s51*(3*s45^2+s23*(-2*s45+s51)))/(s12*(-s12+s34+s51)^2)+(14*s23-20*(s45+s51))/(s12-s23-s45)+(s51^2*(3*s23^2+2*s23*s51-2*s51*(s45+s51)))/(s12^3*(s12-s34-s51))-(6*s34*(s34+s51)*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(26*s45^2+24*s45*s51+6*s51^2-2*s34*(10*s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(2*s34*s51*((s45+s51)^2+s34*(s45+2*s51)))/(s12^3*(s23-s51))+(6*(s23^2-s23*(s34+2*s51)+s51*(s34+3*s51)))/(s12*(s45-s51))+(2*s51*(s34^2-3*s34*s51+s51*(-2*s45+3*s51)))/(s12^2*(s23-s51))+(3*s51*(s23^2+2*s51*(4*s45+s51)-s23*(3*s45+5*s51)))/(s12^2*(s12-s34-s51))+(-6*s51*(7*s45+s51)+s23*(15*s45+7*s51))/(s12*(s12-s34-s51))+(-6*s23^2+6*s23*(s34+2*s51)-2*s51*(3*s34+10*s51))/((s12-s23-s45)*(s45-s51))-(38*s34^3+11*s45*s51^2+s34*s51*(19*s45+13*s51)+s34^2*(26*s45+45*s51))/(s12^2*(s23-s34-s51))-(2*(-s23^3+3*s51^3+s23^2*(s34+3*s51)+s23*(s34^2-3*s51^2)))/(s12^2*(s45-s51))+(6*s34*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^3*(-s23+s34+s51)^2)+(19*s34^3+s23^2*(5*s34-s51)+5*s45^2*s51+s34^2*(28*s45+17*s51)+s23*(15*s34^2+16*s34*s45+4*s45*s51)+s34*(9*s45^2+28*s45*s51+2*s51^2))/s12^3+(25*s34^4+9*s45^2*s51^2+38*s34^3*(s45+s51)+24*s34*s45*s51*(s45+s51)+s34^2*(13*s45^2+68*s45*s51+13*s51^2))/(s12^3*(s23-s34-s51))))/3,
p[4]->(4*(-((s23^3*s34^2)/(s12^4*s45))+(s23^2*s34*(s23-s34-2*s51))/(s12^3*s45)-(18*s45)/(s12-s34-s51)-s45^2/((s12-s34)*(s12-s34-s51))+(s34*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(2*(s23+6*s45-s51))/s12-(s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(3*s45*s51^2)/(s12^2*(s12-s23-s45))+(s45^2*s51^2)/(s12^2*(s12-s34)*(s12-s23-s45))+s51^2/(s12*s45-s34*s45)+(s23*s51^2)/(s12^2*s45-s12*s34*s45)+(54*s45*s51^2)/(s12*(s12-s23-s45)*(s12-s34-s51))-(18*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(7*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(s45*(2*s45-3*s51)*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(3*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s12-s34-s51))+s23^3/(s45*(-s12+s23+s45)*(s34+s51))+(s23*(2*s23-s51)*s51)/(s12*s45*(s34+s51))+(s23^2*s51^2)/(s12^2*s45*(s34+s51))+(6*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s51))-((3*s23+8*s45-6*s51)*(s23-s51)*s51^2)/(s12^3*(s34+s51))+(s45*(8*s45-3*s51)*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(3*s51^3)/(s12*(s23-s34-s51)*(s34+s51))-(3*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51))+(3*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(6*s45^2)/(-s12+s34+s51)^2-(6*s45^2*(s34-3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(36*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(24*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s34^3)/(s12*(-s23+s34+s51)^2)-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(3*s51*(s34-6*s45+s51))/(s12*(s12-s23-s45))+(3*(s45+s51))/(s12-s34)-(3*(s34-s45-s51)*(s45+s51))/((s12-s34)*(s12-s23-s45))-(3*s45*s51*(s45+s51))/(s12*(s12-s34)*(s12-s23-s45))+(6*s45^2*s51^3*(s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45*(-3*s34+s45+6*s51))/((s12-s23-s45)*(s12-s34-s51))-(2*s45*s51^2*(2*s45+9*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(3*s51^3*(s23^2-s23*s51+s45*s51))/(s12^4*(s12-s34-s51))-(3*s51^3*(s23^2-s23*s51+s45*s51))/(s12^4*(s34+s51))-(6*s51^3*(s23^2-s23*s51+s45*s51))/(s12^3*(-s12+s34+s51)^2)+(6*s51^2*(s23^2-2*s23*s45+(4*s45-s51)*s51))/(s12^2*(-s12+s34+s51)^2)+(-13*s34^2+3*s34*s51-3*s51^2)/(s12*(s23-s34-s51))+(s51^2*(-2*s23^2-6*s23*s45+5*s23*s51+7*s45*s51-3*s51^2))/(s12^3*(s12-s34-s51))+(4*s23*s45+2*s45^2+3*s23*s51-4*s45*s51-2*s51^2)/(s12^2-s12*s34)+(3*s51^2*(6*s45^2+6*s45*s51-s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(6*s51*(2*s23*s45-s45^2-s23*s51-3*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)-(s23^2-s23*s51+3*s51^2)/(s12*s34+s12*s51)+(-14*s23*s45-14*s45^2-5*s23*s51+45*s45*s51+5*s51^2)/(s12*(s12-s34-s51))+(3*s23^2+23*s23*s34+25*s34^2+10*s23*s45+21*s34*s45+7*s45^2-8*s23*s51-6*s34*s51-25*s45*s51+6*s51^2)/s12^2-(s51*(s23^2-8*s23*s45-9*s45^2-9*s23*s51+19*s45*s51+8*s51^2))/(s12^2*(s12-s34-s51))-(3*(2*s45^2*s51^2+s51^4))/(s12^2*(s12-s23-s45)*(s34+s51))+(s23*(s23*(2*s34-s51)-(s34+s51)^2))/(s12^2*s45)+(-2*s23^2-(s34+s51)^2+s23*(2*s34+s51))/(s12*s45)+(-3*s23-7*s34+3*(s45+s51))/(s12-s23-s45)+(s51*(2*s23^2+s23*(2*s45-s51)+s45*(s45+s51)))/(s12^2*(s12-s34))+(6*s34^2*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(2*s23^2-s23*(2*s34+s51)+s34*(s34+2*s51))/((s12-s23-s45)*s45)-(s23^3*s34+s45^2*(s34+s45)*(s34+s51)+s23^2*(s34+s45)*(3*s34+s51)+s23*s45*(s34+s45)*(3*s34+2*s51))/s12^4+(38*s34^3+3*(6*s45-s51)*s51^2+13*s34^2*(2*s45+s51)+s34*s51*(-s45+3*s51))/(s12^2*(s23-s34-s51))-(6*(s34^5+2*s34^2*s45^2*s51+s34*s45^2*s51^2-s45^2*s51^3+s34^4*(2*s45+s51)+s34^3*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)-(s51*(s23^2-8*s23*s51+s51*(-2*s45+9*s51)))/(s12^2*(s34+s51))-(25*s34^4+s34*s45*(14*s45-3*s51)*s51+s45*s51^2*(s45+3*s51)+2*s34^3*(19*s45+8*s51)+s34^2*s45*(13*s45+36*s51))/(s12^3*(s23-s34-s51))-(s23^3+19*s34^3+s23^2*(5*s34+2*s45-3*s51)-3*s34^2*(-9*s45+s51)-s51*(s45^2+s45*s51+3*s51^2)+s34*(7*s45^2+3*s45*s51+3*s51^2)+s23*(15*s34^2+13*s34*s45+s45^2-9*s34*s51-4*s45*s51+6*s51^2))/s12^3))/3,
p[5]->(-4*s23*(s23^5*s34*(3*s34+7*s45)-2*s12^3*s34*s45*(2*s23+s34-2*s51)*(s23-s51)+3*s34*s45^3*(s34+s45)*(s34+s51)^2+s23^4*(-6*s34^3+s34^2*(5*s45-6*s51)+3*s34*s45*(7*s45-6*s51)+s45^2*s51)+s23*s45^2*(s34+s51)*(9*s34^3-(s45-s51)^2*s51+3*s34^2*(s45+3*s51)+s34*(-4*s45^2+5*s45*s51+2*s51^2))+s23^3*(3*s34^4+s45^2*(2*s45-3*s51)*s51+s34^3*(-15*s45+6*s51)+s34^2*(-3*s45^2-16*s45*s51+3*s51^2)+s34*s45*(21*s45^2-41*s45*s51+15*s51^2))+s23^2*s45*(9*s34^4-9*s34^3*(s45-2*s51)+s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34^2*(-9*s45^2-8*s45*s51+11*s51^2)+s34*(7*s45^3-28*s45^2*s51+19*s45*s51^2-4*s51^3))-s12^2*(s23^5+2*s23^4*(s45-2*s51)+s23^3*(-3*s34^2-12*s34*s45+s45^2-6*s45*s51+6*s51^2)+s34*s45*(-11*s45*s51^2+2*s34^2*(s45+s51)-s34*s51*(3*s45+4*s51))+s23*(s34^3*(4*s45-2*s51)+s34*s45*(23*s45-12*s51)*s51+(s45-s51)^2*s51^2+s34^2*(-9*s45^2+16*s45*s51-3*s51^2))+2*s23^2*(s34^3-6*s34*s45*(s45-2*s51)+s34^2*(-6*s45+3*s51)-s51*(s45^2-3*s45*s51+2*s51^2)))+s12*(s23^5*(-2*s34+s45)+s23^4*(6*s34^2-19*s34*s45+2*s45^2+6*s34*s51-5*s45*s51)+s34*s45^2*(s34+s51)*(2*s34^2-10*s45*s51-s34*(s45+7*s51))+s23*s45*(4*s34^4+2*(s45-s51)^2*s51^2+s34^3*(-8*s45+s51)+s34^2*(-3*s45^2+10*s45*s51-18*s51^2)-s34*s51*(-20*s45^2+19*s45*s51+s51^2))+s23^3*(-6*s34^3+3*s34^2*(3*s45-4*s51)+s34*(-32*s45^2+37*s45*s51-6*s51^2)+s45*(s45^2-8*s45*s51+9*s51^2))+s23^2*(2*s34^4+3*s34^2*s51*(3*s45+2*s51)+s34^3*(-13*s45+6*s51)+s45*s51*(-3*s45^2+10*s45*s51-7*s51^2)+s34*(-15*s45^3+51*s45^2*s51-17*s45*s51^2+2*s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[6]->(4*((-2*s23+2*s34+2*s45-7*s51)/(s12-s23-s45)+(2*s45*(s45-9*s51))/(s12*(s12-s34-s51))-(2*s45*(s45-9*s51))/((s12-s23-s45)*(s12-s34-s51))+(2*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))+(3*s45*(s45-12*s51)*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))-(3*(s34+2*s45-s51)*s51)/(s12*(s12-s23-s45))+(3*(s45-2*s51)*s51^2)/(s12^2*(s12-s23-s45))-(2*s34^2*s51^2)/(s12^2*s45*(s23-s51))-(2*s34^2*s51^3)/(s12^3*s45*(s23-s51))-(7*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(6*s51^4)/(s12^2*(s12-s23-s45)*(s23-s51))+(3*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(2*s51^4)/(s12^2*(s23-s51)*(s23-s34-s51))+(2*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(4*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(2*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(6*s51^2*(-s34+s51))/(s12*(s12-s23-s45)*(s23-s51))-s23^3/(s45*(-s12+s23+s45)*(s34+s51))-(s23^2*s51^2)/(s12^2*s45*(s34+s51))-(6*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s51))+((3*s23+8*s45-6*s51)*(s23-s51)*s51^2)/(s12^3*(s34+s51))-(3*s51^3)/(s12*(s23-s34-s51)*(s34+s51))+(3*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51))-(3*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(s23*s51*(-2*s23+s51))/(s12*s45*(s34+s51))+(6*s45^2*s51)/(s12*(-s12+s34+s51)^2)-(6*s45^2*s51)/((s12-s23-s45)*(-s12+s34+s51)^2)+(18*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(18*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s34^2*s51)/(s12*(-s23+s34+s51)^2)-(6*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(s51^3*(-18*s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(s51^4*(s45+2*s51))/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(s51*(-10*s34+3*s51))/(s12*(s23-s34-s51))+(s45*s51^3*(-8*s45+3*s51))/(s12^3*(s12-s23-s45)*(s34+s51))+(2*s23-2*s34-2*s45+3*s51)/s12+(3*s45*s51^2*(s45+6*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s51^3*(s23^2-s23*s51+s45*s51))/(s12^4*(s12-s34-s51))+(3*s51^3*(s23^2-s23*s51+s45*s51))/(s12^4*(s34+s51))+(6*s51^3*(s23^2-s23*s51+s45*s51))/(s12^3*(-s12+s34+s51)^2)-(2*s34^2*s51)/(s12*s23*s45-s12*s45*s51)-(s23^2-s34^2+s23*(s34-s51)+2*s34*s51+s51^2)/((s12-s23-s45)*s45)+(s23^2+s23*s34-s34^2-s23*s51+2*s34*s51+s51^2)/(s12*s45)+(6*s51^2*(2*s23*s45-s23*s51-3*s45*s51+s51^2))/(s12^2*(-s12+s34+s51)^2)+(2*s51^3*(s45^2-s45*s51+s51^2))/(s12^3*(s23-s51)*(s23-s34-s51))-(s34^2*(s23^2+2*s23*s51+2*s51^2))/(s12^3*s45)+(s23^2-s23*s51+3*s51^2)/(s12*s34+s12*s51)+(s51^2*(2*s23^2+6*s23*s45-5*s23*s51-7*s45*s51+3*s51^2))/(s12^3*(s12-s34-s51))-(s34^2+2*s34*s45+2*s45^2+s23*(s34+2*(s45-8*s51))-25*s34*s51-20*s45*s51+6*s51^2)/s12^2+(3*(2*s45^2*s51^2+s51^4))/(s12^2*(s12-s23-s45)*(s34+s51))+(-(s23*s34*(s34-2*s51))-2*s34^2*s51+s23^2*(s34+s51))/(s12^2*s45)+(s51*(-9*s45^2+18*s45*s51+8*s51^2-8*s23*(s45+s51)))/(s12^2*(s12-s34-s51))+(6*s34*s51*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(2*s34*s51*((s45+s51)^2+s34*(s45+2*s51)))/(s12^3*(s23-s51))+(s51*(32*s34^2+10*s34*(2*s45+s51)+s51*(-7*s45+3*s51)))/(s12^2*(s23-s34-s51))-(2*s51*(s34^2-3*s34*s51+s51*(-2*s45+3*s51)))/(s12^2*(s23-s51))-(6*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)+(s51*(s23^2-8*s23*s51+s51*(-2*s45+9*s51)))/(s12^2*(s34+s51))-(s51*(22*s34^3+s45*(8*s45-3*s51)*s51+s34^2*(32*s45+13*s51)+s34*s45*(10*s45+27*s51)))/(s12^3*(s23-s34-s51))-(s23^2*(s34+4*s51)+s34^2*(s45+20*s51)+s34*(s45^2+24*s45*s51-s51^2)+s51*(4*s45^2+s45*s51+3*s51^2)+s23*(2*s34^2+(8*s45-7*s51)*s51+2*s34*(s45+6*s51)))/s12^3))/3,
p[7]->(-8*(s12-s34+2*s51)*(-3*s23*s45^2*(s34+s45)*(s34+s51)^2-s45^3*(s34+s45)*(s34+s51)^2+s12^3*(s23^3+s23^2*(s45-s51)+s45*s51^2)-s23^3*(s34^3+2*s45*s51^2+s34*s51*(2*s45+s51)+s34^2*(s45+2*s51))-s23^2*s45*(3*s34^3+(4*s45-s51)*s51^2+3*s34*s51*(2*s45+s51)+3*s34^2*(s45+2*s51))-s12^2*(s23^3*(3*s34+s45+2*s51)+s45*s51*(2*s34*s45+s34*s51+3*s45*s51)+s23^2*(5*s34*s45+s45^2-2*s34*s51+s45*s51-2*s51^2)+s23*s45*(2*s34*s45+s34*s51+3*s51^2))+s12*(s23^3*(s34+s51)*(3*s34+2*s45+s51)+s45^2*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))+s23^2*(s34^2*(7*s45-s51)+s34*(4*s45^2+7*s45*s51-2*s51^2)+s51*(2*s45^2+2*s45*s51-s51^2))+s23*s45*(6*s45*s51^2+s34^2*(5*s45+s51)+s34*(2*s45^2+7*s45*s51+3*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[8]->((-8*s23^3*s34^2)/(s12^4*s45)+(8*s23^2*s34*(3*s23-s34-2*s51))/(s12^3*s45)+(8*(4*s23-14*s34-19*s45-2*s51))/s12+(8*s23*(s23-s51)^2)/(s12*s45*(s34+s45))+(8*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(8*(9*s34^2+s34*(9*s45-5*s51)+3*s45*(s45-s51)))/(s12*(s12+s23-s34-s51))+(22*s23+46*s34+25*s45-2*s51)/(s12+s23-s34-s51)+(8*s45*(s45-3*s51)*s51)/(s12*(s12-s23-s45)*(s34+s45))+(8*s45^2*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))-(8*s45^2*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(24*s45*s51^2)/(s12^2*(s12-s23-s45))+(8*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s45))+(8*s45*(s45-18*s51)*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(40*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(8*s45*(4*s45-3*s51)*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(24*(4*s45-s51)*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(24*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))-(24*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s34^2*(s34+s51))/(s12*s45*(s12+s23-s34-s51))+(8*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))-(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*s45^2*(s45-s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(144*s45^2*(s45-s51)*s51)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(144*s45^2*(s45-s51)*s51^2)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*(s23-s45)*(s45-s51)*s51^3)/(s12^3*(-s12+s34+s51)^2)-(48*s34^2*s51)/(s12*(-s23+s34+s51)^2)-(48*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(8*(7*s34-s45)*s51)/(s12*(-s23+s34+s51))-(48*(s45-s51)*s51^2*(s23-3*s45+s51))/(s12^2*(-s12+s34+s51)^2)+(96*s51^2*(-s45+s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(48*s45^2*s51^3*(-s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(24*s51*(s34+9*s45+s51))/(s12*(s12-s23-s45))+(8*s45*s51^3*(2*s45+3*s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(-54*s23+66*s34+127*s45+10*s51)/(s12-s23-s45)+(8*s45*(-23*s45+18*s51))/((s12-s23-s45)*(s12-s34-s51))+(8*s51*(29*s34^2+18*s34*s45+13*s34*s51-5*s45*s51))/(s12^2*(s23-s34-s51))-(8*(4*s23^2-2*s34^2+5*s34*s45+10*s45^2+s23*(3*s34+11*s45-2*s51)-7*s34*s51-9*s45*s51-10*s51^2))/s12^2+(48*s51*(7*s45^2-3*s45*s51-2*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(8*(3*s23^2+3*s23*s45+s45^2-s23*s51+s45*s51-2*s51^2))/((s12-s23-s45)*(s34+s45))+(8*(3*s23^2+3*s23*s45+s45^2-s23*s51+2*s45*s51-2*s51^2))/(s12*(s34+s45))+(4*s23^2+10*s23*s34+17*s34^2-6*s23*s51+2*s34*s51+s51^2)/(s45*(s12+s23-s34-s51))-(48*s51*(2*s45^2-3*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)+(24*s51^2*(-8*s45^2+2*s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(3*s34^2+21*s34*s45+41*s45^2+6*s34*s51-75*s45*s51+3*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(s45^2-3*s45*s51+3*s51^2))/(s12*(s12-s34-s51)*(s12+s23-s34-s51))+(8*s51^2*(3*s23*s45-8*s23*s51+2*s45*s51+3*s51^2))/(s12^3*(s12-s34-s51))-(8*(-15*s45^2+2*s45*s51+8*s51^2))/(s12*(s12-s34-s51))+(8*s51*(3*s23*s45-9*s45^2+2*s23*s51-12*s45*s51+11*s51^2))/(s12^2*(s12-s34-s51))-(24*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(48*s34*s51*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(8*s34*(s45^2*(s34+s51)+s23^2*(3*s34+s51)+s23*s45*(3*s34+2*s51)))/s12^4+(24*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^4*(s23-s34-s51))-(24*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^4*(s12+s23-s34-s51))-(48*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)-(8*(3*s23^2+3*s34^2+2*s34*s51+s51^2-s23*(s34+4*s51)))/(s12*s45)+(8*(-3*s23^3+s34^2*(s34+s51)-s23*s51*(2*s34+s51)+s23^2*(3*s34+4*s51)))/(s12^2*s45)+(20*s23^2+7*(s34+s51)^2-2*s23*(9*s34+13*s51))/((s12-s23-s45)*s45)+(8*s51*(15*s34^3+s45*(7*s45-3*s51)*s51+s34^2*(22*s45+6*s51)+s34*s45*(7*s45+15*s51)))/(s12^3*(s12+s23-s34-s51))-(8*s51*(25*s34^3+12*s45^2*s51+4*s34*s45*(3*s45+8*s51)+s34^2*(37*s45+16*s51)))/(s12^3*(s23-s34-s51))+(8*(3*s34^3+s34^2*(3*s45-20*s51)+s51*(-4*s45^2+6*s45*s51-3*s51^2)+s34*(s45^2-22*s45*s51+s51^2)))/(s12^2*(s12+s23-s34-s51))+(8*(s23^3+3*s23^2*s45+s23*(3*s45^2-2*s45*s51-s51^2)+s45*(s45^2-s45*s51+s51^2)))/(s12^2*(s34+s45))+(8*(s23^2*(5*s34-2*s51)-s34^2*(s45+7*s51)-s23*(2*s34^2-s34*s45+5*s34*s51+4*s45*s51+s51^2)+s51*(-2*s45^2-5*s45*s51+3*s51^2)-s34*(s45^2+8*s45*s51+3*s51^2)))/s12^3)/6,
p[9]->(4*s23*(2*s12^5*s23*(s23-s51)+3*s23^3*s34*(s34+s45)*(s34+s51)^2+3*s34*s45^3*(s34+s45)*(s34+s51)^2+s23*s45^2*(s34+s51)*(9*s34^3+(3*s45-s51)*s51^2+9*s34^2*(s45+s51)+s34*s51*(9*s45+2*s51))+s23^2*s45*(9*s34^4+4*s34*(3*s45-s51)*s51^2-3*s45*s51^3+9*s34^3*(s45+2*s51)+s34^2*s51*(18*s45+11*s51))+s12^4*(3*s23^3-2*s34*s45*s51-s23^2*(8*s34+5*s45+6*s51)+s23*(-4*s34*s45+6*s34*s51+7*s45*s51+3*s51^2))+s12^3*(-3*s23^3*(4*s34+s45+2*s51)+s34*s45*((7*s45-4*s51)*s51+2*s34*(s45+2*s51))+3*s23^2*(4*s34^2+s45^2+5*s45*s51+2*s51^2+2*s34*(s45+3*s51))+s23*(6*s34^2*(2*s45-s51)-4*s45*s51*(2*s45+3*s51)+s34*(10*s45^2-13*s45*s51-6*s51^2)))+s12*(s34*s45^2*(s34+s51)*(2*s34^2+2*s34*s45+3*s45^2-7*s34*s51-10*s45*s51)-3*s23^3*(s34+s51)*(4*s34^2+3*s34*s45+2*s34*s51+s45*s51)+s23^2*(2*s34^4+s45*s51^2*(9*s45+5*s51)+s34^3*(-22*s45+6*s51)-3*s34^2*(5*s45^2+7*s45*s51-2*s51^2)+s34*s51*(-9*s45^2+4*s45*s51+2*s51^2))-s23*s45*(-4*s34^4+s34^3*(8*s45-s51)-2*s51^2*(-3*s45^2-3*s45*s51+s51^2)+s34*s51*(-6*s45^2+36*s45*s51+s51^2)+s34^2*(3*s45^2+11*s45*s51+18*s51^2)))+s12^2*(3*s23^3*(6*s34^2+s51*(2*s45+s51)+3*s34*(s45+2*s51))-s34*s45*(s45*(8*s45-11*s51)*s51+2*s34^2*(2*s45+s51)+s34*(5*s45^2+2*s45*s51-4*s51^2))-s23^2*(8*s34^3-6*s34^2*(2*s45-3*s51)-3*s34*(s45^2-4*s45*s51-4*s51^2)+s51*(9*s45^2+15*s45*s51+2*s51^2))+s23*(2*s34^3*(-6*s45+s51)+s34^2*(-11*s45^2+5*s45*s51+3*s51^2)+s34*s45*(-6*s45^2+s45*s51+30*s51^2)+s51*(3*s45^3+15*s45^2*s51+3*s45*s51^2-s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[10]->((8*s23^2*s34^2)/(s12^3*s45)+(8*(13*s23+9*(s34+2*s45-2*s51)))/s12+(8*(9*s34^2+s34*(9*s45-5*s51)+3*s45*(s45-s51)))/(s12*(s12+s23-s34-s51))-(22*s23+46*s34+25*s45-2*s51)/(s12+s23-s34-s51)+(16*s23*(s23-s34)^2)/(s12*s45*(s45-s51))+(16*s23^3*s34^2)/(s12^3*s45*(s45-s51))+(16*s23^2*s34*(-2*s23+s34))/(s12^2*s45*(s45-s51))+(16*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))-(144*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(16*(s34-3*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(96*(s45-s51)*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(144*s45*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(40*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(8*(s45-2*s51)*s51^4)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(24*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(24*s45^2*s51^4)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(48*s51^4)/(s12^2*(s12-s23-s45)*(s45-s51))+(96*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(64*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(16*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(24*s34^2*(s34+s51))/(s12*s45*(s12+s23-s34-s51))-(8*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))+(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*s45^2)/(-s12+s34+s51)^2-(48*s45^2*(s34-3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(288*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(192*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(48*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(48*s34^2*(s34+s45)*s51)/(s12^2*(-s23+s34+s51)^2)-(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(24*s51^3*(-4*s45+s51))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(16*s51^2)/((s12-s34-s51)*(-s45+s51))+(16*(s23-3*s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(192*s51^2*(2*s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51))-(16*(10*s45+s51))/(s12-s34-s51)+(24*s51^2*(s45+2*s51))/(s12^2*(s12-s23-s45))+(8*s45*s51^3*(-4*s45+3*s51))/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))-(48*s51^2*(s34+4*s51))/(s12*(s12-s23-s45)*(s45-s51))-(24*s51*(s34+s45+7*s51))/(s12*(s12-s23-s45))-(8*s51^3*(14*s45+11*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(-82*s23-26*s34+41*s45+158*s51)/(s12-s23-s45)-(16*s51*(5*s34^2+3*s34*s45-9*s45*s51))/(s12^2*(s23-s34-s51))-(48*s51^3*(s23^2-s23*s51+s45*s51))/(s12^3*(-s12+s34+s51)^2)+(48*s51^2*(s23^2-2*s23*s45+(4*s45-s51)*s51))/(s12^2*(-s12+s34+s51)^2)+(8*(6*s23^2-2*s34^2+9*s45^2+s23*(s34+17*s45-s51)+6*s34*s51-2*s45*s51-4*s51^2))/s12^2-(8*s51^2*(3*s23^2+3*s23*(s45-2*s51)+s51^2))/(s12^3*(s12-s34-s51))-(16*s51^3*(s23^2-s23*s51+s51^2))/(s12^3*(s12-s34-s51)*(-s45+s51))-(4*s23^2+10*s23*s34+17*s34^2-6*s23*s51+2*s34*s51+s51^2)/(s45*(s12+s23-s34-s51))+(48*s51*(2*s23*s45-s45^2-s23*s51-3*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)+(16*s51^2*(s23^2-2*s23*s51+3*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))-(3*s34^2+21*s34*s45+41*s45^2+6*s34*s51-75*s45*s51+3*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))+(24*s51*(s45^2-3*s45*s51+3*s51^2))/(s12*(s12-s34-s51)*(s12+s23-s34-s51))+(8*(-15*s23*s45-15*s45^2-7*s23*s51+44*s45*s51+14*s51^2))/(s12*(s12-s34-s51))-(8*s51*(3*s23^2-6*s23*s45-9*s45^2-13*s23*s51+12*s45*s51+17*s51^2))/(s12^2*(s12-s34-s51))+(24*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(8*(5*s23^2+3*s34^2+2*s34*s51+s51^2-4*s23*(s34+s51)))/(s12*s45)-(8*s34*(6*s23^2-2*s23*s51+s34*(s34+s51)))/(s12^2*s45)+(16*s23*s34*(s23^2+2*s23*(s34+s51)+s51*(s34+s51)))/(s12^3*(s45-s51))-(48*(s23^2-s23*(s34+2*s51)+s51*(s34+3*s51)))/(s12*(s45-s51))-(24*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^4*(s23-s34-s51))+(24*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^4*(s12+s23-s34-s51))+(48*s51*(s34^4+2*s34*s45^2*s51+s45^2*s51^2+s34^3*(2*s45+s51)+s34^2*s45*(s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)+(16*(3*s23^2-3*s23*(s34+2*s51)+s51*(3*s34+10*s51)))/((s12-s23-s45)*(s45-s51))-(8*s51*(15*s34^3+s45*(7*s45-3*s51)*s51+s34^2*(22*s45+6*s51)+s34*s45*(7*s45+15*s51)))/(s12^3*(s12+s23-s34-s51))+(8*s51*(25*s34^3+12*s45^2*s51+4*s34*s45*(3*s45+8*s51)+s34^2*(37*s45+16*s51)))/(s12^3*(s23-s34-s51))+(-36*s23^2-7*(s34+s51)^2+s23*(42*s34+26*s51))/((s12-s23-s45)*s45)+(16*(-s23^3+3*s51^3+s23^2*(s34+3*s51)+s23*(s34^2-3*s51^2)))/(s12^2*(s45-s51))-(8*(3*s34^3+s34^2*(3*s45-20*s51)+s51*(-4*s45^2+6*s45*s51-3*s51^2)+s34*(s45^2-22*s45*s51+s51^2)))/(s12^2*(s12+s23-s34-s51))+(8*(2*s34*(10*s45+s51)-3*(s45^2+14*s45*s51+2*s51^2)))/((s12-s23-s45)*(s12-s34-s51))+(8*(s23^2*(5*s34+s51)+s34^2*(s45+7*s51)+s51*(2*s45^2+5*s45*s51-3*s51^2)+s23*(4*s34^2+4*s34*s45+6*s34*s51+3*s45*s51+2*s51^2)+s34*(s45^2+9*s45*s51+3*s51^2)))/s12^3)/6,
p[11]->(8*(2*s23+s34+3*s45-2*s51)*(s23^5*s34+s12^2*s34*s45*s51*(-s23+s51)+s34*s45^3*(s34+s51)^2+s23*s34*s45^2*(s34+s51)*(3*s34-2*s45+3*s51)-s23^4*(2*s34^2-3*s34*s45+2*s34*s51+s45*s51)+s23^3*(s34^3+2*s45*s51*(-s45+s51)+s34^2*(-6*s45+2*s51)+s34*(3*s45^2-6*s45*s51+s51^2))+s23^2*s45*(3*s34^3-6*s34^2*(s45-s51)-(s45-s51)^2*s51+s34*(s45^2-6*s45*s51+3*s51^2))-s12*(s23^5+s23^4*(-2*s34+2*s45-3*s51)+2*s34*s45^2*s51*(s34+s51)+s23^3*(s34^2-4*s34*s45+s45^2+4*s34*s51-4*s45*s51+3*s51^2)+s23*s34*s45*(3*s51*(-s45+s51)+s34*(s45+s51))+s23^2*(s34^2*(2*s45-s51)-(s45-s51)^2*s51+s34*(-2*s45^2+s45*s51-2*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[1]->(8*((-19*(s23+s45)^2*(2*s34+s45))/(s12^2*s45)+(18*(s23*(s34+s45)+s12*(-s23+s51)-s45*(s34+s51)))/((s12-s34-s51)*(-s23+s34+s51))+((38*s23^2)/s45+s23*(39-(38*s51)/s45-(18*s51)/(s12-s34-s51))+(s23*(18*s34-s45)+19*s45*(s34+s51))/(-s23+s34+s51))/s12))/9,
pe[2]->(16*(-((s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45)))-(s34*s45)/((s12-s34)*(s12-s34-s51))+(s34^2*s45)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(2*s23+2*s34+s45-s51)/(s12-s34)+((s23+s34)*s51)/((s12-s34)*s45)-(s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)+((s23+s34)*s51)/(s45*(-s12+s23+s45))-s51/(s23-s34-s51)+(s45*s51^2)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(6*s34^2*s45)/((s12-s23-s45)*(-s12+s34+s51)^2)-(6*s34*s51)/(-s23+s34+s51)^2+(6*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(s45*s51)/((s34+s45)*(-s23+s34+s51))+(12*s34*(s34-s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(12*s51*(s34+s45+s51))/((s12-s23-s45)*(s23-s34-s51))-(7*s23+12*s34+s45+5*s51)/(s12-s34-s51)+(10*s23+10*s34+5*s45+13*s51)/(s12-s23-s45)+(6*(s34*s45+(s23+s45-s51)*s51))/(-s12+s34+s51)^2+(-2*s34^2-s45*s51+2*s34*(s45+s51))/((s12-s34)*(s12-s23-s45))+(3*s23^2+3*s23*s45+s45*(s45+s51))/((s12-s23-s45)*(s34+s45))))/3,
pe[3]->(16*(-1+(7*s23+11*s34+5*s45)/s12+(2*s23*(s23+s34))/(s12*(s45-s51))+(2*s23^2*(-s23+s34))/(s45*(-s12+s23+s45)*(s45-s51))-(2*(s34+s45)*s51)/(s12*(s23-s51))+(2*(s34-2*s51)*s51)/((s12-s23-s45)*(s23-s51))+((3*s23-2*s51)*s51)/(s12*(s12-s34-s51))+(2*s34*s51^2)/((s12-s23-s45)*s45*(s23-s51))-(2*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(2*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(2*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(2*s34*(s23+s51))/(s12*s45)+(2*s34*(s23+s51))/((s12-s23-s45)*s45)+(12*s51*(s34+s51))/((s12-s23-s45)*(s23-s34-s51))+(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*(-s23+s45)*s51^2)/(s12*(-s12+s34+s51)^2)+(6*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34*(s34+s51))/(-s23+s34+s51)^2-(7*s34+s51)/(s23-s34-s51)+(2*(s23+s34-s51)*s51)/((s12-s34-s51)*(-s45+s51))+(2*s51^2*(-s23+s51))/(s12*(s12-s34-s51)*(-s45+s51))+(2*s51^2*(-s45+s51))/(s12*(s12-s23-s45)*(s23-s34-s51))+(2*s51^2*(-s45+s51))/(s12*(s23-s51)*(s23-s34-s51))-(2*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(2*(5*s23+8*s34-3*s45+3*s51))/(s12-s23-s45)+(6*(s34*s45+(s23-s45)*s51))/(-s12+s34+s51)^2-(6*s45*(s34^2-s34*s45+s45*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(2*s34*s51^2)/(s12*s23*s45-s12*s45*s51)+(2*s23^2*s34)/(s12*s45^2-s12*s45*s51)+(2*s51*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(2*(7*s34^2-13*s34*s45+3*s45^2+5*s34*s51+s45*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51))-(2*(s23^2+s23*(s34-s51)+s51*(-s34+s51)))/((s12-s23-s45)*(s45-s51))+(6*s34*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12*(-s23+s34+s51)^2)+(19*s34^2+11*s45*s51+13*s34*(s45+s51))/(s12*(s23-s34-s51))+(-9*s23+2*(-7*s34+3*s45+s51))/(s12-s34-s51)))/3,
pe[4]->(16*(1+(s23^2*s34)/(s12^2*s45)+(2*s23+11*s34)/(-s12+s23+s45)+(s23^2+2*s23*(s34+s45)+s45*(s34+s45))/s12^2-(7*s23+12*s34+7*s45-9*s51)/s12+(s34*s45)/((s12-s34)*(s12-s34-s51))-(s34^2*s45)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(2*s23+2*s34+s45-s51)/(s12-s34)-((s23+s34)*s51)/((s12-s34)*s45)+(s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)-(12*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(4*s45*s51^2)/(s12*(s12-s23-s45)*(s12-s34-s51))+(3*(s23-s51)*s51^2)/(s12^2*(s12-s34-s51))+((2*s45-3*s51)*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(3*s45*s51^3)/(s12^2*(s12-s23-s45)*(s12-s34-s51))-s23/(s34+s51)+s23^3/(s45*(-s12+s23+s45)*(s34+s51))+(s23*(s23-s51))/((-s12+s23+s45)*(s34+s51))+((2*s45-3*s51)*s51)/(s12*(s34+s51))+((5*s45-3*s51)*s51^2)/(s12*(s12-s23-s45)*(s34+s51))+(3*(s23-s51)*s51^2)/(s12^2*(s34+s51))+(3*s51^2)/((s23-s34-s51)*(s34+s51))-(3*s45*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51))+(3*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(s23*(-s23+s51))/(s45*(s34+s51))+(s23*(s34+s51))/(s12*s45)+(6*(s23-s51)*s51^2)/(s12*(-s12+s34+s51)^2)-(6*s45*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s34^2)/(-s23+s34+s51)^2-(6*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(-7*s34+3*s51)/(-s23+s34+s51)+(s51*(-4*s23-3*s45+4*s51))/(s12*(s12-s34-s51))+(-7*s23-12*s34-3*s45+7*s51)/(-s12+s34+s51)+(s23^2-s23*s34+s34*s51)/((s12-s23-s45)*s45)+(-12*s34^2+10*s34*s45-7*s45*s51)/((s12-s23-s45)*(s12-s34-s51))-(6*(s34*s45+(s23-s51)*s51))/(-s12+s34+s51)^2+(6*s45*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(19*s34^2+13*s34*s45-3*s34*s51+s45*s51+3*s51^2)/(s12*s23-s12*s34-s12*s51)-(6*(s34^3+s34^2*s45+s34*s45*s51-s45*s51^2))/(s12*(-s23+s34+s51)^2)+(2*s34^2+s45*s51-2*s34*(s45+s51))/((s12-s34)*(s12-s23-s45))))/3,
pe[5]->(16*s23*(s23^4*(3*s34-s45)-2*s12^2*s34*s45*(2*s23+s34-2*s51)+3*s34*s45^2*(s34+s45)*(s34+s51)-s23^3*(6*s34^2+s45*(2*s45-3*s51)+2*s34*(s45+3*s51))+s23*s45*(6*s34^3+9*s34^2*s51+(s45-s51)^2*s51+s34*(-8*s45^2+13*s45*s51-2*s51^2))+s23^2*(3*s34^3+s34^2*(-9*s45+6*s51)-s45*(s45^2-4*s45*s51+3*s51^2)+s34*(-13*s45^2+4*s45*s51+3*s51^2))+s12*(s23^4+s23^3*(2*s45-3*s51)+s23^2*(-3*s34^2+12*s34*s45+s45^2-4*s45*s51+3*s51^2)+s23*(2*s34^3+12*s34*s45*(s45-s51)-(s45-s51)^2*s51+s34^2*(-4*s45+3*s51))+s34*s45*(2*s34^2-7*s45*s51-s34*(s45+4*s51)))))/(3*s12*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[6]->(16*((s23+s34+s45-9*s51)/s12+(2*(s34+s45)*s51)/(s12*(s23-s51))-(2*(s34-2*s51)*s51)/((s12-s23-s45)*(s23-s51))+((4*s23+3*s45-4*s51)*s51)/(s12*(s12-s34-s51))+(4*s51)/(s23-s34-s51)-(2*s34*s51^2)/((s12-s23-s45)*s45*(s23-s51))-(4*s45*s51^2)/(s12*(s12-s23-s45)*(s12-s34-s51))-(12*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(2*(s45-s51)*s51^2)/(s12*(s23-s51)*(s23-s34-s51))+(3*s45*s51^3)/(s12^2*(s12-s23-s45)*(s12-s34-s51))+s51^3/(s12*(s12-s23-s45)*(s23-s34-s51))+(2*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(2*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^2*(-s23+s51))/(s12^2*(s12-s34-s51))+s23/(s34+s51)-s23^3/(s45*(-s12+s23+s45)*(s34+s51))+(s23*(s23-s51))/(s45*(s34+s51))-(s23*(s23-s51))/((-s12+s23+s45)*(s34+s51))-(3*s51^2)/((s23-s34-s51)*(s34+s51))+(3*s45*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51))-(3*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(3*s51^2*(-s23+s51))/(s12^2*(s34+s51))-(6*s45*s51)/(-s12+s34+s51)^2+(6*s45*(s34-s51)*s51)/((s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s51^2*(-s23+s51))/(s12*(-s12+s34+s51)^2)+(2*(s45-6*s51))/(-s12+s34+s51)+(6*s34*s51)/(-s23+s34+s51)^2-(6*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(s34*(s23+2*s51))/(s12*s45)+(s51*(-16*s34-10*s45+3*s51))/(s12*(s23-s34-s51))+(s51^2*(-5*s45+3*s51))/(s12*(s12-s23-s45)*(s34+s51))+(s51*(-2*s45+3*s51))/(s12*(s34+s51))-(2*s23+s34+9*s51)/(s12-s23-s45)-(6*s51*(s34^2+s34*s45+s45*s51))/(s12*(-s23+s34+s51)^2)+(2*s34*(s45-6*s51)+7*s45*s51)/((s12-s23-s45)*(s12-s34-s51))+(2*s34*s51^2)/(s12*s23*s45-s12*s45*s51)+(-2*s34*s51+s23*(-s34+s51))/((s12-s23-s45)*s45)))/3,
pe[7]->(-32*(s12-s34+2*s51)*(s45^2*(s34+s45)*(s34+s51)+s23*s45*(s34+s45)*(2*s34+3*s51)+s12^2*(s23^2+s23*s45+s45*s51)+s23^2*(s34^2+s34*s45+2*s34*s51+2*s45*s51+s51^2)-s12*(s23^2*(2*s34+s45+2*s51)+s23*s45*(3*s34+s45+3*s51)+s45*(2*s45*s51+s34*(s45+s51)))))/(3*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[8]->(2*((8*s23^2*s34)/(s12^2*s45)+(8*s34*(2*s23+s45))/s12^2+(8*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(24*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(8*s51)/(s23-s34-s51)+(8*(9*s34+7*s45-3*s51)*s51)/(s12*(s12+s23-s34-s51))-(96*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(40*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(8*s45*s51^2)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(8*(4*s45-3*s51)*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s45*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(24*s45*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*(s45-s51)*s51)/(-s12+s34+s51)^2+(48*s45*(s45-s51)*(-s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(8*(9*s45-4*s51))/(-s12+s34+s51)+(8*s23*(-2*s23+s34+s51))/(s12*s45)+(48*s34*s51)/(-s23+s34+s51)^2-(48*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(8*s45*s51)/((s34+s45)*(-s23+s34+s51))+(32*(4*s34+3*s45)*s51)/(s12*(-s23+s34+s51))+(48*s51^2*(-s45+s51))/(s12*(-s12+s34+s51)^2)+(48*s45*s51^2*(-s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(8*s51*(3*s45+2*s51))/(s12*(s12-s34-s51))-(22*s23-2*s34+25*s45+2*s51)/(s12+s23-s34-s51)+(8*s51^2*(2*s45+3*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))-(8*(s23-s34-s45+5*s51))/s12-(58*s23+10*s34-49*s45+86*s51)/(s12-s23-s45)+(24*s51*(s34^2+s34*s45+s45*s51))/(s12^2*(s23-s34-s51))-(24*s51*(s34^2+s34*s45+s45*s51))/(s12^2*(s12+s23-s34-s51))-(48*s51*(s34^2+s34*s45+s45*s51))/(s12*(-s23+s34+s51)^2)-(8*(-17*s34*s45+3*s45^2+12*s34*s51+2*s45*s51))/((s12-s23-s45)*(s12-s34-s51))+(-3*s34^2-21*s34*s45-41*s45^2-2*s34*s51+55*s45*s51+s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(4*s23^2+2*s23*(s34-3*s51)+(s34+s51)^2)/(s45*(s12+s23-s34-s51))+(12*s23^2-6*s23*(s34+s51)+(s34+s51)^2)/((s12-s23-s45)*s45)-(8*(3*s23^2+3*s23*s45+s45*(s45+s51)))/((s12-s23-s45)*(s34+s45))))/3,
pe[9]->(16*s23*(2*s12^4*s23-3*s34*s45^2*(s34+s45)*(s34+s51)-3*s23^2*(s34+s45)*(s34+s51)^2+s12^3*(3*s23^2-2*s34*s45-s23*(6*s34+5*s45+3*s51))-s23*s45*(6*s34^3+s34*(9*s45-2*s51)*s51+s51^2*(-3*s45+s51)+s34^2*(6*s45+9*s51))+s12^2*(s34*s45*(4*s34+5*s45-4*s51)-3*s23^2*(3*s34+s45+2*s51)+s23*(6*s34^2+4*s34*s45+3*s45^2+6*s34*s51+9*s45*s51))+s12*(3*s23^2*(s34+s51)*(3*s34+2*s45+s51)+s34*s45*(-2*s34^2-2*s34*s45-3*s45^2+4*s34*s51+7*s45*s51)+s23*(-2*s34^3+3*s34*s45^2+s34^2*(7*s45-3*s51)+s51*(-6*s45^2-3*s45*s51+s51^2)))))/(3*s12*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[10]->(2*((-8*s23*s34)/(s12*s45)-(70*s23+102*s34+41*s45-6*s51)/(s12-s23-s45)-(8*(3*s23+s34+s45-5*s51))/s12-(16*s23*(s23+s34))/(s12*(s45-s51))+(16*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))-(24*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(24*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*(s23+s45)*s51)/(s12*(s12-s34-s51))-(96*(s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))-(8*(9*s34+7*s45-3*s51)*s51)/(s12*(s12+s23-s34-s51))+(40*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(8*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))-(24*s45*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(24*s45*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(16*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*(s23-s51)*s51^2)/(s12*(-s12+s34+s51)^2)-(48*s45*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(8*(9*s23+14*s34+3*s45-6*s51))/(-s12+s34+s51)-(48*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(32*(4*s34+3*s45)*s51)/(s12*(-s23+s34+s51))-(16*(s23+s34-s51)*s51)/((s12-s34-s51)*(-s45+s51))+(16*(s23-s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(22*s23-2*s34+25*s45+2*s51)/(s12+s23-s34-s51)+(8*s51^2*(-4*s45+3*s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(s34^2+s34*s45+s45*s51))/(s12^2*(s23-s34-s51))+(24*s51*(s34^2+s34*s45+s45*s51))/(s12^2*(s12+s23-s34-s51))+(48*s51*(s34^2+s34*s45+s45*s51))/(s12*(-s23+s34+s51)^2)-(16*s23^2*s34)/(s12*s45^2-s12*s45*s51)-(48*(s34*s45+(s23-s51)*s51))/(-s12+s34+s51)^2+(3*s34^2+21*s34*s45+41*s45^2+2*s34*s51-55*s45*s51-s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(16*s51*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(48*s45*(s34^2-s34*s51+s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(8*(14*s34^2-9*s34*s45+3*s45^2-2*s34*s51+2*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(16*(s23^2+s23*(s34-s51)+s51*(-s34+s51)))/((s12-s23-s45)*(s45-s51))+(4*s23^2+2*s23*(s34-3*s51)+(s34+s51)^2)/(s45*(s12+s23-s34-s51))-(20*s23^2-6*s23*(s34+s51)+(s34+s51)^2)/((s12-s23-s45)*s45)))/3,
pe[11]->(32*(2*s23+s34+3*s45-2*s51)*(s23^4-2*s23^3*(s34-s45+s51)+s23*s34*s45*(2*s34-2*s45+3*s51)+s34*s45*(s34*s45+(-s12+s45)*s51)+s23^2*(s34^2+(s45-s51)^2+s34*(-4*s45+2*s51))))/(3*s45*(-s12+s23+s45)*(s23-s34-s51)^3)
}}


==> anc/remainder/qgqaa_twoloop_pmppp_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],(-3*p[1])/5-(3*tr5*pe[1])/20}
},{
p[1]->(-80*(s12^4*s34*s45*(s23-s51)*s51+s12^3*(s23^5-s23^4*(s34-2*s45+3*s51)+s23^3*(-3*s34*s45+s45^2+2*s34*s51-4*s45*s51+3*s51^2)+s34*s45*s51*(3*s45*s51+s34*(2*s45+s51))+s23*s34*s45*(s34*(s45-s51)+s51*(-4*s45+3*s51))+s23^2*(s34^2*s45-(s45-s51)^2*s51-s34*(2*s45^2+s51^2)))+s23*(-(s23^4*s34*(s34+s45)*(s34+s51))+s34*s45^3*(s34+s45)*(s34+s51)^2+s23^3*(s34^4-2*s34^3*(s45-s51)+s45^2*s51^2+s34*s45*s51*(-2*s45+s51)+s34^2*(-3*s45^2+s51^2))+s23*s45^2*(s34+s51)*(3*s34^3+(s45-s51)^2*s51+s34^2*(2*s45+3*s51)-s34*(s45^2-4*s45*s51+s51^2))+s23^2*s45*(3*s34^4+6*s34^3*s51-s34*s45*(s45-2*s51)*s51+2*s45*(s45-s51)*s51^2+s34^2*(-3*s45^2+5*s45*s51+2*s51^2)))+s12*(s34*s45^3*(s34+s45)*(s34+s51)^2+s23*s34*s45^2*(s34+s51)*(2*s34^2-s34*(s45-2*s51)+s45*(-2*s45+s51))+s23^5*(3*s34^2+s45*s51+2*s34*(s45+s51))+s23^4*(-3*s34^3+s34^2*(6*s45-7*s51)+s45*(s45-4*s51)*s51+s34*(5*s45^2-2*s45*s51-4*s51^2))+s23^2*s45*(s34^4-(s45-s51)^2*s51*(s45+2*s51)+s34^3*(-8*s45+4*s51)+s34^2*(-4*s45^2-11*s45*s51+6*s51^2)+s34*(s45^3-10*s45^2*s51+7*s45*s51^2-2*s51^3))+s23^3*(s34^3*(-9*s45+2*s51)-s45*s51*(s45^2+4*s45*s51-5*s51^2)+s34^2*(s45^2-16*s45*s51+4*s51^2)+2*s34*(2*s45^3-6*s45^2*s51+s45*s51^2+s51^3)))-s12^2*(s23^5*(3*s34+s45+s51)-s23^4*(3*s34^2-6*s34*s45-2*s45^2+8*s34*s51+2*s45*s51+3*s51^2)+s34*s45^2*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))+s23*s34*s45*(3*s34^2*s45+5*s45*s51*(-s45+s51)+s34*(-s45^2+s45*s51+3*s51^2))+s23^3*(s45^3-5*s45^2*s51+s45*s51^2+3*s51^3+s34^2*(-9*s45+4*s51)+s34*(2*s45^2-14*s45*s51+7*s51^2))+s23^2*(2*s34^3*s45-(s45-s51)^2*s51*(2*s45+s51)-s34^2*(7*s45^2-4*s45*s51+s51^2)-s34*(s45^3+10*s45^2*s51-8*s45*s51^2+2*s51^3)))))/(9*s12^3*s45*(-s12+s23+s45)^2*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(320*(s12^3*s34*s45*s51-s12^2*(s23^4-s23^3*(s34-2*s45+2*s51)+s23*s34*s45*(s34-2*s45+3*s51)+s23^2*((s45-s51)^2+s34*(-3*s45+s51))+s34*s45*(2*s45*s51+s34*(s45+s51)))+s12*(s34*s45^2*(s34+s45)*(s34+s51)+s23^4*(2*s34+s45+s51)+s23^3*(-2*s34^2+3*s34*s45+2*s45^2-4*s34*s51-2*s51^2)+s23*s34*s45*(s34^2+2*s45*(-s45+s51)+s34*(-2*s45+3*s51))+s23^2*(s34^2*(-5*s45+s51)+(s45-s51)^2*(s45+s51)-s34*(s45^2+4*s45*s51-2*s51^2)))+s23*(-(s23^3*(s34+s45)*(s34+s51))+s34*s45^2*(s34+s45)*(s34+s51)+s23^2*(s34^3-s34^2*(s45-2*s51)+2*s45*s51*(-s45+s51)+s34*(-2*s45^2+s51^2))+s23*s45*(2*s34^3-(s45-s51)^2*s51+s34^2*(s45+3*s51)+s34*(-s45^2+2*s45*s51+s51^2)))))/(9*s12*s45*(-s12+s23+s45)^2*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_twoloop_pppmm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,-p[5]-p[12]-p[17]/2+(tr5*(-2*pe[5]-pe[9]-2*pe[12]-pe[15]))/8},
{F[1,1,2],(-6*p[2]+13*p[3]-6*p[4]-6*p[7]-6*p[8]+13*p[9]-6*p[11]-6*p[14]+13*p[15]-13*p[17])/6+(tr5*(-6*pe[2]+13*pe[3]-6*(pe[4]+pe[7]+pe[8]+pe[11]+pe[14])))/24},
{F[1,1,1]*F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,2]^2,(-p[6]+p[9]-2*p[10]-p[13]+p[15]-2*p[16]-p[17])/2+(tr5*(-pe[6]-2*pe[10]-pe[13]-2*pe[16]))/8},
{F[1,1,3],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,3],p[6]+(tr5*pe[6])/4},
{F[1,1,3]^2,(-p[6]+p[9])/2+(tr5*(-pe[6]+pe[9]))/8},
{F[1,1,4],p[7]+(tr5*pe[7])/4},
{F[1,1,1]*F[1,1,4],p[5]+p[12]+(tr5*(pe[5]+pe[12]))/4},
{F[1,1,2]*F[1,1,4],p[10]+p[16]+(tr5*(pe[10]+pe[16]))/4},
{F[1,1,3]*F[1,1,4],-p[5]-(tr5*pe[5])/4},
{F[1,1,5],p[8]+(tr5*pe[8])/4},
{F[1,1,1]*F[1,1,5],p[9]+(tr5*pe[9])/4},
{F[1,1,2]*F[1,1,5],p[10]+(tr5*pe[10])/4},
{F[1,1,3]*F[1,1,5],-p[9]-(tr5*pe[9])/4},
{F[1,1,4]*F[1,1,5],-p[10]-(tr5*pe[10])/4},
{F[1,1,8],p[11]+(tr5*pe[11])/4},
{F[1,1,1]*F[1,1,8],p[12]+(tr5*pe[12])/4},
{F[1,1,2]*F[1,1,8],p[13]+(tr5*pe[13])/4},
{F[1,1,4]*F[1,1,8],-p[12]-(tr5*pe[12])/4},
{F[1,1,8]^2,(-p[13]+p[15])/2+(tr5*(-pe[13]+pe[15]))/8},
{F[1,1,9],p[14]+(tr5*pe[14])/4},
{F[1,1,1]*F[1,1,9],p[15]+(tr5*pe[15])/4},
{F[1,1,2]*F[1,1,9],p[16]+(tr5*pe[16])/4},
{F[1,1,4]*F[1,1,9],-p[16]-(tr5*pe[16])/4},
{F[1,1,8]*F[1,1,9],-p[15]-(tr5*pe[15])/4},
{F[2,1,1],-p[5]-p[9]+(tr5*(-pe[5]-pe[9]))/4},
{F[2,1,2],-p[3]-p[5]-p[12]+(tr5*(-pe[3]-pe[5]-pe[12]))/4},
{F[2,1,3],-p[3]-p[10]-p[16]+(tr5*(-pe[3]-pe[10]-pe[16]))/4},
{F[2,1,4],-p[6]-p[10]+(tr5*(-pe[6]-pe[10]))/4},
{F[2,1,5],-p[6]+p[9]+(tr5*(-pe[6]+pe[9]))/4},
{F[2,1,9],-p[12]-p[15]+(tr5*(-pe[12]-pe[15]))/4},
{F[2,1,11],-p[13]-p[16]+(tr5*(-pe[13]-pe[16]))/4},
{F[2,1,12],-p[13]+p[15]+(tr5*(-pe[13]+pe[15]))/4},
{tci[1,1]^2,(3*p[3]-p[5]-p[6]+4*p[9]-p[12]-p[13]+4*p[15]-4*p[17])/6+(tr5*(3*pe[3]-pe[5]-pe[6]-pe[12]-pe[13]))/24},
{tci[1,2],-p[2]-p[4]-p[7]-p[11]+(tr5*(-pe[2]-pe[4]-pe[7]-pe[11]))/4},
{F[1,1,1]*tci[1,2],p[17]+(tr5*(pe[9]+pe[15]))/4},
{F[1,1,2]*tci[1,2],-p[6]-p[13]+(tr5*(-pe[6]-pe[13]))/4},
{F[1,1,5]*tci[1,2],p[10]+(tr5*pe[10])/4},
{F[1,1,9]*tci[1,2],p[16]+(tr5*pe[16])/4},
{F[1,2,6]*tci[1,2],-p[3]-p[10]-p[16]+(tr5*(-pe[3]-pe[10]-pe[16]))/4},
{F[1,2,7]*tci[1,2],p[6]-p[9]+(tr5*(pe[6]-pe[9]))/4},
{F[1,2,9]*tci[1,2],p[13]-p[15]+(tr5*(pe[13]-pe[15]))/4}
},{
p[1]->(s23^2*s34*(9*s23-295*s34-18*s51))/(9*s12^3*s45)+(s23-s51)^3/(s12*s45*(s34+s45))-(s23-s51)^3/((s12-s23-s45)*s45*(s34+s45))-((s34-s51)*(s34+s45-s51))/(s12*(s12+s23-s34-s51))+(3*s45*s51)/(s12*(s12-s34-s51))+(s45^2*(s23-s51)*s51^2)/(s12^4*(s12-s34))+(3*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-s51^3/((s12-s34)*(s12-s23-s45)*s45)-(s45^3*s51^3)/(s12^4*(s12-s34)*(s12-s23-s45))-(4*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s45))+(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s34+s45))+s51^3/(s12^2*s45-s12*s34*s45)-(3*(s34-2*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s23-s51))-(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))+s51^3/(s12*(s12-s34-s51)*(s45-s51))-s51^3/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+s51^4/(s12^2*(s12-s23-s45)*(s23-s34-s51))+((s45-2*s51)*s51^4)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+s51^4/(s12^2*(s23-s51)*(s23-s34-s51))-s51^4/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(4*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s51^5)/(s12^3*(s12-s23-s45)*(s23-s51))+(3*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(3*s51^5)/(s12^3*(s12-s23-s45)*(s45-s51))-(6*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(4*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+s51^7/(s12^4*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-s51^7/(s12^4*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s51))+(s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s34+s51))-s34^2/(s12*(-s23+s34+s51))+((s45-2*s51)*s51^4)/(s12^3*(-s23+s51)*(-s23+s34+s51))-((s23-3*s51)*s51^3)/(s12^2*(s12-s34-s51)*(-s45+s51))+(3*s45^2*s51*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51))+(3*s45*s51^2*(s45+2*s51))/(s12^2*(s12-s23-s45)*(s34+s45))+(2*s23+3*s34+s45+3*s51)/(4*(s12+s23-s34-s51))+(3*s51^3*(s34+4*s51))/(s12^2*(s12-s23-s45)*(s45-s51))+((s45+s51)^2*(s45+4*s51))/(s12*(s12-s34)*(s12-s23-s45))+(s45^2*s51^2*(3*s45+4*s51))/(s12^3*(s12-s34)*(s12-s23-s45))-(s34*s51*(8*s34+3*s45+4*s51))/(s12^2*(s12+s23-s34-s51))-(s51^2*(9*s45+4*s51))/(s12*(s12-s23-s45)*(s34+s45))-(s45^2*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51))+(-26*s23+41*s34+35*s45+113*s51)/(4*(s12-s23-s45))-(-403*s23+180*s34+162*s45+263*s51)/(18*s12)-(s34*(8*s34^2-3*s34*s45+9*s34*s51-3*s45*s51))/(s12^2*(-s23+s34+s51))+(s51^2*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(s34+s51))-(493*s23^2-921*s23*s34-162*s34^2+662*s23*s45+295*s34*s45+2889*s23*s51-662*s34*s51+525*s45*s51-2040*s51^2)/(18*s12^2)+(2*s23^2+s23*s45-6*s51^2)/(s12*s34+s12*s45)-(s23^2-s23*s45+s45^2+s23*s51+3*s45*s51-s51^2)/(s12*s34+s12*s51)+(s45^2*s51*(s23^2+s23*(s45-2*s51)+s51^2))/(s12^4*(s34+s45))+(s51^4*(s23^2-s23*s51+s51^2))/(s12^4*(s12-s34-s51)*(-s45+s51))+(s51^4*(s45^2-s45*s51+s51^2))/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(s45^2+s45*s51+s51^2)/((s12-s23-s45)*(s12-s34-s51))+(4*s51*(s45^2+s45*s51+s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(6*s51^2*(s45^2+s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(4*s51^3*(s45^2+s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(s51^4*(s45^2+s45*s51+s51^2))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(3*s45*s51*(s45^2+3*s45*s51+2*s51^2))/(s12^2*(s12-s34)*(s12-s23-s45))-(s45*s51*(s23^2+2*s23*(s45-2*s51)+3*s51^2))/(s12^3*(s34+s45))-(s51^3*(s23^2-2*s23*s51+3*s51^2))/(s12^3*(s12-s34-s51)*(-s45+s51))-(s51*(s34^2-3*s34*s51+3*s51^2))/(s12*(s12-s23-s45)*(s23-s51))+(s51*(s34^2+2*s34*s45-3*s34*s51+3*s51^2))/(s12^2*(s23-s51))+(s45^2+3*s45*s51+3*s51^2)/(s12^2-s12*s34)-(s45^2+3*s45*s51+3*s51^2)/((s12-s34)*(s12-s23-s45))+(3*s51*(4*s34*s45+6*s45^2+10*s45*s51+5*s51^2))/(s12^2*(s12-s23-s45))+(-2*s23^2-s23*s45+6*s51^2)/((s12-s23-s45)*(s34+s45))+(4*s23^2-5*s23*s34+2*s34^2-9*s23*s51+6*s34*s51+6*s51^2)/((s12-s23-s45)*s45)-(-2*s23*s34+s34^2-3*s23*s51+5*s34*s51+10*s51^2)/(s12*s45-s12*s51)-(s51*(s34^2+8*s34*s51+19*s51^2))/(s12*(s12-s23-s45)*(s45-s51))-(s23*(18*s23^2-599*s23*s34+18*s34^2-45*s23*s51+608*s34*s51+36*s51^2))/(9*s12^2*s45)-(313*s23^2-45*s23*s34+18*s34^2-635*s23*s51+54*s34*s51+331*s51^2)/(9*s12*s45)+(s51^3*(-s45^3+s45^2*s51-s45*s51^2+s51^3))/(s12^4*(s23-s51)*(s23-s34-s51))+(-2*s23*s34*s51^2-3*s51^4)/(s12^3*(s45-s51))-(6*(2*s45^2*s51^2+s51^4))/(s12^3*(s12-s23-s45))+(s23*s51^2*(s23*(s34-s51)+s51*(s34+s51)))/(s12^4*(s45-s51))+(s45^2*s51*(2*s45*s51+s34*(s45+s51)))/(s12^4*(s23-s51))+(s34^2+s45^2-10*s45*s51+s51^2+2*s34*(s45+s51))/(4*(s12-s23-s45)*(s12+s23-s34-s51))+(s45*s51*(2*s23^2-5*s23*s51+3*s51*(s45+s51)))/(s12^3*(s12-s34))+(-11*s23^3*s51^2+s23*s51^4-s51^4*(s45+s51))/(s12^4*(s12-s34-s51))+(s23^2+s34^2+5*s34*s51+10*s51^2-2*s23*(s34+2*s51))/((s12-s23-s45)*(s45-s51))-(s51*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51))+(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51))/(s12^2*(s34+s51))-(4*s34^2+8*s45^2+46*s45*s51+37*s51^2+10*s34*(s45+2*s51))/(s12*(s12-s23-s45))+(s51*(5*s34^3+s45*s51^2+s34*s51*(6*s45+s51)+3*s34^2*(s45+2*s51)))/(s12^3*(s12+s23-s34-s51))-(s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^4*(s12+s23-s34-s51))+(s23^2-s23*s45+s45*(s45+3*s51))/((s12-s23-s45)*(s34+s51))+(-22*s23^2*(s45-s51)*s51-4*s23*s51^3+s51^3*(4*s45+3*s51))/(s12^3*(s12-s34-s51))+(s23^3+3*s51^2*(s45+s51)+s23^2*(2*s45+s51)+s23*(s45^2+s45*s51-5*s51^2))/(s12^2*(s34+s45))+(3*s51^2*(s34+3*s51)-s23*(s34^2+3*s34*s51+3*s51^2))/(s12^2*(s45-s51))-(s51*(2*s34*s45^2+s51*(4*s45^2-3*s45*s51+3*s51^2)))/(s12^3*(s23-s51))+(-3*s51*(s45+s51)^2+s23*(s45^2+3*s45*s51+4*s51^2))/(s12^2*(s12-s34))-(2*s51^2*(3*s45+s51)+s23*(11*s45^2-22*s45*s51+8*s51^2))/(s12^2*(s12-s34-s51))-(19*s34^4-3*s45^2*s51^2+8*s34^3*(2*s45+5*s51)+s34*s45*s51*(-6*s45+19*s51)+s34^2*(-3*s45^2+34*s45*s51+21*s51^2))/(s12^3*(s23-s34-s51))+(770*s23^3-342*s34^3-3*s23^2*(397*s34-415*s45-96*s51)-18*s34^2*(16*s45+17*s51)+2*s34*(286*s45^2-698*s45*s51+9*s51^2)-3*s51*(-271*s45^2+602*s45*s51+18*s51^2)+s23*(-932*s34^2-637*s34*s45+475*s45^2+536*s34*s51+1716*s45*s51+36*s51^2))/(18*s12^3)+(10*s34^5+s45^2*s51^2*(-3*s45+11*s51)+s34^4*(19*s45+31*s51)+s34*s45*s51*(-3*s45^2+27*s45*s51+22*s51^2)+s34^3*(8*s45^2+59*s45*s51+32*s51^2)+s34^2*(-s45^3+25*s45^2*s51+62*s45*s51^2+11*s51^3))/(s12^4*(s23-s34-s51))+(180*s34^4+180*s23^3*(s34-s51)+18*s34^3*(19*s45+20*s51)+s45^2*s51*(-277*s45+734*s51)+18*s34^2*(8*s45^2+39*s45*s51+10*s51^2)+s34*s45*(-277*s45^2+878*s45*s51+360*s51^2)+s23^2*(180*s34^2-18*s51*(2*s45+s51)+s34*(83*s45+18*s51))+s23*(180*s34^3+18*s34^2*(19*s45+10*s51)+s51*(-133*s45^2+54*s45*s51+18*s51^2)+s34*(-374*s45^2+932*s45*s51+18*s51^2)))/(18*s12^4),
p[2]->((33*s23)/s12-(35*s23^2)/(s12*s45)-(12*s23^3)/(s12^2*s45)+(15*s23*(s23-s51)^2)/(s12*s45*(s34+s45))+(38*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(3*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(198*s45)/(s12-s34-s51)-(29*s45^2)/((s12-s34)*(s12-s34-s51))-(29*s23*s45^2)/(s12*(s12-s34)*(s12-s34-s51))+(29*(s34-s45)*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(29*s45^2*(s45-s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(29*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))-(29*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))+(38*s51^2)/(s12*s45-s34*s45)+(15*s23*s51^2)/(s12^2*s45-s12*s34*s45)+(29*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(29*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(3*s51^3)/((s12-s34)^2*s45)+(3*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)+(3*s45^3*s51^3)/(s12^3*(s12-s34)^2*(s12-s23-s45))+(12*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s45)^2)-(3*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s45)^2)+(3*s45^2*s51^2*(-s23+s51))/(s12^3*(s12-s34)^2)+(66*s45^2)/(-s12+s34+s51)^2+(66*s45^2*(s23-3*s51))/(s12*(-s12+s34+s51)^2)-(66*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(66*s34^2*s51*(s34+s51))/(s12^2*(-s23+s34+s51)^2)+(29*s45^2*(s45-s51))/(s12*(s34+s45)*(-s23+s34+s51))-(198*s45^2*s51*(s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(66*s45^2*s51^2*(3*s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(9*s45*s51^2*(s45+2*s51))/(s12*(s12-s23-s45)*(s34+s45)^2)+(66*s45^2*(-s34+s45+2*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(s51^2*(-38*s34+3*s51))/((s12-s34)*(s12-s23-s45)*s45)-(3*s45^2*s51^2*(3*s45+4*s51))/(s12^2*(s12-s34)^2*(s12-s23-s45))-(3*(11*s23-34*s45+35*s51))/(s12-s23-s45)-(2*s45*(-99*s34+161*s45+99*s51))/((s12-s23-s45)*(s12-s34-s51))+(96*s45+105*s51)/(s12-s34)+(s45^2*s51*(-29*s45+125*s51))/(s12^2*(s12-s23-s45)*(s34+s45))+(s45^2*s51*(87*s45+125*s51))/(s12^2*(s12-s34)*(s12-s23-s45))+(3*s45*(-66*s23+29*s45+132*s51))/(s12*(s12-s34-s51))+(s45^2*s51*(-29*s45+227*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(s45^2*s51*(87*s45+227*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s45*s51*(-6*s23^2+23*s23*s45+6*s23*s51-29*s45*s51))/(s12^3*(s12-s34))+(s45*s51*(-6*s23^2+23*s23*s45+6*s23*s51-29*s45*s51))/(s12^3*(s34+s45))+(44*s23^2+56*s23*s45+79*s23*s51+13*s34*s51+29*s45*s51)/s12^2+(s51*(-53*s34^2+29*s34*s45-29*s45^2+13*s34*s51+227*s45*s51))/(s12^2*(s23-s34-s51))+(66*s51^2*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^3*(-s12+s34+s51)^2)+(s51*(79*s23^3+s23^2*(108*s45-79*s51)-29*s23*s45*s51+29*s45^2*s51))/(s12^3*(s12-s34-s51))+(s45*(-29*s45^2+29*s45*s51-201*s51^2))/(s12*(s12-s23-s45)*(s34+s45))+(s45*(-29*s45^2+29*s45*s51-198*s51^2))/(s12*(s12-s23-s45)*(s23-s34-s51))+(53*s23^2+38*s23*s45+52*s23*s51-105*s51^2)/(s12*s34+s12*s45)+(96*s23*s45-87*s45^2+128*s23*s51-192*s45*s51-105*s51^2)/(s12^2-s12*s34)+(35*s23^2-38*s51^2)/((s12-s23-s45)*s45)-(3*s45^2*s51*(s23^2+s23*(s45-2*s51)+s51^2))/(s12^3*(s34+s45)^2)+(9*s45*s51*(s45^2+3*s45*s51+2*s51^2))/(s12*(s12-s34)^2*(s12-s23-s45))+(3*s45*s51*(s23^2+2*s23*(s45-2*s51)+3*s51^2))/(s12^2*(s34+s45)^2)-(3*(s45^2+3*s45*s51+3*s51^2))/(s12-s34)^2+(3*s45*(29*s45^2+161*s45*s51+66*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(3*s45*(29*s45^2+93*s45*s51+67*s51^2))/(s12*(s12-s34)*(s12-s23-s45))+(-76*s23^2-38*s23*s45-29*s23*s51+105*s51^2)/((s12-s23-s45)*(s34+s45))+(-96*s34*s45+186*s45^2-105*s34*s51+306*s45*s51+152*s51^2)/((s12-s34)*(s12-s23-s45))+(66*s51*(s23^2*(2*s45-s51)+3*s45^2*s51+s23*s51*(-3*s45+s51)))/(s12^2*(-s12+s34+s51)^2)-(3*s45*s51*(2*s23^2-5*s23*s51+3*s51*(s45+s51)))/(s12^2*(s12-s34)^2)+(66*s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^3*(-s23+s34+s51)^2)+(s51*(185*s34^3+s45*s51*(-29*s45+53*s51)+s34*s51*(209*s45+53*s51)+s34^2*(90*s45+238*s51)))/(s12^3*(s23-s34-s51))+(-22*s23^3-s23^2*(44*s45+13*s51)+s23*(-22*s45^2+53*s34*s51-42*s45*s51)+s51*(119*s34^2+24*s34*s45+53*s34*s51+53*s45*s51))/s12^3+(3*s45*s51*(29*s45+32*s51)+s23^2*(70*s45+33*s51)+s23*(12*s45^2-133*s45*s51-21*s51^2))/(s12^2*(s12-s34))+(12*s23^3+3*s23^2*(8*s45+3*s51)+s45*s51*(-29*s45+96*s51)+s23*(12*s45^2-17*s45*s51-21*s51^2))/(s12^2*(s34+s45))-(3*(s23^3+3*s51^2*(s45+s51)+s23^2*(2*s45+s51)+s23*(s45^2+s45*s51-5*s51^2)))/(s12*(s34+s45)^2)+(9*s23^3+9*s23^2*(s45-s51)+9*s51^2*(s45+s51)+3*s23*(s45^2-3*s51^2))/((s12-s23-s45)*(s34+s45)^2)+(-3*(s45+s51)^2*(s45+4*s51)+3*s34*(s45^2+3*s45*s51+3*s51^2))/((s12-s34)^2*(s12-s23-s45))+(9*s51*(s45+s51)^2-3*s23*(s45^2+3*s45*s51+4*s51^2))/(s12*(s12-s34)^2)+(-3*s45*s51*(29*s45+66*s51)-s23^2*(82*s45+145*s51)+s23*(-24*s45^2+135*s45*s51+145*s51^2))/(s12^2*(s12-s34-s51)))/3,
p[3]->(2*(s45^2*(s23+s45-2*s51)*(s23*s34+s45*(s34+s51))+s12^3*(2*s23^2+s51*(-s45+2*s51)-s23*(s45+4*s51))+s12*(s23^2*(2*s34^2+3*s34*s45-s45^2)-s45^2*(s45-2*s51)*(2*s34+3*s51)-s23*s45*(-2*s34^2-s34*s45+s45^2+2*s34*s51+6*s45*s51))+s12^2*(-(s23^2*(4*s34+s45))+s45*(s45-2*s51)*(s34+3*s51)+s23*(-3*s34*s45+2*s45^2+4*s34*s51+9*s45*s51))))/(s12^4*s45),
p[4]->(-((16*s23+13*s34+47*s45-23*s51)/s12)+(198*s45)/(s12-s34-s51)+(29*s45^2)/((s12-s34)*(s12-s34-s51))+(29*s23*s45^2)/(s12*(s12-s34)*(s12-s34-s51))+(29*s45^2*(-s34+s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(s45*(198*s23-83*s45-594*s51))/(s12*(s12-s34-s51))+(3*s45*(-19*s34+47*s45-38*s51)*s51)/(s12^2*(s12-s23-s45))+(57*s45^2*s51^2)/(s12^3*(s12-s23-s45))+(29*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))-(38*s51^2)/(s12*s45-s34*s45)-(15*s23*s51^2)/(s12^2*s45-s12*s34*s45)+((38*s34-3*s51)*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(3*s45^2*(s23-s51)*s51^2)/(s12^3*(s12-s34)^2)+(198*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(3*s51^3)/((s12-s34)^2*s45)-(3*s34*s51^3)/((s12-s34)^2*(s12-s23-s45)*s45)-(3*s45^3*s51^3)/(s12^3*(s12-s34)^2*(s12-s23-s45))+(s45^2*(19*s45-30*s51)*s51^3)/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(33*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))-(9*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51)^2)+(3*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51)^2)-(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))-(4*s23^3*s51^2)/(s12^3*s45*(s34+s51))-(3*s51^3)/(s12*(s23-s34-s51)*(s34+s51))-(33*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))-(3*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(4*s23^2*s51*(-2*s23+s51))/(s12^2*s45*(s34+s51))-(66*s45^2)/(-s12+s34+s51)^2-(66*s45^2*(s23-4*s51))/(s12*(-s12+s34+s51)^2)-(66*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s34^3)/(s12*(-s23+s34+s51)^2)+(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(9*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51)^2)-(66*s45^2*s51^3*(2*s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45^2*s51^3*(4*s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(132*s45^2*s51^2*(3*s45+2*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(66*s45^2*(-s34+s45+3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(132*s45^2*s51*(2*s45+3*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(s45^2*s51^3*(95*s45+3*s51))/(s12^4*(s12-s23-s45)*(s34+s51))+(3*s45^2*s51^2*(3*s45+4*s51))/(s12^2*(s12-s34)^2*(s12-s23-s45))-(3*s45^2*s51*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51)^2)+(6*s45^3*s51^3*(11*s45+10*s51))/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(s45^2*s51^3*(95*s45+33*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(3*(32*s45+35*s51))/(s12-s34)+(6*s45*(-33*s34+53*s45+66*s51))/((s12-s23-s45)*(s12-s34-s51))+(25*s23+28*s34-55*s45+70*s51)/(s12-s23-s45)-(s45^2*s51*(87*s45+125*s51))/(s12^2*(s12-s34)*(s12-s23-s45))-(s45^2*s51^2*(116*s45+293*s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(s23^2*(5*s23*s34+19*s34^2+4*s23*s51))/(s12^3*s45)+(6*s34^2*(8*s34^2-3*s34*s45+9*s34*s51-3*s45*s51))/(s12^2*(-s23+s34+s51)^2)+(s45*s51*(6*s23^2-23*s23*s45-6*s23*s51+29*s45*s51))/(s12^3*(s12-s34))+(-4*s23^2+4*s23*s45-4*s45^2-33*s23*s51+54*s45*s51)/((s12-s23-s45)*(s34+s51))-(4*s23^3)/(s12*s34*s45+s12*s45*s51)+(33*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s12-s34-s51))+(33*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s34+s51))+(66*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(s34+s51)^2)+(s45*(4*s45^2-75*s45*s51-114*s51^2))/(s12*(s12-s23-s45)*(s34+s51))+(3*(7*s34^2-s34*s51+s51^2))/(s12*(s23-s34-s51))+(3*s51^2*(-132*s45^2-66*s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(9*s45*s51*(s45^2+3*s45*s51+2*s51^2))/(s12*(s12-s34)^2*(s12-s23-s45))+(s45*s51^2*(-87*s45^2-113*s45*s51+3*s51^2))/(s12^3*(s12-s23-s45)*(s34+s51))+(3*(s45^2+3*s45*s51+3*s51^2))/(s12-s34)^2+(s45*s51^2*(198*s45^2+161*s45*s51+3*s51^2))/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(4*s23^2-4*s23*s45+4*s45^2+27*s23*s51-54*s45*s51+9*s51^2)/(s12*s34+s12*s51)-(44*s23^2+90*s23*s34+4*s34^2+90*s23*s45+39*s34*s45-73*s23*s51+72*s34*s51-162*s45*s51+39*s51^2)/s12^2+(3*s45*(29*s45^2+93*s45*s51+67*s51^2))/(s12*(s12-s34)*(s12-s23-s45))+(19*s34^2-28*s34*s45-47*s45^2+95*s34*s51-106*s45*s51+76*s51^2)/(s12^2-s12*s23-s12*s45)+(2*s45*s51*(54*s45^2+355*s45*s51+99*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(s45*(83*s45^2+702*s45*s51+594*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(3*s51*(7*s45^3+67*s45^2*s51+s51^3))/(s12^2*(s12-s23-s45)*(s34+s51))+(-5*s23^2-5*s23*(2*s34-5*s51)+19*(s34+s51)^2)/(s12*s45)+(66*s51^2*(-s23^3+2*s23^2*s45+4*s45^2*s51+s23*s51*(-4*s45+s51)))/(s12^3*(-s12+s34+s51)^2)-(3*s51*(s23^2+s45^2+3*s45*s51-s51^2+s23*(-s45+s51)))/(s12*(s34+s51)^2)+(3*s45*s51*(2*s23^2-5*s23*s51+3*s51*(s45+s51)))/(s12^2*(s12-s34)^2)-(3*s51^2*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51)^2)+(3*s51*(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51)))/(s12^2*(s34+s51)^2)+(3*s51*(s23^2-s23*s45+s45*(s45+3*s51)))/((s12-s23-s45)*(s34+s51)^2)+(44*s34^3+3*s51^2*(-66*s45+s51)-3*s34*s51*(6*s45+s51)-s34^2*(57*s45+13*s51))/(s12^2*(s23-s34-s51))+(s23*(-s23^2+19*s34*(s34+2*s51)+s23*(-10*s34+17*s51)))/(s12^2*s45)+(s51^2*(112*s23^3+29*s23^2*(6*s45-5*s51)+95*s45^2*s51+s23*s51*(-95*s45+33*s51)))/(s12^4*(s12-s34-s51))+(s51^2*(30*s23^3+s23^2*(92*s45-93*s51)+5*s45*(19*s45-6*s51)*s51+s23*s51*(-95*s45+63*s51)))/(s12^4*(s34+s51))+(54*s45*s51*(2*s45+11*s51)+s23^2*(82*s45+145*s51)+s23*(28*s45^2-333*s45*s51-145*s51^2))/(s12^2*(s12-s34-s51))+(-283*s34^4+s34*s45*(51*s45-67*s51)*s51+3*s45*s51^2*(66*s45+s51)-10*s34^3*(10*s45+27*s51)+s34^2*(51*s45^2+10*s45*s51-68*s51^2))/(s12^3*(s23-s34-s51))+(4*s23^3+41*s23^2*s51+3*s23*s51*(-3*s45+4*s51)+3*s51*(7*s45^2+31*s45*s51-7*s51^2))/(s12^2*(s34+s51))+(5*s23^2+5*s23*(2*s34-5*s51)-19*(s34^2+2*s34*s51-s51^2))/((s12-s23-s45)*s45)-(66*s51*(s23^2*(2*s45-s51)+6*s45^2*s51+s23*(-s45^2-3*s45*s51+s51^2)))/(s12^2*(-s12+s34+s51)^2)+(3*(s45+s51)^2*(s45+4*s51)-3*s34*(s45^2+3*s45*s51+3*s51^2))/((s12-s34)^2*(s12-s23-s45))+(-9*s51*(s45+s51)^2+3*s23*(s45^2+3*s45*s51+4*s51^2))/(s12*(s12-s34)^2)-(s51*(2*s23^3+s23^2*(42*s45+59*s51)+s23*(15*s45^2-31*s45*s51-84*s51^2)+3*s51*(29*s45^2+6*s45*s51+9*s51^2)))/(s12^3*(s34+s51))-(6*(19*s34^5-3*s34*s45^2*s51^2+11*s45^2*s51^3+s34^2*s45*s51*(-6*s45+19*s51)+s34^4*(16*s45+29*s51)+s34^3*(-3*s45^2+34*s45*s51+10*s51^2)))/(s12^3*(-s23+s34+s51)^2)+(-3*s45*s51*(29*s45+32*s51)-s23^2*(70*s45+33*s51)+s23*(-12*s45^2+133*s45*s51+21*s51^2))/(s12^2*(s12-s34))+(6*(10*s34^6-3*s34^2*s45^2*(s45-9*s51)*s51-3*s34*s45^3*s51^2+10*s45^3*s51^3+s34^5*(19*s45+20*s51)+2*s34^4*(4*s45^2+24*s45*s51+5*s51^2)+s34^3*s45*(-s45^2+25*s45*s51+29*s51^2)))/(s12^4*(-s23+s34+s51)^2)+(-32*s23*(3*s45+4*s51)+3*(29*s45^2+64*s45*s51+35*s51^2))/(s12*(s12-s34))+(14*s23^3-169*s34^3+s23^2*(101*s34+41*s45-95*s51)+9*s51^2*(-14*s45+3*s51)-s34^2*(4*s45+41*s51)+s34*(33*s45^2+122*s45*s51-27*s51^2)+s23*(-36*s34^2+129*s34*s45+27*s45^2-59*s34*s51-18*s45*s51+67*s51^2))/s12^3+(218*s34^5-30*s34*s45^2*(s45-3*s51)*s51-15*s45^2*s51^2*(s45+2*s51)+s34^4*(289*s45+286*s51)-3*s34^2*s45*(5*s45^2-43*s45*s51-44*s51^2)+s34^3*(56*s45^2+511*s45*s51+68*s51^2))/(s12^4*(s23-s34-s51))+(3*s34*(32*s45+35*s51)-2*(93*s45^2+153*s45*s51+76*s51^2))/((s12-s34)*(s12-s23-s45))+(s51*(-79*s23^3-2*s45*s51*(58*s45+99*s51)-s23^2*(124*s45+99*s51)+s23*(9*s45^2+65*s45*s51+178*s51^2)))/(s12^3*(s12-s34-s51))+(158*s34^4+s23^3*(-22*s34+52*s51)+s34^3*(175*s45+68*s51)+2*s34^2*s45*(4*s45+81*s51)+s34*s45*(-9*s45^2+19*s45*s51-30*s51^2)+s23^2*(38*s34^2-53*s34*s45-8*s34*s51+82*s45*s51-22*s51^2)+s45*s51*(-9*s45^2+11*s45*s51+30*s51^2)+s23*(98*s34^3+s34^2*(61*s45-30*s51)-3*s51*(-7*s45^2+10*s45*s51+10*s51^2)+s34*(-40*s45^2+41*s45*s51+30*s51^2)))/s12^4)/3,
p[5]->(2*s34*(s12^3*(s23-s51)*(s23+s45-s51)+s45^2*(s23+s45-s51)*(s23*s34+s45*(s34+s51))-s12^2*(2*s23^2*(s34+s45)+s23*s45*(2*s45-5*s51)+2*s23*s34*(s45-s51)-s45*(s45-s51)*(s34+3*s51))+s12*(s23^2*(s34+s45)^2-s45^2*(s45-s51)*(2*s34+3*s51)+s23*s45*(s34^2+s45*(s45-4*s51)-s34*s51))))/(s12^4*(s12-s34-s45)*s45),
p[6]->(-2*s23*(3*s12^4*s45*(s23-s51)^3-s23*s45*(s23+s45-s51)*(s23^3*s34*(4*s34-3*s45)+2*s45^2*(13*s34-2*s51)*(s34+s51)^2+s23*s45*(s34+s51)*(52*s34^2+4*s34*(s45-2*s51)+s45*(-3*s45+7*s51))+s23^2*(26*s34^3+s34^2*(8*s45-4*s51)-3*s45^2*s51+s34*s45*(-6*s45+11*s51)))+s12^3*(4*s23^5+s23^4*(18*s34-5*s45-16*s51)-3*s23^3*(16*s34^2+3*s45^2-6*s34*(s45-3*s51)-5*s45*s51-8*s51^2)+3*s45*s51^2*(3*s45*s51+s34*(2*s45+s51))+s23^2*(26*s34^3+s34^2*(-44*s45+96*s51)-3*s34*(s45^2+11*s45*s51-18*s51^2)+s51*(27*s45^2-15*s45*s51-16*s51^2))+s23*(26*s34^3*(2*s45-s51)+4*s34^2*(11*s45-12*s51)*s51+s51^2*(-27*s45^2+5*s45*s51+4*s51^2)-3*s34*s51*(s45^2-4*s45*s51+6*s51^2)))+s12^2*(3*s23^6+s23^5*(-10*s34+11*s45-12*s51)+s23^4*(-15*s34^2-34*s34*s45+17*s45^2+30*s34*s51-21*s45*s51+18*s51^2)-3*s45^2*s51*(s34+s51)*(3*s45*s51+s34*(s45+2*s51))+s23^3*(48*s34^3+9*s45^3-40*s45^2*s51-3*s45*s51^2-12*s51^3+6*s34^2*(4*s45+5*s51)+s34*(-15*s45^2+113*s45*s51-30*s51^2))+s23*s45*(-26*s34^4+s34^3*(-104*s45+82*s51)+s34^2*s51*(-146*s45+141*s51)-3*s51^2*(-9*s45^2+2*s45*s51+4*s51^2)+3*s34*s51*(4*s45^2-19*s45*s51+15*s51^2))+s23^2*(-26*s34^4-8*s34^3*(7*s45+6*s51)+3*s34^2*(13*s45^2-55*s45*s51-5*s51^2)+s51*(-27*s45^3+29*s45^2*s51+25*s45*s51^2+3*s51^3)+s34*(9*s45^3+78*s45^2*s51-124*s45*s51^2+10*s51^3)))+s12*(-3*s23^6*(s34+2*s45)+3*s45^3*(s34+s45)*s51*(s34+s51)^2+3*s23^5*(2*s34^2+3*s34*s51+s45*(-5*s45+7*s51))-3*s23*s45^2*(s34+s51)*(s34*s51*(-22*s45+19*s51)+s34^2*(-26*s45+23*s51)+s51*(3*s45^2+s45*s51-4*s51^2))-s23^4*(3*s34^3-3*s34^2*(7*s45-4*s51)+s34*s51*(-13*s45+9*s51)+s45*(12*s45^2-34*s45*s51+27*s51^2))+s23^2*s45*(3*s34^3*(51*s45-23*s51)+s34^2*(9*s45^2+128*s45*s51+4*s51^2)-s51*(-6*s45^3+4*s45^2*s51+20*s45*s51^2+3*s51^3)+s34*(-9*s45^3-28*s45^2*s51+60*s45*s51^2+13*s51^3))+s23^3*(3*s34^3*(24*s45+s51)+s34^2*(24*s45^2-25*s45*s51+6*s51^2)-s34*(12*s45^3+15*s45^2*s51+26*s45*s51^2-3*s51^3)+s45*(-3*s45^3+19*s45^2*s51-11*s45*s51^2+15*s51^3)))))/(3*s12^4*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[7]->(-2*(s12-s23-s45)*(s23+s45-2*s51)*(s12^2*(s23-s51)-s45*(s23*s34+s45*(s34+s51))+s12*(-(s23*(s34+s45))+s45*(s34+2*s51))))/(s12^4*(s23+s45)),
p[8]->((-4*(s23-28*s51))/(s12-s23-s45)+(2*s45*(2*s45-99*s51))/((s12-s23-s45)*(s12-s34-s51))+(4*s23^3*(s34-s51))/(s12^3*s45)-(19*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))+(3*(6*s34-s51)*s51)/(s12*(s23-s34-s51))+(19*s34^2*s51^2)/(s12^2*s45*(s23-s51))+(33*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))+(21*s51^4)/(s12^2*(s23-s51)*(s23-s34-s51))-(21*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(30*s51^5)/(s12^3*(s12-s23-s45)*(s23-s51))+(3*s51^5)/(s12^2*(s23-s51)^2*(s23-s34-s51))-(3*s51^5)/(s12*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))+(35*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(9*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)^2)+(9*s51^6)/(s12^2*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))-(7*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(9*s51^7)/(s12^3*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))-(7*s51^7)/(s12^4*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^8)/(s12^4*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))+(9*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51)^2)-(3*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s34+s51)^2)+(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))+(4*s23^2*(2*s23-s51)*s51)/(s12^2*s45*(s34+s51))+(4*s23^3*s51^2)/(s12^3*s45*(s34+s51))+(3*s51^3)/(s12*(s23-s34-s51)*(s34+s51))+(33*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))+(3*s51^4)/(s12*(s12-s23-s45)*(s23-s34-s51)*(s34+s51))-(66*s45^2*s51)/(s12*(-s12+s34+s51)^2)+(66*s45^2*s51)/((s12-s23-s45)*(-s12+s34+s51)^2)-(66*s45^2*(s23-3*s51)*s51)/(s12^2*(-s12+s34+s51)^2)+(66*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s34^2*s51)/(s12*(-s23+s34+s51)^2)+(6*s51^5)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s51^5)/(s12^2*(s23-s51)*(-s23+s34+s51)^2)-(6*s51^5)/(s12*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)+(6*(s45-2*s51)*s51^5)/(s12^3*(s23-s51)*(-s23+s34+s51)^2)+(18*s51^6)/(s12^2*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)-(18*s51^7)/(s12^3*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)+(6*s51^8)/(s12^4*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)-(3*(s45-2*s51)*s51^5)/(s12^3*(s23-s51)^2*(-s23+s34+s51))-(9*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s34+s51)^2)+(198*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(66*s45^2*s51^3*(3*s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(18*s51^3*(11*s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(9*s51^4*(-s34+2*s51))/(s12^2*(s12-s23-s45)*(s23-s51)^2)+(3*s51^3*(13*s34+2*s51))/(s12^2*(s12-s23-s45)*(s23-s51))-(66*s45^2*s51*(s45+3*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(s45^2*s51^3*(95*s45+3*s51))/(s12^4*(s12-s23-s45)*(s34+s51))+(3*s45^2*s51*(s45+6*s51))/(s12*(s12-s23-s45)*(s34+s51)^2)+(6*s51^2*(8*s34+5*s45+6*s51))/(s12^2*(s12-s23-s45))-(s45^2*s51^3*(95*s45+33*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(2*s51*(13*s34+56*s45+38*s51))/(s12*(s12-s23-s45))+(2*s45*(-2*s45+99*s51))/(s12*(s12-s34-s51))-(18*s23+113*s51)/s12+(s45^2*s51^2*(87*s45+293*s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(4*s23^2-4*s23*s45+4*s45^2+33*s23*s51-54*s45*s51)/((s12-s23-s45)*(s34+s51))+(6*s34*s51*(8*s34^2-3*s34*s45+9*s34*s51-3*s45*s51))/(s12^2*(-s23+s34+s51)^2)+(19*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(4*s23^3)/(s12*s34*s45+s12*s45*s51)+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^4*(s34+s51)^2)+(33*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s12-s34-s51))+(33*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s34+s51))+(66*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(s51*(16*s34^2+21*s34*s51-36*s51^2))/(s12*(s12-s23-s45)*(s23-s51))+(40*s23^2+26*s23*s34+48*s23*s45+22*s34*s45-130*s23*s51-27*s34*s51+24*s45*s51-18*s51^2)/s12^2+(s51^3*(-198*s45^2+18*s45*s51-11*s51^2))/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(s51^3*(-9*s45^2+21*s45*s51-11*s51^2))/(s12^3*(s23-s51)*(s23-s34-s51))+(s51^4*(14*s45^2+13*s45*s51-10*s51^2))/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(s45*s51^2*(87*s45^2+113*s45*s51-3*s51^2))/(s12^3*(s12-s23-s45)*(s34+s51))+(6*s51^4*(11*s45^2+s45*s51-2*s51^2))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(3*s51^2*(s34^2-3*s34*s51+3*s51^2))/(s12*(s12-s23-s45)*(s23-s51)^2)+(3*s51^2*(s34^2+2*s34*s45-3*s34*s51+3*s51^2))/(s12^2*(s23-s51)^2)-(4*s23^2-4*s23*s45+4*s45^2+27*s23*s51-54*s45*s51+9*s51^2)/(s12*s34+s12*s51)+(s51*(3*s34^2+15*s34*s45+11*s34*s51+15*s45*s51+36*s51^2))/(s12^2*(s23-s51))-(3*s45*s51*(7*s45^2+161*s45*s51+66*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s45*(-4*s45^2+75*s45*s51+114*s51^2))/(s12*(s12-s23-s45)*(s34+s51))-(s45*(4*s23*s45-198*s23*s51+21*s45*s51+396*s51^2))/(s12^2*(s12-s34-s51))+(s45*(-4*s45^2+219*s45*s51+396*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(3*s51*(7*s45^3+67*s45^2*s51+s51^3))/(s12^2*(s12-s23-s45)*(s34+s51))+(6*s51^4*(-11*s45^3+s45^2*s51-s45*s51^2+s51^3))/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s51^4*(-s45^3+s45^2*s51-s45*s51^2+s51^3))/(s12^4*(s23-s51)^2*(s23-s34-s51))+(6*s51^4*(-s45^3+s45^2*s51-s45*s51^2+s51^3))/(s12^4*(s23-s51)*(-s23+s34+s51)^2)-(s51^3*(6*s45^3+16*s45^2*s51-13*s45*s51^2+10*s51^3))/(s12^4*(s23-s51)*(s23-s34-s51))+(-48*s45*s51^3+39*s51^4)/(s12^3*(s12-s23-s45))+(-8*s23^2-38*s34*s51+4*s23*(s34+s51))/(s12*s45)+(-8*s23^3+19*s34^2*s51+4*s23^2*(s34+s51))/(s12^2*s45)-(66*s51^2*(s23^2*(2*s45-s51)+3*s45^2*s51+s23*s51*(-3*s45+s51)))/(s12^3*(-s12+s34+s51)^2)+(3*s51*(s23^2+s45^2+3*s45*s51-s51^2+s23*(-s45+s51)))/(s12*(s34+s51)^2)+(3*s45^2*s51^2*(2*s45*s51+s34*(s45+s51)))/(s12^4*(s23-s51)^2)+(3*s51^2*(s23^3+3*s23^2*(s45-s51)+s45*(3*s45-s51)*s51+s23*s51*(-3*s45+2*s51)))/(s12^3*(s34+s51)^2)-(3*s51*(3*s45^2*s51-3*s23*s51^2+s51^3+s23^2*(s45+2*s51)))/(s12^2*(s34+s51)^2)-(3*s51*(s23^2-s23*s45+s45*(s45+3*s51)))/((s12-s23-s45)*(s34+s51)^2)-(s51*(-20*s34^2+3*s51*(3*s45+s51)+8*s34*(6*s45+5*s51)))/(s12^2*(s23-s34-s51))+(8*s23^2+19*s51*(2*s34+s51)-s23*(4*s34+23*s51))/((s12-s23-s45)*s45)-(s51^2*(112*s23^3+29*s23^2*(6*s45-5*s51)+95*s45^2*s51+s23*s51*(-95*s45+33*s51)))/(s12^4*(s12-s34-s51))+(s51^2*(-30*s23^3+s23*(95*s45-63*s51)*s51+5*s45*s51*(-19*s45+6*s51)+s23^2*(-92*s45+93*s51)))/(s12^4*(s34+s51))-(s51*(226*s34^3+s45*s51*(-33*s45+10*s51)+s34^2*(52*s45+183*s51)-2*s34*(21*s45^2+56*s45*s51-19*s51^2)))/(s12^3*(s23-s34-s51))+(-18*s23^3-36*s23^2*(s34+s45-3*s51)-112*s34^2*s51+s23*(-84*s34*s45-18*s45^2+2*s34*s51+58*s45*s51-67*s51^2)+s51*(-54*s45^2+145*s45*s51-27*s51^2)+s34*(-44*s45^2+20*s45*s51-11*s51^2))/s12^3+(6*(10*s34-s45)*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)-(3*s51^2*(2*s34*s45^2+s51*(4*s45^2-3*s45*s51+3*s51^2)))/(s12^3*(s23-s51)^2)+(-4*s23^3-41*s23^2*s51+3*s23*(3*s45-4*s51)*s51+3*s51*(-7*s45^2-31*s45*s51+7*s51^2))/(s12^2*(s34+s51))+(s51*(2*s23^3+s23^2*(42*s45+59*s51)+s23*(15*s45^2-31*s45*s51-84*s51^2)+3*s51*(29*s45^2+6*s45*s51+9*s51^2)))/(s12^3*(s34+s51))-(6*s51*(19*s34^4-3*s45^2*s51^2+s34*s45*s51*(-6*s45+19*s51)+s34^3*(16*s45+29*s51)+s34^2*(-3*s45^2+34*s45*s51+10*s51^2)))/(s12^3*(-s23+s34+s51)^2)+(s45*s51*(s45*s51*(21*s45+59*s51)+s34*(12*s45^2+46*s45*s51+31*s51^2)))/(s12^4*(s23-s51))+(s51*(188*s34^4+3*s45^2*s51*(-7*s45+3*s51)+s34^3*(232*s45+226*s51)+3*s34*s45*(-4*s45^2+18*s45*s51+15*s51^2)+s34^2*(32*s45^2+367*s45*s51+38*s51^2)))/(s12^4*(s23-s34-s51))+(s51*(-2*s34*s45*(12*s45+31*s51)+s51*(-51*s45^2-79*s45*s51+39*s51^2)))/(s12^3*(s23-s51))+(s51*(3*s45*s51*(29*s45+66*s51)+2*s23^2*(8*s45+89*s51)-s23*(9*s45^2+36*s45*s51+178*s51^2)))/(s12^3*(s12-s34-s51))+(2*(s23^3*(11*s34-26*s51)+64*s34^3*s51+s34^2*s51*(59*s45+19*s51)+s45*s51*(11*s45^2+4*s45*s51-15*s51^2)+s23^2*(33*s34*s45+4*s34*s51-41*s45*s51+11*s51^2)+s34*s45*(11*s45^2+4*s45*s51+53*s51^2)+s23*(34*s34^2*s51+s34*(33*s45^2+8*s45*s51-15*s51^2)+s51*(-4*s45^2+15*s45*s51+15*s51^2))))/s12^4)/3,
p[9]->(2*(3*s45^2*(s23+s45-s51)*(s34+s51)^2*(s23*s34+s45*(s34+s51))^2+s12^6*(5*s23^3+3*(s45-s51)*s51*(s34+s51)+s23^2*(-3*s34+5*s45+13*s51)+s23*(-3*s34*s45+6*s34*s51+44*s45*s51-15*s51^2))-s12*(3*s45^3*(s45-s51)*(s34+s51)^3*(3*s34+2*s45+4*s51)+s23^2*s45^2*(s34+s51)*(9*s34^3+s34*(89*s45-35*s51)*s51+18*s34^2*(s45+s51)+s51^2*(23*s45+4*s51))+s23^4*s51*(3*s34^3+6*s45*s51^2+s34*s51*(2*s45+3*s51)+s34^2*(29*s45+6*s51))+s23^3*s45*(s34^2*(91*s45-8*s51)*s51+(8*s45-3*s51)*s51^3+s34^3*(6*s45+9*s51)+s34*s51^2*(60*s45+13*s51))+3*s23*s45^2*(s34+s51)^2*(s34^2*(6*s45-3*s51)+s45*(9*s45-2*s51)*s51+s34*(6*s45^2+6*s45*s51-2*s51^2)))-s12^5*(2*s23^3*(10*s34+5*s45+3*s51)+2*s23^2*(-6*s34^2+8*s34*s45+5*s45^2+15*s34*s51+64*s45*s51+15*s51^2)+3*(s45-s51)*(s34+s51)*(2*s51*(2*s45+s51)+s34*(s45+2*s51))-s23*(6*s34^2*(2*s45-3*s51)+s34*(4*s45^2-123*s45*s51+12*s51^2)+2*s51*(-66*s45^2+5*s45*s51+15*s51^2)))+s12^4*(3*s23^4*s51+s23^3*(30*s34^2+5*s45^2+93*s45*s51-6*s51^2+6*s34*(5*s45+3*s51))+3*(s45-s51)*(s34+s51)*(s34^2*(2*s45+s51)+s51*(6*s45^2+8*s45*s51+s51^2)+s34*(3*s45^2+10*s45*s51+2*s51^2))+s23^2*(-18*s34^3+5*s45^3+217*s45^2*s51+81*s45*s51^2+21*s51^3+6*s34^2*(3*s45+2*s51)+s34*(31*s45^2+236*s45*s51+51*s51^2))+s23*(-18*s34^3*(s45-s51)-3*s34^2*(s45^2-37*s45*s51-7*s51^2)+s34*(s45^3+274*s45^2*s51-23*s45*s51^2-12*s51^3)+3*s51*(44*s45^3+20*s45^2*s51-21*s45*s51^2-5*s51^3)))+s12^2*(s23^4*s51*(9*s34^2+58*s34*s45+12*s34*s51+2*s45*s51+3*s51^2)+3*s45^2*(s45-s51)*(s34+s51)^2*(3*s34^2+6*s34*s45+s45^2+9*s34*s51+8*s45*s51+6*s51^2)+s23^3*(5*s34^4+2*s34^3*(5*s45+3*s51)+s34*s51*(172*s45^2-23*s45*s51-10*s51^2)+s34^2*(8*s45^2+111*s45*s51-6*s51^2)-s51^2*(9*s45^2+2*s45*s51+3*s51^2))+s23^2*(-3*s34^5+s34^4*(s45-9*s51)+s34*s45*s51*(154*s45^2+28*s45*s51-19*s51^2)+s34^3*(29*s45^2-20*s45*s51-9*s51^2)+s45*s51^2*(21*s45^2+67*s45*s51+8*s51^2)+s34^2*(16*s45^3+173*s45^2*s51-114*s45*s51^2-3*s51^3))+s23*s45*(s34+s51)*(-3*s34^4+5*s34^3*s45+s45*s51*(35*s45^2+51*s45*s51-36*s51^2)+s34^2*(37*s45^2+5*s45*s51+9*s51^2)+s34*(11*s45^3+94*s45^2*s51-18*s45*s51^2+6*s51^3)))-s12^3*(s23^4*s51*(9*s34+29*s45+6*s51)+s23^3*(20*s34^3+6*s34^2*(5*s45+3*s51)+s34*(10*s45^2+195*s45*s51-12*s51^2)+s51*(87*s45^2-15*s45*s51-10*s51^2))+3*s45*(s45-s51)*(s34+s51)*(s34^3+6*s34^2*(s45+s51)+4*s51*(s45^2+3*s45*s51+s51^2)+3*s34*(s45^2+6*s45*s51+3*s51^2))+s23^2*(-12*s34^4+2*s34^3*(4*s45-7*s51)+s34^2*(41*s45^2+88*s45*s51+12*s51^2)+s51*(102*s45^3+72*s45^2*s51+65*s45*s51^2+4*s51^3)+3*s34*(4*s45^3+120*s45^2*s51-11*s45*s51^2+6*s51^3))+s23*(6*s34^4*(-2*s45+s51)+s34^3*(6*s45^2+29*s45*s51+18*s51^2)+s45*s51*(44*s45^3+90*s45^2*s51-9*s45*s51^2-42*s51^3)+s34^2*(20*s45^3+161*s45^2*s51-4*s45*s51^2+18*s51^3)+s34*(2*s45^4+203*s45^3*s51+62*s45^2*s51^2-54*s45*s51^3+6*s51^4)))))/(3*s12^4*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[10]->(2*s45*(-s12+s23+s45)^2*(-(s23*s34)+s12*(s23+s51)-s45*(s34+s51)))/(s12^4*(s23+s45-s51)),
p[11]->((2*(353*s23-530*s34-1153*s45-671*s51))/(s12-s23-s45)-(120*s23*(s23-s51)^2)/(s12*s45*(s34+s45))-(304*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(24*s23*(s23-s51)^3)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(16*s45*(134*s45-99*s51))/((s12-s23-s45)*(s12-s34-s51))+(232*s45^2*(s45-s51))/(s12*(s12-s23-s45)*(s23-s34-s51))-(232*s45^2*(s45-s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(8*s45^2*(29*s45-125*s51)*s51)/(s12^2*(s12-s23-s45)*(s34+s45))+(456*s45^2*s51^2)/(s12^3*(s12-s23-s45))+(232*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))+(8*s45^2*(29*s45-161*s51)*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(72*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(96*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s45)^2)+(24*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s34+s45)^2)-(72*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(264*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s23-s34-s51))+(24*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(264*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(128*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))-(32*s34^2*(s34+s51)^3)/(s12^3*s45*(s12+s23-s34-s51))+(4*(s34+s51)^3)/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(48*(s23^2-s23*s45+s45^2)*(11*s45-10*s51)*s51^3)/(s12^4*(-s12+s34+s51)^2)+(528*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(528*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(528*s34^2*s51*(s34+s51))/(s12^2*(-s23+s34+s51)^2)-(232*s45^2*(s45-s51))/(s12*(s34+s45)*(-s23+s34+s51))-(96*s51^2*(8*s45+s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(72*s45*s51^2*(s45+2*s51))/(s12*(s12-s23-s45)*(s34+s45)^2)+(8*s45^2*s51^3*(37*s45+3*s51))/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))+(8*s45*s51^3*(101*s45+3*s51))/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(48*s45^3*s51^3*(-11*s45+10*s51))/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45^2*(-12*s45+11*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(8*s45^2*s51^3*(19*s45+30*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(8*s45^2*s51^3*(37*s45+33*s51))/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(24*s45*s51*(19*s34+104*s45+38*s51))/(s12^2*(s12-s23-s45))+(16*s45*(-134*s45+99*s51))/(s12*(s12-s34-s51))+(8*(-118*s23+52*s34+251*s45+130*s51))/s12+(238*s23+644*s34+298*s45+302*s51)/(s12+s23-s34-s51)+(8*s45*s51*(6*s23^2-23*s23*s45-6*s23*s51+29*s45*s51))/(s12^3*(s34+s45))+(8*(76*s23^2+38*s23*s45+29*s23*s51-105*s51^2))/((s12-s23-s45)*(s34+s45))-(8*(53*s23^2+38*s23*s45+52*s23*s51-105*s51^2))/(s12*(s34+s45))+(48*s45^2*(11*s45^2+26*s45*s51-33*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45^2*s51^2*(33*s45^2-18*s45*s51-11*s51^2))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(144*s45^2*s51*(11*s45^2+2*s45*s51-11*s51^2))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(4*(4*s23^2+14*s23*s34+31*s34^2-2*s23*s51+14*s34*s51-s51^2))/(s45*(s12+s23-s34-s51))+(24*s45^2*s51*(s23^2+s23*(s45-2*s51)+s51^2))/(s12^3*(s34+s45)^2)+(24*s51^2*(-40*s45^2-4*s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(32*s34*(7*s34^2+9*s34*s51+2*s51^2))/(s12*s45*(s12+s23-s34-s51))-(24*s45*s51*(s23^2+2*s23*(s45-2*s51)+3*s51^2))/(s12^2*(s34+s45)^2)-(8*s45*s51^2*(255*s45^2-41*s45*s51+3*s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(24*s51*(s45^2-3*s45*s51+3*s51^2))/(s12*(s12-s34-s51)*(s12+s23-s34-s51))+(8*(82*s23^2-74*s23*s34+3*s34^2-101*s23*s51+30*s34*s51+19*s51^2))/(s12*s45)-(8*(143*s34^2+112*s34*s45-3*s45^2-s34*s51+130*s45*s51+44*s51^2))/(s12*(s12+s23-s34-s51))+(8*(19*s34^2+123*s34*s45+255*s45^2+95*s34*s51+486*s45*s51+76*s51^2))/(s12*(s12-s23-s45))+(8*s45*s51*(29*s45^2-29*s45*s51+198*s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(8*s45*(29*s45^2-29*s45*s51+201*s51^2))/(s12*(s12-s23-s45)*(s34+s45))-(8*(217*s45^3+429*s45^2*s51-378*s45*s51^2-12*s51^3))/(s12*(s12-s23-s45)*(s12-s34-s51))+(24*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(48*(11*s45^3-8*s45^2*s51-3*s45*s51^2+s51^3))/(s12*(-s12+s34+s51)^2)-(24*s51*(-151*s45^3-31*s45^2*s51+62*s45*s51^2+s51^3))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(8*s34*(9*s23^3-15*s23^2*s34+4*s23*s34*(s34+s51)+4*s34*(s34+s51)^2))/(s12^3*s45)-(528*s34*s51*(s34+s51)*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^3*(-s23+s34+s51)^2)+(3*(4*s23^2+7*s34^2+s45^2+12*s34*(s45-2*s51)+6*s45*s51+s51^2+2*s23*(3*s34+3*s45+s51)))/(s12+s23-s34-s51)^2+(8*s51*(53*s34^2+29*s45*(s45-s51)-s34*(29*s45+13*s51)))/(s12^2*(s23-s34-s51))+(-77*s34^2-121*s45^2+1034*s45*s51+43*s51^2-2*s34*(89*s45+17*s51))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*s51^2*(2*s23^2*(63*s45-86*s51)+s23*s51*(19*s45+30*s51)-s45*s51*(19*s45+30*s51)))/(s12^4*(s12-s34-s51))+(8*(21*s23^3+12*s34^2*(s34+s51)-s23^2*(62*s34+21*s51)+s23*s34*(27*s34+38*s51)))/(s12^2*s45)-(8*s51*(271*s34^3+6*s34^2*(19*s45+43*s51)+s34*s51*(-31*s45+53*s51)+s45*s51*(-29*s45+53*s51)))/(s12^3*(s23-s34-s51))+(8*(12*s23^2+69*s34^2+45*s45^2+3*s34*(34*s45-59*s51)-386*s45*s51-57*s51^2+s23*(114*s34+212*s45+95*s51)))/s12^2+(-672*s23^2-148*(s34+s51)^2+8*s23*(67*s34+102*s51))/((s12-s23-s45)*s45)-(8*(12*s23^3+3*s23^2*(8*s45+3*s51)+s45*s51*(-29*s45+96*s51)+s23*(12*s45^2-17*s45*s51-21*s51^2)))/(s12^2*(s34+s45))-(48*s51*(33*s45^3-27*s45^2*s51-4*s45*s51^2+s51^3+s23*(-22*s45^2+30*s45*s51-9*s51^2)))/(s12^2*(-s12+s34+s51)^2)+(24*(s23^3+3*s51^2*(s45+s51)+s23^2*(2*s45+s51)+s23*(s45^2+s45*s51-5*s51^2)))/(s12*(s34+s45)^2)-(24*(3*s23^3+3*s23^2*(s45-s51)+3*s51^2*(s45+s51)+s23*(s45^2-3*s51^2)))/((s12-s23-s45)*(s34+s45)^2)-(24*(s34^3+2*s34^2*(s45-5*s51)+s45*s51*(-s45+s51)+s34*(s45^2-6*s45*s51-3*s51^2)))/(s12*(s12+s23-s34-s51)^2)+(3*(s34^3+s45^3-11*s45^2*s51+11*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-10*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(264*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s23-s34-s51))-(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(s12+s23-s34-s51)^2)+(264*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s12+s23-s34-s51))+(528*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)-(24*s51*(13*s34^3+s45*s51*(3*s45+s51)+2*s34^2*(7*s45+5*s51)+s34*(3*s45^2+10*s45*s51+s51^2)))/(s12^2*(s12+s23-s34-s51)^2)+(24*s51*(6*s34^4+2*s45^2*s51^2+2*s34*s45*s51*(3*s45+2*s51)+s34^3*(9*s45+8*s51)+s34^2*(3*s45^2+15*s45*s51+2*s51^2)))/(s12^3*(s12+s23-s34-s51)^2)+(8*(81*s34^3+2*s34^2*(57*s45-176*s51)+s34*(49*s45^2-238*s45*s51-121*s51^2)+s51*(-46*s45^2+12*s45*s51+3*s51^2)))/(s12^2*(s12+s23-s34-s51))-(48*s51^2*(s23^2*(-11*s45+10*s51)+s45*(-33*s45^2+29*s45*s51+s51^2)+s23*(33*s45^2-40*s45*s51+9*s51^2)))/(s12^3*(-s12+s34+s51)^2)+(8*s51*(4*s23^2*(15*s45-28*s51)+s23*(6*s45^2+315*s45*s51-202*s51^2)+3*s51*(-85*s45^2+20*s45*s51+9*s51^2)))/(s12^3*(s12-s34-s51))-(8*(2*s23*(36*s45^2+88*s45*s51-89*s51^2)+3*s51*(-166*s45^2+92*s45*s51+11*s51^2)))/(s12^2*(s12-s34-s51))+(8*(-12*s34^3+3*s23^2*(s34+2*s45)+s34^2*(-12*s45+151*s51)+s23*(7*s34^2+8*s34*s45+6*s45^2+123*s34*s51+167*s45*s51-178*s51^2)+s34*(-4*s45^2+292*s45*s51-39*s51^2)+s51*(43*s45^2+145*s45*s51+27*s51^2)))/s12^3-(8*(12*s34^4+2*s34^3*(6*s45-235*s51)-s45*s51^2*(125*s45+48*s51)+4*s34^2*(s45^2-134*s45*s51-97*s51^2)-s34*s51*(121*s45^2+418*s45*s51+41*s51^2)))/(s12^3*(s12+s23-s34-s51))-(8*s51*(213*s34^4+75*s45^2*s51^2+4*s34*s45*s51*(56*s45+39*s51)+s34^3*(325*s45+291*s51)+s34^2*(112*s45^2+547*s45*s51+78*s51^2)))/(s12^4*(s12+s23-s34-s51))+(8*s51*(251*s34^4+53*s45^2*s51^2+4*s34*s45*s51*(45*s45+43*s51)+s34^3*(341*s45+337*s51)+s34^2*(90*s45^2+579*s45*s51+86*s51^2)))/(s12^4*(s23-s34-s51))-(8*s51*(4*s23^2*(13*s34+15*s45-28*s51)+s23*(22*s34^2+104*s34*s45+60*s45^2-30*s34*s51-41*s45*s51+30*s51^2)-2*(s34+s51)*(4*s34^2-22*s34*s45+s45*(-26*s45+15*s51))))/s12^4)/24,
p[12]->(2*(s12-s34-s45)*(s12^3*(s23-s51)^2-s45^2*s51*(s23*s34+s45*(s34+s51))-s12^2*(s23^2*(2*s34+s45)+s23*s34*(s45-2*s51)-4*s23*s45*s51+s45*s51*(s34+3*s51))+s12*(s23^2*s34*(s34+s45)+s45^2*s51*(2*s34+3*s51)+s23*s45*(s34^2+s34*(s45-s51)-2*s45*s51))))/(s12^4*s34*s45),
p[13]->(-2*s23*(26*s12^6*s23*(s23-s51)-2*s12^5*s23*(13*s34*(s45-3*s51)-6*s51*(9*s45+4*s51)+s23*(52*s34+41*s45+24*s51))+s23*s45*s51*(-2*s45^2*(13*s34+15*s45-2*s51)*(s34+s51)^2-s23*s45*(s34+s51)*(52*s34^2+60*s34*s45-8*s34*s51-3*s45*s51)+s23^2*s34*(-26*s34^2-30*s34*s45+4*s34*s51+3*s45*s51))+s12^4*s23*(78*s34^2*(s45-s51)+s23^2*(-6*s45+3*s51)+s34*(82*s45^2-298*s45*s51-96*s51^2)-6*s51*(28*s45^2+34*s45*s51+3*s51^2)+s23*(156*s34^2+86*s45^2+162*s45*s51+15*s51^2+6*s34*(41*s45+24*s51)))+s12*(3*s34*s45^3*(s45-s51)*(s34+s51)^2+s23^3*(s34^3*(6*s45-3*s51)+3*s45^2*s51^2+s34^2*(3*s45^2+64*s45*s51-6*s51^2)+s34*s51*(36*s45^2+2*s45*s51-3*s51^2))+s23^2*s45*(3*s34^3*(5*s45+23*s51)+s34*s51*(99*s45^2+44*s45*s51-13*s51^2)+s34^2*(6*s45^2+247*s45*s51-4*s51^2)+s51^2*(-36*s45^2-5*s45*s51+3*s51^2))+3*s23*s45^2*(s34+s51)*(s34^2*(4*s45+23*s51)-4*s51*(-5*s45^2-9*s45*s51+s51^2)+s34*(s45^2+59*s45*s51+19*s51^2)))+s12^2*(-6*s34*s45^2*(s45-s51)*s51*(s34+s51)-s23^3*(9*s34^2*(2*s45-s51)+2*s34*(3*s45^2+25*s45*s51-6*s51^2)-3*s51*(-2*s45^2-2*s45*s51+s51^2))+s23^2*(26*s34^4+s34^3*(82*s45+48*s51)+s34^2*(56*s45^2+24*s45*s51+15*s51^2)+s34*(24*s45^3-18*s45^2*s51+79*s45*s51^2-10*s51^3)+s51*(63*s45^3+96*s45^2*s51-8*s45*s51^2-3*s51^3))+s23*s45*(26*s34^4+82*s34^3*(s45-s51)+s34^2*(74*s45^2-329*s45*s51-141*s51^2)+s34*(30*s45^3-271*s45^2*s51-474*s45*s51^2-45*s51^3)-6*s51*(5*s45^3+38*s45^2*s51+24*s45*s51^2-2*s51^3)))+s12^3*(3*s34*s45*(s45-s51)*s51^2+3*s23^3*(6*s34*s45+s45^2-3*s34*s51+4*s45*s51-2*s51^2)-s23^2*(104*s34^3+30*s45^3+177*s45^2*s51+75*s45*s51^2-10*s51^3+6*s34^2*(41*s45+24*s51)+s34*(157*s45^2+255*s45*s51+30*s51^2))+s23*(26*s34^3*(-3*s45+s51)+s34^2*(-164*s45^2+272*s45*s51+48*s51^2)+4*s51*(29*s45^3+81*s45^2*s51+21*s45*s51^2-s51^3)+s34*(-86*s45^3+428*s45^2*s51+345*s45*s51^2+18*s51^3)))))/(3*s12^4*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[14]->((2*(563*s23+38*s34-795*s45-1277*s51))/(s12-s23-s45)+(152*s23*(2*s23-s34)*s34)/(s12*s45*(s45-s51))-(152*s23^2*s34^2)/(s12^2*s45*(s45-s51))-(152*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))-(1584*s45*s51^2)/(s12^2*(s23-s34-s51))+(1584*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(72*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(224*s51^2)/((s12-s34-s51)*(s45-s51))+(1288*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(72*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(24*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(24*(s34-4*s51)*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(264*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s23-s34-s51))-(24*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(264*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12+s23-s34-s51))-(24*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(1568*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(240*s51^5)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(240*s51^5)/(s12^3*(s12-s23-s45)*(s45-s51))+(1232*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(72*s51^6)/(s12^3*(s12-s23-s45)*(s45-s51)^2)-(240*s51^6)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(448*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(120*s51^7)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(56*s51^7)/(s12^4*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(24*s51^8)/(s12^4*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(128*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))+(32*s34^2*(s34+s51)^3)/(s12^3*s45*(s12+s23-s34-s51))-(4*(s34+s51)^3)/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*(s34-4*s51)*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(480*s51^5)/(s12*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(480*s51^6)/(s12^2*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(240*s51^7)/(s12^3*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(48*s51^8)/(s12^4*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(528*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(528*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(48*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(48*(s23-4*s51)*s51^3)/(s12*(-s12+s34+s51)^2*(-s45+s51))-(1584*s45*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(528*s45^2*s51^3*(s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(96*s51^2*(8*s45+s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(8*s45^2*s51^3*(37*s45+3*s51))/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))-(8*s45*s51^3*(101*s45+3*s51))/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s51^3*(-s23+4*s51))/(s12*(s12-s34-s51)*(s45-s51)^2)+(72*s51^4*(s34+5*s51))/(s12^2*(s12-s23-s45)*(s45-s51)^2)+(24*s51^3*(16*s45+13*s51))/(s12^3*(s12-s23-s45))+(8*(232*s45+31*s51))/(s12-s34-s51)+(8*s45^2*s51^3*(37*s45+33*s51))/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(16*s51^2*(-14*s23+47*s51))/(s12*(s12-s34-s51)*(-s45+s51))-(24*s51^3*(13*s34+62*s51))/(s12^2*(s12-s23-s45)*(s45-s51))-(24*s51^2*(16*s34+54*s45+77*s51))/(s12^2*(s12-s23-s45))+(8*s51^2*(-28*s34+97*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(24*s51*(34*s34+94*s45+155*s51))/(s12*(s12-s23-s45))-(238*s23+644*s34+298*s45+302*s51)/(s12+s23-s34-s51)+(8*(235*s23*s45+51*s45^2+28*s23*s51-712*s45*s51-106*s51^2))/(s12*(s12-s34-s51))+(77*s34^2+178*s34*s45+121*s45^2+34*s34*s51-1034*s45*s51-43*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(4*(4*s23^2+14*s23*s34+31*s34^2-2*s23*s51+14*s34*s51-s51^2))/(s45*(s12+s23-s34-s51))+(24*s51^2*(40*s45^2+4*s45*s51-s51^2))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(48*(12*s45^2+s45*s51+s51^2))/(-s12+s34+s51)^2+(32*s34*(7*s34^2+9*s34*s51+2*s51^2))/(s12*s45*(s12+s23-s34-s51))-(24*s51*(s45^2-3*s45*s51+3*s51^2))/(s12*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s51^3*(s23^2-3*s23*s51+6*s51^2))/(s12^2*(s12-s34-s51)*(s45-s51)^2)+(48*s51^3*(s23^2-3*s23*s51+6*s51^2))/(s12^2*(-s12+s34+s51)^2*(-s45+s51))+(8*s51^4*(-14*s45^2+13*s45*s51+10*s51^2))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(24*s51^2*(s34^2+11*s34*s51+31*s51^2))/(s12*(s12-s23-s45)*(s45-s51)^2)+(8*(143*s34^2+112*s34*s45-3*s45^2-s34*s51+130*s45*s51+44*s51^2))/(s12*(s12+s23-s34-s51))-(8*s51^3*(142*s45^2+83*s45*s51+71*s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(8*(-232*s34*s45+253*s45^2-31*s34*s51+517*s45*s51+109*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(32*s51*(4*s34^2+41*s34*s51+112*s51^2))/(s12*(s12-s23-s45)*(s45-s51))-(8*s51^2*(28*s23^2-69*s23*s51+114*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))-(16*s51*(269*s45^2+416*s45*s51+119*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(8*s51^2*(510*s45^2+400*s45*s51+187*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(8*(179*s23^2+69*s34^2+96*s34*s45+45*s45^2+s23*(121*s34+224*s45-264*s51)-88*s34*s51-63*s45*s51+219*s51^2))/s12^2+(8*s51^3*(13*s23^3-16*s23^2*s51+13*s23*s51^2-10*s51^3))/(s12^4*(s12-s34-s51)*(-s45+s51))-(24*s51^3*(s23^3-2*s23^2*s51+3*s23*s51^2-4*s51^3))/(s12^3*(s12-s34-s51)*(s45-s51)^2)+(48*s51^3*(s23^3-2*s23^2*s51+3*s23*s51^2-4*s51^3))/(s12^3*(-s12+s34+s51)^2*(-s45+s51))-(24*(s45^3-4*s45^2*s51+6*s45*s51^2-4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(24*s51^4*(s23^3-s23^2*s51+s23*s51^2-s51^3))/(s12^4*(s12-s34-s51)*(s45-s51)^2)+(48*s51^4*(-s23^3+s23^2*s51-s23*s51^2+s51^3))/(s12^4*(-s12+s34+s51)^2*(-s45+s51))-(48*s51^4*(11*s45^3+s45^2*s51+s45*s51^2+s51^3))/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s51^3*(44*s45^3+16*s45^2*s51+5*s45*s51^2+5*s51^3))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(96*s51^2*(33*s45^3+27*s45^2*s51+5*s45*s51^2+5*s51^3))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(96*s51*(22*s45^3+38*s45^2*s51+5*s45*s51^2+5*s51^3))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(8*s51^2*(-19*s23^3+44*s23^2*s51-54*s23*s51^2+58*s51^3))/(s12^3*(s12-s34-s51)*(-s45+s51))+(24*(2*s23^2*s34*s51^2+3*s23*s51^4-3*s51^5))/(s12^3*(s45-s51)^2)-(8*s34*(8*s23^2+27*s23*s34+12*s34*(s34+s51)))/(s12^2*s45)-(24*s23^2*s51^2*(s23*(s34-s51)+s51*(s34+s51)))/(s12^4*(s45-s51)^2)+(32*s34^2*(s23^2+s23*(s34+s51)+(s34+s51)^2))/(s12^3*s45)+(528*s51*(s34^4+s34^2*s45*s51-s45^2*s51^2+s34^3*(s45+s51)))/(s12^3*(-s23+s34+s51)^2)-(3*(4*s23^2+7*s34^2+s45^2+12*s34*(s45-2*s51)+6*s45*s51+s51^2+2*s23*(3*s34+3*s45+s51)))/(s12+s23-s34-s51)^2+(8*(66*s23^2+19*s34^2+140*s34*s51+322*s51^2-98*s23*(s34+2*s51)))/(s12*(s45-s51))-(16*s34*s51*(43*s34^2-120*s45*s51+2*s34*(6*s45+5*s51)))/(s12^3*(-s23+s34+s51))+(8*(4*s23^2+s23*(80*s34-4*s51)-3*s34*(s34+10*s51)))/(s12*s45)-(8*s51*(50*s23^2*s34-39*s51^3+6*s23*s51*(2*s34+11*s51)))/(s12^3*(s45-s51))+(8*s23*s51*(s23^2*(25*s34-19*s51)+6*s51^2*(s34+s51)+2*s23*s51*(14*s34+11*s51)))/(s12^4*(s45-s51))+(8*s51^2*(126*s23^3+9*s23^2*(14*s45-17*s51)+14*s23*s51^2+s51^2*(-14*s45+13*s51)))/(s12^4*(s12-s34-s51))+(440*s23^2+148*(s34+s51)^2-8*s23*(73*s34+54*s51))/((s12-s23-s45)*s45)+(8*(-105*s23+71*s34+4*(s45+80*s51)))/s12-(8*(79*s23^2+19*s34^2+140*s34*s51+350*s51^2-2*s23*(49*s34+95*s51)))/((s12-s23-s45)*(s45-s51))-(8*s51*(60*s23^3+11*s23^2*(6*s45+13*s51)+s51^2*(142*s45+97*s51)+s23*(6*s45^2+60*s45*s51-265*s51^2)))/(s12^3*(s12-s34-s51))+(24*(s34^3+2*s34^2*(s45-5*s51)+s45*s51*(-s45+s51)+s34*(s45^2-6*s45*s51-3*s51^2)))/(s12*(s12+s23-s34-s51)^2)-(3*(s34^3+s45^3-11*s45^2*s51+11*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-10*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(48*s51^3*(-11*s23^3+11*s23^2*s51-s23*s51*(11*s45+s51)+s51*(11*s45^2+s45*s51+s51^2)))/(s12^4*(-s12+s34+s51)^2)+(48*(-11*s45^3-37*s45^2*s51-4*s45*s51^2-4*s51^3+s34*(12*s45^2+s45*s51+s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(264*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s23-s34-s51))+(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(s12+s23-s34-s51)^2)-(264*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s12+s23-s34-s51))-(528*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)+(24*s51*(13*s34^3+s45*s51*(3*s45+s51)+2*s34^2*(7*s45+5*s51)+s34*(3*s45^2+10*s45*s51+s51^2)))/(s12^2*(s12+s23-s34-s51)^2)-(24*s51*(6*s34^4+2*s45^2*s51^2+2*s34*s45*s51*(3*s45+2*s51)+s34^3*(9*s45+8*s51)+s34^2*(3*s45^2+15*s45*s51+2*s51^2)))/(s12^3*(s12+s23-s34-s51)^2)+(24*(-3*s23*s51^2*(s34+3*s51)+3*s51^3*(s34+4*s51)+s23^2*(s34^2+3*s34*s51+3*s51^2)))/(s12^2*(s45-s51)^2)+(48*(-(s23*s45*(11*s45+3*s51))+s51*(45*s45^2+7*s45*s51+3*s51^2)))/(s12*(-s12+s34+s51)^2)-(8*(81*s34^3+2*s34^2*(57*s45-176*s51)+s34*(49*s45^2-238*s45*s51-121*s51^2)+s51*(-46*s45^2+12*s45*s51+3*s51^2)))/(s12^2*(s12+s23-s34-s51))+(48*s51^2*(-11*s23^3+s23^2*(22*s45+3*s51)+s51*(44*s45^2+5*s45*s51+4*s51^2)+s23*(-44*s45*s51+6*s51^2)))/(s12^3*(-s12+s34+s51)^2)-(48*s51*(s23^2*(22*s45-8*s51)+s51*(66*s45^2+10*s45*s51+5*s51^2)+s23*(-11*s45^2-36*s45*s51+7*s51^2)))/(s12^2*(-s12+s34+s51)^2)-(8*(-12*s34^3-6*s34^2*(2*s45-45*s51)+s23^2*(8*s34+151*s51)+s23*(-12*s34^2+16*s34*s45+207*s34*s51+212*s45*s51-103*s51^2)+s51*(61*s45^2+84*s45*s51-21*s51^2)+2*s34*(4*s45^2+139*s45*s51+7*s51^2)))/s12^3-(24*(s23^2*(2*s34+3*s51)-s23*(s34^2+5*s34*s51+10*s51^2)+s51*(s34^2+8*s34*s51+19*s51^2)))/(s12*(s45-s51)^2)-(24*(s23^3-2*s23^2*(s34+2*s51)+s23*(s34^2+5*s34*s51+10*s51^2)-s51*(s34^2+8*s34*s51+20*s51^2)))/((s12-s23-s45)*(s45-s51)^2)+(8*(12*s34^4+2*s34^3*(6*s45-235*s51)-s45*s51^2*(125*s45+48*s51)+4*s34^2*(s45^2-134*s45*s51-97*s51^2)-s34*s51*(121*s45^2+418*s45*s51+41*s51^2)))/(s12^3*(s12+s23-s34-s51))+(8*(2*s23^2*(36*s45+91*s51)+s23*(72*s45^2-289*s45*s51-259*s51^2)+3*s51*(-15*s45^2+208*s45*s51+55*s51^2)))/(s12^2*(s12-s34-s51))-(24*(s23^2*(22*s34+25*s51)+s51^2*(16*s34+61*s51)-s23*(s34^2+22*s34*s51+60*s51^2)))/(s12^2*(s45-s51))+(8*s51*(213*s34^4+75*s45^2*s51^2+4*s34*s45*s51*(56*s45+39*s51)+s34^3*(325*s45+291*s51)+s34^2*(112*s45^2+547*s45*s51+78*s51^2)))/(s12^4*(s12+s23-s34-s51))-(8*s51*(251*s34^4+53*s45^2*s51^2+4*s34*s45*s51*(45*s45+43*s51)+s34^3*(341*s45+337*s51)+s34^2*(90*s45^2+579*s45*s51+86*s51^2)))/(s12^4*(s23-s34-s51))+(8*(-8*s34^3*s51+4*s34^2*(11*s45-2*s51)*s51+6*s23^3*(s34+10*s51)+s23^2*(18*s34*s45+83*s34*s51+126*s45*s51-87*s51^2)+3*s45*s51*(2*s45^2+11*s45*s51-10*s51^2)+s34*s45*(6*s45^2+33*s45*s51+14*s51^2)+s23*(22*s34^2*s51+s34*(18*s45^2+91*s45*s51-24*s51^2)+s51*(72*s45^2-35*s45*s51+36*s51^2))))/s12^4)/24,
p[15]->(2*(3*s12^5*(s23-s51)^2*(-s23+s34+s51)^2-3*s45^2*s51*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))^2+3*s12^4*(-s23+s34+s51)^2*(8*s23^3+s23^2*(-3*s34+6*s45-17*s51)+s23*(-(s34*s45)+4*s34*s51-2*s45*s51+10*s51^2)-s51*(s34*(s45+s51)+s51*(4*s45+s51)))+s12^2*(3*s23^7+s23^6*(-10*s34+9*s45-12*s51)-3*s45^2*s51*(s34+s51)^2*(3*s34^2+3*s34*s45+9*s34*s51+4*s45*s51+6*s51^2)+s23^5*(9*s34^2-32*s34*s45+9*s45^2+30*s34*s51-19*s45*s51+18*s51^2)-s23*s45*(s34+s51)*(3*s34^4+8*s34^3*s45+42*s45*(s45-3*s51)*s51^2+s34^2*(9*s45^2-22*s45*s51-9*s51^2)-3*s34*s51*(-15*s45^2+48*s45*s51+2*s51^2))-s23^4*(3*s34^3-3*s45^3-3*s34^2*(9*s45-7*s51)+s45^2*s51-3*s45*s51^2+12*s51^3+s34*(37*s45^2-65*s45*s51+30*s51^2))-s23^2*(3*s34^5+s34^4*(4*s45+9*s51)+s45*s51^2*(-36*s45^2+181*s45*s51+8*s51^2)+s34^3*(3*s45^2+16*s45*s51+9*s51^2)+s34*s45*s51*(18*s45^2+226*s45*s51+11*s51^2)-3*s34^2*(7*s45^3-64*s45^2*s51+17*s45*s51^2-s51^3))+s23^3*(4*s34^4+3*s34^3*(s45+4*s51)+3*s34^2*(13*s45^2-31*s45*s51+5*s51^2)+s51*(15*s45^3+65*s45^2*s51+15*s45*s51^2+3*s51^3)+s34*(-15*s45^3+56*s45^2*s51-28*s45*s51^2+10*s51^3)))+s12*(-3*s23^7*s34+3*s45^3*s51*(s34+s51)^3*(3*s34+s45+4*s51)+3*s23^6*(2*s34^2-4*s34*s45+3*s34*s51+s45*s51)+3*s23*s45^2*(s34+s51)^2*(3*s34^2*s51+6*s45*(s45-3*s51)*s51-s34*(s45^2+4*s45*s51-2*s51^2))+s23^2*s45^2*(s34+s51)*(-3*s34^2*(4*s45+3*s51)+s34*(6*s45^2+59*s45*s51-53*s51^2)+s51*(9*s45^2+38*s45*s51+4*s51^2))-s23^5*(3*s34^3+12*s34^2*(-2*s45+s51)+9*s45*s51*(-s45+s51)+s34*(18*s45^2-37*s45*s51+9*s51^2))+s23^4*(3*s34^3*(-4*s45+s51)+2*s34^2*(18*s45^2-8*s45*s51+3*s51^2)+s45*s51*(9*s45^2-14*s45*s51+9*s51^2)+s34*(-12*s45^3+59*s45^2*s51-38*s45*s51^2+3*s51^3))+s23^3*s45*(9*s34^3*(-2*s45+s51)+s34^2*(24*s45^2+31*s45*s51-8*s51^2)+s51*(3*s45^3-5*s45^2*s51+s45*s51^2-3*s51^3)+s34*(-3*s45^3+46*s45^2*s51+2*s45*s51^2+13*s51^3)))+s12^3*(4*s23^6-2*s23^5*(15*s34-5*s45+8*s51)+3*s45*s51*(s34+s51)^2*(s34^2+3*s34*s45+5*s34*s51+6*s45*s51+4*s51^2)+3*s23^4*(19*s34^2-18*s34*s45+3*s45^2+32*s34*s51+16*s45*s51+8*s51^2)+s23*(6*s34^4*(s45-s51)+6*s45*(3*s45-19*s51)*s51^3+s34^3*(-18*s45^2+11*s45*s51-18*s51^2)-3*s34*s51^2*(-19*s45^2+84*s45*s51+2*s51^2)-2*s34^2*s51*(-27*s45^2+83*s45*s51+9*s51^2))-2*s23^3*(20*s34^3+s34^2*(-42*s45+66*s51)+2*s51*(-9*s45^2+54*s45*s51+4*s51^2)+3*s34*(6*s45^2+11*s45*s51+18*s51^2))+s23^2*(9*s34^4+s34^3*(-46*s45+58*s51)+s51^2*(-81*s45^2+260*s45*s51+4*s51^2)+s34^2*(45*s45^2+37*s45*s51+93*s51^2)+s34*(-66*s45^2*s51+333*s45*s51^2+48*s51^3)))))/(3*s12^4*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[16]->(2*s45*(-s12+s23+s45)^2*(s23*s34+s12*(s23-s51)+s45*(s34+s51)))/(s12^4*s51),
p[17]->(2*((s23+3*s34-9*s45-129*s51)/s12+(3*(s23+s34-s51))/s45+(33*s45^2*(s23-3*s51)*s51)/(s12*(s12-s34-s51)^3)+(99*s34*s51)/((s12-s23-s45)*(s23-s34-s51))-(18*s45^2*s51^2)/(s12^3*(s12-s23-s45))-(3*s51^2)/(s45*(s12-s34-s51))-(18*s23*s51^2)/(s12*s45*(s12-s34-s51))-(9*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))-(3*s23^3*s51^2)/(s12^3*s45*(s12-s34-s51))+(93*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(6*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(3*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(33*s45^2*s51^3)/(s12*(s12-s23-s45)*(s23-s34-s51)^3)+(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(3*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s23-s34-s51))-(33*s45^3*s51^4)/(s12^3*(s12-s23-s45)*(s12-s34-s51)^3)+(33*s45^3*s51^4)/(s12^3*(s12-s23-s45)*(s23-s34-s51)^3)+(9*s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34-s51))+(3*s34^2*(s34+s51)^3)/(s12^3*s45*(s23-s34-s51))-(33*s45^2*s51)/(-s12+s34+s51)^3+(s45*(2*s45-99*s51))/(-s12+s34+s51)^2+(s45^2*(6*s45-97*s51)*s51^2)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(2*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(99*s45*s51^2)/(s12*(-s23+s34+s51)^2)+(99*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(97*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(2*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(3*s34^2)/(s45*(-s23+s34+s51))-(3*s34*(6*s34-25*s51))/(s12*(-s23+s34+s51))-(18*s34^2*(s34+s51))/(s12*s45*(-s23+s34+s51))-(99*s45^2*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51)^3)-(33*s45^2*s51^3*(s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51)^3)-(99*s45*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(3*s45^2*s51^2*(3*s45+s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(33*s45^2*s51^3*(3*s45+s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51)^3)+(33*s45^2*s51*(-s34+s45+2*s51))/((s12-s23-s45)*(s12-s34-s51)^3)+(9*s45*s51*(2*s34+3*s45+4*s51))/(s12^2*(s12-s23-s45))-(3*s45^2*s51*(3*s45+5*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(20*s23+15*s34+18*s45+33*s51)/(s12-s23-s45)+(-9*s45+105*s51)/(s12-s34-s51)-(3*s45*s51^2*(s23^2-s23*s51+s45*s51))/(s12^4*(s12-s34-s51))+(6*s34*s45-11*s45^2-99*s34*s51+192*s45*s51)/((s12-s23-s45)*(s12-s34-s51))+(2*s51^2*(28*s23^3+s23^2*(27*s45-28*s51)+s23*s45*s51-s45^2*s51))/(s12^3*(-s12+s34+s51)^2)+(33*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^3*(s12-s34-s51)^3)+(s51*(29*s23^3+s23^2*(62*s45-32*s51)+3*s23*s45*(9*s45-11*s51)+9*s45^2*s51))/(s12^3*(s12-s34-s51))+(s45*(-2*s34*s45+2*s45^2+99*s34*s51-128*s45*s51-99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(9*s45^2+111*s23*s51-93*s51^2)/(s12^2-s12*s34-s12*s51)+(3*s45*(s45^2+7*s45*s51-31*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(3*s45*s51*(-2*s45^2+64*s45*s51+33*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(s45*(2*s23*s45-99*s23*s51-6*s45*s51+198*s51^2))/(s12*(-s12+s34+s51)^2)+(-3*s23^3+3*s23*s34^2+9*s23^2*(s34-s51)+9*s34^2*(s34+s51))/(s12^2*s45)+(39*s23^2-12*s23*(s34+s51)+6*(s34+s51)^2)/((s12-s23-s45)*s45)+(3*(s23^2*s34^2+s23^3*(s34-s51)+s23*s34^2*(s34+s51)+s34^2*(s34+s51)^2))/(s12^3*s45)+(33*s51^2*(s23^2*(2*s45-s51)+3*s45^2*s51+s23*s51*(-3*s45+s51)))/(s12^2*(s12-s34-s51)^3)-(3*s34*s45*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^4*(-s23+s34+s51))+(33*s51*(s34^4+s34^2*s45*s51-s45^2*s51^2+s34^3*(s45+s51)))/(s12^2*(s23-s34-s51)^3)-(6*(2*s23^2+2*s34*(-s34+s51)+s23*(-5*s34+3*s51)))/(s12*s45)+(s34*s51*(43*s34^2-120*s45*s51+2*s34*(6*s45+5*s51)))/(s12^2*(-s23+s34+s51)^2)+(18*s34^3+s34^2*(9*s45-8*s51)-111*s45*s51^2-3*s34*s51*(11*s45+12*s51))/(s12^2*(s23-s34-s51))+(3*s45*(s23^2*(s34-s51)+s34*s45*(s45-s51)+s34^2*s51+s45*(s45-s51)*s51+s23*(2*s34*s45-s34*s51+s51^2)))/s12^4-(33*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^3*(s23-s34-s51)^3)-(3*(2*s34^2+5*s34*(s45+2*s51)+4*(s45^2+5*s45*s51+2*s51^2)))/(s12*(s12-s23-s45))+(6*s23^3+9*s34^3+s23*(9*s34^2+s34*(3*s45-10*s51)+6*s45*(s45-2*s51))+s34^2*(9*s45-44*s51)+9*s23^2*(s34+s45-s51)+s45*(3*s45^2-15*s45*s51-13*s51^2)-s34*(3*s45^2+16*s45*s51+10*s51^2))/s12^3+(9*s34^4+3*s34^3*(3*s45-37*s51)-s45*s51^2*(18*s45+13*s51)+s34^2*(3*s45^2-107*s45*s51-97*s51^2)-s34*s51*(15*s45^2+127*s45*s51+10*s51^2))/(s12^3*(s23-s34-s51))+(-(s23^2*(8*s45+25*s51))-3*s45*(s45^2+s45*s51+3*s51^2)+s23*(-8*s45^2-8*s45*s51+25*s51^2))/(s12^2*(s12-s34-s51))-(s51*(109*s34^4+43*s45^2*s51^2+2*s34*s45*s51*(45*s45+43*s51)+2*s34^3*(77*s45+76*s51)+s34^2*(45*s45^2+273*s45*s51+43*s51^2)))/(s12^3*(-s23+s34+s51)^2)+(s51*(3*s45*(2*s45-33*s51)*s51-s23^2*(8*s45+89*s51)+s23*(-12*s45^2+18*s45*s51+89*s51^2)))/(s12^2*(-s12+s34+s51)^2)+(-2*s23^2+s23*(6*s34-8*s45-31*s51)+3*(6*s34^2+4*s34*(s45-2*s51)+s45*(-2*s45+5*s51)))/s12^2))/3,
pe[1]->590/9-(2*(705*s23-162*s34+554*s45-1198*s51))/(9*s12)+(4*s23*(9*s23-295*s34-18*s51))/(9*s12*s45)+(1108*(s23-s51))/(9*s45)-(4*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))-(4*s23)/(s45-s51)+(32*s45*s51)/(s12*(s12-s23-s45))-(4*s45^2*s51)/(s12^2*(s23-s51))+(4*s45*(s23-s51)*s51)/(s12^2*(s34+s45))+(8*s51)/(s12-s34-s51)+(8*(s45-s51)*s51)/(s12*(s23-s51))-(4*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(4*s45^2*s51^2)/(s12^2*(s12-s34)*(s12-s23-s45))+(12*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s45))-(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s45))+(4*s51^2)/(s12*s45-s34*s45)+(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(4*s23*s51^2)/(s12^2*(s45-s51))+(4*s51^2)/((s12-s34-s51)*(s45-s51))-(4*(s34-2*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(8*s51^3)/(s12*(s12-s23-s45)*(s23-s51))-(4*s51^3)/(s12*(s12-s23-s45)*(s23-s34-s51))-(4*s51^3)/(s12*(s23-s51)*(s23-s34-s51))+(4*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(8*s51^3)/(s12*(s12-s23-s45)*(s45-s51))-(8*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(12*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(4*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(4*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(4*s45*s51*(-s23+s51))/(s12^2*(s12-s34))+(8*s51*(-s23+s51))/(s12*(s34+s45))-(4*s51)/(s34+s51)+(8*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s51))-(4*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))-(4*s34)/(-s23+s34+s51)-(4*s51*(3*s34+s51))/(s12*(s12+s23-s34-s51))+(4*(s23-s51)*s51^3)/(s12^2*(s12-s34-s51)*(-s45+s51))+(4*s51^3*(-s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(4*(s34-2*s51)*(s45+s51))/((s12-s23-s45)*(s12-s34-s51))-(12*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(4*s51^3*(s45+s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(4*s51^2*(-s23+2*s51))/(s12*(s12-s34-s51)*(-s45+s51))+(4*s51*(-s34+2*s51))/((s12-s23-s45)*(s23-s51))+(4*(s45+2*s51))/(s12-s34)+(2*s23-s34+s45+3*s51)/(s12+s23-s34-s51)-(4*s45*s51*(2*s45+3*s51))/(s12*(s12-s34)*(s12-s23-s45))+(8*s51^2)/(s12*s45-s12*s51)+(36*s34^2-8*s34*s45+40*s34*s51-8*s45*s51)/(s12*s23-s12*s34-s12*s51)-(4*s51*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51))+(4*s51*(s34^2+s34*s51+s45*s51))/(s12^2*(s12+s23-s34-s51))-(4*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51))+(4*(2*s23^2+s23*s45-2*s51^2))/((s12-s23-s45)*(s34+s45))+(4*s51^2*(s45^2-s45*s51+s51^2))/(s12^2*(s23-s51)*(s23-s34-s51))-(4*(11*s23*(s45-s51)+3*s51^2))/(s12*(s12-s34-s51))+(4*(-11*s23^2*s51+s51^3))/(s12^2*(s12-s34-s51))-(4*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51))+(s34^2+s45^2-6*s45*s51+s51^2+2*s34*(s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51))-(4*(3*s23^2+s51^2-2*s23*(s34+2*s51)))/((s12-s23-s45)*s45)-(4*(s23^2+3*s51^2-s23*(s34+2*s51)))/((s12-s23-s45)*(s45-s51))+(4*(-2*s51*(s45+s51)+s23*(s45+2*s51)))/(s12*(s12-s34))+(4*(s45^2+4*s45*s51+3*s51^2-s34*(s45+2*s51)))/((s12-s34)*(s12-s23-s45))+(10*s23-3*s34-5*(s45+7*s51))/(s12-s23-s45)-(2*(180*s23^2+180*s34^2+18*s34*(9*s45+10*s51)+s23*(180*s34-97*s45+18*s51)+s45*(-277*s45+734*s51)))/(9*s12^2)-(4*(10*s34^3+3*s34^2*(3*s45+7*s51)+s45*s51*(-2*s45+11*s51)+s34*(-s45^2+19*s45*s51+11*s51^2)))/(s12^2*(s23-s34-s51)),
pe[2]->(4*((23*s23)/(s34+s45)+(64*s23+64*s34-61*s45-70*s51)/(s12-s34)-(3*s23*(2*s23+s45-2*s51))/(s34+s45)^2+(23*s23*(s23-s51))/(s45*(s34+s45))-(35*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))-(3*s23*(s23-s51)^2)/(s45*(s34+s45)^2)+(3*s23^2*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45)^2)-(29*(s23+s34)*s45)/((s12-s34)*(s12-s34-s51))+(29*s34*(s34-s45)*s45)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(53*s51)/s12+(29*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))+(29*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))+((12*s23+35*s34-3*s51)*s51)/((s12-s34)*s45)+(3*s45*(s23-s51)*s51)/(s12*(s12-s34)^2)-(29*s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))+(29*s45^2*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))-(3*s34*s51^2)/((s12-s34)^2*s45)+(3*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)-(3*s45^2*s51^2)/(s12*(s12-s34)^2*(s12-s23-s45))+(3*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s45)^2)+(3*s45*s51*(-s23+s51))/(s12*(s34+s45)^2)+(132*s51*(s34+s51))/((s12-s23-s45)*(s23-s34-s51))+(66*s45*(s23+s34-s51))/(-s12+s34+s51)^2+(66*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(132*s23+132*s34-95*s45)/(-s12+s34+s51)+(66*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(66*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(29*s45*s51*(-s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(s51*(-35*s23-35*s34+3*s51))/((s12-s23-s45)*s45)+(s34*s51*(-35*s34+6*s51))/((s12-s34)*(s12-s23-s45)*s45)-(s23*(70*s23+35*s45+29*s51))/((-s12+s23+s45)*(s34+s45))+(s51*(119*s34-29*s45+53*s51))/(s12*(-s23+s34+s51))+(68*s23+68*s34-34*s45+202*s51)/(s12-s23-s45)+(132*s34^2-264*s34*s45+95*s45^2+132*s34*s51)/((s12-s23-s45)*(s12-s34-s51))+(13*s23^2+42*s23*s45-13*s23*s51-29*s45*s51)/(s12^2-s12*s34-s12*s51)-(66*s45*(s34^2-s34*s45+s45*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(66*s51*(s23^2-s23*s51+s45*s51))/(s12*(-s12+s34+s51)^2)-(66*s51*(s34^2+s34*s51+s45*s51))/(s12*(-s23+s34+s51)^2)+(-9*s23*s51+29*s45*s51)/(s12*(s34+s45))+(9*s23^2-20*s23*s45-9*s23*s51+29*s45*s51)/(s12^2-s12*s34)+(-64*s34^2+128*s34*s45-61*s45^2+111*s34*s51-105*s45*s51-9*s51^2)/((s12-s34)*(s12-s23-s45))-(3*(-2*s51*(s45+s51)+s23*(s45+2*s51)+s34*(s45+2*s51)))/(s12-s34)^2-(3*(3*s23^3+s23^2*(3*s45-2*s51)+s45*s51^2+s23*(s45^2-s51^2)))/((s12-s23-s45)*(s34+s45)^2)+(3*(s34^2*(s45+2*s51)+s45*s51*(2*s45+3*s51)-s34*(s45^2+4*s45*s51+3*s51^2)))/((s12-s34)^2*(s12-s23-s45))))/3,
pe[3]->(-8*(-(s12*(s23*(2*s34+3*s45)+2*s45*(s45-2*s51)))+s45^2*(s23+s45-2*s51)+s12^2*(2*s23+s45-2*s51)))/(s12^2*s45),
pe[4]->(4*(9+(s23*(5*s23+19*s34))/(s12*s45)-(60*s23+43*s34+18*s45-70*s51)/s12+(29*(s23+s34)*s45)/((s12-s34)*(s12-s34-s51))+(29*s34*s45*(-s34+s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(15*s34-3*s51)/(s23-s34-s51)-(38*s45*s51)/(s12*(s12-s23-s45))-(29*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))+(s34*(35*s34-6*s51)*s51)/((s12-s34)*(s12-s23-s45)*s45)+(132*(-s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(3*s34*s51^2)/((s12-s34)^2*s45)-(3*s34^2*s51^2)/((s12-s34)^2*(s12-s23-s45)*s45)+(3*s45^2*s51^2)/(s12*(s12-s34)^2*(s12-s23-s45))+(33*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(3*s45*s51*(-s23+s51))/(s12*(s12-s34)^2)-(3*s51^2)/(s34+s51)^2+(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s51)^2)-(3*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51)^2)+(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))-(6*s51)/(s34+s51)-((34*s23-25*s45)*s51)/((-s12+s23+s45)*(s34+s51))+(3*s51^2)/((s23-s34-s51)*(s34+s51))+(33*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(3*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))-(66*s45*(s23+s34-2*s51))/(-s12+s34+s51)^2+(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s34^2)/(-s23+s34+s51)^2-(66*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45*s51^2*(2*s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(66*s45*s51^2*(3*s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(s51*(-12*s23-35*s34+3*s51))/((s12-s34)*s45)-(s45*s51^2*(62*s45+3*s51))/(s12^2*(s12-s23-s45)*(s34+s51))-(6*s45^2*s51^2*(11*s45+10*s51))/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(s45*s51^2*(-19*s45+30*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(30*s23+68*s34-30*s45+32*s51)/(s12-s23-s45)-(s45*s51^2*(62*s45+33*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(-64*s23-64*s34+61*s45+70*s51)/(s12-s34)+(2*s45*s51*(27*s45+97*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(-132*s23-132*s34+91*s45+132*s51)/(-s12+s34+s51)+(s51*(46*s23^2+75*s23*s45-46*s23*s51-62*s45*s51))/(s12^2*(s12-s34-s51))+(-9*s23^2+20*s23*s45+9*s23*s51-29*s45*s51)/(s12*(s12-s34))+(33*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51)^2)+(33*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))+(66*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)-(3*s51*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51)^2)+(4*s23^2*s51)/(s12*s34*s45+s12*s45*s51)+(22*s23^2-38*s23*s34-98*s34^2+31*s23*s45-23*s34*s45+9*s45^2+8*s23*s51+30*s34*s51-11*s45*s51-30*s51^2)/s12^2+(-9*s23^2-19*s23*s34+16*s23*s51+35*s34*s51-3*s51^2)/((s12-s23-s45)*s45)+(s51*(25*s45^2+74*s45*s51-3*s51^2))/(s12*(s12-s23-s45)*(s34+s51))-(s51*(132*s45^2+101*s45*s51+3*s51^2))/(s12*(s12-s23-s45)*(s23-s34-s51))+(64*s34^2-128*s34*s45+61*s45^2-111*s34*s51+105*s45*s51+9*s51^2)/((s12-s34)*(s12-s23-s45))+(s51*(-6*s23^2+23*s23*s45-24*s23*s51-62*s45*s51+30*s51^2))/(s12^2*(s34+s51))+(6*(9*s34^3-2*s34^2*(s45-5*s51)-2*s34*s45*s51+11*s45*s51^2))/(s12*(-s23+s34+s51)^2)-(3*s51*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51)^2)+(66*s51*(-s23^2-3*s45*s51+s23*(s45+s51)))/(s12*(-s12+s34+s51)^2)+(66*s45*(s34^2-s34*(s45+s51)+s51*(2*s45+s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(3*(-2*s51*(s45+s51)+s23*(s45+2*s51)+s34*(s45+2*s51)))/(s12-s34)^2-(6*(10*s34^4-s34^2*s45*(s45-19*s51)-2*s34*s45^2*s51+10*s45^2*s51^2+s34^3*(9*s45+10*s51)))/(s12^2*(-s23+s34+s51)^2)+(-4*s23^2-22*s23*s51+s51*(37*s45+27*s51))/(s12*(s34+s51))+(-158*s34^3+s34*s45*(15*s45-94*s51)+15*s45*s51*(s45+2*s51)-s34^2*(77*s45+68*s51))/(s12^2*(s23-s34-s51))+(11*s34^2-3*s51*(46*s45+s51)+s34*(-30*s45+71*s51))/(s12*(s23-s34-s51))+(-13*s23^2+6*s51*(9*s45+22*s51)-s23*(38*s45+119*s51))/(s12*(s12-s34-s51))+(-132*s34^2+260*s34*s45-s45*(91*s45+227*s51))/((s12-s23-s45)*(s12-s34-s51))-(3*(s34^2*(s45+2*s51)+s45*s51*(2*s45+3*s51)-s34*(s45^2+4*s45*s51+3*s51^2)))/((s12-s34)^2*(s12-s23-s45))))/3,
pe[5]->(-8*s34*(-(s12*(s23*(s34+2*s45)+2*s45*(s45-s51)))+s12^2*(s23+s45-s51)+s45^2*(s23+s45-s51)))/(s12^2*(s12-s34-s45)*s45),
pe[6]->(-8*s23*(3*s12^3*s45*(s23-s51)^2+s23*s45*(s23+s45-s51)*(s23^2*(4*s34-3*s45)+s23*(26*s34^2+4*s34*s45-3*s45^2-4*s34*s51+7*s45*s51)+2*s45*(13*s34^2+11*s34*s51-2*s51^2))-s12^2*(4*s23^4+s23^3*(18*s34+13*s45-12*s51)+s23^2*(-48*s34^2+15*s34*s45+9*s45^2-36*s34*s51-26*s45*s51+12*s51^2)+3*s45*s51*(2*s45*s51+s34*(s45+s51))+s23*(26*s34^3-18*s34*(s45-s51)*s51+s34^2*(-52*s45+48*s51)+s51*(-15*s45^2+13*s45*s51-4*s51^2)))+s12*(-3*s23^5+3*s45^2*(s34+s45)*s51*(s34+s51)+s23^4*(6*s34+7*s45+9*s51)-s23^3*(3*s34^2-17*s34*s45-19*s45^2+12*s34*s51+22*s45*s51+9*s51^2)+s23*s45*(s34*s51*(-43*s45+49*s51)+s34^2*(-78*s45+84*s51)+s51*(-9*s45^2+17*s45*s51-8*s51^2))+s23^2*(9*s45^3-36*s45^2*s51+23*s45*s51^2+3*s51^3+s34^2*(-81*s45+3*s51)+s34*(11*s45^2-66*s45*s51+6*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[7]->(8*(s12-s45)*(s12-s23-s45)*(s23+s45-2*s51))/(s12^2*(s23+s45)),
pe[8]->(4*(-22+(4*s23^2)/(s12*s45)+(-4*s23+4*s45-123*s51)/(s12-s23-s45)+(48*s23+44*s45-70*s51)/s12+(19*s51)/s45-(9*s51)/(s23-s51)+(12*s51)/(s23-s34-s51)+(32*s51^2)/(s12*(s12-s23-s45))-(3*s45^2*s51^2)/(s12^2*(s23-s51)^2)-(3*(s34-2*s51)*s51^2)/((s12-s23-s45)*(s23-s51)^2)-(19*s34*s51^2)/((s12-s23-s45)*s45*(s23-s51))-(132*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(6*(s45-s51)*s51^2)/(s12*(s23-s51)^2)+(12*(11*s45-s51)*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))+(26*s51^3)/(s12*(s12-s23-s45)*(s23-s51))-(33*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(15*s51^3)/(s12*(s23-s51)*(s23-s34-s51))+(15*s51^3)/((s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(6*s51^4)/(s12*(s12-s23-s45)*(s23-s51)^2)-(3*s51^4)/(s12*(s23-s51)^2*(s23-s34-s51))+(3*s51^4)/((s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))-(5*s51^4)/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(6*s51^5)/(s12*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))-(10*s51^5)/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(3*s51^6)/(s12^2*(s12-s23-s45)*(s23-s51)^2*(s23-s34-s51))+(3*s51^2)/(s34+s51)^2-(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s51)^2)+(3*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s34+s51)^2)-(4*s23^3)/(s45*(-s12+s23+s45)*(s34+s51))+(6*s51)/(s34+s51)-(3*s51^2)/((s23-s34-s51)*(s34+s51))-(33*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))-(3*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))-(66*s45*s51)/(-s12+s34+s51)^2-(66*s45*(s23-2*s51)*s51)/(s12*(-s12+s34+s51)^2)-(66*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(4*(s45-33*s51))/(-s12+s34+s51)+(6*s34*s51)/(-s23+s34+s51)^2-(6*s51^4)/(s12*(s23-s51)*(-s23+s34+s51)^2)+(6*s51^4)/((s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)-(12*s51^5)/(s12*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)+(6*s51^6)/(s12^2*(s12-s23-s45)*(s23-s51)*(-s23+s34+s51)^2)-(66*s45*s51*(-s34+s45+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(66*s45*s51^2*(2*s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s51^3*(11*s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(s45*s51^2*(62*s45+3*s51))/(s12^2*(s12-s23-s45)*(s34+s51))+(8*s51*(3*s45+4*s51))/(s12*(s23-s51))+(3*s51*(-s34+5*s51))/((s12-s23-s45)*(s23-s51))-(s51^3*(14*s45+13*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(s45*s51*(12*s45+31*s51))/(s12^2*(s23-s51))+(s45*s51^2*(62*s45+33*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s51*(-16*s34-24*s45+41*s51))/(s12*(s23-s34-s51))-(s45*s51*(25*s45+194*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(-4*s23^2+19*s23*s51-19*s34*s51)/((s12-s23-s45)*s45)+(6*s51*(9*s34^2-2*s34*(s45-5*s51)-2*s45*s51))/(s12*(-s23+s34+s51)^2)-(33*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(s34+s51)^2)-(33*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))-(66*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)+(3*s51*(s23^2+2*s45*s51))/((s12-s23-s45)*(s34+s51)^2)+(-34*s23*s51+25*s45*s51)/((s12-s23-s45)*(s34+s51))-(s51*(128*s34^2+50*s34*s45-12*s45^2+38*s34*s51+37*s45*s51))/(s12^2*(s23-s34-s51))+(s51*(-46*s23^2-75*s23*s45+46*s23*s51+62*s45*s51))/(s12^2*(s12-s34-s51))-(4*s23^2*s51)/(s12*s34*s45+s12*s45*s51)-(22*s23^2+44*s23*s45+22*s45^2+8*s23*s51+68*s34*s51+8*s45*s51-30*s51^2)/s12^2+(s51*(6*s23^2-23*s23*s45+24*s23*s51+62*s45*s51-30*s51^2))/(s12^2*(s34+s51))+(4*s23^2+22*s23*s51-37*s45*s51-27*s51^2)/(s12*s34+s12*s51)+(s51^2*(9*s45^2+16*s45*s51-13*s51^2))/(s12^2*(s23-s51)*(s23-s34-s51))+(3*s51^3*(s45^2-s45*s51+s51^2))/(s12^2*(s23-s51)^2*(s23-s34-s51))+(6*s51^3*(s45^2-s45*s51+s51^2))/(s12^2*(s23-s51)*(-s23+s34+s51)^2)+(6*s51^3*(11*s45^2-s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(s51*(-25*s45^2-74*s45*s51+3*s51^2))/(s12*(s12-s23-s45)*(s34+s51))+(3*s51*(s23*(s45-s51)+s51*(-2*s45+s51)))/(s12*(s34+s51)^2)-(6*(10*s34-s45)*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(4*s23*(s45-33*s51)+s51*(25*s45+132*s51))/(s12*(s12-s34-s51))+(4*s34*(s45-33*s51)+s45*(-4*s45+227*s51))/((s12-s23-s45)*(s12-s34-s51))))/3,
pe[9]->(-8*(3*s45^2*(s23+s45-s51)*(s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^5*(5*s23^2-3*(s45-s51)*(s34+s51)+s23*(-3*s34+5*s45+18*s51))-s12^4*(-3*(s45-s51)*(s34+s51)*(2*s34+3*s45+2*s51)+s23^2*(15*s34+10*s45+6*s51)+s23*(-9*s34^2+6*s34*s45+10*s45^2+27*s34*s51-13*s45*s51+36*s51^2))+s12*(-3*s45^2*(s45-s51)*(s34+s51)^2*(3*s34+2*s45+3*s51)-3*s23*s45^2*(s34+s51)*(3*s34^2+3*s34*s45+4*s34*s51+8*s45*s51-4*s51^2)+s23^3*s51*(3*s34^2-23*s34*s45+6*s34*s51+10*s45*s51+3*s51^2)-s23^2*s45*(3*s34^2*(s45-2*s51)+s34*(44*s45-35*s51)*s51+4*s51^2*(2*s45+s51)))+s12^3*(3*s23^3*s51-3*(s45-s51)*(s34+s51)*(s34^2+3*s45^2+6*s45*s51+s51^2+2*s34*(3*s45+s51))+s23^2*(15*s34^2+5*s45^2-63*s45*s51-3*s51^2+4*s34*(5*s45+3*s51))+s23*(-9*s34^3-3*s34^2*s45+5*s45^3-80*s45^2*s51+48*s45*s51^2+18*s51^3+s34*(11*s45^2-44*s45*s51+27*s51^2)))+s12^2*(s23^3*(-6*s34+23*s45-6*s51)*s51+3*s45*(s45-s51)*(s34+s51)*(3*s34^2+s45^2+6*s45*s51+3*s51^2+6*s34*(s45+s51))+s23^2*(-5*s34^3-2*s34^2*(5*s45+3*s51)+s34*(-5*s45^2+57*s45*s51+3*s51^2)+s51*(69*s45^2+11*s45*s51+4*s51^2))+s23*(3*s34^4+s34^3*(4*s45+9*s51)+s45*s51*(49*s45^2+12*s45*s51-33*s51^2)+s34^2*(8*s45^2+31*s45*s51+9*s51^2)+s34*(-2*s45^3+104*s45^2*s51-39*s45*s51^2+3*s51^3)))))/(3*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[10]->(8*s45*(-s12+s23+s45)^2)/(s12^2*(s23+s45-s51)),
pe[11]->((-184*s23)/(s34+s45)+(16*(6*s23-4*s34-2*s45-81*s51))/s12+(24*s23*(2*s23+s45-2*s51))/(s34+s45)^2-(184*s23*(s23-s51))/(s45*(s34+s45))+(280*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(24*s23*(s23-s51)^2)/(s45*(s34+s45)^2)-(24*s23^2*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45)^2)+(24*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(304*s45*s51)/(s12*(s12-s23-s45))+(8*(9*s23-29*s45)*s51)/(s12*(s34+s45))-(232*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))+(16*(26*s23+11*s34+26*s45-15*s51)*s51)/s12^2+(24*s45*(s23-s51)*s51)/(s12*(s34+s45)^2)+(232*s45*(s45-s51)*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(24*s45^2*s51^2)/(s12*(s12-s23-s45)*(s34+s45)^2)-(1056*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(24*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(264*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(24*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(264*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))-(32*s34*(s34+s51)^2)/(s12*s45*(s12+s23-s34-s51))+(4*(s34+s51)^3)/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(48*(s23-s45)*(11*s45-10*s51)*s51^2)/(s12^2*(-s12+s34+s51)^2)+(48*s45^2*(11*s45-10*s51)*s51^2)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(32*(49*s45-33*s51))/(-s12+s34+s51)-(528*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(528*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(528*s34*s51*(s34+s51))/(s12*(-s23+s34+s51)^2)+(8*(13*s34+29*s45-53*s51)*s51)/(s12*(-s23+s34+s51))-(8*s45*s51^2*(37*s45+3*s51))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(8*s51^2*(65*s45+3*s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(8*s23*(70*s23+35*s45+29*s51))/((-s12+s23+s45)*(s34+s45))-(8*s45*s51^2*(19*s45+30*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(8*s45*s51^2*(37*s45+33*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(8*s45*s51*(-29*s45+95*s51))/(s12*(s12-s23-s45)*(s23-s34-s51))+(226*s23+134*s34+280*s45+300*s51)/(s12+s23-s34-s51)-(2*(297*s23+35*s34-660*s45+346*s51))/(s12-s23-s45)-(24*s51*(4*s34^2+3*s34*s45+2*s34*s51+2*s45*s51))/(s12*(s12+s23-s34-s51)^2)-(8*s51*(152*s34^2+90*s34*s45+86*s34*s51+53*s45*s51))/(s12^2*(s23-s34-s51))+(8*s51*(144*s34^2+112*s34*s45+78*s34*s51+75*s45*s51))/(s12^2*(s12+s23-s34-s51))-(48*s45*s51*(22*s45^2-8*s45*s51-11*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45*(-12*s34*s45+11*s45^2+11*s34*s51+2*s45*s51-11*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(4*(4*s23^2+6*s23*s34+7*s34^2-2*s23*s51+6*s34*s51-s51^2))/(s45*(s12+s23-s34-s51))-(48*(-11*s45^2+9*s45*s51+s51^2))/(-s12+s34+s51)^2+(48*s51*(11*s23*s45-22*s45^2-10*s23*s51+19*s45*s51+s51^2))/(s12*(-s12+s34+s51)^2)+(8*s51*(170*s45^2-11*s45*s51+3*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(8*s51*(60*s23*s45-112*s23*s51+19*s45*s51+30*s51^2))/(s12^2*(s12-s34-s51))-(8*(8*s34^2+4*s34*s45+170*s34*s51+125*s45*s51+48*s51^2))/(s12*(s12+s23-s34-s51))-(8*(6*s23*s45+52*s23*s51-209*s45*s51+96*s51^2))/(s12*(s12-s34-s51))-(8*(9*s23^2-15*s23*s34+4*s34*(s34+s51)))/(s12*s45)+(4*(98*s23^2-36*s23*(s34+s51)+(s34+s51)^2))/((s12-s23-s45)*s45)+(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(s12+s23-s34-s51)^2)-(264*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(s12+s23-s34-s51))-(528*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(264*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(-s23+s34+s51))+(3*(4*s23^2-s34^2+s45^2-4*s34*(s45-6*s51)+10*s45*s51+s51^2+s23*(-2*s34+6*s45+2*s51)))/(s12+s23-s34-s51)^2+(-71*s34^2-115*s45^2+646*s45*s51+53*s51^2-2*s34*(83*s45+9*s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(8*(4*s34*(49*s45-33*s51)+s45*(-220*s45+101*s51)))/((s12-s23-s45)*(s12-s34-s51))+(24*(3*s23^3+s23^2*(3*s45-2*s51)+s45*s51^2+s23*(s45^2-s51^2)))/((s12-s23-s45)*(s34+s45)^2)+(3*(s34^3+s45^3-7*s45^2*s51+7*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-6*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/6,
pe[12]->(-8*(s12-s34-s45)*(-(s12*s23*(s34+s45))+s12^2*(s23-s51)+2*s12*s45*s51-s45^2*s51))/(s12^2*s34*s45),
pe[13]->(-8*s23*(-26*s12^5*s23+2*s12^4*s23*(39*s34+41*s45+24*s51)+s12^3*s23*(-78*s34^2+6*s23*s45-86*s45^2-3*s23*s51-156*s45*s51-18*s51^2-4*s34*(41*s45+24*s51))+s23*s45*s51*(2*s45*(13*s34+15*s45-2*s51)*(s34+s51)+s23*(26*s34^2+30*s34*s45-4*s34*s51-3*s45*s51))+s12*(3*s34*s45^2*(s45-s51)*(s34+s51)+s23^2*(6*s34^2*s45+3*s34*s45^2-3*s34^2*s51-14*s34*s45*s51+6*s45^2*s51-6*s34*s51^2+6*s45*s51^2-3*s51^3)+s23*s45*(9*s34^2*s45+3*s34*s45^2-84*s34^2*s51-159*s34*s45*s51-60*s45^2*s51-49*s34*s51^2-78*s45*s51^2+8*s51^3))+s12^2*(3*s34*s45*s51*(-s45+s51)-3*s23^2*(4*s34*s45+s45^2-2*s34*s51+4*s45*s51-2*s51^2)+s23*(26*s34^3+30*s45^3+168*s45^2*s51+66*s45*s51^2-4*s51^3+s34^2*(82*s45+48*s51)+s34*(77*s45^2+240*s45*s51+18*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[14]->(-48+(24*s23^2)/(s45-s51)^2-(48*s23)/(s45-s51)+(152*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))-(24*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(24*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(1056*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(16*(25*s23-16*s51)*s51)/(s12*(s45-s51))-(256*s51^2)/(s12*(s12-s23-s45))-(760*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(24*s45^2*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(24*s23^2*s51^2)/(s12^2*(s45-s51)^2)+(8*(14*s45-13*s51)*s51^3)/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(264*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(24*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(264*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))-(208*s51^3)/(s12*(s12-s23-s45)*(s45-s51))+(48*s51^4)/(s12*(s12-s23-s45)*(s45-s51)^2)+(440*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(96*s51^5)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(80*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(24*s51^6)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(152*(-2*s23+s51))/s45+(48*s51^2*(-s23+s51))/(s12*(s45-s51)^2)+(32*s34*(s34+s51)^2)/(s12*s45*(s12+s23-s34-s51))-(4*(s34+s51)^3)/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(192*s51^5)/(s12*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(48*s51^6)/(s12^2*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(8*(163*s23+160*s34-27*s45-182*s51))/(-s12+s34+s51)+(24*(s23+s34-2*s51)*s51^2)/((s45-s51)^2*(-s12+s34+s51))+(528*s45*s51^2)/(s12*(-s23+s34+s51)^2)-(528*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(528*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(1056*s34*s51)/(s12*(-s23+s34+s51))+(32*s34*(s23+s34+s51))/(s12*s45)+(48*(s23+s34-2*s51)*s51^2)/((-s12+s34+s51)^2*(-s45+s51))+(8*(25*s23+25*s34-44*s51)*s51)/((-s12+s34+s51)*(-s45+s51))+(528*s45*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(8*s45*s51^2*(37*s45+3*s51))/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(8*s51^2*(65*s45+3*s51))/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(8*s23*s51*(25*s23+6*s51))/(s12^2*(s45-s51))+(16*s51^2*(45*s45+32*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))-(8*s45*s51^2*(37*s45+33*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(8*(16*s23+8*s34+16*s45+139*s51))/s12-(2*(113*s23+67*s34+140*s45+150*s51))/(s12+s23-s34-s51)+(-934*s23-1210*s34+464*s45+340*s51)/(s12-s23-s45)-(152*s23^2)/(s45^2-s45*s51)+(24*s51*(4*s34^2+3*s34*s45+2*s34*s51+2*s45*s51))/(s12*(s12+s23-s34-s51)^2)+(8*s51*(152*s34^2+90*s34*s45+86*s34*s51+53*s45*s51))/(s12^2*(s23-s34-s51))-(8*s51*(144*s34^2+112*s34*s45+78*s34*s51+75*s45*s51))/(s12^2*(s12+s23-s34-s51))-(8*(6*s23^2+12*s23*s45+6*s45^2+58*s23*s51+22*s34*s51+33*s45*s51-30*s51^2))/s12^2-(48*(11*s23*s45+12*s34*s45+2*s23*s51+s34*s51-22*s45*s51-3*s51^2))/(-s12+s34+s51)^2-(4*(4*s23^2+6*s23*s34+7*s34^2-2*s23*s51+6*s34*s51-s51^2))/(s45*(s12+s23-s34-s51))+(24*s51^3*(s23^2-s23*s51+s51^2))/(s12^2*(s12-s34-s51)*(s45-s51)^2)-(48*s51^3*(s23^2-s23*s51+s51^2))/(s12^2*(-s12+s34+s51)^2*(-s45+s51))+(48*s51^3*(11*s45^2+s45*s51+s51^2))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(24*s51^2*(s23^2-2*s23*s51+3*s51^2))/(s12*(s12-s34-s51)*(s45-s51)^2)+(48*s51^2*(s23^2-2*s23*s51+3*s51^2))/(s12*(-s12+s34+s51)^2*(-s45+s51))+(24*s51^2*(s34^2-2*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(48*s51^2*(s34^2-2*s34*s51+3*s51^2))/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(48*s51^2*(33*s45^2+15*s45*s51+4*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(48*s51*(11*s23^2-11*s23*s45-13*s23*s51+33*s45*s51+4*s51^2))/(s12*(-s12+s34+s51)^2)+(8*s51^2*(19*s23^2-16*s23*s51+13*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))+(8*s51*(60*s23^2+60*s23*s45-93*s23*s51+14*s51^2))/(s12^2*(s12-s34-s51))+(8*(8*s34^2+4*s34*s45+170*s34*s51+125*s45*s51+48*s51^2))/(s12*(s12+s23-s34-s51))-(8*s51*(25*s23^2-41*s23*s51+51*s51^2))/(s12*(s12-s34-s51)*(-s45+s51))-(8*s51*(25*s34^2-47*s34*s51+57*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(8*(160*s34^2-259*s34*s45+69*s45^2-53*s34*s51+176*s45*s51+66*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(4*(72*s23^2-36*s23*(s34+s51)+(s34+s51)^2))/((s12-s23-s45)*s45)-(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(s12+s23-s34-s51)^2)+(264*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(s12+s23-s34-s51))+(528*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(264*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(-s23+s34+s51))+(48*s51^2*(11*s23^2-11*s23*s51+s51*(11*s45+s51)))/(s12^2*(-s12+s34+s51)^2)+(24*(s23^3+3*s23*s51^2+(s34-4*s51)*s51^2-s23^2*(s34+2*s51)))/((s12-s23-s45)*(s45-s51)^2)-(3*(4*s23^2-s34^2+s45^2-4*s34*(s45-6*s51)+10*s45*s51+s51^2+s23*(-2*s34+6*s45+2*s51)))/(s12+s23-s34-s51)^2+(8*(6*s23^2+2*s23*(3*s45-62*s51)+39*s51*(-s45+4*s51)))/(s12*(s12-s34-s51))+(71*s34^2+115*s45^2-646*s45*s51-53*s51^2+2*s34*(83*s45+9*s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(8*(44*s23^2-3*s23*(s34+21*s51)+s51*(-25*s34+76*s51)))/((s12-s23-s45)*(s45-s51))-(3*(s34^3+s45^3-7*s45^2*s51+7*s45*s51^2-s51^3+s34^2*(3*s45+s51)+s34*(3*s45^2-6*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(48*(s34^2*(12*s45+s51)-s34*(11*s45^2+13*s45*s51+2*s51^2)+s51*(22*s45^2+14*s45*s51+3*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/6,
pe[15]->(-8*(3*s12^4*(s23-s51)*(-s23+s34+s51)^2-3*s45^2*s51*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+3*s12^3*(-s23+s34+s51)^2*(8*s23^2+s23*(-2*s34+6*s45-9*s51)+s51*(s34+3*s45+s51))+s12*(3*s23^6+s23^5*(-6*s34+9*s45-9*s51)+3*s45^2*s51*(s34+s51)^2*(3*s34+s45+3*s51)+3*s23*s45^2*(s34+s51)*(s34*(s45-8*s51)+3*(2*s45-5*s51)*s51)+s23^4*(3*s34^2-18*s34*s45+9*s45^2+12*s34*s51-14*s45*s51+9*s51^2)+s23^3*(3*s45^3+s34^2*(9*s45-3*s51)-2*s45^2*s51+s45*s51^2-3*s51^3+s34*(-18*s45^2+53*s45*s51-6*s51^2))+s23^2*s45*(s34^2*(9*s45-6*s51)+s34*(-6*s45^2+83*s45*s51-35*s51^2)+s51*(9*s45^2+29*s45*s51+4*s51^2)))+s12^2*(4*s23^5-9*s45*s51*(s34+s51)^2*(s34+s45+s51)-2*s23^4*(3*s34-5*s45+6*s51)+s23^3*(3*s34^2-12*s34*s45+9*s45^2+15*s34*s51+34*s45*s51+12*s51^2)-s23^2*(4*s34^3+6*s34^2*(s45+2*s51)+6*s34*(3*s45^2+15*s45*s51+2*s51^2)+s51*(-27*s45^2+107*s45*s51+4*s51^2))+s23*(3*s34^4+9*s45*s51^2*(-3*s45+8*s51)+s34^3*(8*s45+9*s51)+3*s34*s51*(-17*s45^2+43*s45*s51+s51^2)+s34^2*(9*s45^2+32*s45*s51+9*s51^2)))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[16]->(-8*s45*(-s12+s23+s45)^2)/(s12^2*s51)
}}


==> anc/remainder/qgqaa_twoloop_pppmm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]^2,(-p[7]-p[11])/2+(tr5*(-pe[7]-pe[11]))/8},
{F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,2]^2,(-p[5]-p[9])/2+(tr5*(-pe[5]-pe[9]))/8},
{F[1,1,3],p[4]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,3]^2,(-p[5]+p[7])/2+(tr5*(-pe[5]+pe[7]))/8},
{F[1,1,5],p[6]+(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,5],p[7]+(tr5*pe[7])/4},
{F[1,1,3]*F[1,1,5],-p[7]-(tr5*pe[7])/4},
{F[1,1,8],p[8]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,8],p[9]+(tr5*pe[9])/4},
{F[1,1,8]^2,(-p[9]+p[11])/2+(tr5*(-pe[9]+pe[11]))/8},
{F[1,1,9],p[10]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,9],p[11]+(tr5*pe[11])/4},
{F[1,1,8]*F[1,1,9],-p[11]-(tr5*pe[11])/4},
{F[2,1,1],-p[7]-(tr5*pe[7])/4},
{F[2,1,4],-p[5]-(tr5*pe[5])/4},
{F[2,1,5],-p[5]+p[7]+(tr5*(-pe[5]+pe[7]))/4},
{F[2,1,9],-p[11]-(tr5*pe[11])/4},
{F[2,1,11],-p[9]-(tr5*pe[9])/4},
{F[2,1,12],-p[9]+p[11]+(tr5*(-pe[9]+pe[11]))/4},
{tci[1,1]^2,(-p[5]-p[9])/6+(tr5*(-pe[5]-pe[9]))/24},
{tci[1,2],-p[2]-p[4]-p[8]+(tr5*(-pe[2]-pe[4]-pe[8]))/4},
{F[1,1,1]*tci[1,2],p[7]+p[11]+(tr5*(pe[7]+pe[11]))/4},
{F[1,1,2]*tci[1,2],-p[5]-p[9]+(tr5*(-pe[5]-pe[9]))/4},
{F[1,2,7]*tci[1,2],p[5]-p[7]+(tr5*(pe[5]-pe[7]))/4},
{F[1,2,9]*tci[1,2],p[9]-p[11]+(tr5*(pe[9]-pe[11]))/4}
},{
p[1]->(2*(-18*s23^3*s34-18*s23^2*s34^2-18*s23*s34^3-18*s34^4+(38*s12*s23^2*s34^2)/s45-17*s23^2*s34*s45-36*s23*s34^2*s45-36*s34^3*s45+20*s23*s34*s45^2-18*s34^2*s45^2+19*s34*s45^3-(76*s12^2*s23*s34*(s23-s51))/s45+(38*s12^3*(s23-s51)^2)/s45+(18*s12^2*s23*(s45-s51)^2)/(s12-s34-s51)+18*s23^3*s51-18*s23*s34^2*s51-36*s34^3*s51-74*s23*s34*s45*s51-72*s34^2*s45*s51+s23*s45^2*s51-74*s34*s45^2*s51+19*s45^3*s51+(36*s12*s23^2*(s45-s51)*s51)/(s12-s34-s51)-18*s34^2*s51^2-36*s34*s45*s51^2-56*s45^2*s51^2+(18*s23^3*s51^2)/(s12-s34-s51)-19*s12^3*(s23+s51)+(18*s12^2*s34^2*(s34+s51))/(-s23+s34+s51)-(36*s12*s34*(s34+s45)*(s34+s51)^2)/(-s23+s34+s51)+(18*(s34+s45)^2*(s34+s51)^3)/(-s23+s34+s51)+s12^2*(37*s23^2-18*s34^2+19*s34*(s45-2*s51)+57*(s45-2*s51)*s51+s23*(-75*s34+38*s45+189*s51))+s12*(-56*s23^3+36*s34^3+s23^2*(93*s34-93*s45-36*s51)-57*s45*(s45-2*s51)*s51+36*s34^2*(s45+s51)+2*s34*s45*(-19*s45+56*s51)+s23*(74*s34^2+55*s34*s45-37*s45^2-38*s34*s51-114*s45*s51))))/(9*s12^4),
p[2]->(4*((-6*s23)/s12+(2*s23^2)/(s12*s45)-(2*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(18*s45)/(s12-s34-s51)+(2*s45^2)/((s12-s34)*(s12-s34-s51))+(2*s23*s45^2)/(s12*(s12-s34)*(s12-s34-s51))+(2*s45^2*(-s34+s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(2*s45^2*(s45-4*s51)*s51)/(s12^2*(s12-s23-s45)*(s34+s45))+(2*s45*(s23+s45-3*s51)*s51)/(s12^2*(s34+s45))+(2*s45^2*(s45-10*s51)*s51)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(2*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)+(2*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))+(2*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))-(2*s51^2)/(s12*s45-s34*s45)-(2*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(2*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(2*s45^2*s51*(-s23+s51))/(s12^3*(s12-s34))+(2*s45^2*s51*(-s23+s51))/(s12^3*(s34+s45))-(6*s45^2)/(-s12+s34+s51)^2-(6*s45^2*(s23-3*s51))/(s12*(-s12+s34+s51)^2)+(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^3*s51^3)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s34^2*s51*(s34+s51))/(s12^2*(-s23+s34+s51)^2)+(6*(s23-2*s45+s51))/(s12-s23-s45)+(2*s45^2*(-s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(2*s45^2*(-s45+s51))/(s12*(s34+s45)*(-s23+s34+s51))-(6*(s45+s51))/(s12-s34)+(18*s45^2*s51*(s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^2*(3*s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*(-s34+s45+2*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(2*s45^2*s51*(3*s45+4*s51))/(s12^2*(s12-s34)*(s12-s23-s45))-(6*s45*(-3*s23+s45+6*s51))/(s12*(s12-s34-s51))+(2*s45*(-9*s34+14*s45+9*s51))/((s12-s23-s45)*(s12-s34-s51))+(2*s45^2*s51*(3*s45+10*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(8*s23^2+8*s23*s45+7*s23*s51+s34*s51+2*s45*s51)/s12^2+(6*s51^2*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^3*(-s12+s34+s51)^2)-(2*(s23^2-s51^2))/((s12-s23-s45)*s45)+(6*s45*(s45^2+3*s45*s51+2*s51^2))/(s12*(s12-s34)*(s12-s23-s45))-(6*s45*(s45^2+7*s45*s51+3*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(2*s45*(s45^2-s45*s51+6*s51^2))/(s12*(s12-s23-s45)*(s34+s45))+(2*s45*(s45^2-s45*s51+9*s51^2))/(s12*(s12-s23-s45)*(s23-s34-s51))-(6*s51*(s23^2*(2*s45-s51)+3*s45^2*s51+s23*s51*(-3*s45+s51)))/(s12^2*(-s12+s34+s51)^2)+(4*s23^2-6*s51^2+2*s23*(s45+s51))/((s12-s23-s45)*(s34+s45))+(2*(-6*s45^2-9*s45*s51-4*s51^2+3*s34*(s45+s51)))/((s12-s34)*(s12-s23-s45))-(2*s45*(2*s23^2-5*s23*s51+3*s51*(s45+s51)))/(s12^2*(s12-s34))+(s51*(5*s34^2+2*s45*(s45-10*s51)-s34*(2*s45+s51)))/(s12^2*(s23-s34-s51))-(2*(s23^2-3*s51^2+s23*(s45+2*s51)))/(s12*(s34+s45))-(6*s51*(s34^4+2*s34*s45*s51^2+s45^2*s51^2+s34^2*s51*(3*s45+s51)+s34^3*(s45+2*s51)))/(s12^3*(-s23+s34+s51)^2)+(6*(s45+s51)^2-2*s23*(3*s45+4*s51))/(s12*(s12-s34))+(s51*(-7*s23^3+2*s23*s45*s51-2*s45^2*s51+s23^2*(-9*s45+7*s51)))/(s12^3*(s12-s34-s51))-(s51*(17*s34^3+5*s34*s51*(4*s45+s51)+s45*s51*(-2*s45+5*s51)+s34^2*(9*s45+22*s51)))/(s12^3*(s23-s34-s51))+(s23^3+s23^2*(2*s45+s51)+s23*(s45^2-5*s34*s51+3*s45*s51)-s51*(11*s34^2+3*s34*s45+5*s34*s51+5*s45*s51))/s12^3+(6*s45*s51*(s45+3*s51)+s23^2*(7*s45+13*s51)+s23*(3*s45^2-12*s45*s51-13*s51^2))/(s12^2*(s12-s34-s51))))/3,
p[3]->(4*s23^2*(s12^6*(s23-s51)^2*(-s23+s34+s51)^2-s45*(s23*s34+s45*(s34+s51))^2*(s23^3*(s34+6*s45-5*s51)*s51+s45*(s34+s51)^2*(s34*(s45-2*s51)+s51*(-5*s45+4*s51))+s23^2*(s34^2*(5*s45-7*s51)-s34*s51*(2*s45+3*s51)+s51^2*(-13*s45+10*s51))+s23*(s34+s51)*(s34^2*s45+s51*(5*s45^2+3*s45*s51-5*s51^2)+s34*(5*s45^2-8*s45*s51+7*s51^2)))-s12^5*(s23^4*(4*s34+3*s45+2*s51)+2*s34^3*(-s45^2+s45*s51+s51^2)+s51^3*(5*s45^2-s45*s51+2*s51^2)+2*s34^2*s51*(4*s45^2-2*s45*s51+3*s51^2)+s34*s51^2*(9*s45^2-s45*s51+6*s51^2)-s23^3*(8*s34^2+5*s45^2+8*s45*s51+8*s51^2+6*s34*(s45+3*s51))-s23*(6*s34^3*s51+15*s45^2*s51^2+8*s51^4+2*s34*s51*(9*s45^2+2*s45*s51+11*s51^2)+s34^2*(8*s45^2-s45*s51+20*s51^2))+s23^2*(4*s34^3+s34^2*(3*s45+22*s51)+3*s51*(5*s45^2+2*s45*s51+4*s51^2)+s34*(9*s45^2+11*s45*s51+30*s51^2)))+s12*s45*(s23^5*s34*(2*s34+6*s45-5*s51)*s51+s23^4*(s34^3*(10*s45-11*s51)+s34^2*(21*s45-20*s51)*s51+s45*s51^2*(-6*s45+5*s51)+2*s34*s51*(9*s45^2-13*s45*s51+5*s51^2))+s45^2*(s34+s51)^3*(3*s34^2*(s45-2*s51)+s34*(2*s45^2-16*s45*s51+5*s51^2)+s51*(-10*s45^2-7*s45*s51+11*s51^2))+s23^2*(s34+s51)*(3*s34^4*s45+s34*s45*s51*(6*s45^2-35*s45*s51+3*s51^2)+s34^3*(36*s45^2-47*s45*s51+21*s51^2)+s45*s51^2*(-36*s45^2-10*s45*s51+25*s51^2)+s34^2*(30*s45^3-37*s45^2*s51+24*s45*s51^2-15*s51^3))+s23^3*(s34^4*(17*s45-21*s51)+s45*s51^2*(12*s45^2+17*s45*s51-20*s51^2)+5*s34^3*(6*s45^2-10*s45*s51+s51^2)+s34^2*s51*(25*s45^2-73*s45*s51+33*s51^2)+s34*s51*(12*s45^3-12*s45^2*s51+10*s45*s51^2-5*s51^3))+s23*s45*(s34+s51)^2*(6*s34^3*(s45-s51)+3*s34^2*(7*s45^2-14*s45*s51+10*s51^2)+s51*(10*s45^3+31*s45^2*s51-12*s45*s51^2-10*s51^3)+2*s34*(5*s45^3-4*s45^2*s51+12*s45*s51^2+s51^3)))+s12^4*(s23^4*(6*s34^2+9*s34*s45+8*s45^2+6*s34*s51+s45*s51+s51^2)+s34^4*(-5*s45^2+4*s45*s51+s51^2)-4*s34^3*(s45^3-4*s45^2*s51+s45*s51^2-s51^3)+s51^3*(15*s45^3+s45^2*s51-2*s45*s51^2+s51^3)+s34*s51^2*(27*s45^3+8*s45^2*s51+3*s45*s51^2+4*s51^3)+s34^2*s51*(14*s45^3+16*s45^2*s51+3*s45*s51^2+6*s51^3)-s23^3*(12*s34^3+5*s45^3+35*s45^2*s51+s45*s51^2+4*s51^3+6*s34^2*(3*s45+5*s51)+s34*(24*s45^2+31*s45*s51+22*s51^2))+s23^2*(6*s34^4+s34^3*(9*s45+30*s51)+s34^2*(6*s45^2+58*s45*s51+48*s51^2)+s51*(25*s45^3+47*s45^2*s51-3*s45*s51^2+6*s51^3)+s34*(9*s45^3+74*s45^2*s51+38*s45*s51^2+30*s51^3))-s23*(6*s34^4*s51+s34^3*(15*s45^2+2*s45*s51+22*s51^2)+s51^2*(35*s45^3+21*s45^2*s51-5*s45*s51^2+4*s51^3)+s34*s51*(36*s45^3+58*s45^2*s51+19*s45*s51^2+18*s51^3)+s34^2*(18*s45^3+18*s45^2*s51+43*s45*s51^2+30*s51^3)))+s12^2*(-(s23^5*s34*s45*s51)+s23^4*(s34^4+s34^3*(3*s45+2*s51)+s45*s51*(12*s45^2-2*s45*s51-5*s51^2)+s34^2*(3*s45^2+2*s45*s51+s51^2)+2*s34*s45*(3*s45^2-5*s45*s51+5*s51^2))-s23^3*(2*s34^5+6*s34^4*(s45+s51)+3*s34^3*(15*s45^2-9*s45*s51+2*s51^2)+3*s45*s51*(2*s45^3+18*s45^2*s51-5*s45*s51^2-5*s51^3)+s34*s45*(-6*s45^3+86*s45^2*s51-30*s45*s51^2+s51^3)+s34^2*(19*s45^3+48*s45^2*s51-32*s45*s51^2+2*s51^3))-s45^2*(s34+s51)^2*(s34^4+4*s34^3*(s45-s51)+s34^2*(6*s45^2-13*s45*s51-8*s51^2)+s51*(-5*s45^3-26*s45^2*s51+7*s45*s51^2+9*s51^3)+s34*(s45^3-20*s45^2*s51-22*s45*s51^2+12*s51^3))-s23*s45*(s34+s51)*(-(s34^4*(s45-4*s51))+s34^3*(17*s45^2-21*s45*s51+28*s51^2)+s34^2*(27*s45^3-46*s45^2*s51+118*s45*s51^2-18*s51^3)+s34*(5*s45^4+20*s45^3*s51+107*s45^2*s51^2-11*s45*s51^3-11*s51^4)+s51*(5*s45^4+53*s45^3*s51+26*s45^2*s51^2-29*s45*s51^3-5*s51^4))+s23^2*(s34^6+s34^5*(3*s45+4*s51)+6*s34^4*(-3*s45^2+6*s45*s51+s51^2)+3*s45*s51^2*(11*s45^3+25*s45^2*s51-11*s45*s51^2-5*s51^3)+s34^3*(-74*s45^3+156*s45^2*s51-21*s45*s51^2+4*s51^3)-3*s34*s45*s51*(2*s45^3-69*s45^2*s51+10*s45*s51^2+8*s51^3)+s34^2*(-27*s45^4+40*s45^3*s51+183*s45^2*s51^2-63*s45*s51^3+s51^4)))+s12^3*(-(s23^4*(4*s34^3+s34^2*(9*s45+6*s51)+s45*(6*s45^2+11*s45*s51-7*s51^2)+s34*(16*s45^2-s45*s51+2*s51^2)))+s45*(s34+s51)*(s34^4*(4*s45-2*s51)+2*s34^3*(4*s45^2-7*s45*s51+s51^2)+s34^2*(3*s45^3-21*s45^2*s51-7*s45*s51^2-8*s51^3)+s34*s51*(-12*s45^3-36*s45^2*s51+s51^3)+s51^2*(-15*s45^3-19*s45^2*s51+13*s45*s51^2+s51^3))+s23^3*(8*s34^4+2*s34^3*(9*s45+11*s51)+s45*s51*(37*s45^2+35*s45*s51-22*s51^2)+s34^2*(48*s45^2+17*s45*s51+20*s51^2)+s34*(9*s45^3+112*s45^2*s51-29*s45*s51^2+6*s51^3))-s23^2*(4*s34^5+9*s34^4*(s45+2*s51)+s34^3*(-18*s45^2+83*s45*s51+30*s51^2)+2*s45*s51*(5*s45^3+40*s45^2*s51+12*s45*s51^2-12*s51^3)+s34*s51*(58*s45^3+205*s45^2*s51-57*s45*s51^2+6*s51^3)+s34^2*(-32*s45^3+173*s45^2*s51+32*s45*s51^2+22*s51^3))+s23*(2*s34^5*s51+s34^4*(6*s45^2+7*s45*s51+8*s51^2)+s45*s51^2*(25*s45^3+68*s45^2*s51-13*s45*s51^2-10*s51^3)+s34^3*(29*s45^3-16*s45^2*s51+71*s45*s51^2+12*s51^3)+s34*s51*(28*s45^4+103*s45^3*s51+96*s45^2*s51^2-31*s45*s51^3+2*s51^4)+s34^2*(15*s45^4+28*s45^3*s51+123*s45^2*s51^2+31*s45*s51^3+8*s51^4)))))/(3*s12^4*(s12-s23-s45)*s45*(s23-s51)*(s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[4]->(4*((s23^2*(-s34^2+s23*(s34-s51)))/(s12^3*s45)+(4*s23+4*s34+5*s45-5*s51)/s12-(18*s45)/(s12-s34-s51)-(2*s45^2)/((s12-s34)*(s12-s34-s51))-(2*s23*s45^2)/(s12*(s12-s34)*(s12-s34-s51))+(2*(s34-s45)*s45^2)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(2*s45^2*(s23-s51)*s51)/(s12^3*(s12-s34))-(2*s34*s51^2)/((s12-s34)*(s12-s23-s45)*s45)-(3*s45^2*s51^2)/(s12^3*(s12-s23-s45))-(2*s45^3*s51^2)/(s12^3*(s12-s34)*(s12-s23-s45))+(2*s51^2)/(s12*s45-s34*s45)-(18*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(s45^2*(s45-3*s51)*s51^3)/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))+s23^3/(s45*(-s12+s23+s45)*(s34+s51))+(s23^2-s23*s45+s45^2)/((s12-s23-s45)*(s34+s51))+(s23^2*(2*s23-s51)*s51)/(s12^2*s45*(s34+s51))+(s23^3*s51^2)/(s12^3*s45*(s34+s51))-(12*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))-(8*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s34+s51))+(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))+(6*s45^2)/(-s12+s34+s51)^2+(6*s45^2*(s23-4*s51))/(s12*(-s12+s34+s51)^2)+(6*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34^3*(s34+s51))/(s12^2*(-s23+s34+s51)^2)-(4*s23+4*s34-7*s45+s51)/(s12-s23-s45)+(6*(s45+s51))/(s12-s34)-(6*s45^3*s51^3*(s45+s51))/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(18*s45*s51^2*(2*s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(6*s45^2*s51^3*(2*s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^2*s51^3*(4*s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(3*s45*s51*(s34-5*s45+2*s51))/(s12^2*(s12-s23-s45))+(12*s45^2*s51^2*(3*s45+2*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*(-s34+s45+3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*s45^2*s51*(2*s45+3*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(s45^2*s51^3*(8*s45+3*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(2*s45^2*s51*(3*s45+4*s51))/(s12^2*(s12-s34)*(s12-s23-s45))+(2*s45^2*s51^2*(3*s45+4*s51))/(s12^3*(s12-s23-s45)*(s34+s51))-(9*s45*(-2*s34+3*s45+4*s51))/((s12-s23-s45)*(s12-s34-s51))+(2*s45^2*s51^2*(4*s45+13*s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(s45^2*s51^2*(18*s45+17*s51))/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(s45*(-18*s23+5*s45+54*s51))/(s12*(s12-s34-s51))-(s23^2-s23*s45+s45^2)/(s12*s34+s12*s51)+(2*s23^2+6*s23*s34-5*s34^2+9*s23*s45-4*s23*s51+6*s34*s51-15*s45*s51)/s12^2+s23^3/(s12*s34*s45+s12*s45*s51)+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s12-s34-s51))+(3*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^5*(s34+s51))+(6*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(6*s51^2*(s23^3-2*s23^2*s45-4*s45^2*s51+s23*(4*s45-s51)*s51))/(s12^3*(-s12+s34+s51)^2)-(6*s45*(s45^2+3*s45*s51+2*s51^2))/(s12*(s12-s34)*(s12-s23-s45))-(s34^2-4*s34*s45-5*s45^2+5*s34*s51-10*s45*s51+4*s51^2)/(s12^2-s12*s23-s12*s45)-(2*s45*s51*(3*s45^2+31*s45*s51+9*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s45*(5*s45^2+60*s45*s51+54*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(-s45^3+6*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s51))+(-11*s34^3-2*s34^2*s51+18*s45*s51^2)/(s12^2*(s23-s34-s51))+(s23^2+s34^2+2*s34*s51-s51^2+s23*(-s34+s51))/((s12-s23-s45)*s45)-(s23^2+s23*(-s34+s51)+(s34+s51)^2)/(s12*s45)+(-s23^3+s23^2*s51-3*s23*s51^2+3*s51^2*(-2*s45+s51))/(s12^2*(s34+s51))+(2*(6*s45^2+9*s45*s51+4*s51^2-3*s34*(s45+s51)))/((s12-s34)*(s12-s23-s45))+(2*s45*(2*s23^2-5*s23*s51+3*s51*(s45+s51)))/(s12^2*(s12-s34))+(s23*(-2*s23^2+s23*(s34+s51)-s34*(s34+2*s51)))/(s12^2*s45)-(s51^2*(10*s23^3+s23^2*(15*s45-13*s51)+8*s45^2*s51+s23*s51*(-8*s45+3*s51)))/(s12^4*(s12-s34-s51))+(6*(2*s34^5+2*s34^2*s45*s51^2+s45^2*s51^3+s34^3*s51*(4*s45+s51)+s34^4*(2*s45+3*s51)))/(s12^3*(-s23+s34+s51)^2)+(34*s34^4+10*s34*s45*s51^2-18*s45^2*s51^2+11*s34^3*(2*s45+3*s51)+2*s34^2*s51*(7*s45+4*s51))/(s12^3*(s23-s34-s51))+(-6*(s45+s51)^2+s23*(6*s45+8*s51))/(s12*(s12-s34))+(s51^2*(-3*s23^3+2*s23*(4*s45-3*s51)*s51+s45*s51*(-8*s45+3*s51)+s23^2*(-8*s45+9*s51)))/(s12^4*(s34+s51))+(s51*(7*s23^3+2*s45*s51*(4*s45+9*s51)+s23^2*(10*s45+9*s51)-s23*s51*(5*s45+16*s51)))/(s12^3*(s12-s34-s51))+(s23^3+22*s34^3+3*(5*s45-s51)*s51^2+5*s34^2*(2*s45+s51)+s34*s51*(-8*s45+3*s51)+s23^2*(-2*s34+s45+5*s51)+s23*(9*s34^2-3*s34*s45+2*s34*s51-3*s45*s51-4*s51^2))/s12^3+(s51*(-s23^3+8*s23^2*s51+s23*(2*s45-9*s51)*s51+3*s51*(2*s45^2+s51^2)))/(s12^3*(s34+s51))+(6*s51*(s23^2*(2*s45-s51)+6*s45^2*s51+s23*(-s45^2-3*s45*s51+s51^2)))/(s12^2*(-s12+s34+s51)^2)-(6*(s34^6+3*s34^2*s45^2*s51^2+s45^3*s51^3+2*s34^5*(s45+s51)+3*s34^3*s45*s51*(s45+s51)+s34^4*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)-(23*s34^5+15*s34*s45^2*s51^2-3*s45^2*s51^3+6*s34^2*s45*s51*(4*s45+3*s51)+s34^4*(34*s45+31*s51)+s34^3*(11*s45^2+61*s45*s51+8*s51^2))/(s12^4*(s23-s34-s51))+(-6*s45*s51*(s45+9*s51)-s23^2*(7*s45+13*s51)+s23*(-4*s45^2+30*s45*s51+13*s51^2))/(s12^2*(s12-s34-s51))+(-17*s34^4+s23^3*(s34-4*s51)+s34*s45*s51*(-7*s45+3*s51)-s45*s51^2*(2*s45+3*s51)-2*s34^3*(11*s45+4*s51)-s34^2*s45*(5*s45+21*s51)+s23^2*(-5*s34^2+s51*(-7*s45+s51)+2*s34*(s45+s51))+s23*(-11*s34^3+s34^2*(-10*s45+3*s51)+s34*(s45^2-5*s45*s51-3*s51^2)+3*s51*(-s45^2+s45*s51+s51^2)))/s12^4))/3,
p[5]->(-8*s23^2*(s23+2*s34-s51)*(s45*(s23+s45-s51)*(s23*s34+s45*(s34+s51))^2-s12^3*(s23^3+s23^2*(-2*s34+s45-3*s51)+s34^2*(2*s45-s51)+2*s34*(s45-s51)*s51+(s45-s51)*s51^2+s23*(s34+s51)*(s34-2*s45+3*s51))+s12*s45*(-3*s45*(s45-s51)*(s34+s51)^2-s23^2*(3*s34^2+s34*s51-2*s45*s51)+s23*(s45*(2*s45-5*s51)*s51+s34*s51*(-7*s45+s51)+s34^2*(-6*s45+3*s51)))+s12^2*(s23^3*(s34+s45)+s45*(s34^3+s34^2*(4*s45-3*s51)+6*s34*(s45-s51)*s51+3*(s45-s51)*s51^2)-s23^2*(2*s34^2-s45*(s45-5*s51)+s34*(s45+2*s51))+s23*(s34^3+2*s34^2*(s45+s51)+s45*s51*(-4*s45+7*s51)+s34*(-2*s45^2+7*s45*s51+s51^2)))))/(3*s12^4*(s12-s23-s45)*s45*(s23-s34-s51)^3),
p[6]->(4*((s23-13*s51)/(s12-s23-s45)+(s45*(s45-18*s51))/(s12*(s12-s34-s51))-(s45*(s45-18*s51))/((s12-s23-s45)*(s12-s34-s51))+(14*s51)/s12-(s34^2*s51)/(s12*(s12-s23-s45)*(s23-s51))+(s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))-(3*(s34+s45)*s51^2)/(s12^2*(s12-s23-s45))-(2*s34*s51^2)/(s12^2*(s23-s51))-(s34^2*s51^2)/(s12^2*s45*(s23-s51))-(18*s45*s51^3)/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(3*(s45-s51)*s51^3)/(s12^3*(s12-s23-s45))-(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12-s34-s51))-(3*s51^5)/(s12^3*(s12-s23-s45)*(s23-s51))-s51^5/(s12^3*(s23-s51)*(s23-s34-s51))+s51^5/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))-(2*s51^6)/(s12^3*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+s51^7/(s12^4*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+(s23^3*(-s34+s51))/(s12^3*s45)+(3*s51^3*(-s34+s51))/(s12^2*(s12-s23-s45)*(s23-s51))-s23^3/(s45*(-s12+s23+s45)*(s34+s51))-(s23^2-s23*s45+s45^2)/((s12-s23-s45)*(s34+s51))-(s23^3*s51^2)/(s12^3*s45*(s34+s51))+(12*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))+(8*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s34+s51))-(3*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s34+s51))+(s23^2*s51*(-2*s23+s51))/(s12^2*s45*(s34+s51))+(6*s45^2*s51)/(s12*(-s12+s34+s51)^2)-(6*s45^2*s51)/((s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*(s23-3*s51)*s51)/(s12^2*(-s12+s34+s51)^2)-(6*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34^2*s51*(s34+s51))/(s12^2*(-s23+s34+s51)^2)+(s34*(8*s34-s51)*s51)/(s12^2*(-s23+s34+s51))-(18*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*s51^3*(3*s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45^2*s51*(s45+3*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45*s51^2*(7*s45+3*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(s45^2*s51^3*(8*s45+3*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))-(2*s45^2*s51^2*(3*s45+4*s51))/(s12^3*(s12-s23-s45)*(s34+s51))+(s51*(2*s34+13*s45+4*s51))/(s12*(s12-s23-s45))-(2*s45^2*s51^2*(3*s45+13*s51))/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(s23^2-s23*s45+s45^2)/(s12*s34+s12*s51)-(s34^2*s51)/(s12*s23*s45-s12*s45*s51)-s23^3/(s12*s34*s45+s12*s45*s51)+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s12-s34-s51))+(3*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^5*(s34+s51))+(6*s51^3*(s23^3-s23^2*s51+s23*s45*s51-s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(s51^2*(2*s34*s45+(4*s45-3*s51)*s51))/(s12^3*(s23-s51))+(s45*(s45^2-18*s45*s51-36*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(s51^4*(-2*s45^2-s45*s51+s51^2))/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(s51^4*(s45^2-s45*s51+s51^2))/(s12^4*(s23-s51)*(s23-s34-s51))+(s45*(s23*(s45-18*s51)+36*s51^2))/(s12^2*(s12-s34-s51))+(s45^3-6*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s51))+(s23^3-s23^2*s51+3*s23*s51^2+6*s45*s51^2-3*s51^3)/(s12^2*(s34+s51))+(18*s45^2*s51^3-s51^5)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(2*s23^2+2*s34*s51-s23*(s34+s51))/(s12*s45)-(-2*s23^3+s34^2*s51+s23^2*(s34+s51))/(s12^2*s45)+(6*s51^2*(s23^2*(2*s45-s51)+3*s45^2*s51+s23*s51*(-3*s45+s51)))/(s12^3*(-s12+s34+s51)^2)-(s45*s51^2*(2*s45*s51+s34*(s45+s51)))/(s12^4*(s23-s51))+(6*s34*s51*(s34+s51)*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^3*(-s23+s34+s51)^2)+(-2*s23^2-s51*(2*s34+s51)+s23*(s34+2*s51))/((s12-s23-s45)*s45)+(s51^2*(10*s23^3+s23^2*(15*s45-13*s51)+8*s45^2*s51+s23*s51*(-8*s45+3*s51)))/(s12^4*(s12-s34-s51))-(s23^2+s23*(2*s34+3*s45-13*s51)+3*(s45-s51)*s51+s34*(s45+3*s51))/s12^2+(s51*(28*s34^3+4*s45*s51^2+8*s34^2*(2*s45+3*s51)+s34*s51*(2*s45+5*s51)))/(s12^3*(s23-s34-s51))+(s51*(-6*s45*s51*(s45+3*s51)-s23^2*(s45+16*s51)+s23*s51*(3*s45+16*s51)))/(s12^3*(s12-s34-s51))-(6*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)+(-6*s23^2*s51+16*s34^2*s51+4*s23*s51*(-s45+s51)+2*s34*(s45+s51)^2+s23*s34*(3*s45+4*s51)+s51*(3*s45^2-13*s45*s51+3*s51^2))/s12^3-(s51*(20*s34^4+6*s45^2*s51^2+3*s34*s45*s51*(5*s45+3*s51)+s34^3*(28*s45+25*s51)+s34^2*(8*s45^2+46*s45*s51+5*s51^2)))/(s12^4*(s23-s34-s51))+(s51^2*(3*s23^3+s23^2*(8*s45-9*s51)+s45*(8*s45-3*s51)*s51+s23*(-8*s45*s51+6*s51^2)))/(s12^4*(s34+s51))+(s51*(s23^3-8*s23^2*s51+s23*s51*(-2*s45+9*s51)-3*(2*s45^2*s51+s51^3)))/(s12^3*(s34+s51))-(s23^3*(s34-4*s51)+14*s34^3*s51+s34^2*s51*(16*s45+5*s51)+s45*s51*(s45^2+2*s45*s51-3*s51^2)+s23^2*(3*s34*s45+2*s34*s51-7*s45*s51+s51^2)+s34*s45*(s45^2+2*s45*s51+13*s51^2)+s23*(8*s34^2*s51+s34*(3*s45^2+4*s45*s51-3*s51^2)+s51*(-2*s45^2+3*s45*s51+3*s51^2)))/s12^4))/3,
p[7]->(-4*s23*(s12^5*(s23^2+(7*s45-3*s51)*s51+s23*(s45+2*s51))-s45*(s23+s45-s51)*s51*(2*s23^2*s34*(2*s34-s51)+3*s45^2*(s34+s51)^2+s23*s45*(7*s34^2+5*s34*s51-2*s51^2))-s12^4*(2*s23^2*(2*s34+s45)+s51*(21*s45^2-5*s45*s51-6*s51^2)+s34*(s45^2+18*s45*s51-6*s51^2)+s23*(5*s34*s45+2*s45^2+6*s34*s51+19*s45*s51+6*s51^2))+s12*(2*s23^3*s45*(4*s34-s51)*s51+s45^2*(s34+s51)*(s34^3+2*s34^2*(s45-s51)+s51*(4*s45^2+3*s45*s51-9*s51^2)+s34*(s45^2+5*s45*s51-9*s51^2))+s23^2*(s34^4+2*s34^3*s45-s45*s51^2*(9*s45+4*s51)+s34^2*(s45^2+12*s45*s51-3*s51^2)+s34*s51*(23*s45^2-16*s45*s51-2*s51^2))+s23*s45*(2*s34^4+s34^3*(4*s45-s51)+s34^2*(2*s45^2+19*s45*s51-18*s51^2)+s34*s51*(20*s45^2-10*s45*s51+s51^2)+s51^2*(-3*s45^2+8*s45*s51+4*s51^2)))+s12^3*(s23^2*(6*s34^2+6*s34*s45+s45^2+12*s45*s51-3*s51^2)+3*s34^2*(s45^2+5*s45*s51-s51^2)+s34*(2*s45^3+41*s45^2*s51-16*s45*s51^2-6*s51^3)-3*s51*(-7*s45^3-s45^2*s51+5*s45*s51^2+s51^3)+s23*(s45^3+32*s45^2*s51+9*s45*s51^2+6*s51^3+s34^2*(9*s45+6*s51)+s34*(8*s45^2+37*s45*s51+12*s51^2)))-s12^2*(4*s23^3*s45*s51+2*s23^2*(2*s34^3+3*s34^2*s45+s34*(s45^2+12*s45*s51-3*s51^2)-s51*(-6*s45^2+6*s45*s51+s51^2))+s45*(s34^3*(3*s45+4*s51)+s34^2*(4*s45^2+19*s45*s51-11*s51^2)+s34*(s45^3+28*s45^2*s51-8*s45*s51^2-18*s51^3)+s51*(7*s45^3+9*s45^2*s51-9*s45*s51^2-9*s51^3))+s23*(15*s45^3*s51+13*s45*s51^3+2*s51^4+s34^3*(7*s45+2*s51)+s34^2*(10*s45^2+17*s45*s51+6*s51^2)+3*s34*(s45^3+17*s45^2*s51-3*s45*s51^2+2*s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[8]->((16*s23*(s23-s51)^2)/(s45*(-s12+s23+s45)*(s34+s45))+(16*s45*(11*s45-9*s51))/(s12*(s12-s34-s51))-(16*s45^2*(s45-s51))/(s12*(s12-s23-s45)*(s23-s34-s51))+(16*s45^2*(s45-s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(16*s45^2*(s45-4*s51)*s51)/(s12^2*(s12-s23-s45)*(s34+s45))-(16*s45*(s23+s45-3*s51)*s51)/(s12^2*(s34+s45))+(16*s45^2*(s23-s51)*s51)/(s12^3*(s34+s45))-(24*s45^2*s51^2)/(s12^3*(s12-s23-s45))-(16*s45^3*s51^2)/(s12^3*(s12-s23-s45)*(s34+s45))+(8*s45^2*(21*s45-5*s51)*s51^2)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(16*s45^2*(s45-7*s51)*s51^2)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(48*s45*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(96*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(64*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))-(32*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))-(24*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s23-s34-s51))+(24*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12+s23-s34-s51))-(32*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))+(8*s34^2*(s34+s51)^3)/(s12^3*s45*(s12+s23-s34-s51))-(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(48*s45^2*(s45-s51))/(s12*(-s12+s34+s51)^2)+(48*s45^2*(s45-s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45^3*(s45-s51)*s51^3)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*(s23^2-s23*s45+s45^2)*(s45-s51)*s51^3)/(s12^4*(-s12+s34+s51)^2)-(48*s45^2*s51^4)/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)-(48*s34^2*s51*(s34+s51))/(s12^2*(-s23+s34+s51)^2)+(16*s45^2*(s45-s51))/(s12*(s34+s45)*(-s23+s34+s51))+(8*s34^2*(s34+s51)*(s23+s34+s51))/(s12^3*s45)+(24*s45*s51*(s34+8*s45+2*s51))/(s12^2*(s12-s23-s45))-(8*s45^2*s51^3*(s45+3*s51))/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(8*s45^2*s51^3*(4*s45+3*s51))/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(16*s45*(-11*s45+9*s51))/((s12-s23-s45)*(s12-s34-s51))-(22*s23+68*s34+25*s45+20*s51)/(s12+s23-s34-s51)+(-58*s23+76*s34+185*s45+52*s51)/(s12-s23-s45)+(8*s45*(19*s45^2+33*s45*s51-36*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))-(24*s45*s51*(13*s45^2+s45*s51-6*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(48*s45^2*(s45^2+2*s45*s51-3*s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(144*s45^2*s51*(s45^2-s51^2))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45^2*s51^2*(-3*s45^2+2*s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)+(8*s34*(7*s34^2+9*s34*s51+2*s51^2))/(s12*s45*(s12+s23-s34-s51))-(8*(s34^2+9*s34*s45+21*s45^2+5*s34*s51+30*s45*s51+4*s51^2))/(s12*(s12-s23-s45))+(5*s34^2+13*s34*s45+7*s45^2+10*s34*s51-83*s45*s51+5*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(16*s45*(s45^2-s45*s51+6*s51^2))/(s12*(s12-s23-s45)*(s34+s45))-(16*s45*s51*(s45^2-s45*s51+9*s51^2))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(-4*s23^2-31*s34^2-14*s34*s51+s51^2+2*s23*(-7*s34+s51))/(s45*(s12+s23-s34-s51))-(8*(4*s23^2-3*s34^2+s51^2-5*s23*(s34+s51)))/(s12*s45)-(48*(s45-s51)*s51^2*(s23^2+3*s45^2+s23*(-3*s45+s51)))/(s12^3*(-s12+s34+s51)^2)+(48*(s45-s51)*s51*(3*s45^2+s23*(-2*s45+s51)))/(s12^2*(-s12+s34+s51)^2)-(16*(2*s23^2-3*s51^2+s23*(s45+s51)))/((s12-s23-s45)*(s34+s45))+(48*s34*s51*(s34+s51)*(2*s34^2+2*s45*s51+s34*(2*s45+s51)))/(s12^3*(-s23+s34+s51)^2)+(8*s51*(-5*s34^2+2*s45*(-s45+s51)+s34*(2*s45+s51)))/(s12^2*(s23-s34-s51))+(8*(17*s34^2+5*s34*(2*s45+s51)+2*s51*(5*s45+s51)))/(s12*(s12+s23-s34-s51))-(8*s34*(-2*s23^2+3*s34*(s34+s51)+s23*(3*s34+2*s51)))/(s12^2*s45)+(16*(s23^2-3*s51^2+s23*(s45+2*s51)))/(s12*(s34+s45))-(8*(9*s34^2+3*s45^2+9*s34*(s45-s51)-29*s45*s51-3*s51^2+s23*(12*s34+17*s45+2*s51)))/s12^2+(8*s51^2*(4*s23^2*(3*s45-4*s51)+s23*s51*(s45+3*s51)-s45*s51*(s45+3*s51)))/(s12^4*(s12-s34-s51))+(8*s51*(25*s34^3+12*s34^2*(s45+2*s51)+s45*s51*(-2*s45+5*s51)+s34*s51*(-s45+5*s51)))/(s12^3*(s23-s34-s51))+(36*s23^2+7*(s34+s51)^2-2*s23*(13*s34+21*s51))/((s12-s23-s45)*s45)-(32*(3*s34^3+s34^2*(3*s45-4*s51)-s45^2*s51+s34*(s45^2-4*s45*s51-s51^2)))/(s12^2*(s12+s23-s34-s51))-(8*s51*(2*s23^2*(3*s45-5*s51)+s23*(27*s45-19*s51)*s51+3*s51*(-7*s45^2+2*s45*s51+s51^2)))/(s12^3*(s12-s34-s51))+(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s23-s34-s51))-(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s12+s23-s34-s51))-(48*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)+(8*(2*s23*(3*s45^2+7*s45*s51-8*s51^2)+3*s51*(-14*s45^2+9*s45*s51+s51^2)))/(s12^2*(s12-s34-s51))+(8*(3*s34^4+s34^3*(3*s45-32*s51)-s45*s51^2*(11*s45+3*s51)+s34^2*(s45^2-41*s45*s51-25*s51^2)-s34*s51*(10*s45^2+31*s45*s51+2*s51^2)))/(s12^3*(s12+s23-s34-s51))+(16*s51*(9*s34^4+3*s45^2*s51^2+2*s34*s45*s51*(5*s45+3*s51)+2*s34^3*(7*s45+6*s51)+s34^2*(5*s45^2+23*s45*s51+3*s51^2)))/(s12^4*(s12+s23-s34-s51))-(8*s51*(23*s34^4+5*s45^2*s51^2+2*s34*s45*s51*(9*s45+8*s51)+s34^3*(32*s45+31*s51)+s34^2*(9*s45^2+54*s45*s51+8*s51^2)))/(s12^4*(s23-s34-s51))+(80*s23-8*(s34+4*(5*s45+s51)))/s12+(8*s51*(2*s23^2*(2*s34+3*s45-5*s51)+s23*(s34^2+8*s34*s45+6*s45^2-3*s34*s51-5*s45*s51+3*s51^2)-(s34+s51)*(2*s34^2-2*s34*s45+s45*(-4*s45+3*s51))))/s12^4+(8*(3*s34^3+s34^2*(3*s45-7*s51)-s51*(4*s45^2+10*s45*s51+3*s51^2)+s34*(s45^2-22*s45*s51+6*s51^2)+s23*(2*s34^2+s34*(s45-9*s51)+s51*(-17*s45+16*s51))))/s12^3)/6,
p[9]->(-8*s23^2*(2*s12-2*s34-3*s45+s51)*(s12^5*(-s23+s51)-s45*s51*(s23*s34+s45*(s34+s51))^2+s12^4*(3*s23*s34+s34*(s45-2*s51)+2*s23*(s45+s51)-s51*(3*s45+2*s51))+s12^3*(s34^2*(-2*s45+s51)+s51*(3*s45^2+6*s45*s51+s51^2)+s34*(-2*s45^2+6*s45*s51+2*s51^2)-s23*(3*s34^2+s45^2+4*s45*s51+s51^2+4*s34*(s45+s51)))+s12*s45*s51*(s23^2*s34+s45*(s34+s51)*(3*s34+2*s45+3*s51)+s23*(3*s34^2-s45*s51+s34*(3*s45+s51)))+s12^2*(s23*(s34^3+2*s34^2*(s45+s51)+2*s45*s51*(s45+s51)+s34*(s45^2+s45*s51+s51^2))+s45*(s34^3+s34^2*(2*s45-3*s51)+s34*(s45^2-6*s45*s51-6*s51^2)-s51*(s45^2+6*s45*s51+3*s51^2)))))/(3*s12^4*(s12-s23-s45)*s45*(s12-s34-s51)^3),
p[10]->((8*(9*s23-8*s34-s45-23*s51))/s12+(8*s23^2*s34^2)/(s12^2*s45*(s45-s51))+(8*s23*s34*(-2*s23+s34))/(s12*s45*(s45-s51))+(8*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(144*s45*s51^2)/(s12^2*(s23-s34-s51))-(144*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(48*s45*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(96*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(8*(s34-4*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(112*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(64*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(32*s45^3*s51^3)/(s12^4*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s23-s34-s51))-(24*s45^3*s51^4)/(s12^5*(s12-s23-s45)*(s12+s23-s34-s51))+(80*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(24*s51^5)/(s12^3*(s12-s23-s45)*(s45-s51))-(80*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(40*s51^6)/(s12^3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(8*s51^7)/(s12^4*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(32*s34^2*(s34+s51)^2)/(s12^2*s45*(s12+s23-s34-s51))-(8*s34^2*(s34+s51)^3)/(s12^3*s45*(s12+s23-s34-s51))+(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*s45^2)/(-s12+s34+s51)^2+(48*s45^2*(s23-4*s51))/(s12*(-s12+s34+s51)^2)+(48*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s12+s34+s51)^2)-(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(48*s45^3*s51^4)/(s12^4*(s12-s23-s45)*(-s23+s34+s51)^2)+(8*s51^2)/((s12-s34-s51)*(-s45+s51))+(8*(s23-4*s51)*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(144*s45*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(24*s51^3*(s45+s51))/(s12^3*(s12-s23-s45))+(48*s45^2*s51^3*(s45+s51))/(s12^3*(s12-s23-s45)*(-s23+s34+s51)^2)-(48*s45^2*s51^3*(4*s45+s51))/(s12^3*(s12-s23-s45)*(-s12+s34+s51)^2)-(8*(19*s45+s51))/(s12-s34-s51)+(96*s45^2*s51^2*(3*s45+2*s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(48*s45^2*(-s34+s45+3*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(96*s45^2*s51*(2*s45+3*s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(8*s45^2*s51^3*(4*s45+3*s51))/(s12^4*(s12-s23-s45)*(s23-s34-s51))+(24*s51^3*(s34+5*s51))/(s12^2*(s12-s23-s45)*(s45-s51))+(24*s51^2*(s34+3*s45+5*s51))/(s12^2*(s12-s23-s45))-(24*s51*(2*s34+7*s45+9*s51))/(s12*(s12-s23-s45))+(22*s23+68*s34+25*s45+20*s51)/(s12+s23-s34-s51)+(-94*s23-4*s34+135*s45+172*s51)/(s12-s23-s45)-(8*(s23^2+5*s23*s34+3*s34^2-s23*s51))/(s12*s45)+(8*s34*s51*(8*s34^2+3*s34*s45+2*s34*s51-21*s45*s51))/(s12^3*(-s23+s34+s51))+(48*s51^3*(-s23^3+s23^2*s51-s23*s45*s51+s45^2*s51))/(s12^4*(-s12+s34+s51)^2)+(48*s51^2*(s23^3-2*s23^2*s45-4*s45^2*s51+s23*(4*s45-s51)*s51))/(s12^3*(-s12+s34+s51)^2)+(8*(19*s34*s45-22*s45^2+s34*s51-40*s45*s51-4*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(4*s23^2+14*s23*s34+31*s34^2-2*s23*s51+14*s34*s51-s51^2)/(s45*(s12+s23-s34-s51))-(8*s51^4*(-2*s45^2+s45*s51+s51^2))/(s12^4*(s12-s23-s45)*(s12-s34-s51))+(40*s51^3*(2*s45^2+s45*s51+s51^2))/(s12^3*(s12-s23-s45)*(s12-s34-s51))-(8*s34*(7*s34^2+9*s34*s51+2*s51^2))/(s12*s45*(s12+s23-s34-s51))-(5*s34^2+13*s34*s45+7*s45^2+10*s34*s51-83*s45*s51+5*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(16*s51^2*(21*s45^2+14*s45*s51+5*s51^2))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(16*s51*(23*s45^2+32*s45*s51+5*s51^2))/(s12*(s12-s23-s45)*(s12-s34-s51))+(8*s51^2*(s23^2-3*s23*s51+6*s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))+(8*(14*s23^2+9*s34^2+9*s34*s45+3*s45^2+s23*(10*s34+17*s45-18*s51)-4*s34*s51-3*s45*s51+12*s51^2))/s12^2-(8*s51*(s34^2+11*s34*s51+31*s51^2))/(s12*(s12-s23-s45)*(s45-s51))+(8*s51^2*(s23^3-2*s23^2*s51+3*s23*s51^2-4*s51^3))/(s12^3*(s12-s34-s51)*(-s45+s51))+(8*s51^3*(-s23^3+s23^2*s51-s23*s51^2+s51^3))/(s12^4*(s12-s34-s51)*(-s45+s51))+(8*(2*s23^2*s34*s51+3*s23*s51^3-3*s51^4))/(s12^3*(s45-s51))+(8*s34*(2*s23^2+3*s23*s34+3*s34*(s34+s51)))/(s12^2*s45)-(8*s23^2*s51*(s23*(s34-s51)+s51*(s34+s51)))/(s12^4*(s45-s51))-(8*s34^2*(s23^2+s23*(s34+s51)+(s34+s51)^2))/(s12^3*s45)-(8*s51^2*(12*s23^3+3*s23^2*(4*s45-5*s51)+2*s23*s51^2+s51^2*(-2*s45+s51)))/(s12^4*(s12-s34-s51))-(48*s51*(s34^4+s34^2*s45*s51-s45^2*s51^2+s34^3*(s45+s51)))/(s12^3*(-s23+s34+s51)^2)-(8*(17*s34^2+5*s34*(2*s45+s51)+2*s51*(5*s45+s51)))/(s12*(s12+s23-s34-s51))-(8*(3*s45^2-58*s45*s51-4*s51^2+s23*(19*s45+s51)))/(s12*(s12-s34-s51))-(8*(3*s23^2+s34^2+8*s34*s51+19*s51^2-5*s23*(s34+2*s51)))/(s12*(s45-s51))+(8*(4*s23^2+s34^2+8*s34*s51+20*s51^2-5*s23*(s34+2*s51)))/((s12-s23-s45)*(s45-s51))+(24*(s23^2*(s34+s51)-s23*s51*(s34+3*s51)+s51^2*(s34+4*s51)))/(s12^2*(s45-s51))+(-20*s23^2-7*(s34+s51)^2+2*s23*(13*s34+9*s51))/((s12-s23-s45)*s45)+(8*s51*(6*s23^3+2*s23*(3*s45-11*s51)*s51+s51^2*(10*s45+7*s51)+s23^2*(6*s45+11*s51)))/(s12^3*(s12-s34-s51))+(32*(3*s34^3+s34^2*(3*s45-4*s51)-s45^2*s51+s34*(s45^2-4*s45*s51-s51^2)))/(s12^2*(s12+s23-s34-s51))+(48*s51*(s23^2*(2*s45-s51)+6*s45^2*s51+s23*(-s45^2-3*s45*s51+s51^2)))/(s12^2*(-s12+s34+s51)^2)-(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s23-s34-s51))+(24*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^5*(s12+s23-s34-s51))+(48*s34*s51*(s34^4+3*s45^2*s51^2+2*s34^3*(s45+s51)+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+5*s45*s51+s51^2)))/(s12^4*(-s23+s34+s51)^2)-(8*(3*s34^4+s34^3*(3*s45-32*s51)-s45*s51^2*(11*s45+3*s51)+s34^2*(s45^2-41*s45*s51-25*s51^2)-s34*s51*(10*s45^2+31*s45*s51+2*s51^2)))/(s12^3*(s12+s23-s34-s51))-(8*(2*s23^2*(3*s45+7*s51)+s23*(6*s45^2-25*s45*s51-19*s51^2)+3*s51*(-s45^2+17*s45*s51+3*s51^2)))/(s12^2*(s12-s34-s51))-(16*s51*(9*s34^4+3*s45^2*s51^2+2*s34*s45*s51*(5*s45+3*s51)+2*s34^3*(7*s45+6*s51)+s34^2*(5*s45^2+23*s45*s51+3*s51^2)))/(s12^4*(s12+s23-s34-s51))+(8*s51*(23*s34^4+5*s45^2*s51^2+2*s34*s45*s51*(9*s45+8*s51)+s34^3*(32*s45+31*s51)+s34^2*(9*s45^2+54*s45*s51+8*s51^2)))/(s12^4*(s23-s34-s51))-(8*(3*s34^3+s23^2*(s34-13*s51)+3*s34^2*(s45-6*s51)-s45*s51*(4*s45+9*s51)+s34*(s45^2-23*s45*s51+s51^2)+s23*(3*s34^2+2*s34*s45-15*s34*s51-17*s45*s51+13*s51^2)))/s12^3-(8*s51*(6*s23^3+s23^2*(5*s34+12*s45-9*s51)+s23*(s34^2+7*s34*s45+6*s45^2-3*s34*s51-5*s45*s51+3*s51^2)-(s34+s51)*(2*s34^2-2*s34*s45+3*s45*(-s45+s51))))/s12^4)/6,
p[11]->(-4*s23*(3*s12^3*(s23-s51)*(s23+s45-s51)*(-s23+s34+s51)^2+s45*(s23+s45-s51)*s51*(2*s23^3*s34+s23*s45*(7*s34+3*s45-2*s51)*(s34+s51)+3*s45^2*(s34+s51)^2+s23^2*(4*s34^2+5*s34*s45-2*s34*s51+2*s45*s51))+s12^2*(2*s23^5+s23^4*(-6*s34+5*s45-8*s51)+3*s23^3*(2*s34^2-5*s34*s45+s45^2+6*s34*s51-2*s45*s51+4*s51^2)+s45*(s34^2*(12*s45-11*s51)*s51+18*s34*(s45-s51)*s51^2+9*(s45-s51)*s51^3+s34^3*(-3*s45+4*s51))+s23*(s34^3*(-5*s45+2*s51)+3*s34*s51*(-3*s45^2+7*s45*s51+2*s51^2)+s51^2*(-15*s45^2+22*s45*s51+2*s51^2)+s34^2*(9*s45^2-4*s45*s51+6*s51^2))-s23^2*(2*s34^3-3*s34^2*(5*s45-4*s51)+3*s34*(3*s45^2-4*s45*s51+6*s51^2)+s51*(-3*s45^2+12*s45*s51+8*s51^2)))-s12*(2*s23^5*s34-s23^4*(3*s34^2-7*s34*s45+6*s34*s51+4*s45*s51)+s45^2*(s34+s51)*(s34^3+s34^2*(3*s45-2*s51)+9*s34*(s45-s51)*s51+9*(s45-s51)*s51^2)+s23*s45*(2*s34^4+s34^3*(6*s45-s51)+s34*s51*(6*s45^2+11*s45*s51+s51^2)-6*s34^2*(s45^2-6*s45*s51+3*s51^2)+s51^2*(-3*s45^2+8*s45*s51+4*s51^2))+s23^3*(6*s34^2*(-2*s45+s51)+2*s45*s51*(-5*s45+6*s51)+s34*(8*s45^2-13*s45*s51+6*s51^2))+s23^2*(s34^4+3*s34^3*s45+s45*s51*(-6*s45^2+11*s45*s51-12*s51^2)-3*s34^2*(5*s45^2-10*s45*s51+s51^2)+s34*(3*s45^3-s45^2*s51+5*s45*s51^2-2*s51^3)))))/(3*s12^3*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[1]->(8*(-19+(38*s23*s34)/(s12*s45)+(39*s23-18*s34+38*s45-76*s51)/s12-(38*(s23-s51))/s45+(18*s23*(s45-s51))/(s12*(s12-s34-s51))+(18*s23^2*s51)/(s12^2*(s12-s34-s51))+(18*(s34+s45)*(s34+s51)^2)/(s12^2*(s23-s34-s51))+(18*s34*(s34+s51))/(s12*(-s23+s34+s51))+(18*s23^2+18*s34^2+s23*(18*s34-s45)+18*s34*(s45+s51)+s45*(-19*s45+56*s51))/s12^2))/9,
pe[2]->(16*((-2*s23)/(s34+s45)+(2*(s34-s45)*(2*s34-2*s45-3*s51))/((s12-s34)*(s12-s23-s45))+(2*s45*(s23-s51))/(s12*(s12-s34))+(2*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(2*(s23+s34)*s45)/((s12-s34)*(s12-s34-s51))+(2*s34*s45*(-s34+s45))/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))-(4*(s23+s34-s45-s51))/(s12-s34)+(5*s51)/s12+(2*s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)-(2*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))-(2*(s23+s34)*s51)/(s45*(-s12+s23+s45))-(2*s45*s51)/(s12*(s34+s45))-(2*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))-(2*s34*s51)/(s12*s45-s34*s45)+(2*s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s51))-(2*s45^2*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))+(2*s45*(s45-s51)*s51)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(2*s23*(-s23+s51))/(s45*(s34+s45))-(12*s51*(s34+s51))/((s12-s23-s45)*(s23-s34-s51))-(6*s45*(s23+s34-s51))/(-s12+s34+s51)^2-(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(4*(3*s23+3*s34-2*s45))/(-s12+s34+s51)-(6*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45^2*s51^2)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(2*s23*(2*s23+s45+s51))/((-s12+s23+s45)*(s34+s45))-(4*(2*s23+2*s34-s45+4*s51))/(s12-s23-s45)+(s51*(11*s34-2*s45+5*s51))/(s12*(s23-s34-s51))-(4*(3*s34^2-6*s34*s45+2*s45^2+3*s34*s51))/((s12-s23-s45)*(s12-s34-s51))+(6*s45*(s34^2-s34*s45+s45*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(6*s51*(s23^2-s23*s51+s45*s51))/(s12*(-s12+s34+s51)^2)+(6*s51*(s34^2+s34*s51+s45*s51))/(s12*(-s23+s34+s51)^2)+(-s23^2+2*s45*s51+s23*(-3*s45+s51))/(s12*(s12-s34-s51))))/3,
pe[3]->(-16*s23^2*(s12^5*(s23-s51)*(-s23+s34+s51)^2+s12^4*(s34^3*(s45+2*s51)-s23^3*(3*s34+3*s45+2*s51)+s51^2*(5*s45^2-2*s45*s51+2*s51^2)+s34*s51*(9*s45^2-2*s45*s51+6*s51^2)+s23^2*(6*s34^2+7*s34*s45+5*s45^2+12*s34*s51+4*s45*s51+6*s51^2)+s34^2*(-2*s45^2+7*s45*s51+6*s51^2)-s23*(3*s34^3+s34^2*(5*s45+12*s51)+s51*(10*s45^2-s45*s51+6*s51^2)+s34*(9*s45^2+5*s45*s51+15*s51^2)))-s45*(s23^4*s34*(s34+6*s45-5*s51)*s51+s45^2*(s34+s51)^3*(s34*(s45-2*s51)+s51*(-5*s45+4*s51))+s23^3*(s34^3*(5*s45-7*s51)+s45*(6*s45-5*s51)*s51^2-s34^2*s51*(s45+3*s51)+s34*s51*(6*s45^2-17*s45*s51+10*s51^2))+s23*s45*(s34+s51)^2*(2*s34^2*(s45-s51)+s51*(5*s45^2+3*s45*s51-5*s51^2)+s34*(5*s45^2-13*s45*s51+11*s51^2))+s23^2*(s34+s51)*(s34^3*s45+s45*s51^2*(-13*s45+10*s51)+s34^2*(10*s45^2-15*s45*s51+7*s51^2)+s34*(3*s45^2*s51-5*s51^3)))+s12*s45*(s23^4*s34*s51+s23^3*(s34^2*(5*s45-4*s51)+s34*(21*s45-16*s51)*s51+s51*(12*s45^2-2*s45*s51-5*s51^2))+s45*(s34+s51)^2*(3*s34^2*(s45-2*s51)+s34*(2*s45^2-17*s45*s51+7*s51^2)+s51*(-10*s45^2-2*s45*s51+7*s51^2))+s23^2*(s34^3*(16*s45-21*s51)+3*s34^2*(5*s45^2-9*s45*s51-3*s51^2)+s51^2*(-31*s45^2+6*s45*s51+10*s51^2)+s34*s51*(-4*s45^2-55*s45*s51+28*s51^2))+s23*(s34+s51)*(3*s34^3*s45+s34^2*(18*s45^2-23*s45*s51+21*s51^2)+s34*(10*s45^3+3*s45^2*s51+23*s45*s51^2-8*s51^3)+s51*(10*s45^3+21*s45^2*s51-11*s45*s51^2-5*s51^3)))+s12^3*(-(s34^4*(2*s45+s51))+4*s34^3*(s45^2-4*s45*s51-s51^2)+s23^3*(3*s34^2+6*s34*s45+8*s45^2+4*s34*s51+s45*s51+s51^2)+3*s34^2*(s45^3-11*s45^2*s51+s45*s51^2-2*s51^3)-s51^2*(10*s45^3+3*s45^2*s51-4*s45*s51^2+s51^3)-s34*s51*(13*s45^3+28*s45^2*s51-15*s45*s51^2+4*s51^3)-s23^2*(6*s34^3+5*s45^3+24*s45^2*s51-2*s45*s51^2+3*s51^3+s34^2*(14*s45+15*s51)+2*s34*(11*s45^2+8*s45*s51+6*s51^2))+s23*(3*s34^4+2*s34^3*(5*s45+6*s51)+s34^2*(34*s45^2+7*s45*s51+18*s51^2)+s51*(15*s45^3+19*s45^2*s51-7*s45*s51^2+3*s51^3)+s34*(14*s45^3+49*s45^2*s51-5*s45*s51^2+12*s51^3)))-s12^2*(s23^3*(s34^3+s34^2*(3*s45+2*s51)+s45*(6*s45^2+11*s45*s51-7*s51^2)+s34*(8*s45^2+4*s45*s51+s51^2))-s23^2*(2*s34^4+s34^3*(7*s45+6*s51)+s45*s51*(23*s45^2+23*s45*s51-16*s51^2)+s34^2*(2*s45^2+33*s45*s51+6*s51^2)+s34*(12*s45^3+33*s45^2*s51+12*s45*s51^2+2*s51^3))+s45*(s34+s51)*(-s34^4+2*s34^3*(s45-4*s51)+s34^2*(6*s45^2-32*s45*s51+8*s51^2)+s51*(-5*s45^3-16*s45^2*s51+9*s45*s51^2+2*s51^3)+s34*(s45^3-34*s45^2*s51+5*s45*s51^2+5*s51^3))+s23*(s34^5+s34^4*(5*s45+4*s51)+2*s34^3*(14*s45^2+s45*s51+3*s51^2)+s45*s51*(5*s45^3+33*s45^2*s51+3*s45*s51^2-11*s51^3)+s34^2*(36*s45^3+22*s45^2*s51+15*s45*s51^2+4*s51^3)+s34*(5*s45^4+63*s45^3*s51+9*s45^2*s51^2+s45*s51^3+s51^4)))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s51)*(s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[4]->(16*((s23*(s23-s34))/(s12*s45)+(6*s23+s34-7*s51)/s12-(2*(s34-s45)*(2*s34-2*s45-3*s51))/((s12-s34)*(s12-s23-s45))-(2*(s23+s34)*s45)/((s12-s34)*(s12-s34-s51))+(2*s34*(s34-s45)*s45)/((s12-s34)*(s12-s23-s45)*(s12-s34-s51))+(4*(s23+s34-s45-s51))/(s12-s34)-(2*s34^2*s51)/((s12-s34)*(s12-s23-s45)*s45)+(2*s45*s51)/(s12*(s12-s23-s45))+(2*s45^2*s51)/(s12*(s12-s34)*(s12-s23-s45))+(2*s34*s51)/(s12*s45-s34*s45)+(12*(s34-s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(s45*(s45-3*s51)*s51^2)/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))+(2*s45*(-s23+s51))/(s12*(s12-s34))-s23^3/(s45*(-s12+s23+s45)*(s34+s51))+((-s23+s45)*s51)/((s12-s23-s45)*(s34+s51))+(5*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))-(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(6*s45*(s23+s34-2*s51))/(-s12+s34+s51)^2-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45^2*s51^2*(s45+s51))/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45*s51^2*(2*s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(6*s45*s51^2*(3*s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(3*s23+8*s34-3*s45+2*s51)/(s12-s23-s45)+(s45*s51^2*(5*s45+3*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(s45*s51*(s45+5*s51))/(s12*(s12-s23-s45)*(s34+s51))+(s45*s51*(12*s45+11*s51))/(s12*(s12-s23-s45)*(s23-s34-s51))+(-12*s23-12*s34+7*s45+12*s51)/(s12-s34-s51)-(s45*s51*(3*s45+17*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(s23*(s34-s51)-2*s34*s51)/((s12-s23-s45)*s45)-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))-(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))-(6*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)+(s51*(-4*s23^2-6*s23*s45+4*s23*s51+5*s45*s51))/(s12^2*(s12-s34-s51))+(-5*s34^2-8*s34*s51+12*s45*s51)/(s12*(s23-s34-s51))-(s23^2*s51)/(s12*s34*s45+s12*s45*s51)-(s23^2-5*s23*s34-11*s34^2+s23*s45-5*s34*s45+2*s23*s51+3*s34*s51-2*s45*s51-3*s51^2)/s12^2+(s51*(-2*s23*s45+3*s23*s51+5*s45*s51-3*s51^2))/(s12^2*(s34+s51))-(6*(s34^3+s34^2*s51+s45*s51^2))/(s12*(-s23+s34+s51)^2)+(6*s51*(s23^2+3*s45*s51-s23*(s45+s51)))/(s12*(-s12+s34+s51)^2)+(6*(s34^4+2*s34^2*s45*s51+s45^2*s51^2+s34^3*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(6*s45*(s34^2-s34*(s45+s51)+s51*(2*s45+s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(s23^2+s23*s51-s51*(s45+3*s51))/(s12*(s34+s51))+(17*s34^3+13*s34*s45*s51-3*s45*s51^2+s34^2*(11*s45+8*s51))/(s12^2*(s23-s34-s51))+(s23^2-3*s51*(s45+4*s51)+s23*(2*s45+11*s51))/(s12*(s12-s34-s51))+(12*s34^2-23*s34*s45+s45*(7*s45+20*s51))/((s12-s23-s45)*(s12-s34-s51))))/3,
pe[5]->(32*s23^2*(s23+2*s34-s51)*(s12*s45*(s23-3*s34-2*s51)*(s23+s45-s51)-s12^2*(s23^2+s34^2-2*s34*s45+s23*(-2*s34+s45-2*s51)+2*s34*s51-s45*s51+s51^2)+s45*(s23+s45-s51)*(s23*s34+s45*(s34+s51))))/(3*s12^2*(s12-s23-s45)*s45*(s23-s34-s51)^3),
pe[6]->(16*(1-s23^2/(s12*s45)-s51/s45-(2*s51^2)/(s12*(s12-s23-s45))+(s34*s51^2)/((s12-s23-s45)*s45*(s23-s51))+(s45*s51^2)/(s12^2*(s23-s51))+(12*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(12*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(2*s51^3)/(s12*(s12-s23-s45)*(s23-s51))+(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12-s34-s51))-s51^4/(s12*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+s51^5/(s12^2*(s12-s23-s45)*(s23-s51)*(s23-s34-s51))+s23^3/(s45*(-s12+s23+s45)*(s34+s51))+((s23-s45)*s51)/((s12-s23-s45)*(s34+s51))-(5*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s34+s51))+(3*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s34+s51))+(6*s45*s51)/(-s12+s34+s51)^2+(6*s45*(s23-2*s51)*s51)/(s12*(-s12+s34+s51)^2)+(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(6*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(6*s34*s51*(s34+s51))/(s12*(-s23+s34+s51)^2)+(s51^3*(-s45+s51))/(s12^2*(s23-s51)*(s23-s34-s51))+(6*s45*s51*(-s34+s45+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(s51^3*(2*s45+s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(6*s45*s51^2*(2*s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(s45*s51^2*(5*s45+3*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))+(-3*s23-2*s45+4*s51)/s12-(s51*(2*s34+5*s51))/(s12*(s23-s34-s51))+(s45*s51*(s45+5*s51))/(s12*(s12-s23-s45)*(s34+s51))+(-s45+12*s51)/(-s12+s34+s51)+(s23-s45+12*s51)/(s12-s23-s45)+(s45*s51*(s45+17*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))-(2*s51^2)/(s12*s23-s12*s51)+(s23^2-s23*s51+s34*s51)/((s12-s23-s45)*s45)+(-(s34*s45)+s45^2+12*s34*s51-20*s45*s51)/((s12-s23-s45)*(s12-s34-s51))+(s51*(4*s23^2+6*s23*s45-4*s23*s51-5*s45*s51))/(s12^2*(s12-s34-s51))+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s12-s34-s51))+(3*s51^2*(s23^2-s23*s51+s45*s51))/(s12^3*(s34+s51))+(6*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)+(s51*(14*s34^2+8*s34*s45+5*s34*s51+7*s45*s51))/(s12^2*(s23-s34-s51))+(s23^2*s51)/(s12*s34*s45+s12*s45*s51)+(s51*(2*s23*s45-3*s23*s51-5*s45*s51+3*s51^2))/(s12^2*(s34+s51))+(s23^2+s45^2+2*s45*s51+(8*s34-3*s51)*s51+2*s23*(s45+s51))/s12^2+(6*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(s23^2+s23*s51-s51*(s45+3*s51))/(s12*(s34+s51))+(s23*(s45-12*s51)+s51*(s45+12*s51))/(s12*(s12-s34-s51))))/3,
pe[7]->(16*s23*(s12^4*(s23+s45+3*s51)-s12^3*(3*s23*s34+2*s23*s45+3*s34*s45+2*s45^2+6*s34*s51-2*s45*s51+6*s51^2)-s45*(s23+s45-s51)*s51*(s23*(4*s34-2*s51)+3*s45*(s34+s51))+s12^2*(s45^3-13*s45^2*s51+9*s45*s51^2+3*s51^3+3*s34^2*(s45+s51)+s23*(3*s34^2+4*s34*s45+s45^2-12*s45*s51-3*s51^2)+s34*(4*s45^2-4*s45*s51+6*s51^2))+s12*(4*s23^2*s45*s51+s23*(-s34^3-2*s34^2*s45+2*s51*(6*s45^2+2*s45*s51+s51^2)+s34*(-s45^2+12*s45*s51+3*s51^2))-s45*(s34^3+2*s34^2*(s45-s51)-8*s45^2*s51+6*s51^3+s34*(s45^2-13*s45*s51+9*s51^2)))))/(3*s12*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[8]->(2*((16*s23)/(s34+s45)+(16*s23*(s23-s51))/(s45*(s34+s45))-(16*s23^2*(s23-s51))/(s45*(-s12+s23+s45)*(s34+s45))+(16*s45*s51)/(s12*(s12-s23-s45))+(16*s45*s51)/(s12*(s34+s45))+(16*s45^2*s51)/(s12*(s12-s23-s45)*(s34+s45))-(8*(4*s23+s34+4*s45-3*s51)*s51)/s12^2+(16*s45*(s45-4*s51)*s51)/(s12*(s12-s23-s45)*(s23-s34-s51))+(96*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(40*s45*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(32*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))+(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))-(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(8*s34*(s34+s51))/(s12*s45)+(8*s34*(s34+s51)^2)/(s12*s45*(s12+s23-s34-s51))-(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))-(48*s45*(s45-s51))/(-s12+s34+s51)^2-(48*(s23-2*s45)*(s45-s51)*s51)/(s12*(-s12+s34+s51)^2)+(48*(s23-s45)*(s45-s51)*s51^2)/(s12^2*(-s12+s34+s51)^2)-(32*(4*s45-3*s51))/(-s12+s34+s51)+(48*s45*s51^3)/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)-(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)-(48*s34*s51*(s34+s51))/(s12*(-s23+s34+s51)^2)-(8*(s34+2*s45-5*s51)*s51)/(s12*(-s23+s34+s51))+(16*s45*s51*(-7*s45+s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(16*s45*s51*(-s45+s51))/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(48*s45^2*s51^2*(-s45+s51))/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(16*s23*(2*s23+s45+s51))/((-s12+s23+s45)*(s34+s45))-(48*s45*(s45-s51)*(-s34+s45+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(8*s45*s51^2*(s45+3*s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(8*s45*s51^2*(4*s45+3*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))+(8*s51*(4*s23-17*s45+9*s51))/(s12*(s12-s34-s51))+(8*(2*s34+s45+12*s51))/s12-(22*s23+20*s34+25*s45+24*s51)/(s12+s23-s34-s51)+(54*s23+4*s34-111*s45+80*s51)/(s12-s23-s45)+(8*(-16*s34*s45+19*s45^2+12*s34*s51-11*s45*s51))/((s12-s23-s45)*(s12-s34-s51))-(16*s51*(6*s34^2+5*s34*s45+3*s34*s51+3*s45*s51))/(s12^2*(s12+s23-s34-s51))+(8*s51*(14*s34^2+9*s34*s45+8*s34*s51+5*s45*s51))/(s12^2*(s23-s34-s51))+(48*s45*s51*(2*s45^2-s45*s51-s51^2))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)+(-4*s23^2-6*s23*s34-7*s34^2+2*s23*s51-6*s34*s51+s51^2)/(s45*(s12+s23-s34-s51))+(5*s34^2+13*s34*s45+7*s45^2+6*s34*s51-55*s45*s51+s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(20*s23^2-6*s23*(s34+s51)+(s34+s51)^2)/((s12-s23-s45)*s45)+(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(s12+s23-s34-s51))+(48*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)+(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(-s23+s34+s51))+(8*s51*(2*s23*(3*s45-5*s51)+s51*(s45+3*s51)))/(s12^2*(s12-s34-s51))+(8*(2*s34^2+s51*(11*s45+3*s51)+s34*(s45+14*s51)))/(s12*(s12+s23-s34-s51))))/3,
pe[9]->(-32*s23^2*(2*s12-2*s34-3*s45+s51)*(s12^4-2*s12^3*(s34+s45+s51)+s45*s51*(s23*s34+s45*(s34+s51))-s12*s45*s51*(3*s34+2*(s45+s51))+s12^2*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51))))/(3*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)^3),
pe[10]->(2*((82*s23+100*s34-41*s45-16*s51)/(s12-s23-s45)+(16*s23-8*s51)/s45+(8*s23^2*(-s23+s34))/(s45*(-s12+s23+s45)*(s45-s51))+(8*(4*s23+s34+3*s45-3*s51)*s51)/s12^2+(8*(10*s23+3*(s45-4*s51))*s51)/(s12*(s12-s34-s51))+(96*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(8*s23^2*s51)/(s12^2*(s45-s51))+(16*s51^2)/(s12*(s12-s23-s45))+(64*s45*s51^2)/(s12*(s12-s23-s45)*(s23-s34-s51))-(40*s45*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(32*s45^2*s51^2)/(s12^2*(s12-s23-s45)*(s12+s23-s34-s51))-(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s23-s34-s51))+(24*s45^2*s51^3)/(s12^3*(s12-s23-s45)*(s12+s23-s34-s51))+(16*s51^3)/(s12*(s12-s23-s45)*(s45-s51))-(32*s51^4)/(s12*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(8*s51^5)/(s12^2*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(16*s51*(-s23+s51))/(s12*(s45-s51))-(8*s34*(s34+s51)^2)/(s12*s45*(s12+s23-s34-s51))+(s34+s51)^3/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(48*s45*(s23+s34-2*s51))/(-s12+s34+s51)^2-(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(8*(13*s23+13*s34-3*s45-14*s51))/(-s12+s34+s51)-(48*s45*s51^2)/(s12*(-s23+s34+s51)^2)+(48*s45*s51^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45^2*s51^3)/(s12^2*(s12-s23-s45)*(-s23+s34+s51)^2)+(96*s34*s51)/(s12*(-s23+s34+s51))-(8*s34*(s23+s34+s51))/(s12*s45)+(8*s51^3*(-2*s45+s51))/(s12^2*(s12-s23-s45)*(s12-s34-s51))-(8*(s23+s34-2*s51)*s51)/((-s12+s34+s51)*(-s45+s51))-(48*s45*s51^2*(s45+s51))/(s12*(s12-s23-s45)*(-s23+s34+s51)^2)+(48*s45*s51^2*(3*s45+s51))/(s12*(s12-s23-s45)*(-s12+s34+s51)^2)-(16*s51^2*(3*s45+2*s51))/(s12*(s12-s23-s45)*(s12-s34-s51))+(8*s45*s51^2*(4*s45+3*s51))/(s12^2*(s12-s23-s45)*(s23-s34-s51))-(8*(s23+2*s34+s45+13*s51))/s12+(22*s23+20*s34+25*s45+24*s51)/(s12+s23-s34-s51)+(8*s23^2)/(s45^2-s45*s51)-(48*s51^2*(s23^2-s23*s51+s45*s51))/(s12^2*(-s12+s34+s51)^2)+(16*s51*(6*s34^2+5*s34*s45+3*s34*s51+3*s45*s51))/(s12^2*(s12+s23-s34-s51))-(8*s51*(14*s34^2+9*s34*s45+8*s34*s51+5*s45*s51))/(s12^2*(s23-s34-s51))+(4*s23^2+6*s23*s34+7*s34^2-2*s23*s51+6*s34*s51-s51^2)/(s45*(s12+s23-s34-s51))-(8*s51^2*(s23^2-s23*s51+s51^2))/(s12^2*(s12-s34-s51)*(-s45+s51))-(5*s34^2+13*s34*s45+7*s45^2+6*s34*s51-55*s45*s51+s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(8*s51*(6*s23^2+6*s23*s45-9*s23*s51+2*s51^2))/(s12^2*(s12-s34-s51))+(8*s51*(s23^2-2*s23*s51+3*s51^2))/(s12*(s12-s34-s51)*(-s45+s51))+(8*s51*(s34^2-2*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(12*s23^2-6*s23*(s34+s51)+(s34+s51)^2)/((s12-s23-s45)*s45)+(48*s51*(s23^2+3*s45*s51-s23*(s45+s51)))/(s12*(-s12+s34+s51)^2)-(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(s12+s23-s34-s51))-(48*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^2*(-s23+s34+s51)^2)-(24*s34*s51*(s34^2+2*s45*s51+s34*(s45+s51)))/(s12^3*(-s23+s34+s51))-(48*s45*(s34^2-s34*(s45+s51)+s51*(2*s45+s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(8*(13*s34^2+6*s45^2+14*s45*s51+3*s51^2-2*s34*(11*s45+s51)))/((s12-s23-s45)*(s12-s34-s51))-(8*(2*s23^2-3*s23*s51+s51*(-s34+4*s51)))/((s12-s23-s45)*(s45-s51))-(8*(2*s34^2+s51*(11*s45+3*s51)+s34*(s45+14*s51)))/(s12*(s12+s23-s34-s51))))/3,
pe[11]->(16*s23*(3*s12^2*(s23+s45-s51)*(-s23+s34+s51)^2+s45*(s23+s45-s51)*s51*(2*s23^2+s23*(4*s34+3*s45-2*s51)+3*s45*(s34+s51))+s12*(2*s23^4+s23^3*(-3*s34+5*s45-6*s51)+s23^2*(-9*s34*s45+3*s45^2+6*s34*s51-4*s45*s51+6*s51^2)+s45*(s34^3+s34^2*(3*s45-2*s51)+9*s34*s51*(-s45+s51)+6*s51^2*(-s45+s51))+s23*(s34^3+3*s34^2*s45+s51*(3*s45^2-7*s45*s51-2*s51^2)-3*s34*(2*s45^2+s51^2)))))/(3*s12*(s12-s23-s45)*s45*(s23-s34-s51)^3)
}}


==> anc/remainder/qgqaa_twoloop_pppmm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],(-3*p[1])/5-(3*tr5*pe[1])/20}
},{
p[1]->(-80*s23*(s12^5*(s23-s51)*(s23-s34-s51)*(s23+s45-s51)+s23*s45*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))^2-s12*s45*(s23+s45-s51)*s51*(s23^3*s34-s45^2*(s34+s51)^2+2*s23*s45*(s34+s51)*(s34+s45+s51)+s23^2*(3*s34^2+3*s34*s45-s45*s51))+s12^4*(-(s23^3*(3*s34+2*s45+s51))+s34^2*(s45^2-s45*s51+s51^2)+s51^2*(-3*s45^2+2*s45*s51+s51^2)+s23^2*(3*s34^2-2*s34*s45-2*s45^2+8*s34*s51+6*s45*s51+3*s51^2)+s34*(-2*s45^2*s51+2*s51^3)+s23*(4*s34^2*(s45-s51)+s34*(s45^2+2*s45*s51-7*s51^2)+s51*(5*s45^2-6*s45*s51-3*s51^2)))+s12^3*(s23^3*(3*s34^2+2*s34*(2*s45+s51)+s45*(s45+3*s51))+s23^2*(-3*s34^3+s34^2*(s45-7*s51)+s45*(s45^2-2*s45*s51-9*s51^2)+s34*(5*s45^2-14*s45*s51-4*s51^2))+s45*(-2*s34^3*s45+s34*s51*(s45^2+5*s45*s51-6*s51^2)+3*s51^2*(s45^2-s51^2)-2*s34^2*(s45^2-s45*s51+s51^2))+s23*(s34^3*(-5*s45+2*s51)-2*s34^2*(2*s45^2+s45*s51-2*s51^2)+s45*s51*(-4*s45^2+s45*s51+9*s51^2)+s34*(s45^3-12*s45^2*s51+16*s45*s51^2+2*s51^3)))+s12^2*(-(s23^3*(s34^3+s34*s45^2+s34^2*(2*s45+s51)+s45*s51*(2*s45+s51)))+s23^2*(s34^4+2*s34^3*s51-2*s34*s45*(s45^2-5*s45*s51-2*s51^2)+s34^2*(-3*s45^2+8*s45*s51+s51^2)+s45*s51*(-s45^2+7*s45*s51+2*s51^2))+s45^2*(s34+s51)*(s34^3+s34^2*(2*s45-s51)+s34*(s45^2-4*s45*s51+3*s51^2)+s51*(-s45^2-2*s45*s51+3*s51^2))+s23*s45*(2*s34^4+s34^2*(7*s45-6*s51)*s51+s34^3*(3*s45+2*s51)+s51*(s45^3+4*s45^2*s51-8*s45*s51^2-s51^3)-s34*(s45^3-10*s45^2*s51+11*s45*s51^2+4*s51^3)))))/(9*s12^4*s45*(-s12+s23+s45)^2*(s12-s34-s51)*(-s23+s34+s51)),
pe[1]->(320*s23*(s12^4*(s23-s34-s51)*(s23+s45-s51)+s23*s45*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))-s12*s45*(s23+s45-s51)*s51*(-(s45*(s34+s51))+s23*(3*s34+2*s45+s51))-s12^3*(s34^2*(-2*s45+s51)+s23^2*(2*s34+2*s45+s51)-2*s34*(s45^2-s51^2)+s51*(-2*s45^2+s45*s51+s51^2)-s23*(2*s34^2-2*s45^2+4*s34*s51+3*s45*s51+2*s51^2))+s12^2*(s23^2*(s34^2+s34*(2*s45+s51)+s45*(s45+3*s51))-s45*(s34^3+s34^2*(2*s45-s51)+s34*(s45^2+2*s45*s51-3*s51^2)+s51*(s45^2+s45*s51-2*s51^2))-s23*(s34^3+s34^2*(s45+2*s51)-s45*(s45^2+s45*s51-5*s51^2)+s34*(-s45^2+4*s45*s51+s51^2)))))/(9*s12^2*s45*(-s12+s23+s45)^2*(s12-s34-s51)*(-s23+s34+s51))
}}


==> anc/remainder/qgqaa_twoloop_ppppm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],-3*p[6]-(7*p[9])/8+(-36*p[11]+72*p[13]+225*p[20]-44*p[23]-77*p[39]+33*p[42])/22+tr5*((-3*pe[5])/4-(7*pe[8])/32+(-36*pe[10]+72*pe[12]-44*pe[21]-77*pe[38]+33*pe[41])/88)},
{F[3,2],(33*p[9]-120*p[11]+240*p[13]+79*p[20]+66*p[23]-33*p[39]-33*p[42])/66+(tr5*(11*pe[8]-40*pe[10]+80*pe[12]+22*pe[21]-11*pe[38]-11*pe[41]))/88},
{F[3,3],p[2]+(tr5*pe[2])/4},
{F[3,4],(792*p[3]+2376*p[5]-396*p[6]-396*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]+3683*p[20]-1848*p[23]+264*p[34]-1716*p[39]+1320*p[41]+1188*p[42]-132*p[46]-396*p[47])/1584+(tr5*(264*pe[3]-132*pe[5]-132*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]-616*pe[21]+704*pe[25]+88*pe[33]-572*pe[38]+88*pe[40]+396*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/2112},
{F[3,5],(1092*p[3]+234*p[4]+1989*p[5]-4446*p[6]-234*p[10]+5460*p[11]+4095*p[13]-2301*p[15]+144*p[18]-2327*p[20]+144*p[21]-156*p[23]-288*p[26]+288*p[31]+144*p[32]+288*p[33]+2964*p[34]-144*p[36]-144*p[37]-288*p[38]-78*p[39]+144*p[40]+936*p[41]-78*p[42]+780*p[43]+144*p[45]-1404*p[46]-546*p[47]+144*p[49]-144*p[50])/936+(tr5*(1092*pe[3]+234*pe[4]-4446*pe[5]-234*pe[9]+5460*pe[10]+4095*pe[12]+2561*pe[14]+144*pe[17]+144*pe[19]-156*pe[21]+1480*pe[25]+288*pe[30]+144*pe[31]+288*pe[32]+2964*pe[33]-144*pe[35]-144*pe[36]-288*pe[37]-78*pe[38]+144*pe[39]+52*pe[40]-78*pe[41]+1222*pe[42]+144*pe[44]-1404*pe[45]-546*pe[46]+144*pe[48]-144*pe[49]))/3744},
{F[3,6],(-12*p[3]+108*p[5]-9*p[9]-60*p[11]-45*p[13]-237*p[15]+29*p[20]-60*p[23]-24*p[34]-30*p[39]+60*p[41]+30*p[42]-30*p[43]+6*p[46]+6*p[47])/18+(tr5*(-4*pe[3]-3*pe[8]-20*pe[10]-15*pe[12]+9*pe[14]-20*pe[21]+32*pe[25]-8*pe[33]-10*pe[38]+4*pe[40]+10*pe[41]-2*pe[42]+2*pe[45]+2*pe[46]))/24},
{F[3,7],p[3]+(tr5*pe[3])/4},
{F[3,8],p[4]+(tr5*pe[4])/4},
{F[3,10],-p[3]+p[10]/4-(65*p[11])/22-(195*p[13])/88+(13*p[20])/264+p[34]+p[46]/2+p[47]/2+(tr5*(-88*pe[3]+22*pe[9]-260*pe[10]-195*pe[12]+88*pe[33]+44*pe[45]+44*pe[46]))/352},
{F[3,11],(14*p[3])/15-p[4]/10-(17*p[5])/2+(38*p[6])/5-(3*p[10])/5+(127*p[11])/33+(127*p[13])/44+(47*p[15])/6-(16*p[18])/65+(21433*p[20])/1980-(16*p[21])/65+(2*p[23])/3+(32*p[26])/65-(32*p[31])/65-(16*p[32])/65-(32*p[33])/65-(8*p[34])/3+(16*p[36])/65+(16*p[37])/65+(32*p[38])/65+p[39]/3-(16*p[40])/65-4*p[41]+p[42]/3-(8*p[43])/15-(16*p[45])/65+(4*p[46])/5-(7*p[47])/15-(16*p[49])/65+(16*p[50])/65+tr5*((7*pe[3])/30-pe[4]/40+(19*pe[5])/10-(3*pe[9])/20+(127*pe[10])/132+(127*pe[12])/176-(233*pe[14])/72-(4*pe[17])/65-(4*pe[19])/65+pe[21]/6-(1033*pe[25])/585-(8*pe[30])/65-(4*pe[31])/65-(8*pe[32])/65-(2*pe[33])/3+(4*pe[35])/65+(4*pe[36])/65+(8*pe[37])/65+pe[38]/12-(4*pe[39])/65-pe[40]/18+pe[41]/12-(109*pe[42])/180-(4*pe[44])/65+pe[45]/5-(7*pe[46])/60-(4*pe[48])/65+(4*pe[49])/65)},
{F[3,12],(1320*p[3]+2376*p[5]+1188*p[6]-198*p[9]-198*p[10]+4980*p[11]+3735*p[13]-6996*p[15]+1721*p[20]-1320*p[23]-1320*p[34]-660*p[39]+1320*p[41]+660*p[42]-1056*p[43]+132*p[46]-660*p[47])/1584+(tr5*(440*pe[3]+396*pe[5]-66*pe[8]-66*pe[9]+1660*pe[10]+1245*pe[12]-396*pe[14]-440*pe[21]+704*pe[25]-440*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]-176*pe[42]+44*pe[45]-220*pe[46]))/2112},
{F[3,13],(9*p[3])/10-(3*p[4])/20-(41*p[5])/8+(53*p[6])/20-(19*p[10])/60+(87*p[11])/22+(261*p[13])/88+(245*p[15])/24-(14*p[18])/65+(10079*p[20])/3960-(14*p[21])/65-p[23]/6+(28*p[26])/65-(28*p[31])/65-(14*p[32])/65-(28*p[33])/65-(3*p[34])/2+(14*p[36])/65+(14*p[37])/65+(28*p[38])/65-p[39]/12-(14*p[40])/65-(7*p[41])/3+(7*p[42])/12+(11*p[43])/30-(14*p[45])/65+(7*p[46])/10-(9*p[47])/20-(14*p[49])/65+(14*p[50])/65+tr5*((9*pe[3])/40-(3*pe[4])/80+(53*pe[5])/80-(19*pe[9])/240+(87*pe[10])/88+(261*pe[12])/352-(167*pe[14])/288-(7*pe[17])/130-(7*pe[19])/130-pe[21]/24-(2413*pe[25])/2340-(7*pe[30])/65-(7*pe[31])/130-(7*pe[32])/65-(3*pe[33])/8+(7*pe[35])/130+(7*pe[36])/130+(7*pe[37])/65-pe[38]/48-(7*pe[39])/130-pe[40]/72+(7*pe[41])/48-(139*pe[42])/720-(7*pe[44])/130+(7*pe[45])/40-(9*pe[46])/80-(7*pe[48])/130+(7*pe[49])/130)},
{F[3,14],2*p[3]+6*p[5]-4*p[6]-p[9]/8-p[10]/6+(95*p[11])/11+(285*p[13])/44-(17*p[15])/3-(3379*p[20])/396-(8*p[23])/3+(2*p[34])/3-(5*p[39])/6+(10*p[41])/3+p[42]/2-p[46]/3-p[47]+(tr5*(2*pe[3]-4*pe[5]-pe[8]/8-pe[9]/6+(95*pe[10])/11+(285*pe[12])/44+9*pe[14]-(8*pe[21])/3+(16*pe[25])/3+(2*pe[33])/3-(5*pe[38])/6+(2*pe[40])/3+pe[41]/2+(4*pe[42])/3-pe[45]/3-pe[46]))/4},
{F[3,15],(3*p[20]-2*p[23]-p[39]+p[42])/2+(tr5*(-2*pe[21]-pe[38]+pe[41]))/8},
{F[3,17],(-27*p[3])/10+(9*p[4])/20+(51*p[5])/8-(159*p[6])/20+(19*p[10])/20-(261*p[11])/22-(783*p[13])/88-(69*p[15])/8+(42*p[18])/65-(8099*p[20])/1320+(42*p[21])/65-p[23]/2-(84*p[26])/65+(84*p[31])/65+(42*p[32])/65+(84*p[33])/65+(9*p[34])/2-(42*p[36])/65-(42*p[37])/65-(84*p[38])/65-p[39]/4+(42*p[40])/65+3*p[41]-p[42]/4+(9*p[43])/10+(42*p[45])/65-(21*p[46])/10+(27*p[47])/20+(42*p[49])/65-(42*p[50])/65+(tr5*((-27*pe[3])/10+(9*pe[4])/20-(159*pe[5])/20+(19*pe[9])/20-(261*pe[10])/22-(783*pe[12])/88+(167*pe[14])/24+(42*pe[17])/65+(42*pe[19])/65-pe[21]/2+(853*pe[25])/195+(84*pe[30])/65+(42*pe[31])/65+(84*pe[32])/65+(9*pe[33])/2-(42*pe[35])/65-(42*pe[36])/65-(84*pe[37])/65-pe[38]/4+(42*pe[39])/65+pe[40]/6-pe[41]/4+(139*pe[42])/60+(42*pe[44])/65-(21*pe[45])/10+(27*pe[46])/20+(42*pe[48])/65-(42*pe[49])/65))/4},
{F[3,18],(792*p[3]+2376*p[5]-1980*p[6]-198*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]-1421*p[20]-1320*p[23]+264*p[34]-660*p[39]+1320*p[41]+660*p[42]-132*p[46]-396*p[47])/528+(tr5*(264*pe[3]-660*pe[5]-66*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]-440*pe[21]+704*pe[25]+88*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/704},
{F[3,19],(-7*p[9])/24+(36*p[11]-72*p[13]-27*p[20]-44*p[23]+11*p[39]+33*p[42])/66+tr5*((-7*pe[8])/96+(3*pe[10])/22-(3*pe[12])/11+(-4*pe[21]+pe[38]+3*pe[41])/24)},
{F[3,20],p[5]+(tr5*(11*pe[14]+4*pe[25]-2*pe[40]+pe[42]))/18},
{F[3,21],p[6]+(tr5*pe[5])/4},
{F[3,22],(p[9]-4*(3*p[20]-4*p[23]-p[39]+p[42]))/8+(tr5*(pe[8]+4*(4*pe[21]+pe[38]-pe[41])))/32},
{eps5*F[3,23],p[7]+(tr5*pe[6])/4},
{F[3,24],(-13728*p[3]+858*p[4]-5148*p[6]+5148*p[10]-61620*p[11]-46215*p[13]+792*p[18]+1027*p[20]+792*p[21]-1584*p[26]+1584*p[31]+792*p[32]+1584*p[33]-792*p[36]-792*p[37]-1584*p[38]+792*p[40]+1716*p[43]+792*p[45]+1716*p[46]+6864*p[47]+792*p[49]-792*p[50])/8580+(tr5*(-4576*pe[3]+286*pe[4]-1716*pe[5]+1716*pe[9]-20540*pe[10]-15405*pe[12]+264*pe[17]+264*pe[19]-528*pe[25]+528*pe[30]+264*pe[31]+528*pe[32]-264*pe[35]-264*pe[36]-528*pe[37]+264*pe[39]+572*pe[42]+264*pe[44]+572*pe[45]+2288*pe[46]+264*pe[48]-264*pe[49]))/11440},
{eps5*F[3,25],p[8]+(tr5*pe[7])/4},
{F[3,77],p[9]+(tr5*pe[8])/4},
{F[3,79],p[10]+(tr5*pe[9])/4},
{F[4,1],(22852548*p[11]+33392598*p[13]+7894140*p[15]-10878965*p[20])/18432+(tr5*(3808758*pe[10]+5565433*pe[12]+1315690*pe[14]))/12288},
{F[4,2],(1279926*p[11]+958674*p[13]-150810*p[15]+293489*p[20])/25344+(tr5*(213321*pe[10]+159779*pe[12]-25135*pe[14]))/16896},
{F[4,3],(-52298*p[11]-35115*p[13]+1298*p[15]-8896*p[20])/4224+(tr5*(-52298*pe[10]-35115*pe[12]+1298*pe[14]))/16896},
{F[4,4],(-15659604*p[11]-21874350*p[13]-1397748*p[15]+3709687*p[20])/67584+(tr5*(-2609934*pe[10]-3645725*pe[12]-232958*pe[14]))/45056},
{F[4,5],(299388*p[11]+5*(39549*p[13]-8382*p[15]+20555*p[20]))/1584+(tr5*(99796*pe[10]+65915*pe[12]-13970*pe[14]))/2112},
{F[4,6],(-542478*p[11]-795186*p[13]-199584*p[15]+263083*p[20])/11264-(3*tr5*(90413*pe[10]+132531*pe[12]+33264*pe[14]))/22528},
{F[4,7],(878760*p[11]+541326*p[13]-127941*p[15]+281804*p[20])/6336+(tr5*(292920*pe[10]+180442*pe[12]-42647*pe[14]))/8448},
{F[4,8],(-645534*p[11]-385689*p[13]+136806*p[15]-260696*p[20])/1152+(tr5*(-215178*pe[10]-128563*pe[12]+45602*pe[14]))/1536},
{F[4,9],(531501156*p[11]+757337286*p[13]+94553580*p[15]-166494121*p[20])/202752+(tr5*(88583526*pe[10]+126222881*pe[12]+15758930*pe[14]))/135168},
{F[4,10],(-44190*p[11]-5307*p[13]+18876*p[15]-33226*p[20])/1056+(tr5*(-14730*pe[10]-1769*pe[12]+6292*pe[14]))/1408},
{F[4,11],(24578*p[11]+15909*p[13]-5786*p[15]+10854*p[20])/704+(tr5*(24578*pe[10]+15909*pe[12]-5786*pe[14]))/2816},
{F[4,12],(-973152828*p[11]-1295885010*p[13]-45856668*p[15]+165529333*p[20])/608256+(tr5*(-162192138*pe[10]-215980835*pe[12]-7642778*pe[14]))/405504},
{F[4,13],(2142*p[11]+3603*p[13]+66*p[15]-1150*p[20])/1056+(tr5*(714*pe[10]+1201*pe[12]+22*pe[14]))/1408},
{F[4,14],(-95219100*p[11]-134551938*p[13]-21695124*p[15]+34584895*p[20])/608256+(tr5*(-15869850*pe[10]-22425323*pe[12]-3615854*pe[14]))/405504},
{F[4,15],(20790*p[11]+19461*p[13]-2526*p[15]+5024*p[20])/768+(tr5*(6930*pe[10]+6487*pe[12]-842*pe[14]))/1024},
{F[4,16],(70350*p[11]+16017*p[13]-23430*p[15]+61544*p[20])/4224+(tr5*(23450*pe[10]+5339*pe[12]-7810*pe[14]))/5632},
{F[4,17],(302326*p[11]+218445*p[13]-44110*p[15]+99928*p[20])/4224+(tr5*(302326*pe[10]+218445*pe[12]-44110*pe[14]))/16896},
{F[4,18],(-169840548*p[11]-253915512*p[13]-63596940*p[15]+83494811*p[20])/304128+(tr5*(-14153379*pe[10]-21159626*pe[12]-5299745*pe[14]))/101376},
{F[4,19],(-290502*p[11]-226176*p[13]+25410*p[15]-49759*p[20])/9504+(tr5*(-48417*pe[10]-37696*pe[12]+4235*pe[14]))/6336},
{F[4,20],(10842*p[11]+5088*p[13]-2982*p[15]+6833*p[20])/864+(tr5*(1807*pe[10]+848*pe[12]-497*pe[14]))/576},
{F[4,21],(-102246*p[11]-67857*p[13]+12078*p[15]-31396*p[20])/4224+(tr5*(-34082*pe[10]-22619*pe[12]+4026*pe[14]))/5632},
{F[4,22],(-17480532*p[11]-24437814*p[13]-1160940*p[15]+4079113*p[20])/202752+(tr5*(-2913422*pe[10]-4072969*pe[12]-193490*pe[14]))/135168},
{F[4,23],p[11]+(tr5*pe[10])/4},
{F[4,24],(-270882*p[11]-227895*p[13]+27786*p[15]-49096*p[20])/3168+(tr5*(-90294*pe[10]-75965*pe[12]+9262*pe[14]))/4224},
{eps5*F[4,25],p[12]+(tr5*pe[11])/4},
{F[4,26],(-138*p[11]-1143*p[13]-891*p[15]+230*p[20])/264+(tr5*(-46*pe[10]-381*pe[12]-297*pe[14]))/352},
{F[4,27],(-36*p[11]+831*p[13]+759*p[15]-61*p[20])/264+(tr5*(-12*pe[10]+277*pe[12]+253*pe[14]))/352},
{eps5*F[4,28],p[12]+2*(-8*p[14]+p[25])+tr5*(pe[11]/4-4*pe[13]+pe[23]+pe[24]/2)},
{F[4,29],(-2684994*p[11]-1822791*p[13]+347754*p[15]-869624*p[20])/38016+(tr5*(-894998*pe[10]-607597*pe[12]+115918*pe[14]))/50688},
{F[4,30],(194231700*p[11]+267836658*p[13]+13195716*p[15]-40039823*p[20])/165888+(tr5*(32371950*pe[10]+44639443*pe[12]+2199286*pe[14]))/110592},
{F[4,31],(847966464*p[11]+1163116254*p[13]+64578756*p[15]-181009645*p[20])/608256+(tr5*(141327744*pe[10]+193852709*pe[12]+10763126*pe[14]))/405504},
{F[4,32],(-510498*p[11]-278907*p[13]+102234*p[15]-203476*p[20])/9504+(tr5*(-170166*pe[10]-92969*pe[12]+34078*pe[14]))/12672},
{F[4,33],(51588*p[11]-6321*p[13]-30360*p[15]+49705*p[20])/3168+(tr5*(17196*pe[10]-2107*pe[12]-10120*pe[14]))/4224},
{F[4,34],(3001602*p[11]+1967451*p[13]-416922*p[15]+1040092*p[20])/19008+(tr5*(1000534*pe[10]+655817*pe[12]-138974*pe[14]))/25344},
{F[4,35],(-2082750*p[11]-1319133*p[13]+329142*p[15]-782252*p[20])/12672+(tr5*(-694250*pe[10]-439711*pe[12]+109714*pe[14]))/16896},
{F[4,36],(-982239084*p[11]-1308923634*p[13]-49710540*p[15]+167775373*p[20])/1824768+(tr5*(-163706514*pe[10]-218153939*pe[12]-8285090*pe[14]))/1216512},
{F[4,37],(21*p[11])/44+(45*p[13])/22+p[15]-(199*p[20])/264+(tr5*(21*pe[10]+90*pe[12]+44*pe[14]))/176},
{F[4,38],(-31106*p[11]-25667*p[13]+1518*p[15]-5628*p[20])/352+(tr5*(-31106*pe[10]-25667*pe[12]+1518*pe[14]))/1408},
{eps5*F[4,39],-p[12]-(32*p[14])/3-p[25]+(tr5*(-3*pe[11]-32*pe[13]+9*pe[23]-3*pe[24]))/12},
{F[4,40],p[13]+(tr5*pe[12])/4},
{eps5*F[4,41],p[12]+(tr5*pe[11])/4},
{F[4,42],(-263270268*p[11]-314172546*p[13]-3598188*p[15]+24476645*p[20])/1824768+(tr5*(-43878378*pe[10]-52362091*pe[12]-599698*pe[14]))/1216512},
{F[4,43],(9*(1770*p[11]+4028*p[13]+2816*p[15]-2873*p[20]))/5632+(9*tr5*(885*pe[10]+2014*pe[12]+1408*pe[14]))/11264},
{F[4,44],(40323600*p[11]+55921254*p[13]+6806580*p[15]-12602165*p[20])/152064+(tr5*(6720600*pe[10]+9320209*pe[12]+1134430*pe[14]))/101376},
{F[4,46],(-24758*p[11]-15615*p[13]+6182*p[15]-11346*p[20])/1056+(tr5*(-24758*pe[10]-15615*pe[12]+6182*pe[14]))/4224},
{F[4,47],(24578*p[11]+15777*p[13]-5786*p[15]+10986*p[20])/528+(tr5*(24578*pe[10]+15777*pe[12]-5786*pe[14]))/2112},
{eps5*F[4,49],(-3*p[12]+8*p[14])/9+(tr5*(-3*pe[11]+8*pe[13]-6*pe[23]))/36},
{F[4,50],(-378*p[11]-399*p[13]-66*p[15]+124*p[20])/132+(tr5*(-126*pe[10]-133*pe[12]-22*pe[14]))/176},
{eps5*F[4,51],(-p[12]-8*p[14])/3+(tr5*(-pe[11]-8*pe[13]+2*pe[23]))/12},
{F[4,52],(-54*p[11]+75*p[13]-20*p[20])/88-(3*tr5*(18*pe[10]-25*pe[12]))/352},
{F[4,53],(3*p[13]-p[20])/8+(3*tr5*pe[12])/32},
{F[4,55],(-65166*p[11]-34833*p[13]+23430*p[15]-42728*p[20])/12672+(tr5*(-21722*pe[10]-11611*pe[12]+7810*pe[14]))/16896},
{F[4,56],(65598*p[11]+36345*p[13]-18678*p[15]+37256*p[20])/12672+(tr5*(21866*pe[10]+12115*pe[12]-6226*pe[14]))/16896},
{F[4,57],(13154472*p[11]+5*(3616320*p[13]+288948*p[15]-664657*p[20]))/304128+(tr5*(1096206*pe[10]+1506800*pe[12]+120395*pe[14]))/101376},
{F[4,58],(-18119448*p[11]-23942544*p[13]-1732236*p[15]+3903767*p[20])/304128+(tr5*(-1509954*pe[10]-1995212*pe[12]-144353*pe[14]))/101376},
{F[4,59],(-90*p[11]-18*p[13]+7*p[20])/88-(9*tr5*(5*pe[10]+pe[12]))/176},
{F[4,60],(18*p[11]+30*p[13]-19*p[20])/88+(3*tr5*(3*pe[10]+5*pe[12]))/176},
{F[4,62],(-54*p[11]-24*p[13]+13*p[20])/88-(3*tr5*(9*pe[10]+4*pe[12]))/176},
{F[4,65],(-89400*p[11]-93219*p[13]+2739*p[15]-7871*p[20])/6336+(tr5*(-29800*pe[10]-31073*pe[12]+913*pe[14]))/8448},
{F[4,66],(-5614302*p[11]+2740014*p[13]+4608648*p[15]-6412375*p[20])/50688+(tr5*(-935717*pe[10]+456669*pe[12]+768108*pe[14]))/33792},
{F[4,67],(8157744*p[11]+9011919*p[13]-81024*p[15]+529109*p[20])/117504+(tr5*(2719248*pe[10]+3003973*pe[12]-27008*pe[14]))/156672},
{F[4,68],(-37119510*p[11]-361236702*p[13]-180179868*p[15]+240142729*p[20])/1292544+(tr5*(-6186585*pe[10]-60206117*pe[12]-30029978*pe[14]))/861696},
{F[4,69],(-37872*p[11]-12777*p[13]+13224*p[15]-21826*p[20])/288+(tr5*(-12624*pe[10]-4259*pe[12]+4408*pe[14]))/384},
{F[4,70],(71058*p[11]+898638*p[13]+438504*p[15]-593839*p[20])/16896+(tr5*(11843*pe[10]+149773*pe[12]+73084*pe[14]))/11264},
{F[4,71],(340146*p[11]+200214*p[13]-116952*p[15]+179737*p[20])/16896+(tr5*(56691*pe[10]+33369*pe[12]-19492*pe[14]))/11264},
{F[4,72],(-178290*p[11]-178647*p[13]+27786*p[15]-82768*p[20])/25344+(tr5*(-59430*pe[10]-59549*pe[12]+9262*pe[14]))/33792},
{F[4,73],(105366*p[11]+383994*p[13]+168300*p[15]-226661*p[20])/8448+(tr5*(17561*pe[10]+63999*pe[12]+28050*pe[14]))/5632},
{F[4,74],(-2538222*p[11]-310674*p[13]+1025376*p[15]-1522399*p[20])/50688+(tr5*(-423037*pe[10]-51779*pe[12]+170896*pe[14]))/33792},
{F[4,75],(-517182*p[11]+4674330*p[13]+3097512*p[15]-4269827*p[20])/152064+(tr5*(-86197*pe[10]+779055*pe[12]+516252*pe[14]))/101376},
{F[4,76],(-61206*p[11]-339390*p[13]-120384*p[15]+158737*p[20])/16896+(tr5*(-10201*pe[10]-56565*pe[12]-20064*pe[14]))/11264},
{F[4,77],(-2490984*p[11]-4240014*p[13]-1725900*p[15]+1988171*p[20])/50688+(tr5*(-415164*pe[10]-706669*pe[12]-287650*pe[14]))/33792},
{F[4,79],(-678*p[11]+630*p[13]-113*p[20])/132+(tr5*(-113*pe[10]+105*pe[12]))/88},
{eps5*F[4,80],p[12]+3*p[14]+(tr5*(pe[11]+3*pe[13]-2*pe[23]))/4},
{F[4,81],(-606330*p[11]-193998*p[13]+207240*p[15]-335597*p[20])/6336+(tr5*(-101055*pe[10]-32333*pe[12]+34540*pe[14]))/4224},
{F[4,82],(75594*p[11]+32622*p[13]-21384*p[15]+35237*p[20])/704+(3*tr5*(12599*pe[10]+5437*pe[12]-3564*pe[14]))/1408},
{eps5*F[4,83],p[12]-19*p[14]+(tr5*(pe[11]-19*pe[13]+4*pe[23]))/4},
{F[4,84],(3416586*p[11]-929934*p[13]-2302740*p[15]+3268457*p[20])/76032+(tr5*(569431*pe[10]-154989*pe[12]-383790*pe[14]))/50688},
{F[4,85],(-32210370*p[11]-33667734*p[13]-1958484*p[15]+314491*p[20])/969408+(tr5*(-5368395*pe[10]-5611289*pe[12]-326414*pe[14]))/646272},
{F[4,86],(429768*p[11]+158910*p[13]-137874*p[15]+232525*p[20])/9504+(tr5*(71628*pe[10]+26485*pe[12]-22979*pe[14]))/6336},
{F[4,87],(-415218*p[11]+498222*p[13]+502272*p[15]-683773*p[20])/6912+(tr5*(-69203*pe[10]+83037*pe[12]+83712*pe[14]))/4608},
{F[4,88],(2373834*p[11]-6354306*p[13]-4829616*p[15]+6587605*p[20])/50688+(tr5*(395639*pe[10]-1059051*pe[12]-804936*pe[14]))/33792},
{F[4,89],(-2520*p[11]-2814*p[13]-528*p[15]+383*p[20])/396+(tr5*(-420*pe[10]-469*pe[12]-88*pe[14]))/264},
{F[4,90],(8630*p[11]+57826*p[13]+21736*p[15]-28357*p[20])/704+(tr5*(4315*pe[10]+28913*pe[12]+10868*pe[14]))/1408},
{eps5*F[4,91],-p[12]-(49*p[14])/3+tr5*(-1/4*pe[11]-(49*pe[13])/12+pe[23])},
{eps5*F[4,93],p[12]+3*p[14]+(tr5*(pe[11]+3*pe[13]-2*pe[23]))/4},
{F[4,94],(-864*p[11]-1308*p[13]-165*p[15]+340*p[20])/176-(3*tr5*(288*pe[10]+436*pe[12]+55*pe[14]))/704},
{F[4,95],(-6005448*p[11]-5900118*p[13]+1276572*p[15]-920443*p[20])/101376+(tr5*(-1000908*pe[10]-983353*pe[12]+212762*pe[14]))/67584},
{F[4,97],(-191586*p[11]-1023882*p[13]-449592*p[15]+604771*p[20])/25344+(tr5*(-31931*pe[10]-170647*pe[12]-74932*pe[14]))/16896},
{F[4,98],(71058*p[11]+898638*p[13]+438504*p[15]-593839*p[20])/12672+(tr5*(11843*pe[10]+149773*pe[12]+73084*pe[14]))/8448},
{eps5*F[4,100],(-3*p[12]+32*p[14])/9+(tr5*(-3*pe[11]+32*pe[13]-6*pe[23]))/36},
{F[4,101],(2466*p[11]+2526*p[13]+528*p[15]-359*p[20])/396+(tr5*(411*pe[10]+421*pe[12]+88*pe[14]))/264},
{eps5*F[4,102],(p[12]-22*p[14])/3+(tr5*(pe[11]-22*pe[13]+4*pe[23]))/12},
{F[4,106],(-105366*p[11]-383994*p[13]-168300*p[15]+226661*p[20])/25344+(tr5*(-17561*pe[10]-63999*pe[12]-28050*pe[14]))/16896},
{F[4,107],(-15162*p[11]+258750*p[13]+157212*p[15]-215729*p[20])/25344+(tr5*(-2527*pe[10]+43125*pe[12]+26202*pe[14]))/16896},
{F[4,108],(7560*p[11]+11406*p[13]+5196*p[15]-5947*p[20])/1536+(tr5*(1260*pe[10]+1901*pe[12]+866*pe[14]))/1024},
{eps5*F[4,111],p[14]+(tr5*pe[13])/4},
{eps5*F[4,113],2*p[14]+(tr5*pe[13])/2},
{eps5*F[4,114],4*p[14]+tr5*pe[13]},
{F[4,115],(81296*p[11]+175537*p[13]+37862*p[15]-52513*p[20])/4224+(tr5*(81296*pe[10]+175537*pe[12]+37862*pe[14]))/16896},
{F[4,116],(-6861518*p[11]-7592302*p[13]-32252*p[15]-102385*p[20])/16896+(tr5*(-3430759*pe[10]-3796151*pe[12]-16126*pe[14]))/33792},
{F[4,117],(6335640*p[11]+18343869*p[13]+4601256*p[15]-7636469*p[20])/430848+(tr5*(2111880*pe[10]+6114623*pe[12]+1533752*pe[14]))/574464},
{F[4,118],(657427302*p[11]+598937892*p[13]-40852416*p[15]+71164255*p[20])/1292544+(tr5*(109571217*pe[10]+99822982*pe[12]-6808736*pe[14]))/861696},
{F[4,119],(-447094*p[11]-559286*p[13]-25036*p[15]+29339*p[20])/5632+(tr5*(-223547*pe[10]-279643*pe[12]-12518*pe[14]))/11264},
{F[4,120],(123730*p[11]+51410*p[13]-34012*p[15]+54047*p[20])/5632+(tr5*(61865*pe[10]+25705*pe[12]-17006*pe[14]))/11264},
{F[4,121],(-70704*p[11]+63858*p[13]+58971*p[15]-94108*p[20])/6336+(tr5*(-23568*pe[10]+21286*pe[12]+19657*pe[14]))/8448},
{F[4,122],(-317622*p[11]-766332*p[13]-134640*p[15]+214297*p[20])/8448+(tr5*(-52937*pe[10]-6*(21287*pe[12]+3740*pe[14])))/5632},
{F[4,123],(-1360654*p[11]-1467866*p[13]+79772*p[15]-146725*p[20])/16896+(tr5*(-680327*pe[10]-733933*pe[12]+39886*pe[14]))/33792},
{F[4,124],(-3118006*p[11]-3208214*p[13]+70004*p[15]-180061*p[20])/50688+(tr5*(-1559003*pe[10]-1604107*pe[12]+35002*pe[14]))/101376},
{F[4,125],(174770*p[11]+313078*p[13]+44924*p[15]-60133*p[20])/5632+(tr5*(87385*pe[10]+156539*pe[12]+22462*pe[14]))/11264},
{F[4,126],(-473598*p[11]-679242*p[13]-161832*p[15]+208321*p[20])/3168+(tr5*(-78933*pe[10]-113207*pe[12]-26972*pe[14]))/2112},
{F[4,127],(1944*p[11]+1293*p[13]+132*p[15]-149*p[20])/1584+(tr5*(648*pe[10]+431*pe[12]+44*pe[14]))/2112},
{F[4,128],(32634*p[11]+3735*p[13]-9834*p[15]+15196*p[20])/1056+(tr5*(10878*pe[10]+1245*pe[12]-3278*pe[14]))/1408},
{eps5*F[4,129],(-32*p[14])/3+tr5*((-8*pe[13])/3+pe[23])},
{F[4,130],(-205254*p[11]-60666*p[13]+103620*p[15]-162337*p[20])/6336+(tr5*(-34209*pe[10]-10111*pe[12]+17270*pe[14]))/4224},
{F[4,131],(137718*p[11]-29058*p[13]-117348*p[15]+178493*p[20])/6336+(tr5*(22953*pe[10]-4843*pe[12]-19558*pe[14]))/4224},
{eps5*F[4,132],(52*p[14])/3+(tr5*(26*pe[13]-3*pe[23]))/6},
{F[4,133],(3470242*p[11]+3805328*p[13]-16280*p[15]+107889*p[20])/25344+(tr5*(1735121*pe[10]+1902664*pe[12]-8140*pe[14]))/50688},
{F[4,134],(10225746*p[11]+12606918*p[13]+2844600*p[15]-5162657*p[20])/969408+(tr5*(1704291*pe[10]+2101153*pe[12]+474100*pe[14]))/646272},
{F[4,135],(-8355838*p[11]-9665114*p[13]-245476*p[15]+132547*p[20])/25344+(tr5*(-4177919*pe[10]-4832557*pe[12]-122738*pe[14]))/50688},
{F[4,136],(6451298*p[11]+7556590*p[13]+226028*p[15]-155933*p[20])/16896+(tr5*(3225649*pe[10]+3778295*pe[12]+113014*pe[14]))/33792},
{F[4,137],(23400*p[11]+26229*p[13]+4620*p[15]-4141*p[20])/3168+(tr5*(7800*pe[10]+8743*pe[12]+1540*pe[14]))/4224},
{F[4,138],(-33786*p[11]-129636*p[13]-41844*p[15]+46091*p[20])/2112+(tr5*(-5631*pe[10]-21606*pe[12]-6974*pe[14]))/1408},
{eps5*F[4,139],(-2*p[14])/3+(tr5*(-pe[13]-3*pe[23]))/6},
{F[4,140],(-228*p[11]-347*p[13]-44*p[15]+83*p[20])/44+(tr5*(-228*pe[10]-347*pe[12]-44*pe[14]))/176},
{eps5*F[4,141],(-32*p[14])/3+tr5*((-8*pe[13])/3+pe[23])},
{F[4,143],(494038*p[11]+620894*p[13]+35068*p[15]-39291*p[20])/8448+(tr5*(247019*pe[10]+310447*pe[12]+17534*pe[14]))/16896},
{F[4,144],(-446806*p[11]-542702*p[13]-20812*p[15]+19443*p[20])/4224+(tr5*(-223403*pe[10]-271351*pe[12]-10406*pe[14]))/8448},
{F[4,145],(108*p[11]-51*p[13]+7*p[20])/132+(tr5*(36*pe[10]-17*pe[12]))/176},
{eps5*F[4,146],(16*p[14])/9+tr5*((4*pe[13])/9-pe[23]/6)},
{F[4,147],(-1176*p[11]-981*p[13]-132*p[15]+35*p[20])/264+(tr5*(-392*pe[10]-327*pe[12]-44*pe[14]))/352},
{eps5*F[4,148],(2*p[14])/9+(tr5*(pe[13]+3*pe[23]))/18},
{F[4,149],(-5292*p[11]-8061*p[13]-924*p[15]+1901*p[20])/1056+(tr5*(-1764*pe[10]-2687*pe[12]-308*pe[14]))/1408},
{F[4,150],(-3*(228*p[11]+347*p[13]+44*p[15]-83*p[20]))/352-(3*tr5*(228*pe[10]+347*pe[12]+44*pe[14]))/1408},
{F[4,152],(203026*p[11]+250076*p[13]+15664*p[15]-19131*p[20])/8448+(tr5*(101513*pe[10]+125038*pe[12]+7832*pe[14]))/16896},
{F[4,153],(-162418*p[11]-180020*p[13]-1408*p[15]-2085*p[20])/8448+(tr5*(-81209*pe[10]-90010*pe[12]-704*pe[14]))/16896},
{F[4,154],(216*p[11]+459*p[13]+132*p[15]-107*p[20])/352+(3*tr5*(72*pe[10]+153*pe[12]+44*pe[14]))/1408},
{F[4,155],(-1080*p[11]-1239*p[13]-132*p[15]+359*p[20])/1056+(tr5*(-360*pe[10]-413*pe[12]-44*pe[14]))/1408},
{F[4,157],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[4,160],(435894192*p[11]+787405515*p[13]+146434200*p[15]-190254059*p[20])/1292544+(tr5*(145298064*pe[10]+262468505*pe[12]+48811400*pe[14]))/1723392},
{F[4,161],(48636*p[11]+56211*p[13]+6468*p[15]-7349*p[20])/8448+(tr5*(16212*pe[10]+18737*pe[12]+2156*pe[14]))/11264},
{F[4,162],(153270*p[11]+90777*p[13]-29904*p[15]+56696*p[20])/1152+(tr5*(51090*pe[10]+30259*pe[12]-9968*pe[14]))/1536},
{F[4,163],(26815248*p[11]+64798485*p[13]+15852408*p[15]-20114813*p[20])/143616+(tr5*(8938416*pe[10]+21599495*pe[12]+5284136*pe[14]))/191488},
{F[4,164],(-16826256*p[11]-24967599*p[13]-2825592*p[15]+2806031*p[20])/430848+(tr5*(-5608752*pe[10]-8322533*pe[12]-941864*pe[14]))/574464},
{F[4,165],(259218*p[11]+203703*p[13]-27786*p[15]+62464*p[20])/8448+(tr5*(86406*pe[10]+67901*pe[12]-9262*pe[14]))/11264},
{F[4,166],(-131980734*p[11]-247295256*p[13]-47356386*p[15]+59624795*p[20])/646272+(tr5*(-21996789*pe[10]-41215876*pe[12]-7892731*pe[14]))/430848},
{F[4,167],(-62154*p[11]-94581*p[13]-19272*p[15]+23246*p[20])/1584+(tr5*(-20718*pe[10]-31527*pe[12]-6424*pe[14]))/2112},
{F[4,168],(-14221296*p[11]-31380393*p[13]-6157272*p[15]+8363953*p[20])/352512+(tr5*(-4740432*pe[10]-11*(950921*pe[12]+186584*pe[14])))/470016},
{F[4,170],(-265266*p[11]-210615*p[13]+27786*p[15]-59248*p[20])/3168+(tr5*(-88422*pe[10]-70205*pe[12]+9262*pe[14]))/4224},
{eps5*F[4,171],(-3*p[12]+p[14])/3+(tr5*(-3*pe[11]+pe[13]))/12},
{F[4,172],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/264+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/352},
{F[4,173],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{eps5*F[4,174],(23*p[14])/3+tr5*((23*pe[13])/12-pe[23])},
{F[4,175],(10412208*p[11]+3708609*p[13]-18553656*p[15]+8548735*p[20])/3877632+(tr5*(3470736*pe[10]+1236203*pe[12]-6184552*pe[14]))/5170176},
{F[4,176],(24060654*p[11]+42831411*p[13]+5126550*p[15]-8754896*p[20])/646272+(tr5*(8020218*pe[10]+14277137*pe[12]+1708850*pe[14]))/861696},
{F[4,177],(-254574*p[11]-143031*p[13]+54384*p[15]-102170*p[20])/4752+(tr5*(-84858*pe[10]-47677*pe[12]+18128*pe[14]))/6336},
{F[4,178],(-105924*p[11]-162603*p[13]-27324*p[15]+36763*p[20])/3168+(tr5*(-35308*pe[10]-54201*pe[12]-9108*pe[14]))/4224},
{F[4,179],(13586472*p[11]+48086229*p[13]+14610288*p[15]-16667809*p[20])/1292544+(tr5*(4528824*pe[10]+16028743*pe[12]+4870096*pe[14]))/1723392},
{F[4,181],(-30722*p[11]-25115*p[13]+2310*p[15]-5828*p[20])/352+(tr5*(-30722*pe[10]-25115*pe[12]+2310*pe[14]))/1408},
{eps5*F[4,182],(23*p[14])/3+tr5*((23*pe[13])/12-pe[23])},
{eps5*F[4,184],(-3*p[12]+p[14])/3+(tr5*(-3*pe[11]+pe[13]))/12},
{F[4,185],(23034096*p[11]+42983913*p[13]+7802328*p[15]-10586737*p[20])/352512+(tr5*(7678032*pe[10]+14327971*pe[12]+2600776*pe[14]))/470016},
{F[4,186],(1104372*p[11]+2176989*p[13]+470580*p[15]-634943*p[20])/71808+(tr5*(368124*pe[10]+725663*pe[12]+156860*pe[14]))/95744},
{F[4,187],(2966094*p[11]+2295669*p[13]-839454*p[15]+1419548*p[20])/107712+(tr5*(988698*pe[10]+765223*pe[12]-279818*pe[14]))/143616},
{eps5*F[4,190],(3*p[12]+8*p[14])/9+(tr5*(3*pe[11]+8*pe[13]))/36},
{eps5*F[4,192],(-2*p[14])/9+(tr5*(-pe[13]-3*pe[23]))/18},
{F[4,196],(480276*p[11]+965559*p[13]+211728*p[15]-285979*p[20])/35904+(tr5*(160092*pe[10]+321853*pe[12]+70576*pe[14]))/47872},
{eps5*F[4,199],p[14]+(tr5*pe[13])/4},
{eps5*F[4,201],2*p[14]+(tr5*pe[13])/2},
{eps5*F[4,202],4*p[14]+tr5*pe[13]},
{F[4,203],(-3354*p[11]-2103*p[13]-264*p[15]+68*p[20])/352-(3*tr5*(1118*pe[10]+701*pe[12]+88*pe[14]))/1408},
{F[4,204],(-90234*p[11]-142602*p[13]-46761*p[15]+74501*p[20])/4224+(tr5*(-30078*pe[10]-47534*pe[12]-15587*pe[14]))/5632},
{F[4,205],(3*(78*p[11]-46*p[13]+13*p[20]))/704+(3*tr5*(39*pe[10]-23*pe[12]))/1408},
{F[4,206],(276462*p[11]+214458*p[13]-30162*p[15]+51973*p[20])/25344+(tr5*(46077*pe[10]+35743*pe[12]-5027*pe[14]))/16896},
{F[4,207],(28956*p[11]+6933*p[13]+2376*p[15]-817*p[20])/2112+(tr5*(9652*pe[10]+2311*pe[12]+792*pe[14]))/2816},
{F[4,208],(-2496*p[11]-1575*p[13]+264*p[15]+1069*p[20])/4224+(tr5*(-832*pe[10]-525*pe[12]+88*pe[14]))/5632},
{F[4,209],(-3*(1600*p[11]+397*p[13]-88*p[15]+241*p[20]))/1408-(3*tr5*(1600*pe[10]+397*pe[12]-88*pe[14]))/5632},
{F[4,210],(-513630*p[11]-1070517*p[13]-248754*p[15]+323617*p[20])/6732+(tr5*(-171210*pe[10]-356839*pe[12]-82918*pe[14]))/8976},
{F[4,212],(-1434*p[11]-234*p[13]+289*p[20])/132+(tr5*(-239*pe[10]-39*pe[12]))/88},
{eps5*F[4,213],(7*p[14])/3+(tr5*(7*pe[13]-6*pe[23]))/12},
{F[4,214],(67*p[11])/11+(545*p[13])/88+p[15]-(205*p[20])/264+(tr5*(536*pe[10]+545*pe[12]+88*pe[14]))/352},
{eps5*F[4,215],-9*p[14]-(9*tr5*pe[13])/4},
{F[4,216],(20838*p[11]+24423*p[13]+3432*p[15]-3886*p[20])/1056+(tr5*(6946*pe[10]+8141*pe[12]+1144*pe[14]))/1408},
{F[4,217],(-1600*p[11]-397*p[13]+88*p[15]-241*p[20])/704+(tr5*(-1600*pe[10]-397*pe[12]+88*pe[14]))/2816},
{F[4,218],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/72+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/96},
{eps5*F[4,219],9*p[14]+(9*tr5*pe[13])/4},
{eps5*F[4,221],(7*p[14])/3+(tr5*(7*pe[13]-6*pe[23]))/12},
{F[4,223],(-2280*p[11]-1809*p[13]-264*p[15]+247*p[20])/704-(3*tr5*(760*pe[10]+603*pe[12]+88*pe[14]))/2816},
{eps5*F[4,225],(-16*p[14])/9+tr5*((-4*pe[13])/9+pe[23]/6)},
{F[4,226],(3912*p[11]+5409*p[13]+792*p[15]-1075*p[20])/264+(tr5*(1304*pe[10]+1803*pe[12]+264*pe[14]))/352},
{F[4,230],(-1860*p[11]-1461*p[13]-264*p[15]-35*p[20])/704-(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/2816},
{eps5*F[4,233],-p[14]-(tr5*pe[13])/4},
{eps5*F[4,234],-2*p[14]-(tr5*pe[13])/2},
{eps5*F[4,235],-4*p[14]-tr5*pe[13]},
{F[4,236],(9990*p[11]+1437*p[13]-4620*p[15]+6340*p[20])/1056+(tr5*(3330*pe[10]+479*pe[12]-1540*pe[14]))/1408},
{F[4,237],(615150*p[11]+244866*p[13]-186648*p[15]+276479*p[20])/8448+(tr5*(102525*pe[10]+40811*pe[12]-31108*pe[14]))/5632},
{F[4,238],(-822*p[11]+588*p[13]+528*p[15]-1105*p[20])/704-(3*tr5*(137*pe[10]-98*pe[12]-88*pe[14]))/1408},
{F[4,239],(-32844*p[11]-12753*p[13]+7260*p[15]-6277*p[20])/1056+(tr5*(-10948*pe[10]-4251*pe[12]+2420*pe[14]))/1408},
{F[4,240],(1290*p[11]-3240*p[13]-2288*p[15]+2987*p[20])/704+(tr5*(645*pe[10]-4*(405*pe[12]+286*pe[14])))/1408},
{F[4,241],(5274*p[11]-13056*p[13]-13200*p[15]+15707*p[20])/2112+(tr5*(879*pe[10]-8*(272*pe[12]+275*pe[14])))/1408},
{F[4,242],(-2520*p[11]-9051*p[13]-2508*p[15]+4211*p[20])/1584+(tr5*(-840*pe[10]-3017*pe[12]-836*pe[14]))/2112},
{F[4,243],(3798*p[11]-17001*p[13]-8184*p[15]+13778*p[20])/528+(tr5*(1266*pe[10]-5667*pe[12]-2728*pe[14]))/704},
{eps5*F[4,244],(116*p[14])/3+tr5*((29*pe[13])/3-pe[23])},
{F[4,245],(-1588*p[11]-1873*p[13]-308*p[15]+333*p[20])/176+(tr5*(-1588*pe[10]-1873*pe[12]-308*pe[14]))/704},
{eps5*F[4,246],-2*p[12]+(8*p[14])/3+(tr5*(-3*pe[11]+4*pe[13]))/6},
{F[4,247],(-42282*p[11]-36744*p[13]+5808*p[15]-6475*p[20])/3168+(tr5*(-7047*pe[10]-6124*pe[12]+968*pe[14]))/2112},
{F[4,248],(5274*p[11]-13056*p[13]-13200*p[15]+15707*p[20])/3168+tr5*((293*pe[10])/704-(34*pe[12])/33-(25*pe[14])/24)},
{F[4,249],(44136*p[11]+60195*p[13]+9372*p[15]-11971*p[20])/3168+(tr5*(14712*pe[10]+20065*pe[12]+3124*pe[14]))/4224},
{F[4,251],(56*p[11]+69*p[13]+4*p[15]-5*p[20])/8+(tr5*(56*pe[10]+69*pe[12]+4*pe[14]))/32},
{eps5*F[4,252],-22*p[14]+(tr5*(-11*pe[13]+3*pe[23]))/2},
{F[4,253],(2250*p[11]+2298*p[13]+264*p[15]-175*p[20])/1056+(tr5*(375*pe[10]+383*pe[12]+44*pe[14]))/704},
{F[4,254],p[11]+(-183*p[13]-84*p[15]+127*p[20])/72+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/96},
{eps5*F[4,255],(-58*p[14])/9+(tr5*(-29*pe[13]+3*pe[23]))/18},
{F[4,256],(-4626*p[11]-6225*p[13]-924*p[15]+1154*p[20])/396+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/528},
{F[4,257],(5292*p[11]+8061*p[13]+924*p[15]-1901*p[20])/1056+(tr5*(1764*pe[10]+2687*pe[12]+308*pe[14]))/1408},
{F[4,258],(108*p[11]+165*p[13]+12*p[15]-37*p[20])/96+(tr5*(36*pe[10]+55*pe[12]+4*pe[14]))/128},
{F[4,260],(648*p[11]+849*p[13]+132*p[15]-233*p[20])/352+(3*tr5*(216*pe[10]+283*pe[12]+44*pe[14]))/1408},
{F[4,261],(216*p[11]-69*p[13]-132*p[15]-19*p[20])/1056+(tr5*(72*pe[10]-23*pe[12]-44*pe[14]))/1408},
{F[4,264],(-570*p[11]+3186*p[13]-231*p[15]-1217*p[20])/132+(tr5*(-190*pe[10]+1062*pe[12]-77*pe[14]))/176},
{F[4,265],(-3*(118*p[11]+149*p[13]+110*p[15]-72*p[20]))/352-(3*tr5*(118*pe[10]+149*pe[12]+110*pe[14]))/1408},
{F[4,266],(70*p[11]-1911*p[13]-330*p[15]+1284*p[20])/88+(tr5*(70*pe[10]-1911*pe[12]-330*pe[14]))/352},
{F[4,267],(294*p[11]-819*p[13]-330*p[15]+632*p[20])/352+(3*tr5*(98*pe[10]-273*pe[12]-110*pe[14]))/1408},
{F[4,268],(141*p[11])/44+(415*p[13])/88+3*p[15]-(80*p[20])/33+(tr5*(282*pe[10]+415*pe[12]+264*pe[14]))/352},
{F[4,269],-2*p[11]-(3*p[13])/2-p[15]+(5*p[20])/6+(tr5*(-4*pe[10]-3*pe[12]-2*pe[14]))/8},
{eps5*F[4,271],-p[12]-3*p[14]+(tr5*(-pe[11]-3*pe[13]+2*pe[23]))/4},
{F[4,272],p[11]+(-183*p[13]-84*p[15]+127*p[20])/72+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/96},
{eps5*F[4,273],(-67*p[14])/3+(tr5*(-67*pe[13]+6*pe[23]))/12},
{F[4,274],(-6750*p[11]+630*p[13]+3828*p[15]-6515*p[20])/792+(tr5*(-1125*pe[10]+105*pe[12]+638*pe[14]))/528},
{F[4,275],(-2802*p[11]+973*p[13]+1496*p[15]-2656*p[20])/176+(tr5*(-2802*pe[10]+973*pe[12]+1496*pe[14]))/704},
{F[4,276],(-876*p[11]-393*p[13]+132*p[15]-223*p[20])/264+(tr5*(-292*pe[10]-131*pe[12]+44*pe[14]))/352},
{eps5*F[4,277],(115*p[14])/3+tr5*((115*pe[13])/12-2*pe[23])},
{eps5*F[4,279],-p[12]-3*p[14]+(tr5*(-pe[11]-3*pe[13]+2*pe[23]))/4},
{F[4,280],(30*p[11]-159*p[13]-66*p[15]+104*p[20])/176+(3*tr5*(10*pe[10]-53*pe[12]-22*pe[14]))/704},
{eps5*F[4,282],(3*p[12]-32*p[14])/9+(tr5*(3*pe[11]-32*pe[13]+6*pe[23]))/36},
{F[4,283],(2304*p[11]+1893*p[13]-132*p[15]+659*p[20])/792+(tr5*(768*pe[10]+631*pe[12]-44*pe[14]))/1056},
{eps5*F[4,289],-p[14]-(tr5*pe[13])/4},
{eps5*F[4,290],-2*p[14]-(tr5*pe[13])/2},
{eps5*F[4,291],-4*p[14]-tr5*pe[13]},
{F[4,292],(90*p[11]+51*p[13]-7*p[20])/66+(tr5*(30*pe[10]+17*pe[12]))/88},
{eps5*F[4,293],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[4,294],(18*p[11]-14*p[13]+3*p[20])/22+(tr5*(9*pe[10]-7*pe[12]))/44},
{eps5*F[4,295],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[4,296],(18*p[11]-3*p[13]+14*p[20])/33+(tr5*(6*pe[10]-pe[12]))/44},
{F[4,297],(54*p[11]-75*p[13]+20*p[20])/88+(3*tr5*(18*pe[10]-25*pe[12]))/352},
{F[4,298],(54*p[11]-9*p[13]-2*p[20])/88+(9*tr5*(6*pe[10]-pe[12]))/352},
{F[4,300],(-36*p[11]-27*p[13]+16*p[20])/44-(9*tr5*(4*pe[10]+3*pe[12]))/176},
{F[4,301],(3*(6*p[11]-p[13]+p[20]))/44+(3*tr5*(6*pe[10]-pe[12]))/176},
{F[4,304],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/88-(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[4,305],(-72*p[11]-21*p[13]+43*p[20])/88-(3*tr5*(24*pe[10]+7*pe[12]))/352},
{F[4,310],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/132+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/176},
{F[4,311],p[15]+(tr5*pe[14])/4},
{F[4,312],(-12*p[11]-9*p[13]-11*p[15]+9*p[20])/22+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/88},
{eps5*F[4,313],2*p[12]-(16*p[14])/3+3*p[25]+(tr5*(2*pe[11]-(16*pe[13])/3+pe[23]+3*pe[24]))/4},
{F[4,318],(42*p[11]+26*p[13]-37*p[20])/22+(tr5*(21*pe[10]+13*pe[12]))/44},
{F[4,322],(-42*p[11]+18*p[13]-7*p[20])/66+(tr5*(-7*pe[10]+3*pe[12]))/44},
{F[4,323],(p[13]-p[20])/2+(tr5*pe[12])/8},
{F[4,326],(678*p[11]-630*p[13]+113*p[20])/198+(tr5*(113*pe[10]-105*pe[12]))/132},
{F[4,327],(678*p[11]-630*p[13]+113*p[20])/132+(tr5*(113*pe[10]-105*pe[12]))/88},
{F[4,329],(-18*p[11]+3*p[13]-14*p[20])/33+(tr5*(-6*pe[10]+pe[12]))/44},
{F[1,1,1],p[16]+(tr5*pe[15])/4},
{F[3,1]*F[1,1,1],(114320916*p[11]+167901744*p[13]+37916868*p[15]-51295837*p[20])/50688+(tr5*(9526743*pe[10]+13991812*pe[12]+3159739*pe[14]))/16896},
{F[3,2]*F[1,1,1],(-1707*p[11])/44-(3545*p[13])/88-5*p[15]+(467*p[20])/66+(tr5*(-3414*pe[10]-5*(709*pe[12]+88*pe[14])))/352},
{F[3,3]*F[1,1,1],(-81324*p[11]-98283*p[13]-22308*p[15]+20227*p[20])/3168+(tr5*(-27108*pe[10]-32761*pe[12]-7436*pe[14]))/4224},
{F[3,4]*F[1,1,1],(165781062*p[11]+236842185*p[13]+61847544*p[15]-79081252*p[20])/456192+(tr5*(55260354*pe[10]+78947395*pe[12]+20615848*pe[14]))/608256},
{F[3,5]*F[1,1,1],(-771480*p[11]-1002561*p[13]-193644*p[15]+170015*p[20])/12672+(tr5*(-257160*pe[10]-334187*pe[12]-64548*pe[14]))/16896},
{F[3,6]*F[1,1,1],(208778868*p[11]+287195676*p[13]+40976628*p[15]-64921877*p[20])/228096+(tr5*(17398239*pe[10]+23932973*pe[12]+3414719*pe[14]))/76032},
{F[3,7]*F[1,1,1],(-65232*p[11]-90075*p[13]-18084*p[15]+15649*p[20])/2112+(tr5*(-21744*pe[10]-30025*pe[12]-6028*pe[14]))/2816},
{F[3,8]*F[1,1,1],(-69228*p[11]-91587*p[13]-21252*p[15]+17227*p[20])/396+(tr5*(-23076*pe[10]-30529*pe[12]-7084*pe[14]))/528},
{F[3,9]*F[1,1,1],(10309176*p[11]+15121506*p[13]+3165492*p[15]-4380061*p[20])/4224+(tr5*(1718196*pe[10]+2520251*pe[12]+527582*pe[14]))/2816},
{F[3,10]*F[1,1,1],(-7434*p[11]-3117*p[13]-66*p[15]-2834*p[20])/1056+(tr5*(-2478*pe[10]-1039*pe[12]-22*pe[14]))/1408},
{F[3,11]*F[1,1,1],(-50832*p[11]-84819*p[13]-23364*p[15]+15145*p[20])/3168+(tr5*(-16944*pe[10]-28273*pe[12]-7788*pe[14]))/4224},
{F[3,12]*F[1,1,1],(281971026*p[11]+396986961*p[13]+71046228*p[15]-100695427*p[20])/456192+(tr5*(93990342*pe[10]+132328987*pe[12]+23682076*pe[14]))/608256},
{F[3,13]*F[1,1,1],(121608*p[11]+108003*p[13]+12804*p[15]-16285*p[20])/12672+(tr5*(40536*pe[10]+36001*pe[12]+4268*pe[14]))/16896},
{F[3,14]*F[1,1,1],(420251148*p[11]+573091248*p[13]+74923860*p[15]-122303581*p[20])/456192+(tr5*(35020929*pe[10]+47757604*pe[12]+6243655*pe[14]))/152064},
{F[3,15]*F[1,1,1],(168*p[11]+27*p[13]-132*p[15]-5*p[20])/88+(3*tr5*(56*pe[10]+9*pe[12]-44*pe[14]))/352},
{F[3,16]*F[1,1,1],(1026*p[11]-248*p[13]+457*p[20])/176+(tr5*(513*pe[10]-124*pe[12]))/352},
{F[3,17]*F[1,1,1],(-88920*p[11]-95763*p[13]-19140*p[15]+18565*p[20])/4224+(tr5*(-29640*pe[10]-31921*pe[12]-6380*pe[14]))/5632},
{F[3,18]*F[1,1,1],(58236390*p[11]+80644503*p[13]+13016388*p[15]-19296667*p[20])/50688+(tr5*(19412130*pe[10]+26881501*pe[12]+4338796*pe[14]))/67584},
{F[3,19]*F[1,1,1],(40014*p[11]+42468*p[13]+5280*p[15]-6245*p[20])/1584+(tr5*(6669*pe[10]+7078*pe[12]+880*pe[14]))/1056},
{F[3,20]*F[1,1,1],(2*p[15])/3+(tr5*pe[14])/6},
{F[3,21]*F[1,1,1],(-10387494*p[11]-14609229*p[13]-989340*p[15]+2326673*p[20])/76032+(tr5*(-3462498*pe[10]-4869743*pe[12]-329780*pe[14]))/101376},
{F[3,22]*F[1,1,1],(-3*(20*p[11]+15*p[13]-44*p[15]-15*p[20]))/44-(3*tr5*(20*pe[10]+15*pe[12]-44*pe[14]))/176},
{eps5*F[3,23]*F[1,1,1],(4*p[14])/3+(tr5*pe[13])/3},
{F[3,24]*F[1,1,1],(62820*p[11]+86979*p[13]+14916*p[15]-12751*p[20])/3168+(tr5*(20940*pe[10]+28993*pe[12]+4972*pe[14]))/4224},
{eps5*F[3,25]*F[1,1,1],-1/2*p[12]+8*p[14]-p[25]+(tr5*(-pe[11]+16*pe[13]-2*(2*pe[23]+pe[24])))/8},
{F[3,27]*F[1,1,1],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,28]*F[1,1,1],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,29]*F[1,1,1],(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,30]*F[1,1,1],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,31]*F[1,1,1],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/396+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/528},
{F[3,32]*F[1,1,1],(5*(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20]))/792+(5*tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/1056},
{F[3,33]*F[1,1,1],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/264+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/352},
{F[3,34]*F[1,1,1],(2*(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20]))/99+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/66},
{F[3,35]*F[1,1,1],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,36]*F[1,1,1],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[3,37]*F[1,1,1],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/792+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/1056},
{F[3,38]*F[1,1,1],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/264+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/352},
{F[3,42]*F[1,1,1],(-771*p[11])/22-(2075*p[13])/44-7*p[15]+(577*p[20])/66+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/176},
{eps5*F[3,43]*F[1,1,1],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{eps5*F[3,45]*F[1,1,1],-1/2*p[12]+8*p[14]+tr5*(-1/8*pe[11]+2*pe[13]-pe[23]/2)},
{F[3,51]*F[1,1,1],(-4464*p[11]-5988*p[13]-759*p[15]+1060*p[20])/396+(tr5*(-1488*pe[10]-1996*pe[12]-253*pe[14]))/528},
{F[3,52]*F[1,1,1],(-419436*p[11]-585705*p[13]-80652*p[15]+115741*p[20])/12672+(tr5*(-139812*pe[10]-195235*pe[12]-26884*pe[14]))/16896},
{F[3,53]*F[1,1,1],(-6240*p[11]-8409*p[13]-1254*p[15]+1567*p[20])/352-(3*tr5*(2080*pe[10]+2803*pe[12]+418*pe[14]))/1408},
{F[3,54]*F[1,1,1],(-10*(1152*p[11]+1590*p[13]+231*p[15]-314*p[20]))/99-(5*tr5*(384*pe[10]+530*pe[12]+77*pe[14]))/66},
{F[3,55]*F[1,1,1],(-110196*p[11]-142179*p[13]-23100*p[15]+25799*p[20])/3168+(tr5*(-36732*pe[10]-47393*pe[12]-7700*pe[14]))/4224},
{F[3,56]*F[1,1,1],(-14004*p[11]-16719*p[13]-3156*p[15]+2747*p[20])/1152+(tr5*(-4668*pe[10]-5573*pe[12]-1052*pe[14]))/1536},
{F[3,57]*F[1,1,1],(-58932*p[11]-70797*p[13]-11352*p[15]+10957*p[20])/2112+(tr5*(-19644*pe[10]-23599*pe[12]-3784*pe[14]))/2816},
{F[3,58]*F[1,1,1],(6840*p[11]+10443*p[13]+858*p[15]-2369*p[20])/528+(tr5*(2280*pe[10]+3481*pe[12]+286*pe[14]))/704},
{F[3,59]*F[1,1,1],(3*(372*p[11]-821*p[13]+220*p[15]+513*p[20]))/1408+(3*tr5*(372*pe[10]-821*pe[12]+220*pe[14]))/5632},
{F[3,61]*F[1,1,1],(21228*p[11]+26019*p[13]+3960*p[15]-4195*p[20])/352+(3*tr5*(7076*pe[10]+8673*pe[12]+1320*pe[14]))/1408},
{eps5*F[3,62]*F[1,1,1],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{eps5*F[3,63]*F[1,1,1],(-26*p[14])/3+(tr5*((-26*pe[13])/3+pe[23]))/4},
{F[3,65]*F[1,1,1],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[3,66]*F[1,1,1],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[3,67]*F[1,1,1],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/528+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[3,68]*F[1,1,1],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{eps5*F[3,70]*F[1,1,1],(3*p[12]+8*p[14])/6+tr5*(pe[11]/8+pe[13]/3)},
{eps5*F[3,71]*F[1,1,1],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{eps5*F[3,78]*F[1,1,1],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,79]*F[1,1,1],(-2*(48*p[11]+3*p[13]-22*p[15]+8*p[20]))/11+tr5*((-24*pe[10])/11-(3*pe[12])/22+pe[14])},
{eps5*F[3,80]*F[1,1,1],-8*p[14]+tr5*(-2*pe[13]+(3*pe[23])/4)},
{eps5*F[3,81]*F[1,1,1],(3*p[12]-32*p[14])/6+(tr5*(3*pe[11]-32*pe[13]+6*pe[23]))/24},
{eps5*F[3,82]*F[1,1,1],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[1,1,1]^2,(108*p[16]+108*p[17]+108*p[19]+7031*p[20]-234*p[21]+108*p[24]+108*p[27]-234*p[28]+108*p[30]+108*p[35]+234*p[40]+234*p[45])/468+(tr5*(6*pe[15]+6*pe[16]+6*pe[18]-13*pe[19]+6*pe[22]+6*pe[26]-13*pe[27]+6*pe[29]+6*pe[34]+13*pe[39]+13*pe[44]))/104},
{F[1,1,1]^3,(1760*p[3]+3960*p[5]-2112*p[6]-275*p[9]-220*p[10]+7000*p[11]+5250*p[13]-5324*p[15]-1510*p[20]-2288*p[23]-352*p[34]-1364*p[39]+2200*p[41]+1188*p[42]-352*p[43]-264*p[46]-880*p[47])/528+(tr5*((10*pe[3])/3-4*pe[5]-(25*pe[8])/48-(5*pe[9])/12+(875*pe[10])/66+(875*pe[12])/88+(33*pe[14])/4-(13*pe[21])/3+(20*pe[25])/3-(2*pe[33])/3-(31*pe[38])/12+(5*pe[40])/6+(9*pe[41])/4+pe[42]-pe[45]/2-(5*pe[46])/3))/4},
{F[1,1,1]^4,(3706935858*p[11]+5194264407*p[13]+806358300*p[15]-1239323087*p[20])/1368576+(tr5*(1235645286*pe[10]+1731421469*pe[12]+268786100*pe[14]))/1824768},
{F[1,1,2],p[17]+(tr5*pe[16])/4},
{F[3,1]*F[1,1,2],(845*p[11])/88+(1135*p[13])/44+2*p[15]-(805*p[20])/528+(tr5*(845*pe[10]+2270*pe[12]+176*pe[14]))/352},
{F[3,2]*F[1,1,2],(402*p[11]-243*p[13]+166*p[20])/88+(3*tr5*(134*pe[10]-81*pe[12]))/352},
{F[3,3]*F[1,1,2],(-265754*p[11]-201807*p[13]+58454*p[15]-93268*p[20])/3168+(tr5*(-265754*pe[10]-201807*pe[12]+58454*pe[14]))/12672},
{F[3,4]*F[1,1,2],(-4590*p[11]+20928*p[13]+2640*p[15]-5143*p[20])/6336+(tr5*(-765*pe[10]+3488*pe[12]+440*pe[14]))/4224},
{F[3,5]*F[1,1,2],(-801602*p[11]-287421*p[13]+168146*p[15]-293126*p[20])/12672+(tr5*(-801602*pe[10]-287421*pe[12]+168146*pe[14]))/50688},
{F[3,6]*F[1,1,2],(4014*p[11]+9660*p[13]+1848*p[15]-3181*p[20])/792+(tr5*(669*pe[10]+1610*pe[12]+308*pe[14]))/528},
{F[3,7]*F[1,1,2],(-294*p[11]+660*p[13]+192*p[15]-383*p[20])/32-(3*tr5*(49*pe[10]-110*pe[12]-32*pe[14]))/64},
{F[3,8]*F[1,1,2],(-91810*p[11]-38151*p[13]+22594*p[15]-39432*p[20])/352+(tr5*(-91810*pe[10]-38151*pe[12]+22594*pe[14]))/1408},
{F[3,9]*F[1,1,2],(615*p[11])/88+(435*p[13])/22+8*p[15]-(4291*p[20])/528+tr5*((615*pe[10])/352+(435*pe[12])/88+2*pe[14])},
{F[3,10]*F[1,1,2],(-3*(138*p[11]+428*p[13]+176*p[15]-175*p[20]))/352-(3*tr5*(69*pe[10]+214*pe[12]+88*pe[14]))/704},
{F[3,11]*F[1,1,2],(107380*p[11]+82251*p[13]-40414*p[15]+55997*p[20])/1584+(tr5*(107380*pe[10]+82251*pe[12]-40414*pe[14]))/6336},
{F[3,12]*F[1,1,2],(17910*p[11]+60144*p[13]+22704*p[15]-21941*p[20])/6336+(tr5*(2985*pe[10]+10024*pe[12]+3784*pe[14]))/4224},
{F[3,13]*F[1,1,2],(525950*p[11]+332043*p[13]-231902*p[15]+292130*p[20])/12672+(tr5*(525950*pe[10]+332043*pe[12]-231902*pe[14]))/50688},
{F[3,14]*F[1,1,2],(2538*p[11]+7134*p[13]+2904*p[15]-3581*p[20])/792+(tr5*(423*pe[10]+1189*pe[12]+484*pe[14]))/528},
{F[3,15]*F[1,1,2],(252*p[11]+387*p[13]-167*p[20])/88+(9*tr5*(28*pe[10]+43*pe[12]))/352},
{F[3,16]*F[1,1,2],(240606*p[11]+159615*p[13]-56298*p[15]+99886*p[20])/1056+(tr5*(80202*pe[10]+53205*pe[12]-18766*pe[14]))/1408},
{F[3,17]*F[1,1,2],(-879534*p[11]-583503*p[13]+298254*p[15]-417838*p[20])/12672+(tr5*(-293178*pe[10]-194501*pe[12]+99418*pe[14]))/16896},
{F[3,18]*F[1,1,2],(990*p[11]+2568*p[13]+624*p[15]-937*p[20])/192+(tr5*(165*pe[10]+428*pe[12]+104*pe[14]))/128},
{F[3,19]*F[1,1,2],(-1062*p[11]+1068*p[13]-551*p[20])/528+(tr5*(-177*pe[10]+178*pe[12]))/352},
{F[3,20]*F[1,1,2],(23094*p[11]+15789*p[13]-3822*p[15]+7688*p[20])/864+(tr5*(7698*pe[10]+5263*pe[12]-1274*pe[14]))/1152},
{F[3,21]*F[1,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/99+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/132},
{F[3,22]*F[1,1,2],(-228*p[11]-303*p[13]+127*p[20])/44-(3*tr5*(76*pe[10]+101*pe[12]))/176},
{eps5*F[3,23]*F[1,1,2],-1/2*p[12]-(tr5*pe[11])/8},
{F[3,24]*F[1,1,2],(222*p[11]-312*p[13]-66*p[15]+169*p[20])/33+(tr5*(37*pe[10]-52*pe[12]-11*pe[14]))/22},
{eps5*F[3,25]*F[1,1,2],-p[12]+(4*p[14])/3-p[25]+(tr5*(-3*pe[11]+4*pe[13]-3*pe[24]))/12},
{F[3,27]*F[1,1,2],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,28]*F[1,1,2],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,29]*F[1,1,2],(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,30]*F[1,1,2],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{eps5*F[3,43]*F[1,1,2],p[12]/2+(tr5*(pe[11]-2*pe[23]))/8},
{eps5*F[3,45]*F[1,1,2],(-3*p[12]-40*p[14])/6+tr5*(-1/8*pe[11]-(5*pe[13])/3+pe[23]/2)},
{F[3,52]*F[1,1,2],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/264+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/352},
{F[3,55]*F[1,1,2],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[3,56]*F[1,1,2],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/88+(3*tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/352},
{F[3,57]*F[1,1,2],(30*p[11]-159*p[13]-66*p[15]+104*p[20])/22+(3*tr5*(10*pe[10]-53*pe[12]-22*pe[14]))/88},
{F[3,58]*F[1,1,2],(14*(18*p[11]-3*p[13]+14*p[20]))/33+(7*tr5*(6*pe[10]-pe[12]))/22},
{F[3,59]*F[1,1,2],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/88-(3*tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/352},
{eps5*F[3,62]*F[1,1,2],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{eps5*F[3,63]*F[1,1,2],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{eps5*F[3,70]*F[1,1,2],(3*p[12]+8*p[14])/6+tr5*(pe[11]/8+pe[13]/3)},
{eps5*F[3,71]*F[1,1,2],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,77]*F[1,1,2],(78*p[11]-46*p[13]+13*p[20])/11+(tr5*(39*pe[10]-23*pe[12]))/22},
{eps5*F[3,78]*F[1,1,2],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,79]*F[1,1,2],(180*p[11]+135*p[13]+110*p[15]-91*p[20])/11+(5*tr5*(36*pe[10]+27*pe[12]+22*pe[14]))/44},
{eps5*F[3,80]*F[1,1,2],(20*p[14])/3+tr5*((5*pe[13])/3-pe[23]/4)},
{F[1,1,1]*F[1,1,2],p[18]+(tr5*pe[17])/4},
{F[1,1,1]^2*F[1,1,2],(-4*p[3])/5+p[4]/20+(9*p[5])/4-(24*p[6])/5-p[9]/8+(3*p[10])/10-(79*p[11])/22-(237*p[13])/88-p[15]+(18*p[18])/65-(1587*p[20])/440+(18*p[21])/65-2*p[23]-(36*p[26])/65+(36*p[31])/65+(18*p[32])/65+(36*p[33])/65+2*p[34]-(18*p[36])/65-(18*p[37])/65-(36*p[38])/65+(18*p[40])/65+p[41]+p[42]/2+(3*p[43])/5+(18*p[45])/65-(9*p[46])/10+(2*p[47])/5+(18*p[49])/65-(18*p[50])/65+(tr5*((-4*pe[3])/5+pe[4]/20-(24*pe[5])/5-pe[8]/8+(3*pe[9])/10-(79*pe[10])/22-(237*pe[12])/88+(9*pe[14])/2+(18*pe[17])/65+(18*pe[19])/65-2*pe[21]+(94*pe[25])/65+(36*pe[30])/65+(18*pe[31])/65+(36*pe[32])/65+2*pe[33]-(18*pe[35])/65-(18*pe[36])/65-(36*pe[37])/65+(18*pe[39])/65+pe[41]/2+(11*pe[42])/10+(18*pe[44])/65-(9*pe[45])/10+(2*pe[46])/5+(18*pe[48])/65-(18*pe[49])/65))/4},
{F[1,1,1]^3*F[1,1,2],(317088*p[11]+639525*p[13]+151536*p[15]-203023*p[20])/19008+(tr5*(105696*pe[10]+213175*pe[12]+50512*pe[14]))/25344},
{F[1,1,2]^2,(39*p[5])/4-(13*p[6])/2-(169*p[15])/12+(3*p[16])/13+(3*p[17])/13+(3*p[19])/13+(2755*p[20])/234+p[21]/2-p[22]/2+(3*p[24])/13-p[26]+(3*p[27])/13-p[29]+(3*p[30])/13+p[31]+p[33]+(13*p[34])/3+(3*p[35])/13-p[36]-p[38]+p[40]/2+(13*p[41])/3+p[45]/2-(13*p[46])/6+p[49]/2-p[50]+tr5*((-13*pe[5])/8+(39*pe[14])/16+(18*pe[15]+18*pe[16]+18*pe[18]+39*pe[19]-39*pe[20]+18*pe[22]+598*pe[25]+18*pe[26]-78*pe[28]+18*pe[29]+78*pe[30]+78*pe[32]+338*pe[33]+18*pe[34]-78*pe[35]-78*pe[37]+39*pe[39]+169*pe[42]+39*pe[44]-169*pe[45]+39*pe[48]-78*pe[49])/312)},
{F[1,1,1]*F[1,1,2]^2,(-14*p[3])/5+p[4]/20+(9*p[5])/2-(33*p[6])/10-p[9]/16+(4*p[10])/5-(299*p[11])/22-(897*p[13])/88-(13*p[15])/2+(33*p[18])/65-(3551*p[20])/1320+(33*p[21])/65-p[23]-(66*p[26])/65+(66*p[31])/65+(33*p[32])/65+(66*p[33])/65+2*p[34]-(33*p[36])/65-(33*p[37])/65-(66*p[38])/65-p[39]/4+(33*p[40])/65+(5*p[41])/2+p[42]/4+(3*p[43])/5+(33*p[45])/65-(9*p[46])/10+(7*p[47])/5+(33*p[49])/65-(33*p[50])/65+(tr5*((-14*pe[3])/5+pe[4]/20-(33*pe[5])/10-pe[8]/16+(4*pe[9])/5-(299*pe[10])/22-(897*pe[12])/88+(9*pe[14])/2+(33*pe[17])/65+(33*pe[19])/65-pe[21]+(194*pe[25])/65+(66*pe[30])/65+(33*pe[31])/65+(66*pe[32])/65+2*pe[33]-(33*pe[35])/65-(33*pe[36])/65-(66*pe[37])/65-pe[38]/4+(33*pe[39])/65+pe[40]/2+pe[41]/4+(8*pe[42])/5+(33*pe[44])/65-(9*pe[45])/10+(7*pe[46])/5+(33*pe[48])/65-(33*pe[49])/65))/4},
{F[1,1,1]^2*F[1,1,2]^2,(156762*p[11]+177978*p[13]+30360*p[15]-31777*p[20])/3168+(tr5*(26127*pe[10]+29663*pe[12]+5060*pe[14]))/2112},
{F[1,1,2]^3,(-24*p[3])/5+(29*p[4])/30+(167*p[5])/12-(213*p[6])/10+(59*p[10])/30-(459*p[11])/22-(1377*p[13])/88-(149*p[15])/12+(103*p[18])/65-(67483*p[20])/3960+(103*p[21])/65-(206*p[26])/65+(206*p[31])/65+(103*p[32])/65+(206*p[33])/65+(38*p[34])/3-(103*p[36])/65-(103*p[37])/65-(206*p[38])/65+(103*p[40])/65+(19*p[41])/3-(7*p[42])/6+(13*p[43])/5+(103*p[45])/65-(167*p[46])/30+(12*p[47])/5+(103*p[49])/65-(103*p[50])/65+(tr5*((-24*pe[3])/5+(29*pe[4])/30-(213*pe[5])/10+(59*pe[9])/30-(459*pe[10])/22-(1377*pe[12])/88+(2333*pe[14])/108+(103*pe[17])/65+(103*pe[19])/65+(16148*pe[25])/1755+(206*pe[30])/65+(103*pe[31])/65+(206*pe[32])/65+(38*pe[33])/3-(103*pe[35])/65-(103*pe[36])/65-(206*pe[37])/65+(103*pe[39])/65+(4*pe[40])/27-(7*pe[41])/6+(1537*pe[42])/270+(103*pe[44])/65-(167*pe[45])/30+(12*pe[46])/5+(103*pe[48])/65-(103*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]^3,(-50184*p[11]-112839*p[13]-15600*p[15]+28769*p[20])/1728+(tr5*(-16728*pe[10]-37613*pe[12]-5200*pe[14]))/2304},
{F[1,1,2]^4,(-716838*p[11]-443760*p[13]+191466*p[15]-307387*p[20])/2592+(tr5*(-119473*pe[10]-73960*pe[12]+31911*pe[14]))/1728},
{F[1,1,3],p[19]+(tr5*pe[18])/4},
{F[3,1]*F[1,1,3],(92798064*p[11]+129666864*p[13]+19975692*p[15]-32951245*p[20])/76032+(tr5*(7733172*pe[10]+10805572*pe[12]+1664641*pe[14]))/25344},
{F[3,2]*F[1,1,3],(119590*p[11]+81305*p[13]-6094*p[15]+22172*p[20])/704+(tr5*(119590*pe[10]+81305*pe[12]-6094*pe[14]))/2816},
{F[3,3]*F[1,1,3],(26838*p[11]+19782*p[13]+3168*p[15]+3637*p[20])/2112+(3*tr5*(1491*pe[10]+1099*pe[12]+176*pe[14]))/1408},
{F[3,4]*F[1,1,3],(-119847960*p[11]-157670544*p[13]-26123196*p[15]+34192519*p[20])/456192+(tr5*(-9987330*pe[10]-13139212*pe[12]-2176933*pe[14]))/152064},
{F[3,5]*F[1,1,3],(279126*p[11]+210450*p[13]+34848*p[15]+23465*p[20])/8448+(tr5*(46521*pe[10]+35075*pe[12]+5808*pe[14]))/5632},
{F[3,6]*F[1,1,3],(373232*p[11]+507734*p[13]-86504*p[15]-1987*p[20])/2112+(tr5*(186616*pe[10]+253867*pe[12]-43252*pe[14]))/4224},
{F[3,7]*F[1,1,3],(3*(8190*p[11]+6258*p[13]+1056*p[15]+925*p[20]))/1408+(9*tr5*(1365*pe[10]+1043*pe[12]+176*pe[14]))/2816},
{F[3,8]*F[1,1,3],(7626*p[11]+6242*p[13]+1056*p[15]+435*p[20])/88+(tr5*(3813*pe[10]+3121*pe[12]+528*pe[14]))/176},
{F[3,9]*F[1,1,3],(7782696*p[11]+13094250*p[13]+5211492*p[15]-6117929*p[20])/25344+(tr5*(1297116*pe[10]+2182375*pe[12]+868582*pe[14]))/16896},
{F[3,10]*F[1,1,3],(-2106*p[11]-672*p[13]+331*p[20])/704-(3*tr5*(351*pe[10]+112*pe[12]))/1408},
{F[3,11]*F[1,1,3],(17658*p[11]+15702*p[13]+3168*p[15]+919*p[20])/2112+(tr5*(2943*pe[10]+2617*pe[12]+528*pe[14]))/1408},
{F[3,12]*F[1,1,3],(1343080*p[11]+1638160*p[13]-325996*p[15]+60427*p[20])/16896+(tr5*(335770*pe[10]+409540*pe[12]-81499*pe[14]))/16896},
{F[3,13]*F[1,1,3],(-40770*p[11]-25974*p[13]-3168*p[15]-6619*p[20])/8448-(3*tr5*(2265*pe[10]+1443*pe[12]+176*pe[14]))/5632},
{F[3,14]*F[1,1,3],(-3357000*p[11]-6994992*p[13]-4168956*p[15]+4751179*p[20])/114048+(tr5*(-279750*pe[10]-582916*pe[12]-347413*pe[14]))/38016},
{F[3,15]*F[1,1,3],(-3*(18*p[11]+8*p[13]+25*p[20]))/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,16]*F[1,1,3],(-21*(54*p[11]+24*p[13]-13*p[20]))/352-(63*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,17]*F[1,1,3],(2646*p[11]+1890*p[13]+288*p[15]+217*p[20])/256+(9*tr5*(147*pe[10]+105*pe[12]+16*pe[14]))/512},
{F[3,18]*F[1,1,3],(-21628800*p[11]-36222108*p[13]-20100300*p[15]+21024167*p[20])/152064+(tr5*(-1802400*pe[10]-3018509*pe[12]-1675025*pe[14]))/50688},
{F[3,19]*F[1,1,3],(-64994*p[11]-44725*p[13]+2387*p[15]-10396*p[20])/528+(tr5*(-64994*pe[10]-44725*pe[12]+2387*pe[14]))/2112},
{F[3,21]*F[1,1,3],(-75094200*p[11]-94798914*p[13]-406428*p[15]+9244907*p[20])/456192+(tr5*(-12515700*pe[10]-15799819*pe[12]-67738*pe[14]))/304128},
{F[3,22]*F[1,1,3],p[20]},
{eps5*F[3,23]*F[1,1,3],4*p[14]+tr5*(pe[13]-pe[23]/2)},
{F[3,24]*F[1,1,3],(-24246*p[11]-18630*p[13]-3168*p[15]-2149*p[20])/2112-(3*tr5*(1347*pe[10]+1035*pe[12]+176*pe[14]))/1408},
{eps5*F[3,25]*F[1,1,3],p[12]/2-8*p[14]+(tr5*(pe[11]+4*(-4*pe[13]+pe[23])))/8},
{F[3,27]*F[1,1,3],(54*p[11]+24*p[13]-13*p[20])/352+(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,28]*F[1,1,3],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,29]*F[1,1,3],(3*(54*p[11]+24*p[13]-13*p[20]))/352+(9*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,30]*F[1,1,3],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,32]*F[1,1,3],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[3,33]*F[1,1,3],(-75*p[11])/2-(395*p[13])/8-7*p[15]+(227*p[20])/24+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/32},
{F[3,34]*F[1,1,3],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[3,35]*F[1,1,3],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/48+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/64},
{F[3,36]*F[1,1,3],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/108+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/144},
{F[3,44]*F[1,1,3],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/108+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{eps5*F[3,45]*F[1,1,3],p[12]/2-8*p[14]+(tr5*(pe[11]+4*(-4*pe[13]+pe[23])))/8},
{F[3,51]*F[1,1,3],(4537338*p[11]+5073777*p[13]+57024*p[15]-15482*p[20])/19008+tr5*((756223*pe[10])/12672+(563753*pe[12])/8448+(3*pe[14])/4)},
{F[3,52]*F[1,1,3],(4326738*p[11]+6173721*p[13]+589644*p[15]-857366*p[20])/76032+(tr5*(1442246*pe[10]+2057907*pe[12]+196548*pe[14]))/101376},
{F[3,53]*F[1,1,3],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/48+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/64},
{F[3,54]*F[1,1,3],(12168*p[11]+16881*p[13]+2508*p[15]-3395*p[20])/99+(tr5*(4056*pe[10]+5627*pe[12]+836*pe[14]))/132},
{F[3,55]*F[1,1,3],(-3467220*p[11]-3931371*p[13]+88704*p[15]-118873*p[20])/19008+tr5*((-288935*pe[10])/6336-(436819*pe[12])/8448+(7*pe[14])/6)},
{F[3,56]*F[1,1,3],(-3845382*p[11]-5841117*p[13]-564300*p[15]+947360*p[20])/76032+(tr5*(-1281794*pe[10]-3*(649013*pe[12]+62700*pe[14])))/101376},
{F[3,57]*F[1,1,3],(3*(10290*p[11]+7602*p[13]+1056*p[15]-793*p[20]))/1408+(9*tr5*(1715*pe[10]+1267*pe[12]+176*pe[14]))/2816},
{F[3,58]*F[1,1,3],(-540*p[11]-1065*p[13]-132*p[15]+361*p[20])/33+tr5*((-45*pe[10])/11-(355*pe[12])/44-pe[14])},
{F[3,59]*F[1,1,3],(7189698*p[11]+8986089*p[13]+414348*p[15]-547406*p[20])/25344+(tr5*(2396566*pe[10]+2995363*pe[12]+138116*pe[14]))/33792},
{F[3,60]*F[1,1,3],(-818154*p[11]-929343*p[13]-17457*p[15]+7048*p[20])/4752+(tr5*(-272718*pe[10]-309781*pe[12]-5819*pe[14]))/6336},
{F[3,61]*F[1,1,3],(-3*(9618*p[11]+7010*p[13]+1056*p[15]-201*p[20]))/704-(3*tr5*(4809*pe[10]+3505*pe[12]+528*pe[14]))/1408},
{eps5*F[3,63]*F[1,1,3],6*p[14]+(3*tr5*pe[13])/2},
{F[3,69]*F[1,1,3],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{eps5*F[3,70]*F[1,1,3],(-3*p[12]-8*p[14])/6+tr5*(-1/8*pe[11]-pe[13]/3)},
{eps5*F[3,71]*F[1,1,3],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[3,77]*F[1,1,3],(3*(11284*p[11]+3997*p[13]+968*p[15]+755*p[20]))/352+(3*tr5*(11284*pe[10]+3997*pe[12]+968*pe[14]))/1408},
{eps5*F[3,78]*F[1,1,3],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[3,79]*F[1,1,3],(2*(72*p[11]+21*p[13]-10*p[20]))/11+(3*tr5*(24*pe[10]+7*pe[12]))/22},
{eps5*F[3,80]*F[1,1,3],8*p[14]+tr5*(2*pe[13]-(3*pe[23])/4)},
{eps5*F[3,81]*F[1,1,3],-1/2*p[12]+(tr5*(-pe[11]+2*pe[23]))/8},
{eps5*F[3,82]*F[1,1,3],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[1,1,1]*F[1,1,3],p[21]+(tr5*pe[19])/4},
{F[1,1,1]^2*F[1,1,3],-p[3]-3*p[5]+(2772*p[6]+99*p[9]+66*p[10]-3744*p[11]-1917*p[13]+2244*p[15]+3919*p[20]+1056*p[23]-264*p[34]+132*p[39]-1320*p[41]-396*p[42]+132*p[46]+396*p[47])/792+(tr5*(-264*pe[3]+924*pe[5]+33*pe[8]+22*pe[9]-1248*pe[10]-639*pe[12]-1188*pe[14]+352*pe[21]-704*pe[25]-88*pe[33]+44*pe[38]-88*pe[40]-132*pe[41]-176*pe[42]+44*pe[45]+132*pe[46]))/1056},
{F[1,1,1]^3*F[1,1,3],(-528503040*p[11]-801348198*p[13]-224579652*p[15]+278617121*p[20])/684288+(tr5*(-88083840*pe[10]-133558033*pe[12]-37429942*pe[14]))/456192},
{F[1,1,2]*F[1,1,3],p[22]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],(p[9]-4*(3*p[20]+p[39]+p[42]))/8+(tr5*(pe[8]-4*(pe[38]+pe[41])))/32},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-12006*p[11]-14982*p[13]-4128*p[15]+3875*p[20])/1152+(tr5*(-2001*pe[10]-2497*pe[12]-688*pe[14]))/768},
{F[1,1,2]^2*F[1,1,3],(p[9]+12*p[20]-4*p[39]+12*p[42])/16+(tr5*(pe[8]-4*pe[38]+12*pe[41]))/64},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(-47922*p[11]-35364*p[13]-6336*p[15]-4709*p[20])/2112+(tr5*(-7987*pe[10]-5894*pe[12]-1056*pe[14]))/1408},
{F[1,1,2]^3*F[1,1,3],(851364*p[11]+572655*p[13]+132330*p[15]+33797*p[20])/38016+(tr5*(283788*pe[10]+190885*pe[12]+44110*pe[14]))/50688},
{F[1,1,3]^2,(-p[22]+p[28]+p[49])/2+(tr5*(-pe[20]+pe[27]+pe[48]))/8},
{F[1,1,1]*F[1,1,3]^2,-2*p[3]-6*p[5]+4*p[6]+p[9]/2+p[10]/6-(95*p[11])/11-(285*p[13])/44+(17*p[15])/3+(1597*p[20])/396+(11*p[23])/3-(2*p[34])/3+(7*p[39])/3-(10*p[41])/3-2*p[42]+p[46]/3+p[47]+(tr5*(-2*pe[3]+4*pe[5]+pe[8]/2+pe[9]/6-(95*pe[10])/11-(285*pe[12])/44-9*pe[14]+(11*pe[21])/3-(16*pe[25])/3-(2*pe[33])/3+(7*pe[38])/3-(2*pe[40])/3-2*pe[41]-(4*pe[42])/3+pe[45]/3+pe[46]))/4},
{F[1,1,1]^2*F[1,1,3]^2,(-427373784*p[11]-583363326*p[13]-84758124*p[15]+131763859*p[20])/304128+(tr5*(-71228964*pe[10]-97227221*pe[12]-14126354*pe[14]))/202752},
{F[1,1,2]*F[1,1,3]^2,p[23]+(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(-198*p[11]-1128*p[13]-156*p[15]+409*p[20])/72+(tr5*(-33*pe[10]-188*pe[12]-26*pe[14]))/48},
{F[1,1,2]^2*F[1,1,3]^2,(238626*p[11]+162519*p[13]-27786*p[15]+82792*p[20])/25344+(tr5*(79542*pe[10]+54173*pe[12]-9262*pe[14]))/33792},
{F[1,1,3]^3,(-55*p[9]+4*(54*p[11]-108*p[13]-222*p[20]+44*p[23]+77*p[39]-11*p[42]))/528+(tr5*(-55*pe[8]+4*(54*pe[10]-108*pe[12]+44*pe[21]+77*pe[38]-11*pe[41])))/2112},
{F[1,1,1]*F[1,1,3]^3,(-236432016*p[11]-330087414*p[13]+55157388*p[15]+5455249*p[20])/1368576+(tr5*(-39405336*pe[10]-55014569*pe[12]+9192898*pe[14]))/912384},
{F[1,1,2]*F[1,1,3]^3,(1279530*p[11]+755427*p[13]-233970*p[15]+508088*p[20])/38016+(tr5*(426510*pe[10]+251809*pe[12]-77990*pe[14]))/50688},
{F[1,1,3]^4,(-831986604*p[11]-959854746*p[13]-72581124*p[15]+36164143*p[20])/10948608+(tr5*(-138664434*pe[10]-159975791*pe[12]-12096854*pe[14]))/7299072},
{F[1,1,4],p[24]+(tr5*pe[22])/4},
{F[3,1]*F[1,1,4],(27327078*p[11]+33831219*p[13]+928488*p[15]-3670594*p[20])/8448+(tr5*(9109026*pe[10]+11277073*pe[12]+309496*pe[14]))/11264},
{F[3,2]*F[1,1,4],(-444*p[11]-663*p[13]-33*p[15]+157*p[20])/88-(3*tr5*(148*pe[10]+221*pe[12]+11*pe[14]))/352},
{F[3,3]*F[1,1,4],(-943056*p[11]-631425*p[13]+226842*p[15]-386273*p[20])/9504+(tr5*(-314352*pe[10]-210475*pe[12]+75614*pe[14]))/12672},
{F[3,4]*F[1,1,4],(-259245882*p[11]-305463819*p[13]+17636784*p[15]+6701542*p[20])/456192+(tr5*(-86415294*pe[10]-101821273*pe[12]+5878928*pe[14]))/608256},
{F[3,5]*F[1,1,4],(-1123200*p[11]-886323*p[13]+228822*p[15]-330827*p[20])/38016+(tr5*(-374400*pe[10]-295441*pe[12]+76274*pe[14]))/50688},
{F[3,6]*F[1,1,4],(167318370*p[11]+216790125*p[13]+13249896*p[15]-31881698*p[20])/114048+(tr5*(55772790*pe[10]+72263375*pe[12]+4416632*pe[14]))/152064},
{F[3,7]*F[1,1,4],(-360*p[11]-765*p[13]+858*p[15]-665*p[20])/704-(3*tr5*(120*pe[10]+255*pe[12]-286*pe[14]))/2816},
{F[3,8]*F[1,1,4],(24*p[11]-103*p[13]+638*p[15]-403*p[20])/44+(tr5*(24*pe[10]-103*pe[12]+638*pe[14]))/176},
{F[3,9]*F[1,1,4],(-230312*p[11]-229846*p[13]-25564*p[15]+8647*p[20])/2816+(tr5*(-115156*pe[10]-114923*pe[12]-12782*pe[14]))/5632},
{F[3,10]*F[1,1,4],(2664*p[11]+2493*p[13]+1254*p[15]-1063*p[20])/704+(3*tr5*(888*pe[10]+831*pe[12]+418*pe[14]))/2816},
{F[3,11]*F[1,1,4],(984096*p[11]+677055*p[13]-180510*p[15]+338663*p[20])/9504+(tr5*(328032*pe[10]+225685*pe[12]-60170*pe[14]))/12672},
{F[3,12]*F[1,1,4],(160095762*p[11]+220345539*p[13]+28496688*p[15]-47965166*p[20])/456192+(tr5*(53365254*pe[10]+73448513*pe[12]+9498896*pe[14]))/608256},
{F[3,13]*F[1,1,4],(1066608*p[11]+861105*p[13]-260898*p[15]+303377*p[20])/38016+(tr5*(355536*pe[10]+287035*pe[12]-86966*pe[14]))/50688},
{F[3,14]*F[1,1,4],(162274932*p[11]+243071520*p[13]+36906540*p[15]-62217935*p[20])/456192+(tr5*(13522911*pe[10]+20255960*pe[12]+3075545*pe[14]))/152064},
{F[3,15]*F[1,1,4],(252*p[11]+387*p[13]+33*p[15]-145*p[20])/88+(3*tr5*(84*pe[10]+129*pe[12]+11*pe[14]))/352},
{F[3,16]*F[1,1,4],4*(p[13]-p[20])+tr5*pe[12]},
{F[3,17]*F[1,1,4],(-529888*p[11]-367683*p[13]+125686*p[15]-205131*p[20])/4224+(tr5*(-529888*pe[10]-367683*pe[12]+125686*pe[14]))/16896},
{F[3,18]*F[1,1,4],(198992250*p[11]+265142415*p[13]+22830456*p[15]-46581952*p[20])/152064+(tr5*(66330750*pe[10]+88380805*pe[12]+7610152*pe[14]))/202752},
{F[3,19]*F[1,1,4],(456*p[11]+639*p[13]+33*p[15]-199*p[20])/132+(tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[3,20]*F[1,1,4],(110986*p[11]+48243*p[13]-29458*p[15]+66168*p[20])/3168+(tr5*(110986*pe[10]+48243*pe[12]-29458*pe[14]))/12672},
{F[3,21]*F[1,1,4],(-8865314*p[11]-11019665*p[13]-267960*p[15]+1168406*p[20])/8448+(tr5*(-8865314*pe[10]-5*(2203933*pe[12]+53592*pe[14])))/33792},
{F[3,22]*F[1,1,4],(-360*p[11]-501*p[13]-33*p[15]+193*p[20])/44-(3*tr5*(120*pe[10]+167*pe[12]+11*pe[14]))/176},
{eps5*F[3,23]*F[1,1,4],(tr5*pe[23])/4},
{F[3,24]*F[1,1,4],(1416*p[11]+1557*p[13]+198*p[15]-127*p[20])/1056+(tr5*(472*pe[10]+519*pe[12]+66*pe[14]))/1408},
{eps5*F[3,25]*F[1,1,4],p[25]+(tr5*pe[24])/4},
{F[3,31]*F[1,1,4],(206075898*p[11]+322058505*p[13]+20865306*p[15]-24912964*p[20])/1938816+(tr5*(68691966*pe[10]+107352835*pe[12]+6955102*pe[14]))/2585088},
{F[3,32]*F[1,1,4],(122904090*p[11]+230975193*p[13]+10382394*p[15]-23230084*p[20])/2585088+(tr5*(40968030*pe[10]+76991731*pe[12]+3460798*pe[14]))/3446784},
{F[3,33]*F[1,1,4],(-13423086*p[11]-18559221*p[13]-2217138*p[15]+3231920*p[20])/323136+(tr5*(-4474362*pe[10]-6186407*pe[12]-739046*pe[14]))/430848},
{F[3,34]*F[1,1,4],(-65385306*p[11]-82841721*p[13]-18365226*p[15]+16393724*p[20])/323136+(tr5*(-21795102*pe[10]-27613907*pe[12]-6121742*pe[14]))/430848},
{F[3,35]*F[1,1,4],(9*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/704+(27*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/2816},
{F[3,36]*F[1,1,4],(-1732746*p[11]-1897569*p[13]-218394*p[15]+35060*p[20])/107712+(tr5*(-577582*pe[10]-632523*pe[12]-72798*pe[14]))/143616},
{F[3,37]*F[1,1,4],(-206075898*p[11]-322058505*p[13]-20865306*p[15]+24912964*p[20])/7755264+(tr5*(-68691966*pe[10]-107352835*pe[12]-6955102*pe[14]))/10340352},
{F[3,40]*F[1,1,4],(206075898*p[11]+322058505*p[13]+20865306*p[15]-24912964*p[20])/2585088+(tr5*(68691966*pe[10]+107352835*pe[12]+6955102*pe[14]))/3446784},
{eps5*F[3,43]*F[1,1,4],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,44]*F[1,1,4],(1732746*p[11]+1897569*p[13]+218394*p[15]-35060*p[20])/107712+(tr5*(577582*pe[10]+632523*pe[12]+72798*pe[14]))/143616},
{F[3,51]*F[1,1,4],(7879878*p[11]+10540947*p[13]+725538*p[15]-664366*p[20])/53856+(tr5*(2626626*pe[10]+3513649*pe[12]+241846*pe[14]))/71808},
{F[3,52]*F[1,1,4],(23525802*p[11]+31450512*p[13]+2141832*p[15]-1948303*p[20])/215424+(tr5*(3920967*pe[10]+5241752*pe[12]+356972*pe[14]))/143616},
{F[3,53]*F[1,1,4],(5092182*p[11]+5534526*p[13]-472560*p[15]+656945*p[20])/107712+(tr5*(848697*pe[10]+922421*pe[12]-78760*pe[14]))/71808},
{F[3,54]*F[1,1,4],(82584*p[11]+114243*p[13]+16764*p[15]-22745*p[20])/396+(tr5*(27528*pe[10]+38081*pe[12]+5588*pe[14]))/528},
{F[3,55]*F[1,1,4],(13*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/3168+(13*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/4224},
{F[3,56]*F[1,1,4],(-7538382*p[11]-10023960*p[13]-621192*p[15]+529981*p[20])/215424+(tr5*(-1256397*pe[10]-4*(417665*pe[12]+25883*pe[14])))/143616},
{F[3,57]*F[1,1,4],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/176+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[3,58]*F[1,1,4],(17*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/1056+(17*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,59]*F[1,1,4],(3*(868606*p[11]+1160716*p[13]+78496*p[15]-71089*p[20]))/23936+(3*tr5*(434303*pe[10]+580358*pe[12]+39248*pe[14]))/47872},
{eps5*F[3,62]*F[1,1,4],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,65]*F[1,1,4],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/352+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,66]*F[1,1,4],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,67]*F[1,1,4],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,68]*F[1,1,4],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,69]*F[1,1,4],(29048022*p[11]+33814335*p[13]-2567994*p[15]+2368988*p[20])/969408+(tr5*(9682674*pe[10]+11271445*pe[12]-855998*pe[14]))/1292544},
{F[3,79]*F[1,1,4],(-4*(12*p[11]+9*p[13]+11*p[15]-9*p[20]))/11+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/11},
{eps5*F[3,81]*F[1,1,4],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{eps5*F[3,82]*F[1,1,4],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[1,1,1]*F[1,1,4],p[21]-2*p[26]+p[31]+p[49]-p[50]+(tr5*(pe[19]-2*pe[25]+pe[30]+pe[48]-pe[49]))/4},
{F[1,1,1]^2*F[1,1,4],(-528*p[3]-2970*p[5]+396*p[6]+198*p[9]+66*p[10]-2424*p[11]-927*p[13]+6666*p[15]+2093*p[20]+1584*p[23]+264*p[34]+396*p[39]-1452*p[41]-660*p[42]+660*p[43]+264*p[47])/792+(tr5*(-176*pe[3]+132*pe[5]+66*pe[8]+22*pe[9]-808*pe[10]-309*pe[12]-198*pe[14]+528*pe[21]-880*pe[25]+88*pe[33]+132*pe[38]-44*pe[40]-220*pe[41]+88*pe[46]))/1056},
{F[1,1,1]^3*F[1,1,4],(1386598536*p[11]+1776783990*p[13]+97419036*p[15]-258342043*p[20])/1368576+(tr5*(231099756*pe[10]+296130665*pe[12]+16236506*pe[14]))/912384},
{F[1,1,2]*F[1,1,4],(-39*p[5])/4+(143*p[15])/6+p[29]-p[37]-(13*p[41])/3+(13*p[43])/6+p[50]+(tr5*((-26*pe[25])/3+pe[28]-pe[36]+pe[49]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(8*p[3])/5-p[4]/10-9*p[5]+(48*p[6])/5+p[9]/8-(3*p[10])/5+(79*p[11])/11+(237*p[13])/44+13*p[15]-(36*p[18])/65+(1917*p[20])/220-(36*p[21])/65+2*p[23]+(72*p[26])/65-(72*p[31])/65-(36*p[32])/65-(72*p[33])/65-4*p[34]+(36*p[36])/65+(36*p[37])/65+(72*p[38])/65+p[39]/2-(36*p[40])/65-5*p[41]-p[42]/2-p[43]/5-(36*p[45])/65+(9*p[46])/5-(4*p[47])/5-(36*p[49])/65+(36*p[50])/65+tr5*((2*pe[3])/5-pe[4]/40+(12*pe[5])/5+pe[8]/32-(3*pe[9])/20+(79*pe[10])/44+(237*pe[12])/176-(9*pe[14])/4-(9*pe[17])/65-(9*pe[19])/65+pe[21]/2-(112*pe[25])/65-(18*pe[30])/65-(9*pe[31])/65-(18*pe[32])/65-pe[33]+(9*pe[35])/65+(9*pe[36])/65+(18*pe[37])/65+pe[38]/8-(9*pe[39])/65-pe[40]/4-pe[41]/8-(11*pe[42])/20-(9*pe[44])/65+(9*pe[45])/20-pe[46]/5-(9*pe[48])/65+(9*pe[49])/65)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-100404*p[11]-168495*p[13]-43494*p[15]+42743*p[20])/6336+(tr5*(-33468*pe[10]-56165*pe[12]-14498*pe[14]))/8448},
{F[1,1,2]^2*F[1,1,4],(8*p[3])/3-p[4]/4-(27*p[5])/4+7*p[6]-(5*p[10])/6+(835*p[11])/66+(835*p[13])/88+(109*p[15])/12-(9*p[18])/13+(4717*p[20])/792-(9*p[21])/13+(18*p[26])/13-(18*p[31])/13-(9*p[32])/13-(18*p[33])/13-(13*p[34])/3+(9*p[36])/13+(9*p[37])/13+(18*p[38])/13-(9*p[40])/13-(19*p[41])/6+p[42]/3-p[43]/3-(9*p[45])/13+2*p[46]-(4*p[47])/3-(9*p[49])/13+(9*p[50])/13+(tr5*((8*pe[3])/3-pe[4]/4+7*pe[5]-(5*pe[9])/6+(835*pe[10])/66+(835*pe[12])/88-(89*pe[14])/12-(9*pe[17])/13-(9*pe[19])/13-(60*pe[25])/13-(18*pe[30])/13-(9*pe[31])/13-(18*pe[32])/13-(13*pe[33])/3+(9*pe[35])/13+(9*pe[36])/13+(18*pe[37])/13-(9*pe[39])/13-pe[40]/6+pe[41]/3-(11*pe[42])/6-(9*pe[44])/13+2*pe[45]-(4*pe[46])/3-(9*pe[48])/13+(9*pe[49])/13))/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(-44568*p[11]+39273*p[13]-19668*p[15]-19055*p[20])/6336+(tr5*(-14856*pe[10]+13091*pe[12]-6556*pe[14]))/8448},
{F[1,1,2]^3*F[1,1,4],(-4467618*p[11]-2765904*p[13]+629112*p[15]-1186561*p[20])/57024+(tr5*(-744603*pe[10]-460984*pe[12]+104852*pe[14]))/38016},
{F[1,1,3]*F[1,1,4],-p[21]-p[49]+(tr5*(-pe[19]-pe[48]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4],2*p[3]+6*p[5]-7*p[6]-p[9]/4-p[10]/6+(95*p[11])/11+(285*p[13])/44-(17*p[15])/3-(3973*p[20])/396-(8*p[23])/3+(2*p[34])/3-p[39]/3+(10*p[41])/3+p[42]-p[46]/3-p[47]+(tr5*(2*pe[3]-7*pe[5]-pe[8]/4-pe[9]/6+(95*pe[10])/11+(285*pe[12])/44+9*pe[14]-(8*pe[21])/3+(16*pe[25])/3+(2*pe[33])/3-pe[38]/3+(2*pe[40])/3+pe[41]+(4*pe[42])/3-pe[45]/3-pe[46]))/4},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(-64078416*p[11]-60155754*p[13]+21725220*p[15]-15802117*p[20])/152064+(tr5*(-10679736*pe[10]-10025959*pe[12]+3620870*pe[14]))/101376},
{F[1,1,2]*F[1,1,3]*F[1,1,4],(-p[9]+4*(3*p[20]+p[39]-p[42]))/8+(tr5*(-pe[8]+4*pe[38]-4*pe[41]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(123318*p[11]+160914*p[13]+45408*p[15]-46855*p[20])/6336+(tr5*(20553*pe[10]+26819*pe[12]+7568*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(11658*p[11]+9750*p[13]+3168*p[15]+799*p[20])/4224+(tr5*(1943*pe[10]+1625*pe[12]+528*pe[14]))/2816},
{F[1,1,3]^2*F[1,1,4],(792*p[3]+2376*p[5]-396*p[6]-198*p[9]-66*p[10]+4068*p[11]+1269*p[13]-2244*p[15]-2017*p[20]-1848*p[23]+264*p[34]-1716*p[39]+1320*p[41]+1188*p[42]-132*p[46]-396*p[47])/1584+(tr5*(264*pe[3]-132*pe[5]-66*pe[8]-22*pe[9]+1356*pe[10]+423*pe[12]+1188*pe[14]-616*pe[21]+704*pe[25]+88*pe[33]-572*pe[38]+88*pe[40]+396*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/2112},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(-42460290*p[11]-67202193*p[13]-11708796*p[15]+19821673*p[20])/152064+(tr5*(-14153430*pe[10]-22400731*pe[12]-3902932*pe[14]))/202752},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(-33174*p[11]-16152*p[13]+264*p[15]+6989*p[20])/6336+(tr5*(-5529*pe[10]-2692*pe[12]+44*pe[14]))/4224},
{F[1,1,3]^3*F[1,1,4],(-401643882*p[11]-518794833*p[13]+61*(-4111338*p[15]+2754403*p[20]))/5816448+(tr5*(-133881294*pe[10]-172931611*pe[12]-83597206*pe[14]))/7755264},
{F[1,1,4]^2,p[26]+(tr5*pe[25])/4},
{F[1,1,1]*F[1,1,4]^2,(-4*p[3])/3-3*p[5]+p[6]+(3*p[9])/8+p[10]/6-(175*p[11])/33-(175*p[13])/44+(43*p[15])/12-(757*p[20])/396+2*p[23]+(2*p[34])/3+(3*p[39])/2-(5*p[41])/3-(7*p[42])/6+p[43]/6+(2*p[47])/3+(tr5*((-4*pe[3])/3+pe[5]+(3*pe[8])/8+pe[9]/6-(175*pe[10])/33-(175*pe[12])/44-(15*pe[14])/4+2*pe[21]-(8*pe[25])/3+(2*pe[33])/3+(3*pe[38])/2-pe[40]/3-(7*pe[41])/6-pe[42]/2+(2*pe[46])/3))/4},
{F[1,1,1]^2*F[1,1,4]^2,(-460574028*p[11]-611120814*p[13]-65814540*p[15]+115454621*p[20])/152064+(tr5*(-76762338*pe[10]-101853469*pe[12]-10969090*pe[14]))/101376},
{F[1,1,2]*F[1,1,4]^2,(4*p[3])/3-p[4]/2-6*p[5]+8*p[6]-(2*p[10])/3+(175*p[11])/33+(175*p[13])/44+(59*p[15])/12-(6*p[18])/13+(2539*p[20])/396-(6*p[21])/13+(12*p[26])/13-(12*p[31])/13-(6*p[32])/13-(12*p[33])/13-(14*p[34])/3+(6*p[36])/13+(6*p[37])/13+(12*p[38])/13-(6*p[40])/13-(7*p[41])/3+(2*p[42])/3-(7*p[43])/6-(6*p[45])/13+2*p[46]-(2*p[47])/3-(6*p[49])/13+(6*p[50])/13+tr5*(pe[3]/3-pe[4]/8+2*pe[5]-pe[9]/6+(175*pe[10])/132+(175*pe[12])/176-(39*pe[14])/16-(3*pe[17])/26-(3*pe[19])/26-(43*pe[25])/39-(3*pe[30])/13-(3*pe[31])/26-(3*pe[32])/13-(7*pe[33])/6+(3*pe[35])/26+(3*pe[36])/26+(3*pe[37])/13-(3*pe[39])/26+pe[40]/12+pe[41]/6-(5*pe[42])/8-(3*pe[44])/26+pe[45]/2-pe[46]/6-(3*pe[48])/26+(3*pe[49])/26)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(149220*p[11]+145509*p[13]+25278*p[15]-22529*p[20])/3168+(tr5*(49740*pe[10]+48503*pe[12]+8426*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,4]^2,(3279600*p[11]+1943151*p[13]-944130*p[15]+1468807*p[20])/19008+(tr5*(1093200*pe[10]+647717*pe[12]-314710*pe[14]))/25344},
{F[1,1,3]*F[1,1,4]^2,(792*p[3]+2376*p[5]-396*p[6]-396*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]+3683*p[20]-1848*p[23]+264*p[34]-1716*p[39]+1320*p[41]+1188*p[42]-132*p[46]-396*p[47])/1584+(tr5*(264*pe[3]-132*pe[5]-132*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]-616*pe[21]+704*pe[25]+88*pe[33]-572*pe[38]+88*pe[40]+396*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/2112},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(51061374*p[11]+66038523*p[13]+5529372*p[15]-10715045*p[20])/13824+(tr5*(17020458*pe[10]+22012841*pe[12]+1843124*pe[14]))/18432},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(-175518*p[11]-99348*p[13]-16368*p[15]-17659*p[20])/6336+(tr5*(-29253*pe[10]-16558*pe[12]-2728*pe[14]))/4224},
{F[1,1,3]^2*F[1,1,4]^2,(-44350836*p[11]-49941162*p[13]+1164372*p[15]+1186753*p[20])/101376+(tr5*(-7391806*pe[10]-8323527*pe[12]+194062*pe[14]))/67584},
{F[1,1,4]^3,p[5]/3+(tr5*(11*pe[14]+4*pe[25]-2*pe[40]+pe[42]))/54},
{F[1,1,1]*F[1,1,4]^3,(-146975706*p[11]-227431230*p[13]-53754756*p[15]+75345065*p[20])/342144+(tr5*(-24495951*pe[10]-37905205*pe[12]-8959126*pe[14]))/228096},
{F[1,1,2]*F[1,1,4]^3,(1435020*p[11]+1124313*p[13]-276804*p[15]+412123*p[20])/14256+(tr5*(478340*pe[10]+374771*pe[12]-92268*pe[14]))/19008},
{F[1,1,3]*F[1,1,4]^3,(-429054750*p[11]-452770917*p[13]+78537756*p[15]-48089311*p[20])/1368576+(tr5*(-143018250*pe[10]-150923639*pe[12]+26179252*pe[14]))/1824768},
{F[1,1,4]^4,(-4102482972*p[11]-6949676658*p[13]-762780876*p[15]+1962360467*p[20])/31021056+(tr5*(-683747162*pe[10]-1158279443*pe[12]-127130146*pe[14]))/20680704},
{F[1,1,5],p[27]+(tr5*pe[26])/4},
{F[3,1]*F[1,1,5],(-70980*p[11]-59879*p[13]+10846*p[15]-18881*p[20])/352+(tr5*(-70980*pe[10]-59879*pe[12]+10846*pe[14]))/1408},
{F[3,2]*F[1,1,5],(60634*p[11]+49430*p[13]-12166*p[15]+18495*p[20])/704+(tr5*(30317*pe[10]+24715*pe[12]-6083*pe[14]))/1408},
{F[3,3]*F[1,1,5],(-4278*p[11]+63336*p[13]-64614*p[15]-52831*p[20])/28512+(tr5*(-713*pe[10]+10556*pe[12]-10769*pe[14]))/19008},
{F[3,4]*F[1,1,5],(-83706*p[11]-74709*p[13]+18249*p[15]-25820*p[20])/2112+(tr5*(-27902*pe[10]-24903*pe[12]+6083*pe[14]))/2816},
{F[3,5]*F[1,1,5],(539790*p[11]+1050735*p[13]-254892*p[15]-235822*p[20])/114048+(tr5*(179930*pe[10]+350245*pe[12]-84964*pe[14]))/152064},
{F[3,6]*F[1,1,5],(-56362*p[11]-50054*p[13]+12166*p[15]-17079*p[20])/1056+(tr5*(-28181*pe[10]-25027*pe[12]+6083*pe[14]))/2112},
{F[3,7]*F[1,1,5],(-702*p[11]-357*p[13]-8*(9*p[15]+22*p[20]))/64-(3*tr5*(234*pe[10]+119*pe[12]+24*pe[14]))/256},
{F[3,8]*F[1,1,5],(-5976*p[11]-3855*p[13]-792*p[15]-1183*p[20])/132+(tr5*(-1992*pe[10]-1285*pe[12]-264*pe[14]))/176},
{F[3,9]*F[1,1,5],(17*(54*p[11]+24*p[13]-13*p[20]))/352+(51*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,10]*F[1,1,5],(9*(54*p[11]+24*p[13]-13*p[20]))/704+(27*tr5*(9*pe[10]+4*pe[12]))/1408},
{F[3,11]*F[1,1,5],(-2411538*p[11]-1896483*p[13]+131340*p[15]-486392*p[20])/28512+(tr5*(-803846*pe[10]-632161*pe[12]+43780*pe[14]))/38016},
{F[3,12]*F[1,1,5],(-25670*p[11]-23911*p[13]+6083*p[15]-9144*p[20])/2112+(tr5*(-25670*pe[10]-23911*pe[12]+6083*pe[14]))/8448},
{F[3,13]*F[1,1,5],(-10348386*p[11]-7418865*p[13]+1396956*p[15]-3173750*p[20])/114048+(tr5*(-3449462*pe[10]-2472955*pe[12]+465652*pe[14]))/152064},
{F[3,14]*F[1,1,5],(5*(54*p[11]+24*p[13]-13*p[20]))/132+(5*tr5*(9*pe[10]+4*pe[12]))/88},
{F[3,15]*F[1,1,5],(-3*(54*p[11]+24*p[13]-13*p[20]))/176-(9*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,16]*F[1,1,5],(-21564*p[11]-14373*p[13]+5118*p[15]-9155*p[20])/96+(tr5*(-7188*pe[10]-4791*pe[12]+1706*pe[14]))/128},
{F[3,17]*F[1,1,5],(3907482*p[11]+2939241*p[13]-660396*p[15]+1184714*p[20])/38016+(tr5*(1302494*pe[10]+979747*pe[12]-220132*pe[14]))/50688},
{F[3,18]*F[1,1,5],(-2476*p[11]-2237*p[13]+553*p[15]-797*p[20])/64+(tr5*(-2476*pe[10]-2237*pe[12]+553*pe[14]))/256},
{F[3,19]*F[1,1,5],(-68968*p[11]-56951*p[13]+10846*p[15]-17123*p[20])/1056+(tr5*(-68968*pe[10]-56951*pe[12]+10846*pe[14]))/4224},
{F[3,20]*F[1,1,5],(73374*p[11]+39801*p[13]-9174*p[15]+35384*p[20])/7128+(tr5*(24458*pe[10]+13267*pe[12]-3058*pe[14]))/9504},
{F[3,24]*F[1,1,5],(3*(812*p[11]+455*p[13]+88*p[15]+161*p[20]))/352+(3*tr5*(812*pe[10]+455*pe[12]+88*pe[14]))/1408},
{eps5*F[3,25]*F[1,1,5],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[3,27]*F[1,1,5],(-3*(54*p[11]+24*p[13]-13*p[20]))/352-(9*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,28]*F[1,1,5],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,29]*F[1,1,5],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,30]*F[1,1,5],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,31]*F[1,1,5],(99582*p[11]-169101*p[13]-215226*p[15]+303950*p[20])/28512+(tr5*(33194*pe[10]-56367*pe[12]-71742*pe[14]))/38016},
{F[3,32]*F[1,1,5],(-4974594*p[11]-8875926*p[13]-2719728*p[15]+3578623*p[20])/228096+(tr5*(-829099*pe[10]-1479321*pe[12]-453288*pe[14]))/152064},
{F[3,36]*F[1,1,5],(1995222*p[11]+2697138*p[13]+403524*p[15]-480077*p[20])/28512+(tr5*(332537*pe[10]+449523*pe[12]+67254*pe[14]))/19008},
{F[3,37]*F[1,1,5],(10918302*p[11]+1633986*p[13]-5315904*p[15]+7661399*p[20])/228096+(tr5*(1819717*pe[10]+272331*pe[12]-885984*pe[14]))/152064},
{F[3,38]*F[1,1,5],(-678*p[11]+630*p[13]-113*p[20])/264+(tr5*(-113*pe[10]+105*pe[12]))/176},
{F[3,39]*F[1,1,5],(-54814*p[11]-141557*p[13]-50270*p[15]+65756*p[20])/352+(tr5*(-54814*pe[10]-141557*pe[12]-50270*pe[14]))/1408},
{F[3,40]*F[1,1,5],(-999474*p[11]+1842858*p[13]+1452528*p[15]-1992425*p[20])/76032+(tr5*(-166579*pe[10]+307143*pe[12]+242088*pe[14]))/50688},
{F[3,41]*F[1,1,5],(-15162*p[11]+258750*p[13]+157212*p[15]-215729*p[20])/14256+(tr5*(-2527*pe[10]+43125*pe[12]+26202*pe[14]))/9504},
{F[3,51]*F[1,1,5],(-18*p[11]+3*p[13]-14*p[20])/33+(tr5*(-6*pe[10]+pe[12]))/44},
{F[3,52]*F[1,1,5],(1860*p[11]+1461*p[13]+264*p[15]+35*p[20])/1408+(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/5632},
{F[3,55]*F[1,1,5],(-1860*p[11]-1461*p[13]-264*p[15]-35*p[20])/352-(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/1408},
{F[3,56]*F[1,1,5],(-21348*p[11]-12381*p[13]-2376*p[15]-3899*p[20])/4224+(tr5*(-7116*pe[10]-4127*pe[12]-792*pe[14]))/5632},
{F[3,57]*F[1,1,5],(-3*(1860*p[11]+1461*p[13]+264*p[15]+35*p[20]))/704-(9*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/2816},
{F[3,58]*F[1,1,5],(-8*(18*p[11]-3*p[13]+14*p[20]))/33-(2*tr5*(6*pe[10]-pe[12]))/11},
{F[3,59]*F[1,1,5],(3*(1860*p[11]+1461*p[13]+264*p[15]+35*p[20]))/1408+(9*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/5632},
{F[3,61]*F[1,1,5],(6156*p[11]+4287*p[13]+792*p[15]+553*p[20])/352+(3*tr5*(2052*pe[10]+1429*pe[12]+264*pe[14]))/1408},
{eps5*F[3,62]*F[1,1,5],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{eps5*F[3,63]*F[1,1,5],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{eps5*F[3,71]*F[1,1,5],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[3,77]*F[1,1,5],(-25596*p[11]-20759*p[13]-2904*p[15]-889*p[20])/352+(tr5*(-25596*pe[10]-20759*pe[12]-2904*pe[14]))/1408},
{F[1,1,1]*F[1,1,5],p[28]+(tr5*pe[27])/4},
{F[1,1,1]^2*F[1,1,5],(-11*p[9]-72*p[11]+144*p[13]+120*p[20]-44*p[39]-44*p[42])/176+(tr5*(-11*pe[8]-72*pe[10]+144*pe[12]-44*pe[38]-44*pe[41]))/704},
{F[1,1,1]^3*F[1,1,5],(-2536218*p[11]-2319630*p[13]+401610*p[15]-650095*p[20])/38016+(tr5*(-422703*pe[10]-386605*pe[12]+66935*pe[14]))/25344},
{F[1,1,2]*F[1,1,5],p[29]+(tr5*pe[28])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],(-p[9]+4*(3*p[20]-p[39]+p[42]))/8+(tr5*(-pe[8]-4*pe[38]+4*pe[41]))/32},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(2152*p[11]+2021*p[13]+264*p[15]+421*p[20])/704+(tr5*(2152*pe[10]+2021*pe[12]+264*pe[14]))/2816},
{F[1,1,2]^2*F[1,1,5],(9*p[3])/5-(3*p[4])/10-(5*p[5])/2+(53*p[6])/10-(19*p[10])/30+(87*p[11])/11+(261*p[13])/44+(47*p[15])/12-(28*p[18])/65+(7109*p[20])/1980-(28*p[21])/65+(2*p[23])/3+(56*p[26])/65-(56*p[31])/65-(28*p[32])/65-(56*p[33])/65-3*p[34]+(28*p[36])/65+(28*p[37])/65+(56*p[38])/65+p[39]/3-(28*p[40])/65-(5*p[41])/3-p[42]/3-(23*p[43])/30-(28*p[45])/65+(7*p[46])/5-(9*p[47])/10-(28*p[49])/65+(28*p[50])/65+tr5*((9*pe[3])/20-(3*pe[4])/40+(53*pe[5])/40-(19*pe[9])/120+(87*pe[10])/44+(261*pe[12])/176-(79*pe[14])/144-(7*pe[17])/65-(7*pe[19])/65+pe[21]/6-(199*pe[25])/585-(14*pe[30])/65-(7*pe[31])/65-(14*pe[32])/65-(3*pe[33])/4+(7*pe[35])/65+(7*pe[36])/65+(14*pe[37])/65+pe[38]/12-(7*pe[39])/65-(5*pe[40])/36-pe[41]/12-(119*pe[42])/360-(7*pe[44])/65+(7*pe[45])/20-(9*pe[46])/40-(7*pe[48])/65+(7*pe[49])/65)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(162846*p[11]+147495*p[13]+36036*p[15]-1822*p[20])/6336+(tr5*(54282*pe[10]+49165*pe[12]+12012*pe[14]))/8448},
{F[1,1,2]^3*F[1,1,5],(41357544*p[11]+31389573*p[13]-6819780*p[15]+12319037*p[20])/171072+(tr5*(13785848*pe[10]+10463191*pe[12]-2273260*pe[14]))/228096},
{F[1,1,3]*F[1,1,5],-p[28]-(tr5*pe[27])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],(11*p[9]+72*p[11]-144*p[13]-120*p[20]+44*p[39]+44*p[42])/88+(tr5*(11*pe[8]+72*pe[10]-144*pe[12]+44*pe[38]+44*pe[41]))/352},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(12822*p[11]+8709*p[13]+2376*p[15]+124*p[20])/2112+(tr5*(4274*pe[10]+2903*pe[12]+792*pe[14]))/2816},
{F[1,1,2]*F[1,1,3]*F[1,1,5],(p[9]-4*(3*p[20]-p[39]+p[42]))/8+(tr5*(pe[8]+4*pe[38]-4*pe[41]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-58*p[11]-104*p[13]+27*p[20])/88+(tr5*(-29*pe[10]-52*pe[12]))/176},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(-27834*p[11]-21750*p[13]-3168*p[15]-4375*p[20])/4224+(tr5*(-4639*pe[10]-3625*pe[12]-528*pe[14]))/2816},
{F[1,1,3]^2*F[1,1,5],(-11*p[9]-72*p[11]+144*p[13]+120*p[20]-44*p[39]-44*p[42])/176+(tr5*(-11*pe[8]-72*pe[10]+144*pe[12]-44*pe[38]-44*pe[41]))/704},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(167226*p[11]+153090*p[13]-36498*p[15]+51059*p[20])/2112+(tr5*(27871*pe[10]+25515*pe[12]-6083*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(12*p[11]+9*p[13]-31*p[20])/132+(tr5*(4*pe[10]+3*pe[12]))/176},
{F[1,1,3]^3*F[1,1,5],(-625110*p[11]-529272*p[13]+98406*p[15]-168535*p[20])/19008+(tr5*(-104185*pe[10]-88212*pe[12]+16401*pe[14]))/12672},
{F[1,1,4]*F[1,1,5],-p[29]-(tr5*pe[28])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],(11*p[9]+72*p[11]-144*p[13]-120*p[20]+44*p[39]-44*p[42])/88+(tr5*(11*pe[8]+72*pe[10]-144*pe[12]+44*pe[38]-44*pe[41]))/352},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(26474*p[11]+23095*p[13]-6083*p[15]+9146*p[20])/1056+(tr5*(26474*pe[10]+23095*pe[12]-6083*pe[14]))/4224},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-18*p[3])/5+(3*p[4])/5+5*p[5]-(53*p[6])/5+(19*p[10])/15-(174*p[11])/11-(261*p[13])/22-(47*p[15])/6+(56*p[18])/65-(7109*p[20])/990+(56*p[21])/65-(4*p[23])/3-(112*p[26])/65+(112*p[31])/65+(56*p[32])/65+(112*p[33])/65+6*p[34]-(56*p[36])/65-(56*p[37])/65-(112*p[38])/65-(2*p[39])/3+(56*p[40])/65+(10*p[41])/3+(2*p[42])/3+(23*p[43])/15+(56*p[45])/65-(14*p[46])/5+(9*p[47])/5+(56*p[49])/65-(56*p[50])/65+tr5*((-9*pe[3])/10+(3*pe[4])/20-(53*pe[5])/20+(19*pe[9])/60-(87*pe[10])/22-(261*pe[12])/88+(79*pe[14])/72+(14*pe[17])/65+(14*pe[19])/65-pe[21]/3+(398*pe[25])/585+(28*pe[30])/65+(14*pe[31])/65+(28*pe[32])/65+(3*pe[33])/2-(14*pe[35])/65-(14*pe[36])/65-(28*pe[37])/65-pe[38]/6+(14*pe[39])/65+(5*pe[40])/18+pe[41]/6+(119*pe[42])/180+(14*pe[44])/65-(7*pe[45])/10+(9*pe[46])/20+(14*pe[48])/65-(14*pe[49])/65)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(-105822*p[11]-114528*p[13]-28908*p[15]+16969*p[20])/3168+(tr5*(-17637*pe[10]-19088*pe[12]-4818*pe[14]))/2112},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(-799174*p[11]-656982*p[13]+114202*p[15]-192141*p[20])/6336+(tr5*(-399587*pe[10]-328491*pe[12]+57101*pe[14]))/12672},
{F[1,1,3]*F[1,1,4]*F[1,1,5],(-11*p[9]-72*p[11]+144*p[13]+120*p[20]-44*p[39]+44*p[42])/88+(tr5*(-11*pe[8]-72*pe[10]+144*pe[12]-44*pe[38]+44*pe[41]))/352},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(3414*p[11]+3864*p[13]-1213*p[20])/1056+(tr5*(569*pe[10]+644*pe[12]))/704},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(28554*p[11]+22422*p[13]+3168*p[15]+2911*p[20])/2112+(tr5*(4759*pe[10]+3737*pe[12]+528*pe[14]))/1408},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(-85446*p[11]-77829*p[13]+18249*p[15]-25010*p[20])/2112+(tr5*(-28482*pe[10]-25943*pe[12]+6083*pe[14]))/2816},
{F[1,1,4]^2*F[1,1,5],(-9*p[3])/10+(3*p[4])/20+(31*p[5])/8-(53*p[6])/20+(19*p[10])/60-(87*p[11])/22-(261*p[13])/88-(113*p[15])/24+(14*p[18])/65-(10079*p[20])/3960+(14*p[21])/65+p[23]/6-(28*p[26])/65+(28*p[31])/65+(14*p[32])/65+(28*p[33])/65+(3*p[34])/2-(14*p[36])/65-(14*p[37])/65-(28*p[38])/65+p[39]/12+(14*p[40])/65+(4*p[41])/3-(7*p[42])/12+(2*p[43])/15+(14*p[45])/65-(7*p[46])/10+(9*p[47])/20+(14*p[49])/65-(14*p[50])/65+tr5*((-9*pe[3])/40+(3*pe[4])/80-(53*pe[5])/80+(19*pe[9])/240-(87*pe[10])/88-(261*pe[12])/352+(343*pe[14])/288+(7*pe[17])/130+(7*pe[19])/130+pe[21]/24+(1763*pe[25])/2340+(7*pe[30])/65+(7*pe[31])/130+(7*pe[32])/65+(3*pe[33])/8-(7*pe[35])/130-(7*pe[36])/130-(7*pe[37])/65+pe[38]/48+(7*pe[39])/130-(7*pe[40])/72-(7*pe[41])/48+(179*pe[42])/720+(7*pe[44])/130-(7*pe[45])/40+(9*pe[46])/80+(7*pe[48])/130-(7*pe[49])/130)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(536880*p[11]+490341*p[13]-150348*p[15]+230929*p[20])/12672+(tr5*(178960*pe[10]+163447*pe[12]-50116*pe[14]))/16896},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(-3358486*p[11]-2169807*p[13]+817366*p[15]-1437874*p[20])/12672+(tr5*(-3358486*pe[10]-2169807*pe[12]+817366*pe[14]))/50688},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(-289062*p[11]-274398*p[13]+76164*p[15]-101461*p[20])/8448+(tr5*(-48177*pe[10]-45733*pe[12]+12694*pe[14]))/5632},
{F[1,1,4]^3*F[1,1,5],(-8254704*p[11]-8931777*p[13]+1258818*p[15]-208321*p[20])/342144+(tr5*(-2751568*pe[10]-2977259*pe[12]+419606*pe[14]))/456192},
{F[1,1,1]*F[1,1,5]^2,(-11*p[9]+18*p[11]-36*p[13]-30*p[20]-22*p[23]+11*p[39]+11*p[42])/22+(tr5*(-11*pe[8]+18*pe[10]-36*pe[12]-22*pe[21]+11*pe[38]+11*pe[41]))/88},
{F[1,1,1]^2*F[1,1,5]^2,(1301526*p[11]+1311144*p[13]+110814*p[15]-145265*p[20])/25344+(tr5*(216921*pe[10]+218524*pe[12]+18469*pe[14]))/16896},
{F[1,1,2]*F[1,1,5]^2,(18*p[3])/5-(3*p[4])/5-(25*p[5])/2+(53*p[6])/5-(19*p[10])/15+(174*p[11])/11+(261*p[13])/22+(113*p[15])/6-(56*p[18])/65+(4297*p[20])/495-(56*p[21])/65+p[23]/3+(112*p[26])/65-(112*p[31])/65-(56*p[32])/65-(112*p[33])/65-6*p[34]+(56*p[36])/65+(56*p[37])/65+(112*p[38])/65+p[39]/6-(56*p[40])/65-(16*p[41])/3+(5*p[42])/6-(8*p[43])/15-(56*p[45])/65+(14*p[46])/5-(9*p[47])/5-(56*p[49])/65+(56*p[50])/65+(tr5*((18*pe[3])/5-(3*pe[4])/5+(53*pe[5])/5-(19*pe[9])/15+(174*pe[10])/11+(261*pe[12])/22-(211*pe[14])/18-(56*pe[17])/65-(56*pe[19])/65+pe[21]/3-(5492*pe[25])/585-(112*pe[30])/65-(56*pe[31])/65-(112*pe[32])/65-6*pe[33]+(56*pe[35])/65+(56*pe[36])/65+(112*pe[37])/65+pe[38]/6-(56*pe[39])/65+(2*pe[40])/9+(5*pe[41])/6-(149*pe[42])/45-(56*pe[44])/65+(14*pe[45])/5-(9*pe[46])/5-(56*pe[48])/65+(56*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(90324*p[11]+109587*p[13]+15444*p[15]-25591*p[20])/3168+(tr5*(30108*pe[10]+36529*pe[12]+5148*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,5]^2,(2507970*p[11]+1573566*p[13]-1089429*p[15]+1472653*p[20])/28512+(tr5*(835990*pe[10]+524522*pe[12]-363143*pe[14]))/38016},
{F[1,1,3]*F[1,1,5]^2,(11*p[9]-18*p[11]+36*p[13]+30*p[20]+22*p[23]-11*p[39]-11*p[42])/22+(tr5*(11*pe[8]-18*pe[10]+36*pe[12]+22*pe[21]-11*pe[38]-11*pe[41]))/88},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(-39294*p[11]-29391*p[13]+846*p[15]-4582*p[20])/192+(tr5*(-13098*pe[10]-9797*pe[12]+282*pe[14]))/256},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-850*p[11]-894*p[13]-96*p[15]+53*p[20])/64+(tr5*(-425*pe[10]-447*pe[12]-48*pe[14]))/128},
{F[1,1,3]^2*F[1,1,5]^2,(1049718*p[11]+719622*p[13]-58806*p[15]+197789*p[20])/6336+(tr5*(174953*pe[10]+119937*pe[12]-9801*pe[14]))/4224},
{F[1,1,4]*F[1,1,5]^2,(-9*p[3])/10+(3*p[4])/20+(49*p[5])/8-(53*p[6])/20+(19*p[10])/60-(87*p[11])/22-(261*p[13])/88-(245*p[15])/24+(14*p[18])/65-(10079*p[20])/3960+(14*p[21])/65+p[23]/6-(28*p[26])/65+(28*p[31])/65+(14*p[32])/65+(28*p[33])/65+(3*p[34])/2-(14*p[36])/65-(14*p[37])/65-(28*p[38])/65+p[39]/12+(14*p[40])/65+(7*p[41])/3-(7*p[42])/12-(11*p[43])/30+(14*p[45])/65-(7*p[46])/10+(9*p[47])/20+(14*p[49])/65-(14*p[50])/65+tr5*((-9*pe[3])/40+(3*pe[4])/80-(53*pe[5])/80+(19*pe[9])/240-(87*pe[10])/88-(261*pe[12])/352+(343*pe[14])/288+(7*pe[17])/130+(7*pe[19])/130+pe[21]/24+(2933*pe[25])/2340+(7*pe[30])/65+(7*pe[31])/130+(7*pe[32])/65+(3*pe[33])/8-(7*pe[35])/130-(7*pe[36])/130-(7*pe[37])/65+pe[38]/48+(7*pe[39])/130-(7*pe[40])/72-(7*pe[41])/48+(179*pe[42])/720+(7*pe[44])/130-(7*pe[45])/40+(9*pe[46])/80+(7*pe[48])/130-(7*pe[49])/130)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-53496*p[11]-5043*p[13]+396*p[15]-8267*p[20])/12672+(tr5*(-17832*pe[10]-1681*pe[12]+132*pe[14]))/16896},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(12991458*p[11]+10785849*p[13]-2109426*p[15]+2806114*p[20])/114048+(tr5*(4330486*pe[10]+3595283*pe[12]-703142*pe[14]))/152064},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(1842*p[11]-39786*p[13]+21427*p[20])/8448+(tr5*(307*pe[10]-6631*pe[12]))/5632},
{F[1,1,4]^2*F[1,1,5]^2,(6305214*p[11]+3648012*p[13]-702042*p[15]+2641975*p[20])/114048+(tr5*(1050869*pe[10]+608002*pe[12]-117007*pe[14]))/76032},
{F[1,1,5]^3,(88*p[5]-77*p[9]+4*(36*p[11]-72*p[13]-27*p[20]-44*p[23]+11*p[39]+33*p[42]))/264+tr5*((-7*pe[8])/96+(3*pe[10])/22-(3*pe[12])/11+(44*pe[14]-36*pe[21]+16*pe[25]+9*pe[38]-8*pe[40]+27*pe[41]+4*pe[42])/216)},
{F[1,1,1]*F[1,1,5]^3,(-575550*p[11]-65544*p[13]+734778*p[15]-972691*p[20])/38016+(tr5*(-95925*pe[10]-10924*pe[12]+122463*pe[14]))/25344},
{F[1,1,2]*F[1,1,5]^3,(-1865982*p[11]-1361289*p[13]+294921*p[15]-573842*p[20])/14256+(tr5*(-621994*pe[10]-453763*pe[12]+98307*pe[14]))/19008},
{F[1,1,3]*F[1,1,5]^3,(-757542*p[11]-451089*p[13]-81576*p[15]-23264*p[20])/9504+(tr5*(-252514*pe[10]-3*(50121*pe[12]+9064*pe[14])))/12672},
{F[1,1,4]*F[1,1,5]^3,(11897802*p[11]-10096655*p[13]-6558530*p[15]+12801016*p[20])/430848+(tr5*(11897802*pe[10]-10096655*pe[12]-6558530*pe[14]))/1723392},
{F[1,1,5]^4,(-150377034*p[11]-391388196*p[13]-128613804*p[15]+167545313*p[20])/2737152+(tr5*(-25062839*pe[10]-65231366*pe[12]-21435634*pe[14]))/1824768},
{F[3,1]*F[1,1,6],(-118104*p[11]-121083*p[13]-24618*p[15]+21841*p[20])/2112+(tr5*(-39368*pe[10]-40361*pe[12]-8206*pe[14]))/2816},
{F[3,2]*F[1,1,6],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/176+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/704},
{F[3,3]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[3,4]*F[1,1,6],(-289224*p[11]-293973*p[13]-47454*p[15]+36815*p[20])/12672+(tr5*(-96408*pe[10]-97991*pe[12]-15818*pe[14]))/16896},
{F[3,5]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1152+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/1536},
{F[3,6]*F[1,1,6],(-51336*p[11]-45663*p[13]-9042*p[15]+6173*p[20])/3168+(tr5*(-17112*pe[10]-15221*pe[12]-3014*pe[14]))/4224},
{F[3,7]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/2112+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/2816},
{F[3,8]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/396+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/528},
{F[3,9]*F[1,1,6],(30984*p[11]+34029*p[13]+7062*p[15]-5671*p[20])/528+(tr5*(10328*pe[10]+11343*pe[12]+2354*pe[14]))/704},
{F[3,10]*F[1,1,6],(3576*p[11]+3309*p[13]-330*p[15]+761*p[20])/704+(3*tr5*(1192*pe[10]+1103*pe[12]-110*pe[14]))/2816},
{F[3,11]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[3,12]*F[1,1,6],(227736*p[11]+289767*p[13]+73722*p[15]-85189*p[20])/12672+(tr5*(75912*pe[10]+96589*pe[12]+24574*pe[14]))/16896},
{F[3,13]*F[1,1,6],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/12672+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/16896},
{F[3,14]*F[1,1,6],(100440*p[11]+132387*p[13]+39930*p[15]-47753*p[20])/6336+(tr5*(33480*pe[10]+44129*pe[12]+13310*pe[14]))/8448},
{F[3,17]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/4224+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/5632},
{F[3,18]*F[1,1,6],(-9432*p[11]+7941*p[13]+8382*p[15]-14431*p[20])/4224+(tr5*(-3144*pe[10]+2647*pe[12]+2794*pe[14]))/5632},
{F[3,19]*F[1,1,6],(-292*p[11]-351*p[13]-132*p[15]+153*p[20])/88+(tr5*(-292*pe[10]-351*pe[12]-132*pe[14]))/352},
{F[3,21]*F[1,1,6],(-3*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/704-(9*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/2816},
{eps5*F[3,23]*F[1,1,6],(-3*p[12]+8*p[14])/6+(tr5*(-3*pe[11]+8*pe[13]-6*pe[23]))/24},
{F[3,24]*F[1,1,6],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/3168+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{eps5*F[3,25]*F[1,1,6],(p[12]+8*p[14])/2+(tr5*(pe[11]+8*pe[13]-2*pe[23]))/8},
{F[3,31]*F[1,1,6],(-53912298*p[11]-89227287*p[13]-14294466*p[15]+17477402*p[20])/176256+(tr5*(-17970766*pe[10]-29742429*pe[12]-4764822*pe[14]))/235008},
{F[3,32]*F[1,1,6],(-767338922*p[11]-867205937*p[13]-3087590*p[15]-60716784*p[20])/2585088+(tr5*(-767338922*pe[10]-867205937*pe[12]-3087590*pe[14]))/10340352},
{F[3,33]*F[1,1,6],(-1717398*p[11]-731157*p[13]+617232*p[15]-1441156*p[20])/53856+(tr5*(-572466*pe[10]-243719*pe[12]+205744*pe[14]))/71808},
{F[3,34]*F[1,1,6],(-1406644938*p[11]-1868852919*p[13]-145144362*p[15]+115485094*p[20])/969408+(tr5*(-468881646*pe[10]-622950973*pe[12]-48381454*pe[14]))/1292544},
{F[3,35]*F[1,1,6],(5*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/192+(5*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/256},
{F[3,36]*F[1,1,6],(-1689538*p[11]-680557*p[13]+511262*p[15]-976176*p[20])/29376+(tr5*(-1689538*pe[10]-680557*pe[12]+511262*pe[14]))/117504},
{F[3,37]*F[1,1,6],(385906938*p[11]+846728577*p[13]+193188006*p[15]-251095528*p[20])/7755264+(tr5*(128635646*pe[10]+282242859*pe[12]+64396002*pe[14]))/10340352},
{F[3,38]*F[1,1,6],(-3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/176-(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/704},
{F[3,40]*F[1,1,6],(-509496666*p[11]-753254145*p[13]-79767270*p[15]+90722968*p[20])/2585088+(tr5*(-169832222*pe[10]-251084715*pe[12]-26589090*pe[14]))/3446784},
{F[3,41]*F[1,1,6],(-15162*p[11]+258750*p[13]+157212*p[15]-215729*p[20])/14256+(tr5*(-2527*pe[10]+43125*pe[12]+26202*pe[14]))/9504},
{F[3,42]*F[1,1,6],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{eps5*F[3,43]*F[1,1,6],p[12]/2+(tr5*(pe[11]-2*pe[23]))/8},
{F[3,44]*F[1,1,6],(1986786*p[11]-301983*p[13]-1257774*p[15]+2300888*p[20])/88128+(tr5*(662262*pe[10]-100661*pe[12]-419258*pe[14]))/117504},
{eps5*F[3,45]*F[1,1,6],p[12]-(4*p[14])/3+(tr5*(pe[11]-(4*pe[13])/3))/4},
{F[3,51]*F[1,1,6],(-7205970*p[11]-11129454*p[13]-1365198*p[15]+1137553*p[20])/88128+(tr5*(-1200995*pe[10]-1854909*pe[12]-227533*pe[14]))/58752},
{F[3,52]*F[1,1,6],(-101449204*p[11]-129759533*p[13]-6930385*p[15]+4154823*p[20])/646272+(tr5*(-101449204*pe[10]-129759533*pe[12]-6930385*pe[14]))/2585088},
{F[3,53]*F[1,1,6],(5765724*p[11]+22631109*p[13]+8422458*p[15]-11723597*p[20])/323136+(tr5*(1921908*pe[10]+7543703*pe[12]+2807486*pe[14]))/430848},
{F[3,54]*F[1,1,6],(-119361636*p[11]-174470883*p[13]-16038924*p[15]+18511607*p[20])/161568+(tr5*(-39787212*pe[10]-58156961*pe[12]-5346308*pe[14]))/215424},
{F[3,55]*F[1,1,6],(171758*p[11]+265774*p[13]+75812*p[15]-92755*p[20])/9504+(tr5*(85879*pe[10]+132887*pe[12]+37906*pe[14]))/19008},
{F[3,56]*F[1,1,6],(58675368*p[11]+103315149*p[13]+22473825*p[15]-26808037*p[20])/1938816+(tr5*(19558456*pe[10]+34438383*pe[12]+7491275*pe[14]))/2585088},
{F[3,57]*F[1,1,6],(2214*p[11]+1347*p[13]+33*p[15]+523*p[20])/264+(tr5*(738*pe[10]+449*pe[12]+11*pe[14]))/352},
{F[3,58]*F[1,1,6],(32568*p[11]+19443*p[13]-2838*p[15]+5351*p[20])/1056+(tr5*(10856*pe[10]+6481*pe[12]-946*pe[14]))/1408},
{F[3,59]*F[1,1,6],(-118946352*p[11]-165095937*p[13]-16105353*p[15]+17142109*p[20])/646272+(tr5*(-39648784*pe[10]-55031979*pe[12]-5368451*pe[14]))/861696},
{F[3,60]*F[1,1,6],(-169330*p[11]-190484*p[13]-3520*p[15]+635*p[20])/4752+(tr5*(-84665*pe[10]-95242*pe[12]-1760*pe[14]))/9504},
{F[3,61]*F[1,1,6],(-1608*p[11]-1635*p[13]-264*p[15]+205*p[20])/88-(3*tr5*(536*pe[10]+545*pe[12]+88*pe[14]))/352},
{eps5*F[3,62]*F[1,1,6],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{eps5*F[3,63]*F[1,1,6],6*p[14]+(3*tr5*pe[13])/2},
{F[3,65]*F[1,1,6],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/1056+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/1408},
{F[3,66]*F[1,1,6],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,67]*F[1,1,6],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/352-(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,68]*F[1,1,6],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,69]*F[1,1,6],(-29048022*p[11]-33814335*p[13]+2567994*p[15]-2368988*p[20])/969408+(tr5*(-9682674*pe[10]-11271445*pe[12]+855998*pe[14]))/1292544},
{eps5*F[3,71]*F[1,1,6],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,79]*F[1,1,6],(4*(57*p[11]-48*p[13]-33*p[15]+103*p[20]))/33+(tr5*(19*pe[10]-16*pe[12]-11*pe[14]))/11},
{eps5*F[3,80]*F[1,1,6],(-62*p[14])/3+tr5*((-31*pe[13])/6+pe[23])},
{eps5*F[3,81]*F[1,1,6],-1/2*p[12]+(tr5*(-pe[11]+2*pe[23]))/8},
{F[1,1,1]^3*F[1,1,6],(-44928*p[11]-10365*p[13]+14817*p[15]-32425*p[20])/4752+(tr5*(-14976*pe[10]-3455*pe[12]+4939*pe[14]))/6336},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(19752*p[11]+24021*p[13]+4290*p[15]-2087*p[20])/2112+(tr5*(6584*pe[10]+8007*pe[12]+1430*pe[14]))/2816},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(-1440*p[11]-17844*p[13]-10131*p[15]+20594*p[20])/1584+(tr5*(-480*pe[10]-5948*pe[12]-3377*pe[14]))/2112},
{F[1,1,2]^3*F[1,1,6],(-5608*p[11]+10963*p[13]+9438*p[15]-21809*p[20])/2112+(tr5*(-5608*pe[10]+10963*pe[12]+9438*pe[14]))/8448},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(-35064*p[11]-22503*p[13]-21846*p[15]+16453*p[20])/9504+(tr5*(-11688*pe[10]-7501*pe[12]-7282*pe[14]))/12672},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(-24756*p[11]-87933*p[13]-16896*p[15]+37069*p[20])/4224+(tr5*(-8252*pe[10]-29311*pe[12]-5632*pe[14]))/5632},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/264+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/352},
{F[1,1,3]^3*F[1,1,6],(632485696*p[11]+834993893*p[13]+55062436*p[15]-57273279*p[20])/3877632+(tr5*(632485696*pe[10]+834993893*pe[12]+55062436*pe[14]))/15510528},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(-1353306*p[11]-2080863*p[13]-454014*p[15]+494366*p[20])/215424+(tr5*(-451102*pe[10]-693621*pe[12]-151338*pe[14]))/287232},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(-5*(5976*p[11]+5835*p[13]+66*p[15]+1535*p[20]))/3168-(5*tr5*(1992*pe[10]+1945*pe[12]+22*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(5*(1800*p[11]+5937*p[13]+2310*p[15]-4595*p[20]))/6336+(5*tr5*(600*pe[10]+1979*pe[12]+770*pe[14]))/8448},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(13428*p[11]+15351*p[13]+4587*p[15]-4571*p[20])/594+(tr5*(4476*pe[10]+5117*pe[12]+1529*pe[14]))/792},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(21331170*p[11]+29986863*p[13]+1851234*p[15]-2012444*p[20])/215424+(tr5*(7110390*pe[10]+9995621*pe[12]+617078*pe[14]))/287232},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(2284770*p[11]+1977792*p[13]+4092*p[15]+364559*p[20])/107712+(tr5*(380795*pe[10]+329632*pe[12]+682*pe[14]))/71808},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(4248*p[11]-1599*p[13]-3102*p[15]+8045*p[20])/792+(tr5*(1416*pe[10]-533*pe[12]-1034*pe[14]))/1056},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-248472*p[11]-53859*p[13]-19074*p[15]-54887*p[20])/38016+(tr5*(-82824*pe[10]-17953*pe[12]-6358*pe[14]))/50688},
{F[1,1,4]^3*F[1,1,6],(-91918980*p[11]-51771315*p[13]+28522626*p[15]-56752133*p[20])/2908224+(tr5*(-30639660*pe[10]-17257105*pe[12]+9507542*pe[14]))/3877632},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/6336+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/8448},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(1860*p[11]+1461*p[13]+264*p[15]+35*p[20])/1408+(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/5632},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/12672+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/16896},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(-3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/176-(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/704},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/3168+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/176+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/704},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(204739290*p[11]+323311269*p[13]+22252098*p[15]-28351384*p[20])/2585088+(tr5*(68246430*pe[10]+107770423*pe[12]+7417366*pe[14]))/3446784},
{F[1,1,5]^3*F[1,1,6],(1635096930*p[11]+3021862779*p[13]+585932490*p[15]-737046586*p[20])/11632896+(tr5*(545032310*pe[10]+39*(25827887*pe[12]+5007970*pe[14])))/15510528},
{F[1,1,1]^2*F[1,1,6]^2,(-19541286*p[11]+6339279*p[13]+15632958*p[15]-26947174*p[20])/1938816+(tr5*(-6513762*pe[10]+2113093*pe[12]+5210986*pe[14]))/2585088},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(-10152*p[11]-14577*p[13]-4884*p[15]+5183*p[20])/1584+(tr5*(-3384*pe[10]-4859*pe[12]-1628*pe[14]))/2112},
{F[1,1,2]^2*F[1,1,6]^2,(3456*p[11]+4836*p[13]+1947*p[15]-1954*p[20])/1584+tr5*((6*pe[10])/11+(403*pe[12])/528+(59*pe[14])/192)},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-633924*p[11]-882399*p[13]-109164*p[15]+176419*p[20])/38016+(tr5*(-211308*pe[10]-294133*pe[12]-36388*pe[14]))/50688},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/264+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/352},
{F[1,1,3]^2*F[1,1,6]^2,(-92006566*p[11]-131722508*p[13]-13680832*p[15]-374435*p[20])/2585088+(tr5*(-46003283*pe[10]-65861254*pe[12]-6840416*pe[14]))/5170176},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(-364914*p[11]-2673906*p[13]-1480200*p[15]+2171279*p[20])/88128+(tr5*(-60819*pe[10]-445651*pe[12]-246700*pe[14]))/58752},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(216*p[11]+327*p[13]+66*p[15]-85*p[20])/88+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(69142878*p[11]+92122224*p[13]+5985672*p[15]-5416781*p[20])/646272+(tr5*(11523813*pe[10]+15353704*pe[12]+997612*pe[14]))/430848},
{F[1,1,4]^2*F[1,1,6]^2,(-86248782*p[11]-75035931*p[13]+35705010*p[15]-43199692*p[20])/3877632+(tr5*(-28749594*pe[10]-25011977*pe[12]+11901670*pe[14]))/5170176},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(1860*p[11]+1461*p[13]+264*p[15]+35*p[20])/1408+(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/5632},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(206075898*p[11]+322058505*p[13]+20865306*p[15]-24912964*p[20])/2585088+(tr5*(68691966*pe[10]+107352835*pe[12]+6955102*pe[14]))/3446784},
{F[1,1,5]^2*F[1,1,6]^2,(-578921844*p[11]-807395643*p[13]-70786782*p[15]+76625735*p[20])/2585088+(tr5*(-192973948*pe[10]-3*(89710627*pe[12]+7865198*pe[14])))/3446784},
{F[1,1,1]*F[1,1,6]^3,(-16321860*p[11]+12342846*p[13]+15967875*p[15]-28370176*p[20])/484704+(tr5*(-5440620*pe[10]+4114282*pe[12]+5322625*pe[14]))/646272},
{F[1,1,2]*F[1,1,6]^3,(21168*p[11]-12867*p[13]-4686*p[15]+14693*p[20])/4752+(tr5*(7056*pe[10]-4289*pe[12]-1562*pe[14]))/6336},
{F[1,1,3]*F[1,1,6]^3,(-965477862*p[11]-1300163574*p[13]-103541394*p[15]+121756399*p[20])/3877632+(tr5*(-160912977*pe[10]-216693929*pe[12]-17256899*pe[14]))/2585088},
{F[1,1,4]*F[1,1,6]^3,(-2517987078*p[11]-4209542751*p[13]-462310662*p[15]+716224780*p[20])/11632896+(tr5*(-839329026*pe[10]-1403180917*pe[12]-154103554*pe[14]))/15510528},
{F[1,1,5]*F[1,1,6]^3,(-1661065314*p[11]-2709633231*p[13]-400304322*p[15]+478987198*p[20])/7755264+(tr5*(-553688438*pe[10]-903211077*pe[12]-133434774*pe[14]))/10340352},
{F[1,1,6]^4,(8256852882*p[11]+5*(2356689369*p[13]+230242584*p[15]-237045139*p[20]))/7755264+(tr5*(2752284294*pe[10]+3927815615*pe[12]+383737640*pe[14]))/10340352},
{F[3,1]*F[1,1,7],(-27396*p[11]-35859*p[13]-8580*p[15]+7369*p[20])/792+(tr5*(-9132*pe[10]-11953*pe[12]-2860*pe[14]))/1056},
{F[3,2]*F[1,1,7],(2412*p[11]+4449*p[13]+1452*p[15]-1435*p[20])/528+(tr5*(804*pe[10]+1483*pe[12]+484*pe[14]))/704},
{F[3,3]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[3,4]*F[1,1,7],(32310*p[11]+33357*p[13]+4620*p[15]-1666*p[20])/4752+(tr5*(10770*pe[10]+11119*pe[12]+1540*pe[14]))/6336},
{F[3,5]*F[1,1,7],(11*(150*p[11]+114*p[13]+47*p[20]))/48+(11*tr5*(25*pe[10]+19*pe[12]))/32},
{F[3,6]*F[1,1,7],(-17316*p[11]-24603*p[13]-6468*p[15]+5837*p[20])/2376+(tr5*(-5772*pe[10]-8201*pe[12]-2156*pe[14]))/3168},
{F[3,7]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/8+(3*tr5*(25*pe[10]+19*pe[12]))/16},
{F[3,8]*F[1,1,7],100*p[11]+76*p[13]+(94*p[20])/3+tr5*(25*pe[10]+19*pe[12])},
{F[3,9]*F[1,1,7],(-2*(894*p[11]+951*p[13]+198*p[15]-148*p[20]))/33+(tr5*(-298*pe[10]-317*pe[12]-66*pe[14]))/22},
{F[3,10]*F[1,1,7],(252*p[11]-2451*p[13]-660*p[15]+1483*p[20])/528+(tr5*(84*pe[10]-817*pe[12]-220*pe[14]))/704},
{F[3,11]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[3,12]*F[1,1,7],(-30366*p[11]-21009*p[13]-1452*p[15]+1528*p[20])/4752+(tr5*(-10122*pe[10]-7003*pe[12]-484*pe[14]))/6336},
{F[3,13]*F[1,1,7],(-150*p[11]-114*p[13]-47*p[20])/48+(tr5*(-25*pe[10]-19*pe[12]))/32},
{F[3,14]*F[1,1,7],(25848*p[11]+39219*p[13]+9636*p[15]-7055*p[20])/2376+(tr5*(8616*pe[10]+13073*pe[12]+3212*pe[14]))/3168},
{F[3,17]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/16+(3*tr5*(25*pe[10]+19*pe[12]))/32},
{F[3,18]*F[1,1,7],(-774*p[11]+1680*p[13]+528*p[15]+157*p[20])/1584+(tr5*(-129*pe[10]+280*pe[12]+88*pe[14]))/1056},
{F[3,19]*F[1,1,7],(-2412*p[11]-4449*p[13]-1452*p[15]+1435*p[20])/792+(tr5*(-804*pe[10]-1483*pe[12]-484*pe[14]))/1056},
{F[3,21]*F[1,1,7],(2520*p[11]+2814*p[13]+528*p[15]-383*p[20])/297+(tr5*(420*pe[10]+469*pe[12]+88*pe[14]))/198},
{eps5*F[3,23]*F[1,1,7],(p[12]-8*p[14])/2+(tr5*(pe[11]-8*pe[13]+4*pe[23]))/8},
{F[3,24]*F[1,1,7],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{eps5*F[3,25]*F[1,1,7],(-3*p[12]-8*p[14])/6+tr5*(-1/8*pe[11]-pe[13]/3)},
{F[3,31]*F[1,1,7],(-70210530*p[11]-246472656*p[13]-85300314*p[15]+111158015*p[20])/969408+(tr5*(-11701755*pe[10]-41078776*pe[12]-14216719*pe[14]))/646272},
{F[3,32]*F[1,1,7],(-500311518*p[11]-943403268*p[13]-182028858*p[15]+219768961*p[20])/1292544+(tr5*(-83385253*pe[10]-157233878*pe[12]-30338143*pe[14]))/861696},
{F[3,33]*F[1,1,7],(-4789170*p[11]-8043561*p[13]-1319670*p[15]+1610662*p[20])/11968-(9*tr5*(532130*pe[10]+893729*pe[12]+146630*pe[14]))/47872},
{F[3,34]*F[1,1,7],(-3105396*p[11]-6627111*p[13]-1507884*p[15]+1508555*p[20])/14688+(tr5*(-1035132*pe[10]-2209037*pe[12]-502628*pe[14]))/19584},
{F[3,35]*F[1,1,7],(2520*p[11]+2814*p[13]+528*p[15]-383*p[20])/264+(tr5*(420*pe[10]+469*pe[12]+88*pe[14]))/176},
{F[3,36]*F[1,1,7],(-13008840*p[11]-8878533*p[13]+5590728*p[15]-8400553*p[20])/161568+(tr5*(-4336280*pe[10]-2959511*pe[12]+1863576*pe[14]))/215424},
{F[3,37]*F[1,1,7],(558827046*p[11]+1006479348*p[13]+235962474*p[15]-296154293*p[20])/3877632+(tr5*(93137841*pe[10]+167746558*pe[12]+39327079*pe[14]))/2585088},
{F[3,38]*F[1,1,7],(-2412*p[11]-4449*p[13]-1452*p[15]+1435*p[20])/528+(tr5*(-804*pe[10]-1483*pe[12]-484*pe[14]))/704},
{F[3,39]*F[1,1,7],(54814*p[11]+141557*p[13]+50270*p[15]-65756*p[20])/352+(tr5*(54814*pe[10]+141557*pe[12]+50270*pe[14]))/1408},
{F[3,40]*F[1,1,7],(-190460574*p[11]-455387424*p[13]-136073058*p[15]+175477277*p[20])/1292544+(tr5*(-31743429*pe[10]-75897904*pe[12]-22678843*pe[14]))/861696},
{F[3,41]*F[1,1,7],(-84168*p[11]+89037*p[13]+80322*p[15]-106681*p[20])/9504+(tr5*(-28056*pe[10]+29679*pe[12]+26774*pe[14]))/12672},
{F[3,42]*F[1,1,7],(2412*p[11]+4449*p[13]+1452*p[15]-1435*p[20])/264+(tr5*(804*pe[10]+1483*pe[12]+484*pe[14]))/352},
{eps5*F[3,43]*F[1,1,7],-1/2*p[12]+(tr5*(-pe[11]+2*pe[23]))/8},
{F[3,44]*F[1,1,7],(2664712*p[11]+4765683*p[13]+824692*p[15]-986589*p[20])/17952+(tr5*(2664712*pe[10]+4765683*pe[12]+824692*pe[14]))/71808},
{eps5*F[3,45]*F[1,1,7],-p[12]+(4*p[14])/3+tr5*(-1/4*pe[11]+pe[13]/3)},
{F[3,51]*F[1,1,7],(-21226662*p[11]-40539399*p[13]-8070810*p[15]+10183370*p[20])/53856+(tr5*(-7075554*pe[10]-13513133*pe[12]-2690270*pe[14]))/71808},
{F[3,52]*F[1,1,7],(-639622*p[11]-1226847*p[13]-245114*p[15]+309506*p[20])/2176+(tr5*(-639622*pe[10]-1226847*pe[12]-245114*pe[14]))/8704},
{F[3,53]*F[1,1,7],(-15594318*p[11]-28207173*p[13]-4942146*p[15]+6328492*p[20])/107712+(tr5*(-5198106*pe[10]-9402391*pe[12]-1647382*pe[14]))/143616},
{F[3,54]*F[1,1,7],(-1528650*p[11]-3302229*p[13]-782166*p[15]+1024129*p[20])/3366+(tr5*(-509550*pe[10]-7*(157249*pe[12]+37246*pe[14])))/4488},
{F[3,55]*F[1,1,7],(-73*p[11])/11-(131*p[13])/44+p[15]-(223*p[20])/132+(tr5*(-292*pe[10]-131*pe[12]+44*pe[14]))/176},
{F[3,56]*F[1,1,7],(20154438*p[11]+40058367*p[13]+8232378*p[15]-10456322*p[20])/215424+(tr5*(6718146*pe[10]+13352789*pe[12]+2744126*pe[14]))/287232},
{F[3,57]*F[1,1,7],(-876*p[11]-393*p[13]+132*p[15]-223*p[20])/176-(3*tr5*(292*pe[10]+131*pe[12]-44*pe[14]))/704},
{F[3,58]*F[1,1,7],(-876*p[11]-393*p[13]+132*p[15]-223*p[20])/33+tr5*((-73*pe[10])/11-(131*pe[12])/44+pe[14])},
{F[3,59]*F[1,1,7],(-20511846*p[11]-40218711*p[13]-8178522*p[15]+10365338*p[20])/71808+(tr5*(-6837282*pe[10]-13406237*pe[12]-2726174*pe[14]))/95744},
{eps5*F[3,62]*F[1,1,7],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{eps5*F[3,63]*F[1,1,7],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,69]*F[1,1,7],(5*(900*p[11]+1185*p[13]+168*p[15]-227*p[20]))/108+(5*tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{eps5*F[3,71]*F[1,1,7],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[3,79]*F[1,1,7],(-4*(57*p[11]-48*p[13]-33*p[15]+103*p[20]))/33+tr5*((-19*pe[10])/11+(16*pe[12])/11+pe[14])},
{eps5*F[3,80]*F[1,1,7],(62*p[14])/3+tr5*((31*pe[13])/6-pe[23])},
{eps5*F[3,81]*F[1,1,7],p[12]/2+(tr5*(pe[11]-2*pe[23]))/8},
{eps5*F[3,82]*F[1,1,7],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[1,1,1]^3*F[1,1,7],(158166*p[11]+146328*p[13]+2904*p[15]+5725*p[20])/9504+(tr5*(26361*pe[10]+24388*pe[12]+484*pe[14]))/6336},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-150*p[11]-114*p[13]-47*p[20])/24+(tr5*(-25*pe[10]-19*pe[12]))/16},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],-25*p[11]-19*p[13]-(47*p[20])/6+(tr5*(-25*pe[10]-19*pe[12]))/4},
{F[1,1,2]^3*F[1,1,7],(624078*p[11]+472233*p[13]+27786*p[15]+204080*p[20])/38016+(tr5*(208026*pe[10]+157411*pe[12]+9262*pe[14]))/50688},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(18144*p[11]+18129*p[13]+2244*p[15]-2377*p[20])/1584+(tr5*(6048*pe[10]+6043*pe[12]+748*pe[14]))/2112},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(247122*p[11]+189879*p[13]-27786*p[15]+68896*p[20])/12672+(tr5*(82374*pe[10]+63293*pe[12]-9262*pe[14]))/16896},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-10296*p[11]-13677*p[13]-2076*p[15]+1997*p[20])/432+(tr5*(-3432*pe[10]-4559*pe[12]-692*pe[14]))/576},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(-247122*p[11]-189879*p[13]+27786*p[15]-68896*p[20])/12672+(tr5*(-82374*pe[10]-63293*pe[12]+9262*pe[14]))/16896},
{F[1,1,3]^3*F[1,1,7],(43712786*p[11]+82210675*p[13]+16289350*p[15]-20312476*p[20])/215424+(tr5*(43712786*pe[10]+82210675*pe[12]+16289350*pe[14]))/861696},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(540046*p[11]+495163*p[13]+48862*p[15]+19956*p[20])/71808+(tr5*(540046*pe[10]+495163*pe[12]+48862*pe[14]))/287232},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/24+(tr5*(25*pe[10]+19*pe[12]))/16},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-18144*p[11]-18129*p[13]-2244*p[15]+2377*p[20])/792+(tr5*(-6048*pe[10]-6043*pe[12]-748*pe[14]))/1056},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(32310*p[11]+33357*p[13]+4620*p[15]-1666*p[20])/4752+(tr5*(10770*pe[10]+11119*pe[12]+1540*pe[14]))/6336},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-2200314*p[11]-2766609*p[13]-379962*p[15]+123188*p[20])/107712-(19*tr5*(38602*pe[10]+48537*pe[12]+6666*pe[14]))/143616},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],-25*p[11]-19*p[13]-(47*p[20])/6+(tr5*(-25*pe[10]-19*pe[12]))/4},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(5790*p[11]+6603*p[13]+924*p[15]-740*p[20])/528+(tr5*(1930*pe[10]+2201*pe[12]+308*pe[14]))/704},
{F[1,1,4]^3*F[1,1,7],(-1388745630*p[11]-2307745941*p[13]-317136534*p[15]+393682262*p[20])/5816448+(tr5*(-462915210*pe[10]-769248647*pe[12]-105712178*pe[14]))/7755264},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-150*p[11]-114*p[13]-47*p[20])/24+(tr5*(-25*pe[10]-19*pe[12]))/16},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(-678*p[11]+630*p[13]-113*p[20])/792+(tr5*(-113*pe[10]+105*pe[12]))/528},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(150*p[11]+114*p[13]+47*p[20])/48+(tr5*(25*pe[10]+19*pe[12]))/32},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-16488*p[11]-25797*p[13]-6204*p[15]+6613*p[20])/1584+(tr5*(-5496*pe[10]-8599*pe[12]-2068*pe[14]))/2112},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(8592*p[11]+12087*p[13]+4356*p[15]-4079*p[20])/1584+(tr5*(2864*pe[10]+4029*pe[12]+1452*pe[14]))/2112},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-193958298*p[11]-312849129*p[13]-20865306*p[15]+28709812*p[20])/3877632+(tr5*(-64652766*pe[10]-104283043*pe[12]-6955102*pe[14]))/5170176},
{F[1,1,5]^3*F[1,1,7],(154099918*p[11]+366043085*p[13]+115774032*p[15]-150763966*p[20])/646272+(tr5*(154099918*pe[10]+366043085*pe[12]+115774032*pe[14]))/2585088},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(-119395962*p[11]-259978359*p[13]-62569650*p[15]+84708022*p[20])/1938816+(tr5*(-39798654*pe[10]-86659453*pe[12]-20856550*pe[14]))/2585088},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/108+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-6916706*p[11]-13352109*p[13]-2642398*p[15]+3342142*p[20])/23936+(tr5*(-6916706*pe[10]-13352109*pe[12]-2642398*pe[14]))/95744},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(4268394*p[11]+8460192*p[13]+1822062*p[15]-2363893*p[20])/28512+(tr5*(711399*pe[10]+1410032*pe[12]+303677*pe[14]))/19008},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/108+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/144},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-5580378*p[11]-13658439*p[13]-4553562*p[15]+6080854*p[20])/176256+(tr5*(-1860126*pe[10]-4552813*pe[12]-1517854*pe[14]))/235008},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(-10949232*p[11]-256116669*p[13]-143772288*p[15]+192639541*p[20])/1292544+(tr5*(-3649744*pe[10]-85372223*pe[12]-47924096*pe[14]))/1723392},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(-226519002*p[11]-467268537*p[13]-94985418*p[15]+122745028*p[20])/969408+(tr5*(-75506334*pe[10]-155756179*pe[12]-31661806*pe[14]))/1292544},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-17514594*p[11]-33447189*p[13]-6663774*p[15]+8418406*p[20])/58752+(tr5*(-5838198*pe[10]-11149063*pe[12]-2221258*pe[14]))/78336},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(75995154*p[11]+157135905*p[13]+27678882*p[15]-38311672*p[20])/430848+(tr5*(25331718*pe[10]+52378635*pe[12]+9226294*pe[14]))/574464},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(-494331942*p[11]-1496064780*p[13]-518354694*p[15]+678846521*p[20])/3877632+(tr5*(-82388657*pe[10]-249344130*pe[12]-86392449*pe[14]))/2585088},
{F[1,1,6]^3*F[1,1,7],(4066373178*p[11]+11881151823*p[13]+3660920670*p[15]-4833108370*p[20])/11632896+(tr5*(1355457726*pe[10]+3960383941*pe[12]+1220306890*pe[14]))/15510528},
{F[1,1,1]^2*F[1,1,7]^2,(11206282*p[11]+16954698*p[13]+1840168*p[15]-2084975*p[20])/143616+(tr5*(5603141*pe[10]+8477349*pe[12]+920084*pe[14]))/287232},
{F[1,1,2]^2*F[1,1,7]^2,(283410*p[11]+231351*p[13]-27786*p[15]+49600*p[20])/25344+(tr5*(94470*pe[10]+77117*pe[12]-9262*pe[14]))/33792},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/108+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(-283410*p[11]-231351*p[13]+27786*p[15]-49600*p[20])/12672+(tr5*(-94470*pe[10]-77117*pe[12]+9262*pe[14]))/16896},
{F[1,1,3]^2*F[1,1,7]^2,(136678*p[11]+144941*p[13]+13970*p[15]-5824*p[20])/8448+(tr5*(136678*pe[10]+144941*pe[12]+13970*pe[14]))/33792},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-5339362*p[11]-9673091*p[13]-1690282*p[15]+2101934*p[20])/35904+(tr5*(-5339362*pe[10]-9673091*pe[12]-1690282*pe[14]))/143616},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(7*(900*p[11]+1185*p[13]+168*p[15]-227*p[20]))/216+(7*tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/288},
{F[1,1,4]^2*F[1,1,7]^2,(212229522*p[11]+359631219*p[13]+55555500*p[15]-69953050*p[20])/969408+(tr5*(70743174*pe[10]+119877073*pe[12]+18518500*pe[14]))/1292544},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,(-4626*p[11]-6225*p[13]-924*p[15]+1154*p[20])/264+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/352},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(-678*p[11]+630*p[13]-113*p[20])/792+(tr5*(-113*pe[10]+105*pe[12]))/528},
{F[1,1,5]^2*F[1,1,7]^2,(230128224*p[11]+632042661*p[13]+43*(4831266*p[15]-6297107*p[20]))/3877632+(tr5*(76709408*pe[10]+210680887*pe[12]+69248146*pe[14]))/5170176},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(18118530*p[11]+27172947*p[13]+3282762*p[15]-3165550*p[20])/88128+(tr5*(6039510*pe[10]+9057649*pe[12]+1094254*pe[14]))/117504},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/27+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/36},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-751312710*p[11]-1258173687*p[13]-227534934*p[15]+290351788*p[20])/3877632+(tr5*(-250437570*pe[10]-419391229*pe[12]-75844978*pe[14]))/5170176},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(3255378*p[11]+13094478*p[13]+5660424*p[15]-7564591*p[20])/114048+(tr5*(542563*pe[10]+2182413*pe[12]+943404*pe[14]))/76032},
{F[1,1,6]^2*F[1,1,7]^2,(-1109179350*p[11]-1116189066*p[13]+99015576*p[15]-254735885*p[20])/3877632+(tr5*(-184863225*pe[10]-186031511*pe[12]+16502596*pe[14]))/2585088},
{F[1,1,1]*F[1,1,7]^3,(24695694*p[11]+38504739*p[13]+4361412*p[15]-4587328*p[20])/161568+(tr5*(8231898*pe[10]+12834913*pe[12]+1453804*pe[14]))/215424},
{F[1,1,2]*F[1,1,7]^3,(1344474*p[11]+1073811*p[13]-138930*p[15]+286592*p[20])/38016+(tr5*(448158*pe[10]+357937*pe[12]-46310*pe[14]))/50688},
{F[1,1,3]*F[1,1,7]^3,(1356534*p[11]+1030485*p[13]-53790*p[15]+14768*p[20])/114048+(tr5*(452178*pe[10]+343495*pe[12]-17930*pe[14]))/152064},
{F[1,1,4]*F[1,1,7]^3,(923731812*p[11]+1452871293*p[13]+214773108*p[15]-251960351*p[20])/2908224+(tr5*(307910604*pe[10]+484290431*pe[12]+71591036*pe[14]))/3877632},
{F[1,1,5]*F[1,1,7]^3,(-61042830*p[11]-105052185*p[13]-26038782*p[15]+33310504*p[20])/342144+(tr5*(-20347610*pe[10]-35017395*pe[12]-8679594*pe[14]))/456192},
{F[1,1,6]*F[1,1,7]^3,(-1204220136*p[11]-2943861045*p[13]-782871144*p[15]+1018195567*p[20])/5816448+(tr5*(-401406712*pe[10]-981287015*pe[12]-260957048*pe[14]))/7755264},
{F[1,1,7]^4,(-428805684*p[11]-2388428979*p[13]-866931648*p[15]+1269594317*p[20])/23265792+(tr5*(-142935228*pe[10]-796142993*pe[12]-288977216*pe[14]))/31021056},
{F[1,1,8],p[30]+(tr5*pe[29])/4},
{F[3,1]*F[1,1,8],(241558056*p[11]+329834202*p[13]+55436172*p[15]-79871819*p[20])/152064+(tr5*(40259676*pe[10]+54972367*pe[12]+9239362*pe[14]))/101376},
{F[3,2]*F[1,1,8],(50238*p[11]-12102*p[13]-31416*p[15]+42143*p[20])/4224+(tr5*(8373*pe[10]-2017*pe[12]-5236*pe[14]))/2816},
{F[3,3]*F[1,1,8],(-54432*p[11]-62439*p[13]+45738*p[15]-49079*p[20])/3168+(tr5*(-18144*pe[10]-20813*pe[12]+15246*pe[14]))/4224},
{F[3,4]*F[1,1,8],(-206362224*p[11]-283787742*p[13]-34461372*p[15]+58431655*p[20])/912384+(tr5*(-34393704*pe[10]-47297957*pe[12]-5743562*pe[14]))/608256},
{F[3,5]*F[1,1,8],(-669186*p[11]-559029*p[13]+528462*p[15]-619126*p[20])/12672+(tr5*(-223062*pe[10]-186343*pe[12]+176154*pe[14]))/16896},
{F[3,6]*F[1,1,8],(38834676*p[11]+46567398*p[13]+45804*p[15]-3579277*p[20])/114048+(tr5*(6472446*pe[10]+7761233*pe[12]+7634*pe[14]))/76032},
{F[3,7]*F[1,1,8],(-61074*p[11]-55887*p[13]+45738*p[15]-54872*p[20])/2112+(tr5*(-20358*pe[10]-18629*pe[12]+15246*pe[14]))/2816},
{F[3,8]*F[1,1,8],(-58428*p[11]-42567*p[13]+55242*p[15]-63077*p[20])/396+(tr5*(-19476*pe[10]-14189*pe[12]+18414*pe[14]))/528},
{F[3,9]*F[1,1,8],(-2603493*p[11]-3357966*p[13]-185196*p[15]+461809*p[20])/1584+(tr5*(-867831*pe[10]-1119322*pe[12]-61732*pe[14]))/2112},
{F[3,10]*F[1,1,8],(-3*(3078*p[11]+1225*p[13]-418*p[15]+964*p[20]))/704-(3*tr5*(3078*pe[10]+1225*pe[12]-418*pe[14]))/2816},
{F[3,11]*F[1,1,8],(-65970*p[11]-47679*p[13]+48906*p[15]-58328*p[20])/3168+(tr5*(-21990*pe[10]-15893*pe[12]+16302*pe[14]))/4224},
{F[3,12]*F[1,1,8],(-460536336*p[11]-680710170*p[13]-116028660*p[15]+178319149*p[20])/912384+(tr5*(-76756056*pe[10]-5*(22690339*pe[12]+3867622*pe[14])))/608256},
{F[3,13]*F[1,1,8],(39366*p[11]+55743*p[13]-45738*p[15]+52706*p[20])/12672+(tr5*(13122*pe[10]+18581*pe[12]-15246*pe[14]))/16896},
{F[3,14]*F[1,1,8],(-12792096*p[11]-23396619*p[13]-6985506*p[15]+9307093*p[20])/57024+(tr5*(-4264032*pe[10]-7798873*pe[12]-2328502*pe[14]))/76032},
{F[3,15]*F[1,1,8],(-3*(54*p[11]+24*p[13]-13*p[20]))/176-(9*tr5*(9*pe[10]+4*pe[12]))/352},
{F[3,16]*F[1,1,8],(-17*(54*p[11]+24*p[13]-13*p[20]))/352-(51*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,17]*F[1,1,8],(-4698*p[11]-7*(795*p[13]-594*p[15]+646*p[20]))/384+(tr5*(-1566*pe[10]-1855*pe[12]+1386*pe[14]))/512},
{F[3,18]*F[1,1,8],(-105685920*p[11]-181244802*p[13]-54268500*p[15]+71734621*p[20])/304128+(tr5*(-17614320*pe[10]-30207467*pe[12]-9044750*pe[14]))/202752},
{F[3,19]*F[1,1,8],(-4302*p[11]+1218*p[13]+2856*p[15]-3895*p[20])/576+(tr5*(-717*pe[10]+203*pe[12]+476*pe[14]))/384},
{F[3,21]*F[1,1,8],(-105816312*p[11]-133621098*p[13]-6566604*p[15]+16660067*p[20])/456192+(tr5*(-17636052*pe[10]-22270183*pe[12]-1094434*pe[14]))/304128},
{eps5*F[3,23]*F[1,1,8],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,24]*F[1,1,8],(63864*p[11]+46743*p[13]-48906*p[15]+58835*p[20])/3168+(tr5*(21288*pe[10]+15581*pe[12]-16302*pe[14]))/4224},
{F[3,27]*F[1,1,8],(-3*(54*p[11]+24*p[13]-13*p[20]))/352-(9*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,28]*F[1,1,8],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,29]*F[1,1,8],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,30]*F[1,1,8],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,31]*F[1,1,8],(745542*p[11]-1227678*p[13]-1057320*p[15]+1480579*p[20])/19008+(tr5*(124257*pe[10]-204613*pe[12]-176220*pe[14]))/12672},
{F[3,32]*F[1,1,8],(778194*p[11]-1848834*p[13]-1009272*p[15]+1416017*p[20])/76032+(tr5*(129699*pe[10]-308139*pe[12]-168212*pe[14]))/50688},
{F[3,33]*F[1,1,8],(12924*p[11]+7581*p[13]-924*p[15]+1505*p[20])/528+(tr5*(4308*pe[10]+2527*pe[12]-308*pe[14]))/704},
{F[3,34]*F[1,1,8],(-40860*p[11]-73743*p[13]-14784*p[15]+19733*p[20])/594+(tr5*(-13620*pe[10]-24581*pe[12]-4928*pe[14]))/792},
{F[3,35]*F[1,1,8],(-12696*p[11]-16617*p[13]-2310*p[15]+3131*p[20])/704-(3*tr5*(4232*pe[10]+5539*pe[12]+770*pe[14]))/2816},
{F[3,36]*F[1,1,8],(-168372*p[11]+53901*p[13]+122694*p[15]-172525*p[20])/2376+(tr5*(-56124*pe[10]+17967*pe[12]+40898*pe[14]))/3168},
{F[3,37]*F[1,1,8],(643770*p[11]+2430438*p[13]+902088*p[15]-1183819*p[20])/76032+(tr5*(107295*pe[10]+405073*pe[12]+150348*pe[14]))/50688},
{F[3,38]*F[1,1,8],(-50238*p[11]+12102*p[13]+31416*p[15]-42143*p[20])/4224+(tr5*(-8373*pe[10]+2017*pe[12]+5236*pe[14]))/2816},
{F[3,40]*F[1,1,8],(140322*p[11]-3425874*p[13]-1882584*p[15]+2569337*p[20])/25344+(tr5*(23387*pe[10]-570979*pe[12]-313764*pe[14]))/16896},
{F[3,41]*F[1,1,8],(23520*p[11]+945963*p[13]+548526*p[15]-756235*p[20])/9504+(tr5*(7840*pe[10]+315321*pe[12]+182842*pe[14]))/12672},
{F[3,42]*F[1,1,8],(50238*p[11]-12102*p[13]-31416*p[15]+42143*p[20])/2112+(tr5*(8373*pe[10]-2017*pe[12]-5236*pe[14]))/1408},
{F[3,44]*F[1,1,8],(-558*p[11]-318*p[13]+42*p[15]-77*p[20])/54+(tr5*(-93*pe[10]-53*pe[12]+7*pe[14]))/36},
{F[3,51]*F[1,1,8],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/132+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/176},
{F[3,52]*F[1,1,8],(-20520*p[11]-60501*p[13]-17094*p[15]+24751*p[20])/12672+(tr5*(-6840*pe[10]-7*(2881*pe[12]+814*pe[14])))/16896},
{F[3,53]*F[1,1,8],(552*p[11]-2919*p[13]-1122*p[15]+1973*p[20])/704+(3*tr5*(184*pe[10]-973*pe[12]-374*pe[14]))/2816},
{F[3,54]*F[1,1,8],(-1368*p[11]+4353*p[13]+1914*p[15]-2879*p[20])/198+(tr5*(-456*pe[10]+1451*pe[12]+638*pe[14]))/264},
{F[3,55]*F[1,1,8],(8856*p[11]+42843*p[13]+13530*p[15]-20161*p[20])/3168+(tr5*(2952*pe[10]+14281*pe[12]+4510*pe[14]))/4224},
{F[3,56]*F[1,1,8],(2232*p[11]+13191*p[13]+4290*p[15]-6437*p[20])/1408+(3*tr5*(744*pe[10]+4397*pe[12]+1430*pe[14]))/5632},
{F[3,57]*F[1,1,8],(-360*p[11]+2271*p[13]+858*p[15]-1501*p[20])/528+(tr5*(-120*pe[10]+757*pe[12]+286*pe[14]))/704},
{F[3,58]*F[1,1,8],(10680*p[11]-13869*p[13]-7062*p[15]+13319*p[20])/1056+(tr5*(3560*pe[10]-4623*pe[12]-2354*pe[14]))/1408},
{F[3,59]*F[1,1,8],(-3336*p[11]-7353*p[13]-2046*p[15]+2491*p[20])/1408-(3*tr5*(1112*pe[10]+2451*pe[12]+682*pe[14]))/5632},
{eps5*F[3,63]*F[1,1,8],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[3,65]*F[1,1,8],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/1056+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/1408},
{F[3,66]*F[1,1,8],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,67]*F[1,1,8],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/352-(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,68]*F[1,1,8],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,69]*F[1,1,8],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{eps5*F[3,71]*F[1,1,8],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[3,79]*F[1,1,8],(-18378*p[11]+4911*p[13]+6567*p[15]-12908*p[20])/132+(tr5*(-6126*pe[10]+1637*pe[12]+2189*pe[14]))/176},
{eps5*F[3,80]*F[1,1,8],(-58*p[14])/3+(tr5*(-29*pe[13]+3*pe[23]))/6},
{eps5*F[3,82]*F[1,1,8],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[1,1,1]*F[1,1,8],p[31]+(tr5*pe[30])/4},
{F[1,1,1]^2*F[1,1,8],(-24*p[3]-108*p[5]+108*p[6]+9*p[9]-120*p[11]-90*p[13]+75*p[15]+82*p[20]+60*p[23]-48*p[34]+30*p[39]-60*p[41]-30*p[42]-6*p[43]+12*p[46]+12*p[47])/36+(tr5*(-8*pe[3]+36*pe[5]+3*pe[8]-40*pe[10]-30*pe[12]-63*pe[14]+20*pe[21]-32*pe[25]-16*pe[33]+10*pe[38]-4*pe[40]-10*pe[41]-10*pe[42]+4*pe[45]+4*pe[46]))/48},
{F[1,1,1]^3*F[1,1,8],(-726817770*p[11]-1153546917*p[13]-280572468*p[15]+388153079*p[20])/684288+(tr5*(-242272590*pe[10]-384515639*pe[12]-93524156*pe[14]))/912384},
{F[1,1,2]*F[1,1,8],p[32]+(tr5*pe[31])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(-1716*p[3]+286*p[4]+2574*p[6]+286*p[10]-6240*p[11]-4680*p[13]-6435*p[15]+264*p[18]+4394*p[20]+264*p[21]-528*p[26]+528*p[31]+264*p[32]+528*p[33]-264*p[36]-264*p[37]-528*p[38]+264*p[40]-858*p[43]+264*p[45]-858*p[46]+858*p[47]+264*p[49]-264*p[50])/1430+(tr5*(-1716*pe[3]+286*pe[4]+2574*pe[5]+286*pe[9]-6240*pe[10]-4680*pe[12]-6435*pe[14]+264*pe[17]+264*pe[19]-528*pe[25]+528*pe[30]+264*pe[31]+528*pe[32]-264*pe[35]-264*pe[36]-528*pe[37]+264*pe[39]-858*pe[42]+264*pe[44]-858*pe[45]+858*pe[46]+264*pe[48]-264*pe[49]))/5720},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(-7020*p[11]-13749*p[13]-7542*p[15]+8557*p[20])/576+(tr5*(-2340*pe[10]-4583*pe[12]-2514*pe[14]))/768},
{F[1,1,2]^2*F[1,1,8],-1/5*p[3]-p[4]/20+(33*p[6])/10-(3*p[10])/10-(31*p[11])/22-(93*p[13])/88-(9*p[15])/2-(3*p[18])/65+(3991*p[20])/1320-(3*p[21])/65+(6*p[26])/65-(6*p[31])/65-(3*p[32])/65-(6*p[33])/65-2*p[34]+(3*p[36])/65+(3*p[37])/65+(6*p[38])/65-(3*p[40])/65-(11*p[43])/10-(3*p[45])/65+(2*p[46])/5+p[47]/10-(3*p[49])/65+(3*p[50])/65+(tr5*(-1144*pe[3]-286*pe[4]+18876*pe[5]-1716*pe[9]-8060*pe[10]-6045*pe[12]-25740*pe[14]-264*pe[17]-264*pe[19]+528*pe[25]-528*pe[30]-264*pe[31]-528*pe[32]-11440*pe[33]+264*pe[35]+264*pe[36]+528*pe[37]-264*pe[39]-6292*pe[42]-264*pe[44]+2288*pe[45]+572*pe[46]-264*pe[48]+264*pe[49]))/22880},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(42090*p[11]+49987*p[13]-65956*p[15]+72740*p[20])/2112+(tr5*(42090*pe[10]+49987*pe[12]-65956*pe[14]))/8448},
{F[1,1,2]^3*F[1,1,8],(-262092*p[11]-262151*p[13]+164912*p[15]-192105*p[20])/6336+(tr5*(-262092*pe[10]-262151*pe[12]+164912*pe[14]))/25344},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(-44873820*p[11]-18404976*p[13]+55290444*p[15]-51054689*p[20])/228096+(tr5*(-3739485*pe[10]-1533748*pe[12]+4607537*pe[14]))/76032},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(28458*p[11]+20502*p[13]+3168*p[15]+1135*p[20])/2112+(3*tr5*(1581*pe[10]+1139*pe[12]+176*pe[14]))/1408},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(27594*p[11]+22230*p[13]+3168*p[15]-2177*p[20])/4224+(3*tr5*(1533*pe[10]+1235*pe[12]+176*pe[14]))/2816},
{F[1,1,3]^2*F[1,1,8],(792*p[3]+2376*p[5]-1980*p[6]-198*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]-1421*p[20]-1320*p[23]+264*p[34]-660*p[39]+1320*p[41]+660*p[42]-132*p[46]-396*p[47])/528+(tr5*(264*pe[3]-660*pe[5]-66*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]-440*pe[21]+704*pe[25]+88*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/704},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(651338406*p[11]+919396833*p[13]+123813888*p[15]-206920310*p[20])/456192+(tr5*(217112802*pe[10]+306465611*pe[12]+41271296*pe[14]))/608256},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(6786*p[11]+25368*p[13]+6864*p[15]-8615*p[20])/2112+(tr5*(1131*pe[10]+4228*pe[12]+1144*pe[14]))/1408},
{F[1,1,3]^3*F[1,1,8],(277304*p[11]+381338*p[13]-3868*p[15]-43819*p[20])/1536+(tr5*(138652*pe[10]+190669*pe[12]-1934*pe[14]))/3072},
{F[1,1,4]*F[1,1,8],-p[31]-(tr5*pe[30])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(24*p[3]+108*p[5]-108*p[6]-9*p[9]+120*p[11]+90*p[13]-75*p[15]-82*p[20]-60*p[23]+48*p[34]-30*p[39]+60*p[41]+30*p[42]+6*p[43]-12*p[46]-12*p[47])/18+(tr5*(8*pe[3]-36*pe[5]-3*pe[8]+40*pe[10]+30*pe[12]+63*pe[14]-20*pe[21]+32*pe[25]+16*pe[33]-10*pe[38]+4*pe[40]+10*pe[41]+10*pe[42]-4*pe[45]-4*pe[46]))/24},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(13913046*p[11]+28920939*p[13]+12991308*p[15]-16051511*p[20])/76032+(tr5*(4637682*pe[10]+9640313*pe[12]+4330436*pe[14]))/101376},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(1716*p[3]-286*p[4]-2574*p[6]-286*p[10]+6240*p[11]+4680*p[13]+6435*p[15]-264*p[18]-4394*p[20]-264*p[21]+528*p[26]-528*p[31]-264*p[32]-528*p[33]+264*p[36]+264*p[37]+528*p[38]-264*p[40]+858*p[43]-264*p[45]+858*p[46]-858*p[47]-264*p[49]+264*p[50])/1430+(tr5*(1716*pe[3]-286*pe[4]-2574*pe[5]-286*pe[9]+6240*pe[10]+4680*pe[12]+6435*pe[14]-264*pe[17]-264*pe[19]+528*pe[25]-528*pe[30]-264*pe[31]-528*pe[32]+264*pe[35]+264*pe[36]+528*pe[37]-264*pe[39]+858*pe[42]-264*pe[44]+858*pe[45]-858*pe[46]-264*pe[48]+264*pe[49]))/5720},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(2862*p[11]+56349*p[13]+67452*p[15]-79240*p[20])/3168+(tr5*(954*pe[10]+18783*pe[12]+22484*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-25434*p[11]-92022*p[13]+38808*p[15]-34907*p[20])/6336+(tr5*(-4239*pe[10]-15337*pe[12]+6468*pe[14]))/4224},
{F[1,1,3]*F[1,1,4]*F[1,1,8],-3*p[3]-9*p[5]+(15*p[6])/2+(3*p[9])/4+p[10]/4-(285*p[11])/22-(855*p[13])/88+(17*p[15])/2+(1421*p[20])/264+5*p[23]-p[34]+(5*p[39])/2-5*p[41]-(5*p[42])/2+p[46]/2+(3*p[47])/2+(tr5*(-3*pe[3]+(15*pe[5])/2+(3*pe[8])/4+pe[9]/4-(285*pe[10])/22-(855*pe[12])/88-(27*pe[14])/2+5*pe[21]-8*pe[25]-pe[33]+(5*pe[38])/2-pe[40]-(5*pe[41])/2-2*pe[42]+pe[45]/2+(3*pe[46])/2))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-299717478*p[11]-468354063*p[13]-135647292*p[15]+172115593*p[20])/228096+(tr5*(-99905826*pe[10]-156118021*pe[12]-45215764*pe[14]))/304128},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-14010*p[11]-23746*p[13]-5632*p[15]+5365*p[20])/704+(tr5*(-7005*pe[10]-11873*pe[12]-2816*pe[14]))/1408},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(649297692*p[11]+867883128*p[13]+171976596*p[15]-224128445*p[20])/912384+(tr5*(54108141*pe[10]+72323594*pe[12]+14331383*pe[14]))/304128},
{F[1,1,4]^2*F[1,1,8],(1320*p[3]+2376*p[5]-1188*p[6]-198*p[9]-198*p[10]+4980*p[11]+3735*p[13]-3432*p[15]-655*p[20]-1320*p[23]-1320*p[34]-660*p[39]+1320*p[41]+660*p[42]-264*p[43]+132*p[46]-660*p[47])/1584+(tr5*(440*pe[3]-396*pe[5]-66*pe[8]-66*pe[9]+1660*pe[10]+1245*pe[12]+792*pe[14]-440*pe[21]+704*pe[25]-440*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+88*pe[42]+44*pe[45]-220*pe[46]))/2112},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(349461702*p[11]+483342153*p[13]+63193416*p[15]-104635220*p[20])/152064+(tr5*(116487234*pe[10]+161114051*pe[12]+21064472*pe[14]))/202752},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(85494*p[11]+94222*p[13]-57244*p[15]+65817*p[20])/2112+(tr5*(42747*pe[10]+47111*pe[12]-28622*pe[14]))/4224},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(-2686231656*p[11]-3585046062*p[13]-348909924*p[15]+654485605*p[20])/912384+(tr5*(-447705276*pe[10]-597507677*pe[12]-58151654*pe[14]))/608256},
{F[1,1,4]^3*F[1,1,8],(1021218822*p[11]+1352390925*p[13]+131624724*p[15]-246065749*p[20])/1368576+(tr5*(340406274*pe[10]+450796975*pe[12]+43874908*pe[14]))/1824768},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(56362*p[11]+50054*p[13]-12166*p[15]+17079*p[20])/2112+(tr5*(28181*pe[10]+25027*pe[12]-6083*pe[14]))/4224},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(-3*(650*p[11]+383*p[13]+88*p[15]+200*p[20]))/352-(3*tr5*(650*pe[10]+383*pe[12]+88*pe[14]))/1408},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(1890*p[11]+2319*p[13]-2187*p[15]+2174*p[20])/288+(tr5*(630*pe[10]+773*pe[12]-729*pe[14]))/384},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(-5*(54*p[11]+24*p[13]-13*p[20]))/176-(15*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(-27128*p[11]-24559*p[13]+6083*p[15]-8793*p[20])/704+(tr5*(-27128*pe[10]-24559*pe[12]+6083*pe[14]))/2816},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-56362*p[11]-50054*p[13]+12166*p[15]-17079*p[20])/1056+(tr5*(-28181*pe[10]-25027*pe[12]+6083*pe[14]))/2112},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-16254*p[11]-25077*p[13]+24057*p[15]-22366*p[20])/1584+(tr5*(-5418*pe[10]-8359*pe[12]+8019*pe[14]))/2112},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(27344*p[11]+24655*p[13]-6083*p[15]+8741*p[20])/352+(tr5*(27344*pe[10]+24655*pe[12]-6083*pe[14]))/1408},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(-203106*p[11]-203529*p[13]+82236*p[15]-105230*p[20])/12672+(tr5*(-67702*pe[10]-67843*pe[12]+27412*pe[14]))/16896},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(-220842*p[11]-61566*p[13]+79464*p[15]-108901*p[20])/12672+(tr5*(-36807*pe[10]-10261*pe[12]+13244*pe[14]))/8448},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(52002*p[11]+61359*p[13]-45738*p[15]+49664*p[20])/3168+(tr5*(17334*pe[10]+20453*pe[12]-15246*pe[14]))/4224},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(48942*p[11]-12678*p[13]-31416*p[15]+42455*p[20])/4224+(tr5*(8157*pe[10]-2113*pe[12]-5236*pe[14]))/2816},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(16003206*p[11]+25936359*p[13]+4441542*p[15]-5066996*p[20])/705024+(tr5*(5334402*pe[10]+8645453*pe[12]+1480514*pe[14]))/940032},
{F[1,1,5]^3*F[1,1,8],(-2549196*p[11]+5316093*p[13]+4300494*p[15]-5918035*p[20])/57024+(tr5*(-849732*pe[10]+1772031*pe[12]+1433498*pe[14]))/76032},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(109656*p[11]-38901*p[13]-6006*p[15]+46975*p[20])/19008+(tr5*(36552*pe[10]-12967*pe[12]-2002*pe[14]))/25344},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/6336+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/8448},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(37656*p[11]+49197*p[13]+6798*p[15]-9223*p[20])/4752+(tr5*(12552*pe[10]+16399*pe[12]+2266*pe[14]))/6336},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-24408*p[11]-18339*p[13]+4026*p[15]-9271*p[20])/6336+(tr5*(-8136*pe[10]-6113*pe[12]+1342*pe[14]))/8448},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-1974402*p[11]+2436051*p[13]+206382*p[15]-890716*p[20])/323136+(tr5*(-658134*pe[10]+812017*pe[12]+68794*pe[14]))/430848},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/3168+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-57960*p[11]-256485*p[13]+31*(-3234*p[15]+5281*p[20]))/19008+(tr5*(-19320*pe[10]-85495*pe[12]-33418*pe[14]))/25344},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-8904420*p[11]-12693819*p[13]-474474*p[15]-88313*p[20])/646272+(tr5*(-2968140*pe[10]-4231273*pe[12]-158158*pe[14]))/861696},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-206075898*p[11]-322058505*p[13]-20865306*p[15]+24912964*p[20])/1292544+(tr5*(-68691966*pe[10]-107352835*pe[12]-6955102*pe[14]))/1723392},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(-26986890*p[11]-1189376361*p[13]-551976678*p[15]+747177560*p[20])/7755264+(tr5*(-8995630*pe[10]-396458787*pe[12]-183992226*pe[14]))/10340352},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(43508430*p[11]+10799628*p[13]-14868876*p[15]+27433765*p[20])/969408+(tr5*(7251405*pe[10]+1799938*pe[12]-2478146*pe[14]))/646272},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(-12744*p[11]-48729*p[13]-14718*p[15]+21691*p[20])/12672+(tr5*(-4248*pe[10]-16243*pe[12]-4906*pe[14]))/16896},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(406053630*p[11]+1062644091*p[13]+208690350*p[15]-328108916*p[20])/7755264+(tr5*(135351210*pe[10]+354214697*pe[12]+69563450*pe[14]))/10340352},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(1827552264*p[11]+2479090077*p[13]+196620930*p[15]-199890055*p[20])/3877632+(tr5*(609184088*pe[10]+826363359*pe[12]+65540310*pe[14]))/5170176},
{F[1,1,6]^3*F[1,1,8],(-1703314530*p[11]-2196037119*p[13]-130117746*p[15]+111663982*p[20])/7755264+(tr5*(-567771510*pe[10]-732012373*pe[12]-43372582*pe[14]))/10340352},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(-95166*p[11]+8436*p[13]+40656*p[15]-62545*p[20])/3168+(tr5*(-15861*pe[10]+1406*pe[12]+6776*pe[14]))/2112},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(150*p[11]+114*p[13]+47*p[20])/24+(tr5*(25*pe[10]+19*pe[12]))/16},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/108+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/144},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(144522*p[11]-22866*p[13]-90024*p[15]+127685*p[20])/12672+(tr5*(24087*pe[10]-3811*pe[12]-15004*pe[14]))/8448},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(354290*p[11]+144173*p[13]-30910*p[15]-1052*p[20])/35904+(tr5*(354290*pe[10]+144173*pe[12]-30910*pe[14]))/143616},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(22122*p[11]+21030*p[13]+2112*p[15]-5465*p[20])/2376+(tr5*(3687*pe[10]+3505*pe[12]+352*pe[14]))/1584},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(749874*p[11]+2104017*p[13]+505626*p[15]-447208*p[20])/107712+(tr5*(249958*pe[10]+701339*pe[12]+168542*pe[14]))/143616},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/396+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/528},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(206075898*p[11]+322058505*p[13]+20865306*p[15]-24912964*p[20])/1938816+(tr5*(68691966*pe[10]+107352835*pe[12]+6955102*pe[14]))/2585088},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-180005402*p[11]-321557468*p[13]-86211950*p[15]+111401027*p[20])/1292544+(tr5*(-90002701*pe[10]-160778734*pe[12]-43105975*pe[14]))/2585088},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(85540122*p[11]+219143271*p[13]+53952690*p[15]-72964150*p[20])/969408+(tr5*(28513374*pe[10]+73047757*pe[12]+17984230*pe[14]))/1292544},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-119513466*p[11]-264859671*p[13]-60738546*p[15]+81439126*p[20])/969408+(tr5*(-39837822*pe[10]-88286557*pe[12]-20246182*pe[14]))/1292544},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-28433376*p[11]+95276541*p[13]+74046720*p[15]-98630221*p[20])/646272+(tr5*(-9477792*pe[10]+31758847*pe[12]+24682240*pe[14]))/861696},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-476612094*p[11]-560527920*p[13]+3658050*p[15]-27436567*p[20])/3877632+(tr5*(-79435349*pe[10]-93421320*pe[12]+609675*pe[14]))/2585088},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-106491834*p[11]-172351722*p[13]-26291496*p[15]+30610375*p[20])/646272+(tr5*(-17748639*pe[10]-28725287*pe[12]-4381916*pe[14]))/430848},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(310162374*p[11]+666675087*p[13]+159745542*p[15]-191931620*p[20])/3877632+(tr5*(103387458*pe[10]+222225029*pe[12]+53248514*pe[14]))/5170176},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(-44353278*p[11]-435037566*p[13]-172633692*p[15]+222737137*p[20])/1938816+(tr5*(-7392213*pe[10]-72506261*pe[12]-28772282*pe[14]))/1292544},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(50566410*p[11]-142586529*p[13]-122708718*p[15]+169686910*p[20])/1292544+(tr5*(16855470*pe[10]-47528843*pe[12]-40902906*pe[14]))/1723392},
{F[1,1,7]^3*F[1,1,8],(222123618*p[11]+573120720*p[13]+181289658*p[15]-235101071*p[20])/1938816+(tr5*(37020603*pe[10]+95520120*pe[12]+30214943*pe[14]))/1292544},
{F[1,1,8]^2,p[33]+(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,8]^2,(-7*p[3])/3-6*p[5]+3*p[6]+p[9]/2+p[10]/4-(635*p[11])/66-(635*p[13])/88+(26*p[15])/3+(1271*p[20])/792+(10*p[23])/3+p[34]/3+(5*p[39])/3-(10*p[41])/3-(5*p[42])/3+(2*p[43])/3+(2*p[46])/3+(7*p[47])/6+(tr5*((-7*pe[3])/3+3*pe[5]+pe[8]/2+pe[9]/4-(635*pe[10])/66-(635*pe[12])/88-6*pe[14]+(10*pe[21])/3-(16*pe[25])/3+pe[33]/3+(5*pe[38])/3-(2*pe[40])/3-(5*pe[41])/3-(2*pe[42])/3+(2*pe[45])/3+(7*pe[46])/6))/4},
{F[1,1,1]^2*F[1,1,8]^2,(-1413001872*p[11]-1931852634*p[13]-276803340*p[15]+428383931*p[20])/912384+(tr5*(-235500312*pe[10]-321975439*pe[12]-46133890*pe[14]))/608256},
{F[1,1,2]*F[1,1,8]^2,(3432*p[3]-572*p[4]+3432*p[6]-572*p[10]+24180*p[11]+18135*p[13]-528*p[18]-403*p[20]-528*p[21]+1056*p[26]-1056*p[31]-528*p[32]-1056*p[33]-5720*p[34]+528*p[36]+528*p[37]+1056*p[38]-528*p[40]-1144*p[43]-528*p[45]+4576*p[46]-1716*p[47]-528*p[49]+528*p[50])/5720+(tr5*(3432*pe[3]-572*pe[4]+3432*pe[5]-572*pe[9]+24180*pe[10]+18135*pe[12]-528*pe[17]-528*pe[19]+1056*pe[25]-1056*pe[30]-528*pe[31]-1056*pe[32]-5720*pe[33]+528*pe[35]+528*pe[36]+1056*pe[37]-528*pe[39]-1144*pe[42]-528*pe[44]+4576*pe[45]-1716*pe[46]-528*pe[48]+528*pe[49]))/22880},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-34128*p[11]-46265*p[13]+25256*p[15]-28205*p[20])/2112+(tr5*(-34128*pe[10]-46265*pe[12]+25256*pe[14]))/8448},
{F[1,1,2]^2*F[1,1,8]^2,(342*p[11]-7281*p[13]+1407*p[15]+496*p[20])/576+(tr5*(114*pe[10]-2427*pe[12]+469*pe[14]))/768},
{F[1,1,3]*F[1,1,8]^2,(792*p[3]+2376*p[5]-1980*p[6]-198*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]-1421*p[20]-1320*p[23]+264*p[34]-660*p[39]+1320*p[41]+660*p[42]-132*p[46]-396*p[47])/528+(tr5*(264*pe[3]-660*pe[5]-66*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]-440*pe[21]+704*pe[25]+88*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/704},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(46423158*p[11]+63294075*p[13]+10463244*p[15]-14972989*p[20])/50688+(tr5*(15474386*pe[10]+21098025*pe[12]+3487748*pe[14]))/67584},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(-10566*p[11]+34266*p[13]+10560*p[15]-22925*p[20])/4224+(tr5*(-1761*pe[10]+5711*pe[12]+1760*pe[14]))/2816},
{F[1,1,3]^2*F[1,1,8]^2,(-393696*p[11]-3155556*p[13]-3198972*p[15]+3433261*p[20])/27648+(tr5*(-32808*pe[10]-262963*pe[12]-266581*pe[14]))/9216},
{F[1,1,4]*F[1,1,8]^2,(1320*p[3]+2376*p[5]+1188*p[6]-198*p[9]-198*p[10]+4980*p[11]+3735*p[13]-6996*p[15]+1721*p[20]-1320*p[23]-1320*p[34]-660*p[39]+1320*p[41]+660*p[42]-1056*p[43]-660*p[46]-660*p[47])/1584+(tr5*(440*pe[3]+396*pe[5]-66*pe[8]-66*pe[9]+1660*pe[10]+1245*pe[12]-396*pe[14]-440*pe[21]+704*pe[25]-440*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]-176*pe[42]-220*pe[45]-220*pe[46]))/2112},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(-548059590*p[11]-718655133*p[13]-33292776*p[15]+102754672*p[20])/456192+(tr5*(-182686530*pe[10]-239551711*pe[12]-11097592*pe[14]))/608256},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(146178*p[11]+153045*p[13]-80850*p[15]+98030*p[20])/6336+(tr5*(48726*pe[10]+51015*pe[12]-26950*pe[14]))/8448},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(217258218*p[11]+315771267*p[13]+45587784*p[15]-76329394*p[20])/152064+(tr5*(72419406*pe[10]+105257089*pe[12]+15195928*pe[14]))/202752},
{F[1,1,4]^2*F[1,1,8]^2,(190975122*p[11]+221256888*p[13]-5675736*p[15]-11407325*p[20])/456192+(tr5*(31829187*pe[10]+36876148*pe[12]-945956*pe[14]))/304128},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(26274*p[11]+22284*p[13]-7308*p[15]+10421*p[20])/576+(tr5*(4379*pe[10]+3714*pe[12]-1218*pe[14]))/384},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(3*(914*p[11]+383*p[13]+88*p[15]+332*p[20]))/704+(3*tr5*(914*pe[10]+383*pe[12]+88*pe[14]))/2816},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(-27668*p[11]-24799*p[13]+6083*p[15]-8663*p[20])/704+(tr5*(-27668*pe[10]-24799*pe[12]+6083*pe[14]))/2816},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(111815658*p[11]+234257313*p[13]+43202082*p[15]-58489732*p[20])/7755264+(tr5*(37271886*pe[10]+78085771*pe[12]+14400694*pe[14]))/10340352},
{F[1,1,5]^2*F[1,1,8]^2,(-14270226*p[11]+9918486*p[13]+16114824*p[15]-22963397*p[20])/456192+(tr5*(-2378371*pe[10]+1653081*pe[12]+2685804*pe[14]))/304128},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(104904*p[11]+219093*p[13]-15906*p[15]+11665*p[20])/19008+(tr5*(34968*pe[10]+73031*pe[12]-5302*pe[14]))/25344},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/6336+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/8448},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-37224*p[11]-32493*p[13]+1266*p[15]-4265*p[20])/3456+(tr5*(-12408*pe[10]-10831*pe[12]+422*pe[14]))/4608},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(1079262*p[11]+1623615*p[13]+116934*p[15]-151520*p[20])/13824+(tr5*(359754*pe[10]+541205*pe[12]+38978*pe[14]))/18432},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(-125252434*p[11]+44083895*p[13]+94441754*p[15]-133471380*p[20])/861696+(tr5*(-125252434*pe[10]+44083895*pe[12]+94441754*pe[14]))/3446784},
{F[1,1,6]^2*F[1,1,8]^2,(-1994877132*p[11]-3347298129*p[13]-563249082*p[15]+648995357*p[20])/7755264+(tr5*(-664959044*pe[10]-1115766043*pe[12]-187749694*pe[14]))/10340352},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(504378*p[11]-291138*p[13]-251592*p[15]+398333*p[20])/38016+(tr5*(84063*pe[10]-48523*pe[12]-41932*pe[14]))/25344},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-150*p[11]-114*p[13]-47*p[20])/24+(tr5*(-25*pe[10]-19*pe[12]))/16},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(37278*p[11]+57180*p[13]+8976*p[15]-9517*p[20])/4752+(tr5*(6213*pe[10]+9530*pe[12]+1496*pe[14]))/3168},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-211011606*p[11]-312525471*p[13]-16664934*p[15]+23435692*p[20])/1938816+(tr5*(-70337202*pe[10]-104175157*pe[12]-5554978*pe[14]))/2585088},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(-173750526*p[11]-1647526092*p[13]-822831306*p[15]+1121574809*p[20])/3877632+(tr5*(-28958421*pe[10]-274587682*pe[12]-137138551*pe[14]))/2585088},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(479468394*p[11]-206929686*p[13]-370476282*p[15]+524147455*p[20])/3877632+(tr5*(79911399*pe[10]-34488281*pe[12]-61746047*pe[14]))/2585088},
{F[1,1,7]^2*F[1,1,8]^2,(1371032658*p[11]+3207918966*p[13]+898790640*p[15]-1154716463*p[20])/3877632+(tr5*(228505443*pe[10]+534653161*pe[12]+149798440*pe[14]))/2585088},
{F[1,1,8]^3,p[34]+(tr5*pe[33])/4},
{F[1,1,1]*F[1,1,8]^3,(232839648*p[11]+524620410*p[13]+196233180*p[15]-262796243*p[20])/1368576+(tr5*(38806608*pe[10]+87436735*pe[12]+32705530*pe[14]))/912384},
{F[1,1,2]*F[1,1,8]^3,(685566*p[11]+604149*p[13]-241824*p[15]+359176*p[20])/19008+(tr5*(228522*pe[10]+201383*pe[12]-80608*pe[14]))/25344},
{F[1,1,3]*F[1,1,8]^3,(-1311760*p[11]-4133230*p[13]-1664740*p[15]+2405669*p[20])/33792-(5*tr5*(131176*pe[10]+413323*pe[12]+166474*pe[14]))/67584},
{F[1,1,4]*F[1,1,8]^3,(-352062864*p[11]-697989558*p[13]-254676180*p[15]+328203361*p[20])/2737152+(tr5*(-58677144*pe[10]-116331593*pe[12]-42446030*pe[14]))/1824768},
{F[1,1,5]*F[1,1,8]^3,(3710958*p[11]+13040262*p[13]+6841296*p[15]-9752065*p[20])/342144+(tr5*(618493*pe[10]+2173377*pe[12]+1140216*pe[14]))/228096},
{F[1,1,6]*F[1,1,8]^3,(5426634*p[11]-5874921*p[13]-5650920*p[15]+7846660*p[20])/171072+(tr5*(1808878*pe[10]-3*(652769*pe[12]+627880*pe[14])))/228096},
{F[1,1,7]*F[1,1,8]^3,(-1713110*p[11]+157086*p[13]+734360*p[15]-975915*p[20])/38016+(tr5*(-856555*pe[10]+78543*pe[12]+367180*pe[14]))/76032},
{F[1,1,8]^4,(-203211900*p[11]-188093166*p[13]+40010052*p[15]-38366407*p[20])/995328+(tr5*(-33868650*pe[10]-31348861*pe[12]+6668342*pe[14]))/663552},
{F[1,1,9],p[35]+(tr5*pe[34])/4},
{F[3,1]*F[1,1,9],(-33228*p[11]+2865*p[13]+8382*p[15]-7837*p[20])/2112+(tr5*(-11076*pe[10]+955*pe[12]+2794*pe[14]))/2816},
{F[3,2]*F[1,1,9],(-252*p[11]-345*p[13]-156*p[15]+211*p[20])/48+(tr5*(-84*pe[10]-115*pe[12]-52*pe[14]))/64},
{F[3,3]*F[1,1,9],(-135588*p[11]+1573455*p[13]+820842*p[15]-1198795*p[20])/28512+(tr5*(-45196*pe[10]+524485*pe[12]+273614*pe[14]))/38016},
{F[3,4]*F[1,1,9],(22662*p[11]+79779*p[13]+19866*p[15]-24130*p[20])/12672+(tr5*(7554*pe[10]+26593*pe[12]+6622*pe[14]))/16896},
{F[3,5]*F[1,1,9],(-12659502*p[11]+10823457*p[13]+11025366*p[15]-16922638*p[20])/114048+(tr5*(-4219834*pe[10]+3607819*pe[12]+3675122*pe[14]))/152064},
{F[3,6]*F[1,1,9],(48*p[11]+813*p[13]+222*p[15]-299*p[20])/96+(tr5*(16*pe[10]+271*pe[12]+74*pe[14]))/128},
{F[3,7]*F[1,1,9],(-5202*p[11]+1233*p[13]+2964*p[15]-4796*p[20])/48+(tr5*(-1734*pe[10]+411*pe[12]+988*pe[14]))/64},
{F[3,8]*F[1,1,9],(-1041966*p[11]+1044135*p[13]+1006302*p[15]-1500800*p[20])/3168+(tr5*(-347322*pe[10]+348045*pe[12]+335434*pe[14]))/4224},
{F[3,9]*F[1,1,9],(-23922*p[11]-49110*p[13]-25476*p[15]+18497*p[20])/3168+(tr5*(-3987*pe[10]-8185*pe[12]-4246*pe[14]))/2112},
{F[3,10]*F[1,1,9],(-2898*p[11]-1335*p[13]+6*p[15]-464*p[20])/192+(tr5*(-966*pe[10]-445*pe[12]+2*pe[14]))/256},
{F[3,11]*F[1,1,9],(-532032*p[11]+94326*p[13]+314193*p[15]-472484*p[20])/7128+(tr5*(-177344*pe[10]+31442*pe[12]+104731*pe[14]))/9504},
{F[3,12]*F[1,1,9],(-910*p[11]-13481*p[13]-5742*p[15]+5704*p[20])/1408+(tr5*(-910*pe[10]-13481*pe[12]-5742*pe[14]))/5632},
{F[3,13]*F[1,1,9],(-49902*p[11]-1809543*p[13]-611754*p[15]+1227082*p[20])/114048+(tr5*(-16634*pe[10]-603181*pe[12]-203918*pe[14]))/152064},
{F[3,14]*F[1,1,9],(38088*p[11]-26049*p[13]-21054*p[15]+20395*p[20])/6336+(tr5*(12696*pe[10]-8683*pe[12]-7018*pe[14]))/8448},
{F[3,15]*F[1,1,9],(54*p[11]+78*p[13]+24*p[15]-31*p[20])/16+(3*tr5*(9*pe[10]+13*pe[12]+4*pe[14]))/32},
{F[3,16]*F[1,1,9],(-1134*p[11]-1912*p[13]+1681*p[20])/352+(tr5*(-567*pe[10]-956*pe[12]))/704},
{F[3,17]*F[1,1,9],(1710438*p[11]+2823087*p[13]+334554*p[15]-468262*p[20])/38016+(tr5*(570146*pe[10]+941029*pe[12]+111518*pe[14]))/50688},
{F[3,18]*F[1,1,9],(-3*(18*p[11]+1075*p[13]+682*p[15]-668*p[20]))/1408-(3*tr5*(18*pe[10]+1075*pe[12]+682*pe[14]))/5632},
{F[3,19]*F[1,1,9],(6066*p[11]+14532*p[13]+6864*p[15]-8603*p[20])/3168+(tr5*(1011*pe[10]+2422*pe[12]+1144*pe[14]))/2112},
{F[3,20]*F[1,1,9],(73374*p[11]+39801*p[13]-18678*p[15]+35384*p[20])/7128+(tr5*(24458*pe[10]+13267*pe[12]-6226*pe[14]))/9504},
{F[3,21]*F[1,1,9],(9*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/704+(27*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/2816},
{F[3,22]*F[1,1,9],(-3*(72*p[11]+109*p[13]+44*p[15]-43*p[20]))/44-(3*tr5*(72*pe[10]+109*pe[12]+44*pe[14]))/176},
{eps5*F[3,23]*F[1,1,9],p[12]/2+(tr5*(pe[11]-2*pe[23]))/8},
{F[3,24]*F[1,1,9],(1579*p[11])/22-(5*(9513*p[13]+25806*p[15]-41303*p[20]))/3168+(tr5*(75792*pe[10]-5*(3171*pe[12]+8602*pe[14])))/4224},
{eps5*F[3,25]*F[1,1,9],p[12]-(20*p[14])/3+p[25]+(tr5*(pe[11]-(20*pe[13])/3+2*pe[23]+pe[24]))/4},
{F[3,27]*F[1,1,9],(54*p[11]+24*p[13]-13*p[20])/352+(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,28]*F[1,1,9],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,29]*F[1,1,9],(3*(54*p[11]+24*p[13]-13*p[20]))/352+(9*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,30]*F[1,1,9],(-54*p[11]-24*p[13]+13*p[20])/352-(3*tr5*(9*pe[10]+4*pe[12]))/704},
{F[3,31]*F[1,1,9],-3*p[11]+(61*p[13])/8+(7*p[15])/2-(127*p[20])/24+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/32},
{F[3,32]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[3,33]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/16-(3*tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/64},
{F[3,34]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/9+tr5*(-2*pe[10]+(61*pe[12])/12+(7*pe[14])/3)},
{F[3,35]*F[1,1,9],(-3*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/704-(9*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/2816},
{F[3,36]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/36+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/48},
{F[3,38]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/48+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/64},
{F[3,40]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/48+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/64},
{F[3,42]*F[1,1,9],3*p[11]-(61*p[13])/8-(7*p[15])/2+(127*p[20])/24+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/32},
{eps5*F[3,43]*F[1,1,9],(-3*p[12]+32*p[14])/6+(tr5*(-3*pe[11]+32*pe[13]-6*pe[23]))/24},
{F[3,44]*F[1,1,9],(72*p[11]-183*p[13]-84*p[15]+127*p[20])/36+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/48},
{eps5*F[3,45]*F[1,1,9],(3*p[12]+40*p[14])/6+tr5*(pe[11]/8+(5*pe[13])/3-pe[23]/2)},
{F[3,51]*F[1,1,9],(233674*p[11]+152051*p[13]-33638*p[15]+56476*p[20])/9504+(tr5*(233674*pe[10]+152051*pe[12]-33638*pe[14]))/38016},
{F[3,52]*F[1,1,9],(2105678*p[11]+2536924*p[13]+277376*p[15]-482905*p[20])/76032+(tr5*(1052839*pe[10]+1268462*pe[12]+138688*pe[14]))/152064},
{F[3,53]*F[1,1,9],(-3816*p[11]+7071*p[13]+3498*p[15]-5333*p[20])/2112+(tr5*(-1272*pe[10]+2357*pe[12]+1166*pe[14]))/2816},
{F[3,54]*F[1,1,9],(72*p[11]-6315*p[13]-2310*p[15]+3389*p[20])/198+(tr5*(24*pe[10]-2105*pe[12]-770*pe[14]))/264},
{F[3,55]*F[1,1,9],(141290*p[11]-153011*p[13]-155914*p[15]+291182*p[20])/9504+(tr5*(141290*pe[10]-153011*pe[12]-155914*pe[14]))/38016},
{F[3,56]*F[1,1,9],(9401134*p[11]+9469052*p[13]-503360*p[15]+1315447*p[20])/76032+(tr5*(4700567*pe[10]+4734526*pe[12]-251680*pe[14]))/152064},
{F[3,57]*F[1,1,9],(25434*p[11]-14733*p[13]-13794*p[15]+22312*p[20])/2112+(tr5*(8478*pe[10]-4911*pe[12]-4598*pe[14]))/2816},
{F[3,58]*F[1,1,9],(210366*p[11]+256406*p[13]+15708*p[15]-14571*p[20])/352+(tr5*(105183*pe[10]+128203*pe[12]+7854*pe[14]))/704},
{F[3,59]*F[1,1,9],(-3357058*p[11]-3975992*p[13]-108856*p[15]-22453*p[20])/25344+(tr5*(-1678529*pe[10]-1987996*pe[12]-54428*pe[14]))/50688},
{F[3,60]*F[1,1,9],(-169330*p[11]-190484*p[13]-3520*p[15]+635*p[20])/4752+(tr5*(-84665*pe[10]-95242*pe[12]-1760*pe[14]))/9504},
{F[3,61]*F[1,1,9],(-108*p[11]+51*p[13]-7*p[20])/44-(3*tr5*(36*pe[10]-17*pe[12]))/176},
{eps5*F[3,63]*F[1,1,9],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,65]*F[1,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/352+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,66]*F[1,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,67]*F[1,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[3,68]*F[1,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/1056+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{eps5*F[3,70]*F[1,1,9],(-3*p[12]-8*p[14])/6+tr5*(-1/8*pe[11]-pe[13]/3)},
{F[3,77]*F[1,1,9],(-2*(18*p[11]-14*p[13]+3*p[20]))/11+(tr5*(-9*pe[10]+7*pe[12]))/11},
{eps5*F[3,78]*F[1,1,9],(-8*p[14])/3+(tr5*((-8*pe[13])/3+pe[23]))/4},
{F[3,79]*F[1,1,9],(3426*p[11]-3783*p[13]-759*p[15]+2848*p[20])/132+(tr5*(1142*pe[10]-1261*pe[12]-253*pe[14]))/176},
{eps5*F[3,80]*F[1,1,9],(38*p[14])/3+tr5*((19*pe[13])/6-pe[23]/4)},
{eps5*F[3,81]*F[1,1,9],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{eps5*F[3,82]*F[1,1,9],(8*p[14])/3+tr5*((2*pe[13])/3-pe[23]/4)},
{F[1,1,1]*F[1,1,9],-p[18]-p[21]+2*p[26]-2*p[31]-p[40]-p[45]-p[49]+p[50]+(tr5*(-pe[17]-pe[19]+2*pe[25]-2*pe[30]-pe[39]-pe[44]-pe[48]+pe[49]))/4},
{F[1,1,1]^2*F[1,1,9],(-1716*p[3]-429*p[4]+28314*p[6]-429*p[10]+5460*p[11]+4095*p[13]-19305*p[15]-2376*p[18]+12779*p[20]-2376*p[21]+4752*p[26]-4752*p[31]-2376*p[32]-4752*p[33]+2376*p[36]+2376*p[37]+4752*p[38]-2376*p[40]-5148*p[43]-2376*p[45]+7722*p[46]+858*p[47]-2376*p[49]+2376*p[50])/8580+(tr5*(-572*pe[3]-143*pe[4]+9438*pe[5]-143*pe[9]+1820*pe[10]+1365*pe[12]-6435*pe[14]-792*pe[17]-792*pe[19]+1584*pe[25]-1584*pe[30]-792*pe[31]-1584*pe[32]+792*pe[35]+792*pe[36]+1584*pe[37]-792*pe[39]-1716*pe[42]-792*pe[44]+2574*pe[45]+286*pe[46]-792*pe[48]+792*pe[49]))/11440},
{F[1,1,1]^3*F[1,1,9],(-46098*p[11]-237903*p[13]-53592*p[15]+33644*p[20])/19008+(tr5*(-15366*pe[10]-79301*pe[12]-17864*pe[14]))/25344},
{F[1,1,2]*F[1,1,9],p[36]+(tr5*pe[35])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(10296*p[3]-286*p[4]-6864*p[6]-1716*p[10]+49140*p[11]+36855*p[13]+12870*p[15]-1584*p[18]-9399*p[20]-1584*p[21]+3168*p[26]-3168*p[31]-1584*p[32]-3168*p[33]+1584*p[36]+1584*p[37]+3168*p[38]-1584*p[40]-572*p[43]-1584*p[45]+2288*p[46]-5148*p[47]-1584*p[49]+1584*p[50])/2860+tr5*((9*pe[3])/10-pe[4]/40-(3*pe[5])/5-(3*pe[9])/20+(189*pe[10])/44+(567*pe[12])/176+(9*pe[14])/8-(9*pe[17])/65-(9*pe[19])/65+(18*pe[25])/65-(18*pe[30])/65-(9*pe[31])/65-(18*pe[32])/65+(9*pe[35])/65+(9*pe[36])/65+(18*pe[37])/65-(9*pe[39])/65-pe[42]/20-(9*pe[44])/65+pe[45]/5-(9*pe[46])/20-(9*pe[48])/65+(9*pe[49])/65)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(26472*p[11]-58169*p[13]-48730*p[15]+70027*p[20])/2112+(tr5*(26472*pe[10]-58169*pe[12]-48730*pe[14]))/8448},
{F[1,1,2]^2*F[1,1,9],(8*p[3])/3-p[4]/4-(17*p[5])/4+(25*p[6])/2-p[10]/2+(745*p[11])/66+(745*p[13])/88-(17*p[15])/6-(16*p[18])/13+(7727*p[20])/792-(16*p[21])/13+p[23]/3+(32*p[26])/13-(32*p[31])/13-(16*p[32])/13-(32*p[33])/13-(25*p[34])/3+(16*p[36])/13+(16*p[37])/13+(32*p[38])/13+p[39]/6-(16*p[40])/13-2*p[41]+p[42]/6-(5*p[43])/3-(16*p[45])/13+4*p[46]-(5*p[47])/6-(16*p[49])/13+(16*p[50])/13+tr5*((2*pe[3])/3-pe[4]/16+(25*pe[5])/8-pe[9]/8+(745*pe[10])/264+(745*pe[12])/352-(119*pe[14])/36-(4*pe[17])/13-(4*pe[19])/13+pe[21]/12-(77*pe[25])/234-(8*pe[30])/13-(4*pe[31])/13-(8*pe[32])/13-(25*pe[33])/12+(4*pe[35])/13+(4*pe[36])/13+(8*pe[37])/13+pe[38]/24-(4*pe[39])/13-pe[40]/36+pe[41]/24-(47*pe[42])/72-(4*pe[44])/13+pe[45]-(5*pe[46])/24-(4*pe[48])/13+(4*pe[49])/13)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(250146*p[11]-97142*p[13]-183744*p[15]+275507*p[20])/2112+(tr5*(125073*pe[10]-48571*pe[12]-91872*pe[14]))/4224},
{F[1,1,2]^3*F[1,1,9],(11379444*p[11]+27301881*p[13]+4021314*p[15]-6716701*p[20])/171072+(tr5*(3793148*pe[10]+9100627*pe[12]+1340438*pe[14]))/228096},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(97722*p[11]+204054*p[13]+52008*p[15]-45665*p[20])/12672+(tr5*(16287*pe[10]+34009*pe[12]+8668*pe[14]))/8448},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(25866*p[11]+19350*p[13]+3168*p[15]+1759*p[20])/2112+(3*tr5*(1437*pe[10]+1075*pe[12]+176*pe[14]))/1408},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(17514*p[11]+17574*p[13]+3168*p[15]+191*p[20])/2112+(tr5*(2919*pe[10]+2929*pe[12]+528*pe[14]))/1408},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(125172*p[11]+109455*p[13]+31416*p[15]-17363*p[20])/12672+(tr5*(41724*pe[10]+36485*pe[12]+10472*pe[14]))/16896},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(-1530*p[11]+1344*p[13]+594*p[15]-1421*p[20])/264+(tr5*(-255*pe[10]+224*pe[12]+99*pe[14]))/176},
{F[1,1,3]^3*F[1,1,9],(49054424*p[11]+57013669*p[13]+385352*p[15]+589349*p[20])/228096+(tr5*(49054424*pe[10]+57013669*pe[12]+385352*pe[14]))/912384},
{F[1,1,4]*F[1,1,9],p[37]+(tr5*pe[36])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-10296*p[3]+286*p[4]-1716*p[6]+1716*p[10]-49140*p[11]-36855*p[13]-12870*p[15]+1584*p[18]+9399*p[20]+1584*p[21]-3168*p[26]+3168*p[31]+1584*p[32]+3168*p[33]-1584*p[36]-1584*p[37]-3168*p[38]+1584*p[40]+572*p[43]+1584*p[45]-2288*p[46]+5148*p[47]+1584*p[49]-1584*p[50])/2860+tr5*((-9*pe[3])/10+pe[4]/40-(3*pe[5])/20+(3*pe[9])/20-(189*pe[10])/44-(567*pe[12])/176-(9*pe[14])/8+(9*pe[17])/65+(9*pe[19])/65-(18*pe[25])/65+(18*pe[30])/65+(9*pe[31])/65+(18*pe[32])/65-(9*pe[35])/65-(9*pe[36])/65-(18*pe[37])/65+(9*pe[39])/65+pe[42]/20+(9*pe[44])/65-pe[45]/5+(9*pe[46])/20+(9*pe[48])/65-(9*pe[49])/65)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(125910*p[11]+182757*p[13]+40458*p[15]-33520*p[20])/6336+(tr5*(41970*pe[10]+60919*pe[12]+13486*pe[14]))/8448},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(-68*p[3])/15+p[4]/5+(17*p[5])/2-(56*p[6])/5+(6*p[10])/5-(694*p[11])/33-(347*p[13])/22-(47*p[15])/6+(82*p[18])/65-(10433*p[20])/990+(82*p[21])/65-(2*p[23])/3-(164*p[26])/65+(164*p[31])/65+(82*p[32])/65+(164*p[33])/65+(20*p[34])/3-(82*p[36])/65-(82*p[37])/65-(164*p[38])/65-p[39]/3+(82*p[40])/65+4*p[41]-p[42]/3+(11*p[43])/15+(82*p[45])/65-(18*p[46])/5+(34*p[47])/15+(82*p[49])/65-(82*p[50])/65+(tr5*((-68*pe[3])/15+pe[4]/5-(56*pe[5])/5+(6*pe[9])/5-(694*pe[10])/33-(347*pe[12])/22+(233*pe[14])/18+(82*pe[17])/65+(82*pe[19])/65-(2*pe[21])/3+(2944*pe[25])/585+(164*pe[30])/65+(82*pe[31])/65+(164*pe[32])/65+(20*pe[33])/3-(82*pe[35])/65-(82*pe[36])/65-(164*pe[37])/65-pe[38]/3+(82*pe[39])/65+(2*pe[40])/9-pe[41]/3+(118*pe[42])/45+(82*pe[44])/65-(18*pe[45])/5+(34*pe[46])/15+(82*pe[48])/65-(82*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(-29778*p[11]+62372*p[13]+57684*p[15]-75165*p[20])/1056+(tr5*(-14889*pe[10]+31186*pe[12]+28842*pe[14]))/2112},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-2067822*p[11]-1044399*p[13]+1064382*p[15]-1467374*p[20])/19008+(tr5*(-689274*pe[10]-348133*pe[12]+354794*pe[14]))/25344},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-85194*p[11]-160536*p[13]-46596*p[15]+34135*p[20])/6336+(tr5*(-14199*pe[10]-26756*pe[12]-7766*pe[14]))/4224},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-19818*p[11]-16662*p[13]-3168*p[15]-1807*p[20])/1056+(tr5*(-3303*pe[10]-2777*pe[12]-528*pe[14]))/704},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(82596*p[11]+118469*p[13]+10366*p[15]-10453*p[20])/2176+(tr5*(82596*pe[10]+118469*pe[12]+10366*pe[14]))/8704},
{F[1,1,4]^2*F[1,1,9],(-13*p[3])/30+(7*p[4])/20+(17*p[5])/8-(107*p[6])/20+(7*p[10])/20-(89*p[11])/66-(89*p[13])/88-(5*p[15])/24+(16*p[18])/65-(15311*p[20])/3960+(16*p[21])/65-p[23]/6-(32*p[26])/65+(32*p[31])/65+(16*p[32])/65+(32*p[33])/65+(19*p[34])/6-(16*p[36])/65-(16*p[37])/65-(32*p[38])/65-p[39]/12+(16*p[40])/65+p[41]-p[42]/12+(31*p[43])/30+(16*p[45])/65-(13*p[46])/10+(13*p[47])/60+(16*p[49])/65-(16*p[50])/65+tr5*((-13*pe[3])/120+(7*pe[4])/80-(107*pe[5])/80+(7*pe[9])/80-(89*pe[10])/264-(89*pe[12])/352+(359*pe[14])/288+(4*pe[17])/65+(4*pe[19])/65-pe[21]/24+(817*pe[25])/2340+(8*pe[30])/65+(4*pe[31])/65+(8*pe[32])/65+(19*pe[33])/24-(4*pe[35])/65-(4*pe[36])/65-(8*pe[37])/65-pe[38]/48+(4*pe[39])/65+pe[40]/72-pe[41]/48+(271*pe[42])/720+(4*pe[44])/65-(13*pe[45])/40+(13*pe[46])/240+(4*pe[48])/65-(4*pe[49])/65)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(-537624*p[11]-621051*p[13]-121968*p[15]+105701*p[20])/12672+(tr5*(-179208*pe[10]-207017*pe[12]-40656*pe[14]))/16896},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(-3574086*p[11]-7*(978477*p[13]+187902*p[15]-262982*p[20]))/38016+(tr5*(-1191362*pe[10]-7*(326159*pe[12]+62634*pe[14])))/50688},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(591750*p[11]+567348*p[13]+106260*p[15]-3653*p[20])/25344+(tr5*(98625*pe[10]+94558*pe[12]+17710*pe[14]))/16896},
{F[1,1,4]^3*F[1,1,9],(-1986792*p[11]-1106157*p[13]+512634*p[15]-849257*p[20])/31104+(tr5*(-662264*pe[10]-368719*pe[12]+170878*pe[14]))/41472},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-3*(650*p[11]+383*p[13]+88*p[15]+200*p[20]))/704-(3*tr5*(650*pe[10]+383*pe[12]+88*pe[14]))/2816},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],(-2382*p[11]-1341*p[13]-8*(33*p[15]+62*p[20]))/352-(3*tr5*(794*pe[10]+447*pe[12]+88*pe[14]))/1408},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-650574*p[11]-1185501*p[13]-274098*p[15]+348940*p[20])/19008+(tr5*(-216858*pe[10]-395167*pe[12]-91366*pe[14]))/25344},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(918*p[11]+144*p[13]+395*p[20])/528+(3*tr5*(51*pe[10]+8*pe[12]))/352},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(6852*p[11]+4127*p[13]+792*p[15]+933*p[20])/1408+(tr5*(6852*pe[10]+4127*pe[12]+792*pe[14]))/5632},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(27*p[3])/5-(9*p[4])/10-(51*p[5])/4+(159*p[6])/10-(19*p[10])/10+(261*p[11])/11+(783*p[13])/44+(69*p[15])/4-(84*p[18])/65+(8099*p[20])/660-(84*p[21])/65+p[23]+(168*p[26])/65-(168*p[31])/65-(84*p[32])/65-(168*p[33])/65-9*p[34]+(84*p[36])/65+(84*p[37])/65+(168*p[38])/65+p[39]/2-(84*p[40])/65-6*p[41]+p[42]/2-(9*p[43])/5-(84*p[45])/65+(21*p[46])/5-(27*p[47])/10-(84*p[49])/65+(84*p[50])/65+(tr5*((27*pe[3])/5-(9*pe[4])/10+(159*pe[5])/10-(19*pe[9])/10+(261*pe[10])/11+(783*pe[12])/44-(167*pe[14])/12-(84*pe[17])/65-(84*pe[19])/65+pe[21]-(1706*pe[25])/195-(168*pe[30])/65-(84*pe[31])/65-(168*pe[32])/65-9*pe[33]+(84*pe[35])/65+(84*pe[36])/65+(168*pe[37])/65+pe[38]/2-(84*pe[39])/65-pe[40]/3+pe[41]/2-(139*pe[42])/30-(84*pe[44])/65+(21*pe[45])/5-(27*pe[46])/10-(84*pe[48])/65+(84*pe[49])/65))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(9972*p[11]+9987*p[13]+1884*p[15]-1655*p[20])/192+(tr5*(3324*pe[10]+3329*pe[12]+628*pe[14]))/256},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(4699710*p[11]+4540803*p[13]-599214*p[15]+1010842*p[20])/19008+(tr5*(1566570*pe[10]+1513601*pe[12]-199738*pe[14]))/25344},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-3078*p[11]-2082*p[13]-288*p[15]-241*p[20])/128-(3*tr5*(513*pe[10]+347*pe[12]+48*pe[14]))/256},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(1593170*p[11]+1212780*p[13]-311135*p[15]+506751*p[20])/6336+(5*tr5*(318634*pe[10]+242556*pe[12]-62227*pe[14]))/25344},
{F[1,1,5]^2*F[1,1,9],(-27*p[3])/10+(9*p[4])/20+(51*p[5])/8-(159*p[6])/20+(19*p[10])/20-(261*p[11])/22-(783*p[13])/88-(69*p[15])/8+(42*p[18])/65-(8099*p[20])/1320+(42*p[21])/65-p[23]/2-(84*p[26])/65+(84*p[31])/65+(42*p[32])/65+(84*p[33])/65+(9*p[34])/2-(42*p[36])/65-(42*p[37])/65-(84*p[38])/65-p[39]/4+(42*p[40])/65+3*p[41]-p[42]/4+(9*p[43])/10+(42*p[45])/65-(21*p[46])/10+(27*p[47])/20+(42*p[49])/65-(42*p[50])/65+(tr5*((-27*pe[3])/10+(9*pe[4])/20-(159*pe[5])/20+(19*pe[9])/20-(261*pe[10])/22-(783*pe[12])/88+(167*pe[14])/24+(42*pe[17])/65+(42*pe[19])/65-pe[21]/2+(853*pe[25])/195+(84*pe[30])/65+(42*pe[31])/65+(84*pe[32])/65+(9*pe[33])/2-(42*pe[35])/65-(42*pe[36])/65-(84*pe[37])/65-pe[38]/4+(42*pe[39])/65+pe[40]/6-pe[41]/4+(139*pe[42])/60+(42*pe[44])/65-(21*pe[45])/10+(27*pe[46])/20+(42*pe[48])/65-(42*pe[49])/65))/4},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-26568*p[11]-23721*p[13]-1804*p[15]+1039*p[20])/1408+(tr5*(-26568*pe[10]-23721*pe[12]-1804*pe[14]))/5632},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(-16560606*p[11]-17419839*p[13]+2125662*p[15]-3035926*p[20])/114048+(tr5*(-5520202*pe[10]-5806613*pe[12]+708554*pe[14]))/152064},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(20754*p[11]+3878*p[13]-5984*p[15]+12435*p[20])/2816+(tr5*(10377*pe[10]+1939*pe[12]-2992*pe[14]))/5632},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(-2289090*p[11]-1577040*p[13]+466476*p[15]-810409*p[20])/10368+(tr5*(-381515*pe[10]-262840*pe[12]+77746*pe[14]))/6912},
{F[1,1,5]^3*F[1,1,9],(26581146*p[11]+20694117*p[13]-4747908*p[15]+7995302*p[20])/342144+(tr5*(8860382*pe[10]+6898039*pe[12]-1582636*pe[14]))/456192},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(2232*p[11]+9033*p[13]+2706*p[15]-4457*p[20])/1584+(tr5*(744*pe[10]+3011*pe[12]+902*pe[14]))/2112},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(-27972*p[11]-30021*p[13]-7656*p[15]+4589*p[20])/2112+(tr5*(-9324*pe[10]-10007*pe[12]-2552*pe[14]))/2816},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/44+(3*tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/176},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-799880094*p[11]-1003136097*p[13]-40321479*p[15]+48357118*p[20])/1938816+(tr5*(-266626698*pe[10]-334378699*pe[12]-13440493*pe[14]))/2585088},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(792*p[11]-699*p[13]-582*p[15]+1193*p[20])/144+(tr5*(264*pe[10]-233*pe[12]-194*pe[14]))/192},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/1584+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/2112},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-2613162*p[11]-3493266*p[13]-237732*p[15]+216157*p[20])/11968-(3*tr5*(435527*pe[10]+582211*pe[12]+39622*pe[14]))/23936},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-19080*p[11]+25719*p[13]+20922*p[15]-46949*p[20])/4224+(tr5*(-6360*pe[10]+8573*pe[12]+6974*pe[14]))/5632},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-3*(1860*p[11]+1461*p[13]+264*p[15]+35*p[20]))/704-(9*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/2816},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/2112+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/2816},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(-12888*p[11]+22245*p[13]+14190*p[15]-28031*p[20])/4224+(tr5*(-4296*pe[10]+7415*pe[12]+4730*pe[14]))/5632},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(900*p[11]+16689*p[13]+6816*p[15]-8545*p[20])/1152+(tr5*(300*pe[10]+5563*pe[12]+2272*pe[14]))/1536},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/88-(3*tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/352},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(507124126*p[11]+677378597*p[13]+49762108*p[15]-53047164*p[20])/1292544+(tr5*(507124126*pe[10]+677378597*pe[12]+49762108*pe[14]))/5170176},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(24468282*p[11]+29382666*p[13]+1161204*p[15]-460157*p[20])/215424+(tr5*(4078047*pe[10]+4897111*pe[12]+193534*pe[14]))/143616},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(10404*p[11]+29253*p[13]+9768*p[15]-10861*p[20])/4224+(tr5*(3468*pe[10]+9751*pe[12]+3256*pe[14]))/5632},
{F[1,1,6]^3*F[1,1,9],(-70411322*p[11]-132458584*p[13]-23453870*p[15]+29400475*p[20])/1292544+(tr5*(-35205661*pe[10]-66229292*pe[12]-11726935*pe[14]))/2585088},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(5328*p[11]-8445*p[13]-12144*p[15]+20479*p[20])/1584+(tr5*(1776*pe[10]-2815*pe[12]-4048*pe[14]))/2112},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-19831302*p[11]-40879671*p[13]-8609370*p[15]+11026298*p[20])/215424+(tr5*(-6610434*pe[10]-7*(1946651*pe[12]+409970*pe[14])))/287232},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-522*p[11]-159*p[13]+84*p[15]-268*p[20])/36+(tr5*(-174*pe[10]-53*pe[12]+28*pe[14]))/48},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],-25*p[11]-19*p[13]-(47*p[20])/6+(tr5*(-25*pe[10]-19*pe[12]))/4},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(3510*p[11]+1479*p[13]-420*p[15]+1622*p[20])/144+(tr5*(1170*pe[10]+493*pe[12]-140*pe[14]))/192},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-150*p[11]-114*p[13]-47*p[20])/8-(3*tr5*(25*pe[10]+19*pe[12]))/16},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(522*p[11]+159*p[13]-84*p[15]+268*p[20])/48+(tr5*(174*pe[10]+53*pe[12]-28*pe[14]))/64},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-5328*p[11]-9705*p[13]-1452*p[15]+817*p[20])/792+(tr5*(-1776*pe[10]-3235*pe[12]-484*pe[14]))/1056},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(20869254*p[11]+40379055*p[13]+8124666*p[15]-10274354*p[20])/35904+(tr5*(6956418*pe[10]+13459685*pe[12]+2708222*pe[14]))/47872},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/36+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/48},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-62642034*p[11]-119057997*p[13]-23655918*p[15]+29868886*p[20])/215424+(tr5*(-20880678*pe[10]-39685999*pe[12]-7885306*pe[14]))/287232},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(3276*p[11]+20343*p[13]+13332*p[15]-17395*p[20])/1584+(tr5*(1092*pe[10]+6781*pe[12]+4444*pe[14]))/2112},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(5*(72*p[11]-183*p[13]-84*p[15]+127*p[20]))/144+(5*tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/192},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(72*p[11]-183*p[13]-84*p[15]+127*p[20])/48+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/64},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(-1836*p[11]+7533*p[13]+3036*p[15]-4453*p[20])/528+(tr5*(-612*pe[10]+2511*pe[12]+1012*pe[14]))/704},
{F[1,1,7]^3*F[1,1,9],(-3996*p[11]-20091*p[13]-8976*p[15]+10873*p[20])/2376+(tr5*(-1332*pe[10]-6697*pe[12]-2992*pe[14]))/3168},
{F[1,1,8]*F[1,1,9],(78*p[6]-117*p[15]+78*p[20]-12*p[32]-24*p[33]-52*p[34]-26*p[43]+26*p[46])/12+(tr5*(78*pe[5]-117*pe[14]-2*(6*pe[31]+12*pe[32]+26*pe[33]+13*pe[42]-13*pe[45])))/48},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(858*p[3]-143*p[4]+858*p[6]-143*p[10]+3120*p[11]+2340*p[13]-132*p[18]-52*p[20]-132*p[21]+264*p[26]-264*p[31]-132*p[32]-264*p[33]-1430*p[34]+132*p[36]+132*p[37]+264*p[38]-132*p[40]-286*p[43]-132*p[45]+429*p[46]-429*p[47]-132*p[49]+132*p[50])/715+(tr5*(858*pe[3]-143*pe[4]+858*pe[5]-143*pe[9]+3120*pe[10]+2340*pe[12]-132*pe[17]-132*pe[19]+264*pe[25]-264*pe[30]-132*pe[31]-264*pe[32]-1430*pe[33]+132*pe[35]+132*pe[36]+264*pe[37]-132*pe[39]-286*pe[42]-132*pe[44]+429*pe[45]-429*pe[46]-132*pe[48]+132*pe[49]))/2860},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(10482*p[11]+33299*p[13]+26554*p[15]-28756*p[20])/2112+(tr5*(10482*pe[10]+71*(469*pe[12]+374*pe[14])))/8448},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(2*p[3])/5+p[4]/10-(18*p[6])/5-(2*p[10])/5+(31*p[11])/11+(93*p[13])/44+(9*p[15])/2+(6*p[18])/65-(2011*p[20])/660+(6*p[21])/65-(12*p[26])/65+(12*p[31])/65+(6*p[32])/65+(12*p[33])/65+4*p[34]-(6*p[36])/65-(6*p[37])/65-(12*p[38])/65+(6*p[40])/65+(6*p[43])/5+(6*p[45])/65-(9*p[46])/5-(6*p[47])/5+(6*p[49])/65-(6*p[50])/65+(tr5*(1144*pe[3]+286*pe[4]-10296*pe[5]-1144*pe[9]+8060*pe[10]+6045*pe[12]+12870*pe[14]+264*pe[17]+264*pe[19]-528*pe[25]+528*pe[30]+264*pe[31]+528*pe[32]+11440*pe[33]-264*pe[35]-264*pe[36]-528*pe[37]+264*pe[39]+3432*pe[42]+264*pe[44]-5148*pe[45]-3432*pe[46]+264*pe[48]-264*pe[49]))/11440},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(-195840*p[11]+60657*p[13]+189684*p[15]-265147*p[20])/3168+(tr5*(-65280*pe[10]+20219*pe[12]+63228*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-70794*p[11]-22422*p[13]+55572*p[15]-75203*p[20])/1584+(tr5*(-11799*pe[10]-3737*pe[12]+9262*pe[14]))/1056},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-88182*p[11]-100704*p[13]-14916*p[15]+5785*p[20])/6336+(tr5*(-14697*pe[10]-16784*pe[12]-2486*pe[14]))/4224},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-27810*p[11]-20214*p[13]-3168*p[15]-1291*p[20])/2112-(3*tr5*(1545*pe[10]+1123*pe[12]+176*pe[14]))/1408},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-28782*p[11]-144528*p[13]-59136*p[15]+74777*p[20])/12672+(tr5*(-4797*pe[10]-24088*pe[12]-9856*pe[14]))/8448},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(-1716*p[3]+286*p[4]+2574*p[6]+286*p[10]-6240*p[11]-4680*p[13]-6435*p[15]+264*p[18]+4394*p[20]+264*p[21]-528*p[26]+528*p[31]+264*p[32]+528*p[33]-264*p[36]-264*p[37]-528*p[38]+264*p[40]-858*p[43]+264*p[45]+572*p[46]+858*p[47]+264*p[49]-264*p[50])/1430+(tr5*(-1716*pe[3]+286*pe[4]+2574*pe[5]+286*pe[9]-6240*pe[10]-4680*pe[12]-6435*pe[14]+264*pe[17]+264*pe[19]-528*pe[25]+528*pe[30]+264*pe[31]+528*pe[32]-264*pe[35]-264*pe[36]-528*pe[37]+264*pe[39]-858*pe[42]+264*pe[44]+572*pe[45]+858*pe[46]+264*pe[48]-264*pe[49]))/5720},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(4206*p[11]+2830*p[13]-18502*p[15]+19577*p[20])/1056+(tr5*(2103*pe[10]+1415*pe[12]-9251*pe[14]))/2112},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(325098*p[11]+74352*p[13]-223080*p[15]+309317*p[20])/3168+(tr5*(54183*pe[10]+12392*pe[12]-37180*pe[14]))/2112},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(1836*p[11]+2421*p[13]+810*p[15]-289*p[20])/192+(3*tr5*(204*pe[10]+269*pe[12]+90*pe[14]))/256},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-19044*p[11]-22065*p[13]+13680*p[15]-15743*p[20])/576+(tr5*(-6348*pe[10]-7355*pe[12]+4560*pe[14]))/768},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(2058*p[11]+1197*p[13]+264*p[15]+574*p[20])/352+(3*tr5*(686*pe[10]+399*pe[12]+88*pe[14]))/1408},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(2058*p[11]+1197*p[13]+264*p[15]+574*p[20])/352+(3*tr5*(686*pe[10]+399*pe[12]+88*pe[14]))/1408},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(54*p[11]+24*p[13]-13*p[20])/44+(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(38034*p[11]+53457*p[13]-47322*p[15]+46610*p[20])/2112+(tr5*(12678*pe[10]+17819*pe[12]-15774*pe[14]))/2816},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-52974*p[11]-61791*p[13]+45738*p[15]-49430*p[20])/4224+(tr5*(-17658*pe[10]-20597*pe[12]+15246*pe[14]))/5632},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(14184*p[11]-20283*p[13]-13794*p[15]+27521*p[20])/3168+(tr5*(4728*pe[10]-6761*pe[12]-4598*pe[14]))/4224},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/3168+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(14904*p[11]+51999*p[13]+15378*p[15]-22541*p[20])/2112+(tr5*(4968*pe[10]+17333*pe[12]+5126*pe[14]))/2816},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-18072*p[11]+14397*p[13]+12606*p[15]-25991*p[20])/3168+(tr5*(-6024*pe[10]+4799*pe[12]+4202*pe[14]))/4224},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],3*p[11]-(61*p[13])/8-(7*p[15])/2+(127*p[20])/24+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/32},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-7416*p[11]-9627*p[13]-1482*p[15]+1457*p[20])/1152+(tr5*(-2472*pe[10]-3209*pe[12]-494*pe[14]))/1536},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-3276*p[11]-2193*p[13]+264*p[15]-3901*p[20])/792+(tr5*(-1092*pe[10]-731*pe[12]+88*pe[14]))/1056},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(522*p[11]+159*p[13]-84*p[15]+268*p[20])/36+(tr5*(174*pe[10]+53*pe[12]-28*pe[14]))/48},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],-3*p[11]+(61*p[13])/8+(7*p[15])/2-(127*p[20])/24+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/32},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(2250*p[11]+1605*p[13]-132*p[15]+683*p[20])/396+(tr5*(750*pe[10]+535*pe[12]-44*pe[14]))/528},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(-162*p[11]-255*p[13]-48*p[15]+67*p[20])/72+(tr5*(-54*pe[10]-85*pe[12]-16*pe[14]))/96},
{F[1,1,8]^2*F[1,1,9],(-3432*p[3]+572*p[4]-3432*p[6]+2002*p[10]-24180*p[11]-18135*p[13]+528*p[18]+403*p[20]+528*p[21]-1056*p[26]+1056*p[31]+528*p[32]+1056*p[33]-5720*p[34]-528*p[36]-528*p[37]-1056*p[38]+528*p[40]+1144*p[43]+528*p[45]-1716*p[46]+4576*p[47]+528*p[49]-528*p[50])/5720+(tr5*(-3432*pe[3]+572*pe[4]-3432*pe[5]+2002*pe[9]-24180*pe[10]-18135*pe[12]+528*pe[17]+528*pe[19]-1056*pe[25]+1056*pe[30]+528*pe[31]+1056*pe[32]-5720*pe[33]-528*pe[35]-528*pe[36]-1056*pe[37]+528*pe[39]+1144*pe[42]+528*pe[44]-1716*pe[45]+4576*pe[46]+528*pe[48]-528*pe[49]))/22880},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(53118*p[11]+51042*p[13]-91278*p[15]+109261*p[20])/6336+(tr5*(8853*pe[10]+8507*pe[12]-15213*pe[14]))/4224},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(172224*p[11]+21489*p[13]-117282*p[15]+165049*p[20])/3168+(tr5*(57408*pe[10]+7163*pe[12]-39094*pe[14]))/4224},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(103248*p[11]+77997*p[13]-2310*p[15]+9497*p[20])/12672+(tr5*(34416*pe[10]+25999*pe[12]-770*pe[14]))/16896},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-260406*p[11]-305871*p[13]+160974*p[15]-192770*p[20])/12672+(tr5*(-86802*pe[10]-101957*pe[12]+53658*pe[14]))/16896},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(-2490*p[11]-1389*p[13]-264*p[15]-470*p[20])/704-(3*tr5*(830*pe[10]+463*pe[12]+88*pe[14]))/2816},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(-12168*p[11]+13149*p[13]+9174*p[15]-17263*p[20])/2112+(tr5*(-4056*pe[10]+4383*pe[12]+3058*pe[14]))/2816},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(1288*p[11]-475*p[13]-528*p[15]+1201*p[20])/176+(tr5*(1288*pe[10]-475*pe[12]-528*pe[14]))/704},
{F[1,1,8]^3*F[1,1,9],(-1015614*p[11]+66705*p[13]+589446*p[15]-895390*p[20])/19008+(tr5*(-338538*pe[10]+22235*pe[12]+196482*pe[14]))/25344},
{F[1,1,9]^2,p[38]+(tr5*pe[37])/4},
{F[1,1,1]*F[1,1,9]^2,p[3]/5+p[4]/20-(3*p[6])/10-p[10]/5+(31*p[11])/22+(93*p[13])/88+(3*p[18])/65-(31*p[20])/1320+(3*p[21])/65-(6*p[26])/65+(6*p[31])/65+(3*p[32])/65+(6*p[33])/65+p[34]-(3*p[36])/65-(3*p[37])/65-(6*p[38])/65+(3*p[40])/65+p[43]/10+(3*p[45])/65-(2*p[46])/5-p[47]/10+(3*p[49])/65-(3*p[50])/65+(tr5*(1144*pe[3]+286*pe[4]-1716*pe[5]-1144*pe[9]+8060*pe[10]+6045*pe[12]+264*pe[17]+264*pe[19]-528*pe[25]+528*pe[30]+264*pe[31]+528*pe[32]+5720*pe[33]-264*pe[35]-264*pe[36]-528*pe[37]+264*pe[39]+572*pe[42]+264*pe[44]-2288*pe[45]-572*pe[46]+264*pe[48]-264*pe[49]))/22880},
{F[1,1,1]^2*F[1,1,9]^2,(-126990*p[11]-58189*p[13]+23386*p[15]-52548*p[20])/2112+(tr5*(-126990*pe[10]-58189*pe[12]+23386*pe[14]))/8448},
{F[1,1,2]*F[1,1,9]^2,(11*p[3])/15-(13*p[4])/20-(17*p[5])/2+(109*p[6])/10-(9*p[10])/10+(161*p[11])/66+(161*p[13])/88+(47*p[15])/6-(19*p[18])/65+(42959*p[20])/3960-(19*p[21])/65+(2*p[23])/3+(38*p[26])/65-(38*p[31])/65-(19*p[32])/65-(38*p[33])/65-(17*p[34])/3+(19*p[36])/65+(19*p[37])/65+(38*p[38])/65+p[39]/3-(19*p[40])/65-4*p[41]+p[42]/3-(49*p[43])/30-(19*p[45])/65+(11*p[46])/5-(11*p[47])/30-(19*p[49])/65+(19*p[50])/65+(tr5*((11*pe[3])/15-(13*pe[4])/20+(109*pe[5])/10-(9*pe[9])/10+(161*pe[10])/66+(161*pe[12])/88-(233*pe[14])/18-(19*pe[17])/65-(19*pe[19])/65+(2*pe[21])/3-(4078*pe[25])/585-(38*pe[30])/65-(19*pe[31])/65-(38*pe[32])/65-(17*pe[33])/3+(19*pe[35])/65+(19*pe[36])/65+(38*pe[37])/65+pe[38]/3-(19*pe[39])/65-(2*pe[40])/9+pe[41]/3-(317*pe[42])/90-(19*pe[44])/65+(11*pe[45])/5-(11*pe[46])/30-(19*pe[48])/65+(19*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(-116064*p[11]+608361*p[13]+353760*p[15]-524299*p[20])/6336+tr5*((-403*pe[10])/88+(202787*pe[12])/8448+(335*pe[14])/24)},
{F[1,1,2]^2*F[1,1,9]^2,(462918*p[11]+958821*p[13]+119910*p[15]-197024*p[20])/10368+(tr5*(154306*pe[10]+319607*pe[12]+39970*pe[14]))/13824},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(31252*p[11]+32921*p[13]+6028*p[15]-1505*p[20])/1408+(tr5*(31252*pe[10]+32921*pe[12]+6028*pe[14]))/5632},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(-144450*p[11]-62814*p[13]-38419*p[20])/4224+(tr5*(-24075*pe[10]-10469*pe[12]))/2816},
{F[1,1,3]^2*F[1,1,9]^2,(-25183306*p[11]-23247896*p[13]+1514084*p[15]-3897585*p[20])/152064+(tr5*(-12591653*pe[10]-11623948*pe[12]+757042*pe[14]))/304128},
{F[1,1,4]*F[1,1,9]^2,(59*p[3])/30+p[4]/5+(17*p[5])/8-(59*p[6])/20-p[10]/20+(311*p[11])/33+(311*p[13])/44+(19*p[15])/24-(23*p[18])/65-(9331*p[20])/1980-(23*p[21])/65-p[23]/6+(46*p[26])/65-(46*p[31])/65-(23*p[32])/65-(46*p[33])/65+(7*p[34])/6+(23*p[36])/65+(23*p[37])/65+(46*p[38])/65-p[39]/12-(23*p[40])/65+p[41]-p[42]/12+(11*p[43])/15-(23*p[45])/65-p[46]/10-(59*p[47])/60-(23*p[49])/65+(23*p[50])/65+(tr5*((59*pe[3])/30+pe[4]/5-(59*pe[5])/20-pe[9]/20+(311*pe[10])/33+(311*pe[12])/44+(431*pe[14])/72-(23*pe[17])/65-(23*pe[19])/65-pe[21]/6+(1519*pe[25])/585-(46*pe[30])/65-(23*pe[31])/65-(46*pe[32])/65+(7*pe[33])/6+(23*pe[35])/65+(23*pe[36])/65+(46*pe[37])/65-pe[38]/12-(23*pe[39])/65+pe[40]/18-pe[41]/12+(217*pe[42])/180-(23*pe[44])/65-pe[45]/10-(59*pe[46])/60-(23*pe[48])/65+(23*pe[49])/65))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(385632*p[11]-850035*p[13]-634656*p[15]+932777*p[20])/12672+(tr5*(128544*pe[10]-283345*pe[12]-211552*pe[14]))/16896},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(31790886*p[11]+7978629*p[13]-13441890*p[15]+21144608*p[20])/114048+(tr5*(10596962*pe[10]+2659543*pe[12]-4480630*pe[14]))/152064},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(24740550*p[11]+27618054*p[13]+2508000*p[15]-459131*p[20])/430848+(tr5*(4123425*pe[10]+4603009*pe[12]+418000*pe[14]))/287232},
{F[1,1,4]^2*F[1,1,9]^2,(-1250718*p[11]+258198*p[13]+775956*p[15]-1194953*p[20])/10368+(tr5*(-208453*pe[10]+43033*pe[12]+129326*pe[14]))/6912},
{F[1,1,5]*F[1,1,9]^2,(-27*p[3])/10+(9*p[4])/20+(51*p[5])/8-(159*p[6])/20+(19*p[10])/20-(261*p[11])/22-(783*p[13])/88-(69*p[15])/8+(42*p[18])/65-(8099*p[20])/1320+(42*p[21])/65-p[23]/2-(84*p[26])/65+(84*p[31])/65+(42*p[32])/65+(84*p[33])/65+(9*p[34])/2-(42*p[36])/65-(42*p[37])/65-(84*p[38])/65-p[39]/4+(42*p[40])/65+3*p[41]-p[42]/4+(9*p[43])/10+(42*p[45])/65-(21*p[46])/10+(27*p[47])/20+(42*p[49])/65-(42*p[50])/65+(tr5*((-27*pe[3])/10+(9*pe[4])/20-(159*pe[5])/20+(19*pe[9])/20-(261*pe[10])/22-(783*pe[12])/88+(167*pe[14])/24+(42*pe[17])/65+(42*pe[19])/65-pe[21]/2+(853*pe[25])/195+(84*pe[30])/65+(42*pe[31])/65+(84*pe[32])/65+(9*pe[33])/2-(42*pe[35])/65-(42*pe[36])/65-(84*pe[37])/65-pe[38]/4+(42*pe[39])/65+pe[40]/6-pe[41]/4+(139*pe[42])/60+(42*pe[44])/65-(21*pe[45])/10+(27*pe[46])/20+(42*pe[48])/65-(42*pe[49])/65))/4},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-119772*p[11]-116031*p[13]-22308*p[15]+14215*p[20])/4224+(tr5*(-39924*pe[10]-38677*pe[12]-7436*pe[14]))/5632},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(-23253018*p[11]-16765689*p[13]+5592774*p[15]-8694614*p[20])/114048+(tr5*(-7751006*pe[10]-5588563*pe[12]+1864258*pe[14]))/152064},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(41610*p[11]+30388*p[13]+4752*p[15]+2821*p[20])/2816+(tr5*(20805*pe[10]+15194*pe[12]+2376*pe[14]))/5632},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(-12685710*p[11]-18455352*p[13]-1833942*p[15]+2037269*p[20])/114048+(tr5*(-2114285*pe[10]-3075892*pe[12]-305657*pe[14]))/76032},
{F[1,1,5]^2*F[1,1,9]^2,(2064786*p[11]+2338131*p[13]-14619*p[15]+109226*p[20])/19008+(tr5*(688262*pe[10]+779377*pe[12]-4873*pe[14]))/25344},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(100044*p[11]+140439*p[13]+43032*p[15]-60271*p[20])/12672+(tr5*(33348*pe[10]+46813*pe[12]+14344*pe[14]))/16896},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(14184*p[11]+27831*p[13]-10230*p[15]+40787*p[20])/6336+(tr5*(4728*pe[10]+9277*pe[12]-3410*pe[14]))/8448},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(1055618052*p[11]+1169504997*p[13]-17862570*p[15]+63148535*p[20])/3877632+(tr5*(351872684*pe[10]+389834999*pe[12]-5954190*pe[14]))/5170176},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(22937058*p[11]+32470359*p[13]+3009138*p[15]-4029188*p[20])/215424+(tr5*(7645686*pe[10]+10823453*pe[12]+1003046*pe[14]))/287232},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(5094*p[11]+9645*p[13]+4587*p[15]-8270*p[20])/2112+(tr5*(1698*pe[10]+3215*pe[12]+1529*pe[14]))/2816},
{F[1,1,6]^2*F[1,1,9]^2,(-624524766*p[11]-805977222*p[13]-54271800*p[15]+37402591*p[20])/2585088+(tr5*(-104087461*pe[10]-134329537*pe[12]-9045300*pe[14]))/1723392},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(448*p[11]+677*p[13]+352*p[15]-281*p[20])/44+tr5*((28*pe[10])/11+(677*pe[12])/176+2*pe[14])},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-5*(150*p[11]+114*p[13]+47*p[20]))/24-(5*tr5*(25*pe[10]+19*pe[12]))/16},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-20154438*p[11]-40058367*p[13]-8232378*p[15]+10456322*p[20])/215424+(tr5*(-6718146*pe[10]-13352789*pe[12]-2744126*pe[14]))/287232},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(7*(150*p[11]+114*p[13]+47*p[20]))/48+(7*tr5*(25*pe[10]+19*pe[12]))/32},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(150*p[11]+114*p[13]+47*p[20])/16+(3*tr5*(25*pe[10]+19*pe[12]))/32},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-62279730*p[11]-120801381*p[13]-24391950*p[15]+30906158*p[20])/215424+(tr5*(-20759910*pe[10]-40267127*pe[12]-8130650*pe[14]))/287232},
{F[1,1,7]^2*F[1,1,9]^2,(8964*p[11]-13209*p[13]-14388*p[15]+19325*p[20])/3168+(tr5*(2988*pe[10]-4403*pe[12]-4796*pe[14]))/4224},
{F[1,1,8]*F[1,1,9]^2,-1/5*p[3]-p[4]/20+(3*p[6])/10+p[10]/5-(31*p[11])/22-(93*p[13])/88-(3*p[18])/65+(31*p[20])/1320-(3*p[21])/65+(6*p[26])/65-(6*p[31])/65-(3*p[32])/65-(6*p[33])/65-p[34]+(3*p[36])/65+(3*p[37])/65+(6*p[38])/65-(3*p[40])/65-p[43]/10-(3*p[45])/65+(2*p[46])/5+p[47]/10-(3*p[49])/65+(3*p[50])/65+(tr5*(-1144*pe[3]-286*pe[4]+1716*pe[5]+1144*pe[9]-8060*pe[10]-6045*pe[12]-264*pe[17]-264*pe[19]+528*pe[25]-528*pe[30]-264*pe[31]-528*pe[32]-5720*pe[33]+264*pe[35]+264*pe[36]+528*pe[37]-264*pe[39]-572*pe[42]-264*pe[44]+2288*pe[45]+572*pe[46]-264*pe[48]+264*pe[49]))/22880},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(426762*p[11]-1695*p[13]-112926*p[15]+253606*p[20])/6336+(tr5*(142254*pe[10]-565*pe[12]-37642*pe[14]))/8448},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(11994*p[11]+1486*p[13]-7882*p[15]+11223*p[20])/96+(tr5*(5997*pe[10]+743*pe[12]-3941*pe[14]))/192},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(-160272*p[11]-250719*p[13]-62106*p[15]+46361*p[20])/12672+(tr5*(-53424*pe[10]-83573*pe[12]-20702*pe[14]))/16896},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(-439206*p[11]-58601*p[13]+277838*p[15]-399340*p[20])/4224+(tr5*(-439206*pe[10]-58601*pe[12]+277838*pe[14]))/16896},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(-23418*p[11]-45267*p[13]+48906*p[15]-43712*p[20])/4224+(tr5*(-7806*pe[10]-15089*pe[12]+16302*pe[14]))/5632},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-104472*p[11]-211575*p[13]-53922*p[15]+91477*p[20])/12672+(tr5*(-34824*pe[10]-70525*pe[12]-17974*pe[14]))/16896},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-32796*p[11]-14829*p[13]+3036*p[15]-12583*p[20])/1584+(tr5*(-10932*pe[10]-4943*pe[12]+1012*pe[14]))/2112},
{F[1,1,8]^2*F[1,1,9]^2,(120*p[11]+2966*p[13]+187*p[15]-812*p[20])/96+(tr5*(120*pe[10]+2966*pe[12]+187*pe[14]))/384},
{F[1,1,9]^3,(13728*p[3]-858*p[4]+5148*p[6]-5148*p[10]+61620*p[11]+46215*p[13]-792*p[18]-1027*p[20]-792*p[21]+1584*p[26]-1584*p[31]-792*p[32]-1584*p[33]+792*p[36]+792*p[37]+1584*p[38]-792*p[40]-1716*p[43]-792*p[45]-1716*p[46]-6864*p[47]-792*p[49]+792*p[50])/12870+(tr5*(4576*pe[3]-286*pe[4]+1716*pe[5]-1716*pe[9]+20540*pe[10]+15405*pe[12]-264*pe[17]-264*pe[19]+528*pe[25]-528*pe[30]-264*pe[31]-528*pe[32]+264*pe[35]+264*pe[36]+528*pe[37]-264*pe[39]-572*pe[42]-264*pe[44]-572*pe[45]-2288*pe[46]-264*pe[48]+264*pe[49]))/17160},
{F[1,1,1]*F[1,1,9]^3,(-594234*p[11]-211722*p[13]+120582*p[15]-255371*p[20])/6336+(tr5*(-99039*pe[10]-35287*pe[12]+20097*pe[14]))/4224},
{F[1,1,2]*F[1,1,9]^3,(1032618*p[11]-2502717*p[13]-1630134*p[15]+2510912*p[20])/19008+(tr5*(344206*pe[10]-834239*pe[12]-543378*pe[14]))/25344},
{F[1,1,3]*F[1,1,9]^3,(-15685284*p[11]-18974133*p[13]-299079*p[15]+267115*p[20])/57024+(tr5*(-5228428*pe[10]-6324711*pe[12]-99693*pe[14]))/76032},
{F[1,1,4]*F[1,1,9]^3,(-94657758*p[11]-24357009*p[13]+37397514*p[15]-60150656*p[20])/646272+(tr5*(-31552586*pe[10]-8119003*pe[12]+12465838*pe[14]))/861696},
{F[1,1,5]*F[1,1,9]^3,(95690*p[11]+622059*p[13]+175846*p[15]-306832*p[20])/12672+(tr5*(95690*pe[10]+622059*pe[12]+175846*pe[14]))/50688},
{F[1,1,6]*F[1,1,9]^3,(-40240726*p[11]-2404439*p[13]+22142252*p[15]-35725818*p[20])/1938816+(tr5*(-40240726*pe[10]-2404439*pe[12]+22142252*pe[14]))/7755264},
{F[1,1,7]*F[1,1,9]^3,(63217314*p[11]+121091673*p[13]+23790558*p[15]-29254642*p[20])/323136+(tr5*(21072438*pe[10]+40363891*pe[12]+7930186*pe[14]))/430848},
{F[1,1,8]*F[1,1,9]^3,(103630*p[11]-8446*p[13]-19316*p[15]+50785*p[20])/2112+(tr5*(51815*pe[10]-4223*pe[12]-9658*pe[14]))/4224},
{F[1,1,9]^4,(221510702*p[11]+306867604*p[13]+28776704*p[15]-32826353*p[20])/912384+(tr5*(110755351*pe[10]+153433802*pe[12]+14388352*pe[14]))/1824768},
{F[3,1]*F[1,1,10],(114696*p[11]+126975*p[13]+22242*p[15]-24037*p[20])/3168+(tr5*(38232*pe[10]+42325*pe[12]+7414*pe[14]))/4224},
{F[3,2]*F[1,1,10],(2274*p[11]+1557*p[13]+264*p[15]-182*p[20])/88+(3*tr5*(758*pe[10]+519*pe[12]+88*pe[14]))/352},
{F[3,3]*F[1,1,10],(4696*p[11]+3093*p[13]+1298*p[15]-431*p[20])/176+(tr5*(4696*pe[10]+3093*pe[12]+1298*pe[14]))/704},
{F[3,4]*F[1,1,10],(-352368*p[11]-293151*p[13]-56298*p[15]+11881*p[20])/19008+(tr5*(-117456*pe[10]-97717*pe[12]-18766*pe[14]))/25344},
{F[3,5]*F[1,1,10],(146136*p[11]+66405*p[13]+21714*p[15]+12289*p[20])/2112+(tr5*(48712*pe[10]+22135*pe[12]+7238*pe[14]))/2816},
{F[3,6]*F[1,1,10],(-11520*p[11]-9885*p[13]-1830*p[15]+691*p[20])/432-(5*tr5*(768*pe[10]+659*pe[12]+122*pe[14]))/576},
{F[3,7]*F[1,1,10],(3*(4360*p[11]+2357*p[13]+770*p[15]+217*p[20]))/352+(3*tr5*(4360*pe[10]+2357*pe[12]+770*pe[14]))/1408},
{F[3,8]*F[1,1,10],(4496*p[11]+1645*p[13]+418*p[15]+709*p[20])/22+(tr5*(4496*pe[10]+1645*pe[12]+418*pe[14]))/88},
{F[3,9]*F[1,1,10],(-4*(162*p[11]+303*p[13]+33*p[15]-116*p[20]))/99+(tr5*(-54*pe[10]-101*pe[12]-11*pe[14]))/33},
{F[3,10]*F[1,1,10],(-1080*p[11]-381*p[13]-66*p[15]-125*p[20])/1056+(tr5*(-360*pe[10]-127*pe[12]-22*pe[14]))/1408},
{F[3,11]*F[1,1,10],(12984*p[11]+5415*p[13]+1254*p[15]+1427*p[20])/528+(tr5*(4328*pe[10]+1805*pe[12]+418*pe[14]))/704},
{F[3,12]*F[1,1,10],(-181152*p[11]-185199*p[13]-27258*p[15]+34169*p[20])/19008+(tr5*(-60384*pe[10]-61733*pe[12]-9086*pe[14]))/25344},
{F[3,13]*F[1,1,10],(-4696*p[11]-2565*p[13]-1298*p[15]-97*p[20])/704+(tr5*(-4696*pe[10]-2565*pe[12]-1298*pe[14]))/2816},
{F[3,14]*F[1,1,10],(-55224*p[11]-73131*p[13]-11418*p[15]+17009*p[20])/9504+(tr5*(-18408*pe[10]-24377*pe[12]-3806*pe[14]))/12672},
{F[3,15]*F[1,1,10],(3*(p[13]-p[20]))/4+(3*tr5*pe[12])/16},
{F[3,16]*F[1,1,10],4*(p[13]-p[20])+tr5*pe[12]},
{F[3,17]*F[1,1,10],(3*(4696*p[11]+2741*p[13]+1298*p[15]-79*p[20]))/704+(3*tr5*(4696*pe[10]+2741*pe[12]+1298*pe[14]))/2816},
{F[3,18]*F[1,1,10],(-130608*p[11]-120165*p[13]-19734*p[15]+14147*p[20])/6336+(tr5*(-43536*pe[10]-40055*pe[12]-6578*pe[14]))/8448},
{F[3,19]*F[1,1,10],(-686*p[11]-509*p[13]-88*p[15]+36*p[20])/44+(tr5*(-686*pe[10]-509*pe[12]-88*pe[14]))/176},
{F[3,21]*F[1,1,10],(-77400*p[11]-85143*p[13]-15906*p[15]+10981*p[20])/9504+(tr5*(-25800*pe[10]-28381*pe[12]-5302*pe[14]))/12672},
{eps5*F[3,23]*F[1,1,10],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,24]*F[1,1,10],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/528+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/704},
{eps5*F[3,25]*F[1,1,10],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[3,31]*F[1,1,10],(-43109298*p[11]-61334898*p[13]-5522946*p[15]+6170789*p[20])/161568+(tr5*(-7184883*pe[10]-10222483*pe[12]-920491*pe[14]))/107712},
{F[3,32]*F[1,1,10],(-22316418*p[11]-31781082*p[13]-2585010*p[15]+2906485*p[20])/58752+(tr5*(-3719403*pe[10]-5296847*pe[12]-430835*pe[14]))/39168},
{F[3,33]*F[1,1,10],(-4159674*p[11]-5693574*p[13]+15774*p[15]-226439*p[20])/35904+(tr5*(-693279*pe[10]-948929*pe[12]+2629*pe[14]))/23936},
{F[3,34]*F[1,1,10],(-1019196*p[11]-1370805*p[13]-95568*p[15]+107081*p[20])/1188+tr5*((-9437*pe[10])/44-(456935*pe[12])/1584-(181*pe[14])/9)},
{F[3,35]*F[1,1,10],(-9864*p[11]-10929*p[13]-2046*p[15]+1447*p[20])/1056+(tr5*(-3288*pe[10]-3643*pe[12]-682*pe[14]))/1408},
{F[3,36]*F[1,1,10],(-854064*p[11]-1217553*p[13]-87252*p[15]+98963*p[20])/9504+(tr5*(-284688*pe[10]-405851*pe[12]-29084*pe[14]))/12672},
{F[3,37]*F[1,1,10],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/646272+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/430848},
{F[3,40]*F[1,1,10],(-43109298*p[11]-61334898*p[13]-5522946*p[15]+6170789*p[20])/215424+(tr5*(-7184883*pe[10]-10222483*pe[12]-920491*pe[14]))/143616},
{eps5*F[3,43]*F[1,1,10],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{F[3,44]*F[1,1,10],(854064*p[11]+1217553*p[13]+87252*p[15]-98963*p[20])/9504+(tr5*(284688*pe[10]+405851*pe[12]+29084*pe[14]))/12672},
{F[3,51]*F[1,1,10],(-66461418*p[11]-444255909*p[13]-180928374*p[15]+234740042*p[20])/969408+(tr5*(-22153806*pe[10]-148085303*pe[12]-60309458*pe[14]))/1292544},
{F[3,52]*F[1,1,10],(-46732406*p[11]-166151611*p[13]-56562726*p[15]+71636718*p[20])/430848+(tr5*(-46732406*pe[10]-166151611*pe[12]-56562726*pe[14]))/1723392},
{F[3,53]*F[1,1,10],(-5849154*p[11]-9532506*p[13]-1045902*p[15]+986881*p[20])/107712+(tr5*(-974859*pe[10]-1588751*pe[12]-174317*pe[14]))/71808},
{F[3,54]*F[1,1,10],(-2262204*p[11]-12024069*p[13]-4715700*p[15]+6250433*p[20])/9504+(tr5*(-754068*pe[10]-4008023*pe[12]-1571900*pe[14]))/12672},
{F[3,55]*F[1,1,10],(-5561268*p[11]-7400067*p[13]-579216*p[15]+906943*p[20])/19008+(tr5*(-1853756*pe[10]-2466689*pe[12]-193072*pe[14]))/25344},
{F[3,56]*F[1,1,10],(-482451174*p[11]-475812345*p[13]+29478570*p[15]-2971664*p[20])/3877632+(tr5*(-160817058*pe[10]-158604115*pe[12]+9826190*pe[14]))/5170176},
{F[3,57]*F[1,1,10],(2232*p[11]-75*p[13]-462*p[15]+1120*p[20])/264+(tr5*(744*pe[10]-25*pe[12]-154*pe[14]))/352},
{F[3,58]*F[1,1,10],(-614514*p[11]-799317*p[13]-56958*p[15]+72250*p[20])/1056+(tr5*(-204838*pe[10]-266439*pe[12]-18986*pe[14]))/1408},
{F[3,59]*F[1,1,10],(86276646*p[11]-199293423*p[13]-145215114*p[15]+178805384*p[20])/1292544+(tr5*(28758882*pe[10]-66431141*pe[12]-48405038*pe[14]))/1723392},
{F[3,60]*F[1,1,10],(-197826*p[11]-213561*p[13]-3663*p[15]-3238*p[20])/4752+(tr5*(-65942*pe[10]-71187*pe[12]-1221*pe[14]))/6336},
{F[3,61]*F[1,1,10],(-1536*p[11]-1317*p[13]-264*p[15]-25*p[20])/88-(3*tr5*(512*pe[10]+439*pe[12]+88*pe[14]))/352},
{eps5*F[3,62]*F[1,1,10],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{eps5*F[3,63]*F[1,1,10],(-2*p[14])/3+(tr5*(-pe[13]-3*pe[23]))/6},
{F[3,65]*F[1,1,10],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[3,66]*F[1,1,10],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[3,67]*F[1,1,10],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/528+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[3,68]*F[1,1,10],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[3,69]*F[1,1,10],(-5*(900*p[11]+1185*p[13]+168*p[15]-227*p[20]))/108-(5*tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{F[3,77]*F[1,1,10],(2*(18*p[11]-14*p[13]+3*p[20]))/11+(tr5*(9*pe[10]-7*pe[12]))/11},
{F[3,79]*F[1,1,10],-50*p[11]+5*p[13]+10*p[15]-(80*p[20])/3+(5*tr5*(-10*pe[10]+pe[12]+2*pe[14]))/4},
{eps5*F[3,81]*F[1,1,10],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[1,1,1]^3*F[1,1,10],(-2499822*p[11]-2401728*p[13]-323070*p[15]+221693*p[20])/38016+(tr5*(-416637*pe[10]-400288*pe[12]-53845*pe[14]))/25344},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/1056+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/1408},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/264+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/352},
{F[1,1,2]^3*F[1,1,10],(394326*p[11]+263190*p[13]+143121*p[15]-57985*p[20])/9504+(tr5*(131442*pe[10]+87730*pe[12]+47707*pe[14]))/12672},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(24714*p[11]+10248*p[13]+1536*p[15]+1369*p[20])/864+(tr5*(4119*pe[10]+1708*pe[12]+256*pe[14]))/576},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(-90*p[11]-51*p[13]-26*p[20])/132+(tr5*(-30*pe[10]-17*pe[12]))/176},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(988938*p[11]+1060566*p[13]+176352*p[15]-94073*p[20])/38016+(tr5*(164823*pe[10]+176761*pe[12]+29392*pe[14]))/25344},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(186*p[11]-768*p[13]-330*p[15]+559*p[20])/132+(tr5*(31*pe[10]-128*pe[12]-55*pe[14]))/88},
{F[1,1,3]^3*F[1,1,10],(-134720596*p[11]-64003535*p[13]+42992136*p[15]-52626825*p[20])/646272+(tr5*(-134720596*pe[10]-64003535*pe[12]+42992136*pe[14]))/2585088},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(50328*p[11]+49197*p[13]+7986*p[15]-6979*p[20])/3168+(tr5*(16776*pe[10]+16399*pe[12]+2662*pe[14]))/4224},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(12984*p[11]+4887*p[13]+1254*p[15]+1955*p[20])/528+(tr5*(4328*pe[10]+1629*pe[12]+418*pe[14]))/704},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(1080*p[11]+93*p[13]-126*p[15]+425*p[20])/96+(tr5*(360*pe[10]+31*pe[12]-42*pe[14]))/128},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-19368*p[11]-33567*p[13]+1254*p[15]+15197*p[20])/9504+(tr5*(-6456*pe[10]-11189*pe[12]+418*pe[14]))/12672},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-29662938*p[11]-36572289*p[13]-3150510*p[15]+2206958*p[20])/323136+(tr5*(-9887646*pe[10]-12190763*pe[12]-1050170*pe[14]))/430848},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(103104*p[11]+99669*p[13]+17094*p[15]-10855*p[20])/3168+(tr5*(34368*pe[10]+33223*pe[12]+5698*pe[14]))/4224},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(-13536*p[11]-6819*p[13]-2574*p[15]-595*p[20])/264+(tr5*(-4512*pe[10]-2273*pe[12]-858*pe[14]))/352},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-503568*p[11]-498621*p[13]-88374*p[15]+54595*p[20])/19008+(tr5*(-167856*pe[10]-166207*pe[12]-29458*pe[14]))/25344},
{F[1,1,4]^3*F[1,1,10],(-409754934*p[11]-568036083*p[13]-27015384*p[15]+18165454*p[20])/2908224+(tr5*(-136584978*pe[10]-189345361*pe[12]-9005128*pe[14]))/3877632},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(352278*p[11]+329532*p[13]-6402*p[15]+24019*p[20])/12672+(tr5*(58713*pe[10]+54922*pe[12]-1067*pe[14]))/8448},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(-13368*p[11]-9399*p[13]-3894*p[15]+2029*p[20])/1056+(tr5*(-4456*pe[10]-3133*pe[12]-1298*pe[14]))/1408},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-5004*p[11]-4479*p[13]-792*p[15]+343*p[20])/352-(3*tr5*(1668*pe[10]+1493*pe[12]+264*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(24*p[11]+7*p[13]-7*p[20])/22+(tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(524*p[11]+591*p[13]+88*p[15]-151*p[20])/352+(tr5*(524*pe[10]+591*pe[12]+88*pe[14]))/1408},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(4696*p[11]+3093*p[13]+1298*p[15]-431*p[20])/176+(tr5*(4696*pe[10]+3093*pe[12]+1298*pe[14]))/704},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(4696*p[11]+2565*p[13]+1298*p[15]+97*p[20])/704+(tr5*(4696*pe[10]+2565*pe[12]+1298*pe[14]))/2816},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(-700470*p[11]-550284*p[13]-31614*p[15]-13939*p[20])/12672+(tr5*(-116745*pe[10]-91714*pe[12]-5269*pe[14]))/8448},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(-4792*p[11]-2769*p[13]-1298*p[15]+107*p[20])/176+(tr5*(-4792*pe[10]-2769*pe[12]-1298*pe[14]))/704},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(15360*p[11]+10827*p[13]+1848*p[15]-1169*p[20])/528+tr5*((80*pe[10])/11+(3609*pe[12])/704+(7*pe[14])/8)},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(4696*p[11]+2565*p[13]+1298*p[15]+97*p[20])/704+(tr5*(4696*pe[10]+2565*pe[12]+1298*pe[14]))/2816},
{F[1,1,5]^3*F[1,1,10],(81783738*p[11]+120023304*p[13]+9536802*p[15]-10991183*p[20])/646272+(tr5*(13630623*pe[10]+20003884*pe[12]+1589467*pe[14]))/430848},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-692064*p[11]-1054077*p[13]-57156*p[15]+79895*p[20])/19008+(tr5*(-230688*pe[10]-351359*pe[12]-19052*pe[14]))/25344},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(6734*p[11]+8741*p[13]+1375*p[15]-1646*p[20])/176+(tr5*(6734*pe[10]+8741*pe[12]+1375*pe[14]))/704},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/66+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/88},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(801292134*p[11]+25932501*p[13]-449247810*p[15]+586067756*p[20])/3877632+(tr5*(267097378*pe[10]+8644167*pe[12]-149749270*pe[14]))/5170176},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(721008*p[11]+1030047*p[13]+55968*p[15]-61805*p[20])/9504+tr5*((1669*pe[10])/88+(343349*pe[12])/12672+(53*pe[14])/36)},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(40248*p[11]+56289*p[13]+9174*p[15]-10771*p[20])/3168+(tr5*(13416*pe[10]+18763*pe[12]+3058*pe[14]))/4224},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(-17356644*p[11]-44846445*p[13]-12651573*p[15]+16604539*p[20])/484704+(tr5*(-5785548*pe[10]-14948815*pe[12]-4217191*pe[14]))/646272},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(1860*p[11]+1461*p[13]+264*p[15]+35*p[20])/352+(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/1408},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-43109298*p[11]-61334898*p[13]-5522946*p[15]+6170789*p[20])/215424+(tr5*(-7184883*pe[10]-10222483*pe[12]-920491*pe[14]))/143616},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-4368924*p[11]-6101691*p[13]-539880*p[15]+621755*p[20])/19008+(tr5*(-1456308*pe[10]-2033897*pe[12]-179960*pe[14]))/25344},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/132+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/176},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(-213937166*p[11]-593504587*p[13]-171763130*p[15]+218755146*p[20])/1292544+(tr5*(-213937166*pe[10]-593504587*pe[12]-171763130*pe[14]))/5170176},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(234086202*p[11]+335478642*p[13]+31832394*p[15]-37695101*p[20])/969408+(tr5*(39014367*pe[10]+55913107*pe[12]+5305399*pe[14]))/646272},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-43678458*p[11]-61781964*p[13]-5603730*p[15]+6160079*p[20])/215424+(tr5*(-7279743*pe[10]-10296994*pe[12]-933955*pe[14]))/143616},
{F[1,1,6]^3*F[1,1,10],(82248552*p[11]+255461811*p[13]+79340145*p[15]-100789331*p[20])/264384+(tr5*(27416184*pe[10]+85153937*pe[12]+26446715*pe[14]))/352512},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(854064*p[11]+1217553*p[13]+87252*p[15]-98963*p[20])/19008+(tr5*(284688*pe[10]+405851*pe[12]+29084*pe[14]))/25344},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(20869254*p[11]+40379055*p[13]+8124666*p[15]-10274354*p[20])/107712+(tr5*(6956418*pe[10]+13459685*pe[12]+2708222*pe[14]))/143616},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-854064*p[11]-1217553*p[13]-87252*p[15]+98963*p[20])/9504+(tr5*(-284688*pe[10]-405851*pe[12]-29084*pe[14]))/12672},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(27834060*p[11]+40427121*p[13]+3147804*p[15]-3346781*p[20])/107712+(tr5*(9278020*pe[10]+13475707*pe[12]+1049268*pe[14]))/143616},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/323136+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/215424},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(854064*p[11]+1217553*p[13]+87252*p[15]-98963*p[20])/9504+(tr5*(284688*pe[10]+405851*pe[12]+29084*pe[14]))/12672},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(876*p[11]+393*p[13]-132*p[15]+223*p[20])/132+(tr5*(292*pe[10]+131*pe[12]-44*pe[14]))/176},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-17586990*p[11]-14012751*p[13]+4785594*p[15]-6925694*p[20])/161568+(tr5*(-5862330*pe[10]-4670917*pe[12]+1595198*pe[14]))/215424},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-39178890*p[11]-46978068*p[13]-768702*p[15]+519535*p[20])/323136+(tr5*(-6529815*pe[10]-7829678*pe[12]-128117*pe[14]))/215424},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(854064*p[11]+1217553*p[13]+87252*p[15]-98963*p[20])/9504+(tr5*(284688*pe[10]+405851*pe[12]+29084*pe[14]))/12672},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-28758150*p[11]-48711624*p[13]-8668770*p[15]+11184365*p[20])/161568+(tr5*(-4793025*pe[10]-8118604*pe[12]-1444795*pe[14]))/107712},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-12956598*p[11]-21428814*p[13]-3090846*p[15]+3777727*p[20])/29376+(tr5*(-2159433*pe[10]-3571469*pe[12]-515141*pe[14]))/19584},
{F[1,1,7]^3*F[1,1,10],(30047244*p[11]+49028031*p[13]+7466448*p[15]-9434939*p[20])/161568+(tr5*(10015748*pe[10]+16342677*pe[12]+2488816*pe[14]))/215424},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(114408*p[11]+84453*p[13]+18150*p[15]-875*p[20])/9504+(tr5*(38136*pe[10]+28151*pe[12]+6050*pe[14]))/12672},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(12984*p[11]+4887*p[13]+1254*p[15]+1955*p[20])/528+(tr5*(4328*pe[10]+1629*pe[12]+418*pe[14]))/704},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(102258*p[11]+51234*p[13]-7689*p[15]+31453*p[20])/3168+(tr5*(34086*pe[10]+17078*pe[12]-2563*pe[14]))/4224},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(14040*p[11]+25017*p[13]+3102*p[15]-6779*p[20])/3168+(tr5*(4680*pe[10]+8339*pe[12]+1034*pe[14]))/4224},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(18*p[11]-3*p[13]+14*p[20])/11+(3*tr5*(6*pe[10]-pe[12]))/44},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-9858*p[11]-6090*p[13]-396*p[15]-719*p[20])/528+(tr5*(-1643*pe[10]-1015*pe[12]-66*pe[14]))/352},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-278712*p[11]-255729*p[13]-47982*p[15]+25147*p[20])/9504+(tr5*(-92904*pe[10]-85243*pe[12]-15994*pe[14]))/12672},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/528+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/704},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(31842*p[11]+28122*p[13]+4884*p[15]-2591*p[20])/792+(tr5*(5307*pe[10]+4687*pe[12]+814*pe[14]))/528},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-38322*p[11]-10410*p[13]+4026*p[15]-8983*p[20])/4752+(tr5*(-6387*pe[10]-1735*pe[12]+671*pe[14]))/3168},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-18*p[11]+3*p[13]-14*p[20])/11-(3*tr5*(6*pe[10]-pe[12]))/44},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-43109298*p[11]-61334898*p[13]-5522946*p[15]+6170789*p[20])/646272+(tr5*(-7184883*pe[10]-10222483*pe[12]-920491*pe[14]))/430848},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(426060*p[11]+607305*p[13]+43329*p[15]-49099*p[20])/4752+(tr5*(142020*pe[10]+202435*pe[12]+14443*pe[14]))/6336},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-7992*p[11]-26817*p[13]-7854*p[15]+11483*p[20])/1584+(tr5*(-2664*pe[10]-8939*pe[12]-2618*pe[14]))/2112},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-420228*p[11]-598476*p[13]-41547*p[15]+46804*p[20])/4752+(tr5*(-140076*pe[10]-199492*pe[12]-13849*pe[14]))/6336},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/107712+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/71808},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-42438546*p[11]-58933410*p[13]-4849746*p[15]+5124677*p[20])/215424+(tr5*(-7073091*pe[10]-9822235*pe[12]-808291*pe[14]))/143616},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-854064*p[11]-1217553*p[13]-87252*p[15]+98963*p[20])/9504+(tr5*(-284688*pe[10]-405851*pe[12]-29084*pe[14]))/12672},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(882576*p[11]+1145085*p[13]+53988*p[15]-48671*p[20])/9504+(tr5*(294192*pe[10]+381695*pe[12]+17996*pe[14]))/12672},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-43109298*p[11]-61334898*p[13]-5522946*p[15]+6170789*p[20])/161568+(tr5*(-7184883*pe[10]-10222483*pe[12]-920491*pe[14]))/107712},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-4644*p[11]+2985*p[13]+2508*p[15]-3425*p[20])/792+(tr5*(-1548*pe[10]+995*pe[12]+836*pe[14]))/1056},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(43571970*p[11]+61957914*p[13]+5576802*p[15]-6327053*p[20])/323136+(tr5*(7261995*pe[10]+10326319*pe[12]+929467*pe[14]))/215424},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(1100772*p[11]+1196763*p[13]+185460*p[15]-170639*p[20])/19008+(tr5*(366924*pe[10]+398921*pe[12]+61820*pe[14]))/25344},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-93294*p[11]-98268*p[13]-7*(1617*p[15]+235*p[20]))/3168+(tr5*(-31098*pe[10]-32756*pe[12]-3773*pe[14]))/4224},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(-552870*p[11]-462552*p[13]-73788*p[15]+31649*p[20])/12672+(tr5*(-92145*pe[10]-77092*pe[12]-12298*pe[14]))/8448},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-103392*p[11]-81735*p[13]-10626*p[15]+5945*p[20])/19008+(tr5*(-34464*pe[10]-27245*pe[12]-3542*pe[14]))/25344},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-36929322*p[11]-57487560*p[13]-4795890*p[15]+7089707*p[20])/646272+(tr5*(-6154887*pe[10]-9581260*pe[12]-799315*pe[14]))/430848},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-192060342*p[11]-272377290*p[13]-23740662*p[15]+26252059*p[20])/646272+(tr5*(-32010057*pe[10]-45396215*pe[12]-3956777*pe[14]))/430848},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(19105422*p[11]+27309039*p[13]+2357850*p[15]-2639174*p[20])/53856+(tr5*(6368474*pe[10]+9103013*pe[12]+785950*pe[14]))/71808},
{F[1,1,8]^3*F[1,1,10],(21438*p[11]+50173*p[13]+19151*p[15]-20242*p[20])/3168+(tr5*(21438*pe[10]+50173*pe[12]+19151*pe[14]))/12672},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(22500*p[11]+7239*p[13]+1848*p[15]+3035*p[20])/1584+(tr5*(7500*pe[10]+2413*pe[12]+616*pe[14]))/2112},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(12984*p[11]+4887*p[13]+1254*p[15]+1955*p[20])/528+(tr5*(4328*pe[10]+1629*pe[12]+418*pe[14]))/704},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(13236*p[11]+2337*p[13]-330*p[15]+4043*p[20])/528+(tr5*(4412*pe[10]+779*pe[12]-110*pe[14]))/704},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-4520*p[11]-5799*p[13]-682*p[15]+981*p[20])/352+(tr5*(-4520*pe[10]-5799*pe[12]-682*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-18*p[11]+69*p[13]-58*p[20])/66+(tr5*(-6*pe[10]+23*pe[12]))/88},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(1008344406*p[11]+999935469*p[13]-59480850*p[15]+65789180*p[20])/3877632+(tr5*(336114802*pe[10]+333311823*pe[12]-19826950*pe[14]))/5170176},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-8728*p[11]-3367*p[13]-858*p[15]-1275*p[20])/352+(tr5*(-8728*pe[10]-3367*pe[12]-858*pe[14]))/1408},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-12984*p[11]-5151*p[13]-19*(66*p[15]+89*p[20]))/264+(tr5*(-4328*pe[10]-1717*pe[12]-418*pe[14]))/352},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(7879878*p[11]+10540947*p[13]+725538*p[15]-664366*p[20])/53856+(tr5*(2626626*pe[10]+3513649*pe[12]+241846*pe[14]))/71808},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(24612*p[11]+10110*p[13]+3333*p[15]+2408*p[20])/528+(tr5*(8204*pe[10]+3370*pe[12]+1111*pe[14]))/704},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(18*p[11]-3*p[13]-8*p[20])/66+(tr5*(6*pe[10]-pe[12]))/88},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-108*p[11]-15*p[13]-7*p[20])/66+(tr5*(-36*pe[10]-5*pe[12]))/88},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-3*(4696*p[11]+2917*p[13]+1298*p[15]-255*p[20]))/352-(3*tr5*(4696*pe[10]+2917*pe[12]+1298*pe[14]))/1408},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(3*(4824*p[11]+2837*p[13]+1298*p[15]-175*p[20]))/704+(3*tr5*(4824*pe[10]+2837*pe[12]+1298*pe[14]))/2816},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/352+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-981224010*p[11]-277618215*p[13]+403304154*p[15]-533706464*p[20])/1938816+(tr5*(-327074670*pe[10]-92539405*pe[12]+134434718*pe[14]))/2585088},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-5*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/1056-(5*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/1408},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(247133434*p[11]-23453107*p[13]-146769458*p[15]+189222678*p[20])/1292544+(tr5*(247133434*pe[10]-23453107*pe[12]-146769458*pe[14]))/5170176},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-21226662*p[11]-40539399*p[13]-8070810*p[15]+10183370*p[20])/53856+(tr5*(-7075554*pe[10]-13513133*pe[12]-2690270*pe[14]))/71808},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],-3*p[11]+(61*p[13])/8+(7*p[15])/2-(127*p[20])/24+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/32},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(4644*p[11]-2985*p[13]-2508*p[15]+3425*p[20])/792+(tr5*(1548*pe[10]-995*pe[12]-836*pe[14]))/1056},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(-1134*p[11]-1527*p[13]-132*p[15]+383*p[20])/792+(tr5*(-378*pe[10]-509*pe[12]-44*pe[14]))/1056},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-41760*p[11]-17295*p[13]-3894*p[15]-5563*p[20])/1584+(tr5*(-13920*pe[10]-5765*pe[12]-1298*pe[14]))/2112},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-16260*p[11]+4239*p[13]+1914*p[15]-7979*p[20])/528+(tr5*(-5420*pe[10]+1413*pe[12]+638*pe[14]))/704},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-216*p[11]-3561*p[13]-1518*p[15]+1691*p[20])/3168+(tr5*(-72*pe[10]-1187*pe[12]-506*pe[14]))/4224},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],25*p[11]+(79*p[13])/8+(5*p[15])/2+(85*p[20])/24+(tr5*(200*pe[10]+79*pe[12]+20*pe[14]))/32},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-5472*p[11]-1101*p[13]+1518*p[15]-1517*p[20])/1584+(tr5*(-1824*pe[10]-367*pe[12]+506*pe[14]))/2112},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(3060*p[11]+1041*p[13]-660*p[15]+631*p[20])/792+(tr5*(1020*pe[10]+347*pe[12]-220*pe[14]))/1056},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(31038*p[11]-2357*p[13]-6226*p[15]+18450*p[20])/2112+(tr5*(31038*pe[10]-2357*pe[12]-6226*pe[14]))/8448},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(43668*p[11]+21135*p[13]+4620*p[15]+4847*p[20])/1584+(tr5*(14556*pe[10]+7045*pe[12]+1540*pe[14]))/2112},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(-22492*p[11]-13239*p[13]-5*(946*p[15]+89*p[20]))/352+(tr5*(-22492*pe[10]-13239*pe[12]-4730*pe[14]))/1408},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(447858078*p[11]+327306975*p[13]-82656882*p[15]+79022762*p[20])/3877632+(tr5*(149286026*pe[10]+109102325*pe[12]-27552294*pe[14]))/5170176},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-3196854*p[11]-8334687*p[13]+89034*p[15]+939970*p[20])/107712+(tr5*(-1065618*pe[10]-2778229*pe[12]+29678*pe[14]))/143616},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(44856*p[11]+25821*p[13]+11682*p[15]+73*p[20])/2112+(3*tr5*(4984*pe[10]+2869*pe[12]+1298*pe[14]))/2816},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(995710050*p[11]+366146463*p[13]-370101930*p[15]+472005236*p[20])/3877632+(tr5*(331903350*pe[10]+122048821*pe[12]-123367310*pe[14]))/5170176},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(21733398*p[11]+40789299*p[13]+8007978*p[15]-10044310*p[20])/107712+(tr5*(7244466*pe[10]+13596433*pe[12]+2669326*pe[14]))/143616},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-163818*p[11]-42360*p[13]+5940*p[15]-53021*p[20])/6336+(tr5*(-27303*pe[10]-7060*pe[12]+990*pe[14]))/4224},
{F[1,1,9]^3*F[1,1,10],(-292524762*p[11]-292080312*p[13]+18409864*p[15]-17967701*p[20])/646272+(tr5*(-146262381*pe[10]-146040156*pe[12]+9204932*pe[14]))/1292544},
{F[1,1,1]^2*F[1,1,10]^2,(65694*p[11]+48363*p[13]-627*p[15]+14282*p[20])/4224+(tr5*(21898*pe[10]+16121*pe[12]-209*pe[14]))/5632},
{F[1,1,2]^2*F[1,1,10]^2,(10386*p[11]-2901*p[13]-6780*p[15]+10456*p[20])/1152+(tr5*(3462*pe[10]-967*pe[12]-2260*pe[14]))/1536},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-97182*p[11]-214374*p[13]-29568*p[15]+63223*p[20])/12672+(tr5*(-16197*pe[10]-35729*pe[12]-4928*pe[14]))/8448},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(36*p[11]-39*p[13]+17*p[20])/132+(tr5*(12*pe[10]-13*pe[12]))/176},
{F[1,1,3]^2*F[1,1,10]^2,(-947247066*p[11]-484208007*p[13]+283607346*p[15]-361030420*p[20])/3877632+(tr5*(-315749022*pe[10]-161402669*pe[12]+94535782*pe[14]))/5170176},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(128088*p[11]+173649*p[13]+26598*p[15]-34147*p[20])/6336+(tr5*(42696*pe[10]+57883*pe[12]+8866*pe[14]))/8448},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-63072*p[11]-85353*p[13]-13002*p[15]+16691*p[20])/3168+(tr5*(-21024*pe[10]-28451*pe[12]-4334*pe[14]))/4224},
{F[1,1,4]^2*F[1,1,10]^2,(17735526*p[11]+38499504*p[13]+8873502*p[15]-10459613*p[20])/484704+(tr5*(2955921*pe[10]+6416584*pe[12]+1478917*pe[14]))/323136},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-483822*p[11]-403242*p[13]-7854*p[15]-50101*p[20])/12672+(tr5*(-80637*pe[10]-7*(9601*pe[12]+187*pe[14])))/8448},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(-36*p[11]-27*p[13]+49*p[20])/132-(3*tr5*(4*pe[10]+3*pe[12]))/176},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(1860*p[11]+1329*p[13]+264*p[15]+167*p[20])/528+(tr5*(620*pe[10]+443*pe[12]+88*pe[14]))/704},
{F[1,1,5]^2*F[1,1,10]^2,(328374*p[11]+291012*p[13]-12738*p[15]+39307*p[20])/25344+(tr5*(54729*pe[10]+48502*pe[12]-2123*pe[14]))/16896},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-22392*p[11]-32145*p[13]-4542*p[15]+6659*p[20])/576+(tr5*(-7464*pe[10]-10715*pe[12]-1514*pe[14]))/768},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(8824226*p[11]+11800660*p[13]+1046606*p[15]-1507355*p[20])/19008+(tr5*(4412113*pe[10]+5900330*pe[12]+523303*pe[14]))/38016},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(90167166*p[11]+70695381*p[13]-17330874*p[15]+24846428*p[20])/969408+(tr5*(30055722*pe[10]+23565127*pe[12]-5776958*pe[14]))/1292544},
{F[1,1,6]^2*F[1,1,10]^2,(-1472574888*p[11]-2425482645*p[13]-357638226*p[15]+459966983*p[20])/3877632+(tr5*(-490858296*pe[10]-37*(21851195*pe[12]+3221966*pe[14])))/5170176},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-19132236*p[11]-22647093*p[13]+597432*p[15]-2019439*p[20])/323136+(tr5*(-6377412*pe[10]-7549031*pe[12]+199144*pe[14]))/430848},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-49407606*p[11]-98892507*p[13]-21420498*p[15]+27747598*p[20])/107712+(tr5*(-16469202*pe[10]-32964169*pe[12]-7140166*pe[14]))/143616},
{F[1,1,7]^2*F[1,1,10]^2,(130667454*p[11]+7*(34295874*p[13]+6413154*p[15]-8092037*p[20]))/646272+(tr5*(21777909*pe[10]+40011853*pe[12]+7482013*pe[14]))/430848},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(-7992*p[11]-2661*p[13]-726*p[15]+2111*p[20])/6336+(tr5*(-2664*pe[10]-887*pe[12]-242*pe[14]))/8448},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(-9954*p[11]+93*p[13]+5052*p[15]-8344*p[20])/576+(tr5*(-3318*pe[10]+31*pe[12]+1684*pe[14]))/768},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(5616*p[11]+8139*p[13]+1650*p[15]-4729*p[20])/3168+(tr5*(1872*pe[10]+2713*pe[12]+550*pe[14]))/4224},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(-5112*p[11]+5109*p[13]+3102*p[15]-4823*p[20])/2112+(tr5*(-1704*pe[10]+1703*pe[12]+1034*pe[14]))/2816},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(18*p[11]-3*p[13]+14*p[20])/22+(3*tr5*(6*pe[10]-pe[12]))/88},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(15192*p[11]+8589*p[13]-1914*p[15]+6569*p[20])/6336+(tr5*(5064*pe[10]+2863*pe[12]-638*pe[14]))/8448},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-588*p[11]-133*p[13]+132*p[15]-307*p[20])/176+(tr5*(-588*pe[10]-133*pe[12]+132*pe[14]))/704},
{F[1,1,8]^2*F[1,1,10]^2,(-14490*p[11]-29595*p[13]-30393*p[15]+29342*p[20])/6336+(tr5*(-4830*pe[10]-9865*pe[12]-10131*pe[14]))/8448},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(87642*p[11]+96801*p[13]+16269*p[15]-14312*p[20])/3168+(tr5*(29214*pe[10]+32267*pe[12]+5423*pe[14]))/4224},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(-702*p[11]+1569*p[13]+792*p[15]-1558*p[20])/264+(tr5*(-234*pe[10]+523*pe[12]+264*pe[14]))/352},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(116662290*p[11]-547402806*p[13]-345803172*p[15]+443827543*p[20])/1938816+(tr5*(19443715*pe[10]-91233801*pe[12]-57633862*pe[14]))/1292544},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(984*p[11]-2793*p[13]-1254*p[15]+1891*p[20])/704+(3*tr5*(328*pe[10]-931*pe[12]-418*pe[14]))/2816},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(6540*p[11]+4399*p[13]+792*p[15]+441*p[20])/704+(tr5*(6540*pe[10]+4399*pe[12]+792*pe[14]))/2816},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-2228330*p[11]-3120448*p[13]-428648*p[15]+531895*p[20])/38016+(tr5*(-1114165*pe[10]-4*(390056*pe[12]+53581*pe[14])))/76032},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(5268*p[11]+1971*p[13]-924*p[15]+1813*p[20])/528+(tr5*(1756*pe[10]+657*pe[12]-308*pe[14]))/704},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(3054*p[11]-22355*p[13]-8470*p[15]+12708*p[20])/2112+(tr5*(3054*pe[10]-22355*pe[12]-8470*pe[14]))/8448},
{F[1,1,9]^2*F[1,1,10]^2,(-97362564*p[11]+665448579*p[13]+360603474*p[15]-480877819*p[20])/3877632+(tr5*(-32454188*pe[10]+221816193*pe[12]+120201158*pe[14]))/5170176},
{F[1,1,1]*F[1,1,10]^3,(2640006*p[11]+2776476*p[13]+118470*p[15]-42613*p[20])/38016+(tr5*(440001*pe[10]+462746*pe[12]+19745*pe[14]))/25344},
{F[1,1,2]*F[1,1,10]^3,(623610*p[11]+82383*p[13]-241032*p[15]+447256*p[20])/19008+(tr5*(207870*pe[10]+27461*pe[12]-80344*pe[14]))/25344},
{F[1,1,3]*F[1,1,10]^3,(-1812372*p[11]-2172465*p[13]-103158*p[15]+130169*p[20])/10368+(tr5*(-604124*pe[10]-724155*pe[12]-34386*pe[14]))/13824},
{F[1,1,4]*F[1,1,10]^3,(138222864*p[11]+245958297*p[13]+29075442*p[15]-28747919*p[20])/2908224+(tr5*(46074288*pe[10]+81986099*pe[12]+9691814*pe[14]))/3877632},
{F[1,1,5]*F[1,1,10]^3,(279990*p[11]+302244*p[13]-12738*p[15]-1493*p[20])/38016+(tr5*(46665*pe[10]+50374*pe[12]-2123*pe[14]))/25344},
{F[1,1,6]*F[1,1,10]^3,(-174495570*p[11]-2002183719*p[13]-915899886*p[15]+1203083692*p[20])/5816448+(tr5*(-58165190*pe[10]-667394573*pe[12]-305299962*pe[14]))/7755264},
{F[1,1,7]*F[1,1,10]^3,(234164718*p[11]+475236726*p[13]+102285150*p[15]-132023339*p[20])/969408+(tr5*(39027453*pe[10]+79206121*pe[12]+17047525*pe[14]))/646272},
{F[1,1,8]*F[1,1,10]^3,(17406*p[11]-43612*p[13]-29678*p[15]+44063*p[20])/6336+(tr5*(8703*pe[10]-21806*pe[12]-14839*pe[14]))/12672},
{F[1,1,9]*F[1,1,10]^3,(38990018*p[11]+54248269*p[13]+5405378*p[15]-7271746*p[20])/114048+(tr5*(38990018*pe[10]+54248269*pe[12]+5405378*pe[14]))/456192},
{F[1,1,10]^4,(224736228*p[11]+2610610548*p[13]+1181586417*p[15]-1526531255*p[20])/11632896+(tr5*(74912076*pe[10]+870203516*pe[12]+393862139*pe[14]))/15510528},
{F[2,1,1],-p[21]-p[28]+(tr5*(-pe[19]-pe[27]))/4},
{F[1,1,1]*F[2,1,1],2*p[3]+6*p[5]-7*p[6]-p[9]-p[10]/6+(95*p[11])/11+(285*p[13])/44-(17*p[15])/3-(409*p[20])/396-(14*p[23])/3+(2*p[34])/3-(10*p[39])/3+(10*p[41])/3+3*p[42]-p[46]/3-p[47]+(tr5*(2*pe[3]-7*pe[5]-pe[8]-pe[9]/6+(95*pe[10])/11+(285*pe[12])/44+9*pe[14]-(14*pe[21])/3+(16*pe[25])/3+(2*pe[33])/3-(10*pe[38])/3+(2*pe[40])/3+3*pe[41]+(4*pe[42])/3-pe[45]/3-pe[46]))/4},
{F[1,1,1]^2*F[2,1,1],(2531443176*p[11]+3592127598*p[13]+661124508*p[15]-944627039*p[20])/912384+(tr5*(421907196*pe[10]+598687933*pe[12]+110187418*pe[14]))/608256},
{F[1,1,2]*F[2,1,1],p[39]+(tr5*pe[38])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(14634*p[11]+48216*p[13]+8976*p[15]-13555*p[20])/1584+(tr5*(2439*pe[10]+8036*pe[12]+1496*pe[14]))/1056},
{F[1,1,2]^2*F[2,1,1],(-50*p[11]-54*p[13]-23*p[20])/44+(tr5*(-25*pe[10]-27*pe[12]))/88},
{F[1,1,3]*F[2,1,1],2*p[3]+6*p[5]-7*p[6]-p[9]-p[10]/6+(86*p[11])/11+(357*p[13])/44-(17*p[15])/3+(725*p[20])/396-(14*p[23])/3+(2*p[34])/3-(13*p[39])/3+(10*p[41])/3+3*p[42]-p[46]/3-p[47]+(tr5*(2*pe[3]-7*pe[5]-pe[8]-pe[9]/6+(86*pe[10])/11+(357*pe[12])/44+9*pe[14]-(14*pe[21])/3+(16*pe[25])/3+(2*pe[33])/3-(13*pe[38])/3+(2*pe[40])/3+3*pe[41]+(4*pe[42])/3-pe[45]/3-pe[46]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(447665400*p[11]+632400306*p[13]+88898964*p[15]-146934941*p[20])/152064+(tr5*(74610900*pe[10]+105400051*pe[12]+14816494*pe[14]))/101376},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(1746*p[11]+4776*p[13]+816*p[15]-1103*p[20])/144+(tr5*(291*pe[10]+796*pe[12]+136*pe[14]))/96},
{F[1,1,3]^2*F[2,1,1],(476964648*p[11]+644016306*p[13]-49763868*p[15]-48383521*p[20])/912384+(tr5*(79494108*pe[10]+107336051*pe[12]-8293978*pe[14]))/608256},
{F[1,1,4]*F[2,1,1],(-18*p[11]+36*p[13]+63*p[20]-22*p[39])/22+(tr5*(-9*pe[10]+18*pe[12]-11*pe[38]))/44},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(83480400*p[11]+107339010*p[13]+6768060*p[15]-15805043*p[20])/20736+(5*tr5*(2782680*pe[10]+3577967*pe[12]+225602*pe[14]))/13824},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(50*p[11]+54*p[13]+23*p[20])/22+(tr5*(25*pe[10]+27*pe[12]))/44},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(924417072*p[11]+1186796982*p[13]+75589140*p[15]-175313905*p[20])/228096+(tr5*(154069512*pe[10]+197799497*pe[12]+12598190*pe[14]))/152064},
{F[1,1,4]^2*F[2,1,1],(516990*p[11]+725382*p[13]+169224*p[15]-216533*p[20])/4224+(tr5*(86165*pe[10]+120897*pe[12]+28204*pe[14]))/2816},
{F[1,1,5]*F[2,1,1],(-18*p[11]+36*p[13]+63*p[20]-22*p[39])/22+(tr5*(-9*pe[10]+18*pe[12]-11*pe[38]))/44},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(-96180*p[11]-85203*p[13]+16665*p[15]-24863*p[20])/528+(tr5*(-32060*pe[10]-28401*pe[12]+5555*pe[14]))/704},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(146*p[11]+192*p[13]+105*p[20])/88+(tr5*(73*pe[10]+96*pe[12]))/176},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(-97668*p[11]-85923*p[13]+16665*p[15]-24407*p[20])/528+(tr5*(-32556*pe[10]-28641*pe[12]+5555*pe[14]))/704},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(-38*p[11]-144*p[13]-131*p[20])/88+(tr5*(-19*pe[10]-72*pe[12]))/176},
{F[1,1,5]^2*F[2,1,1],(-1676*p[11]-1521*p[13]-264*p[15]+69*p[20])/176+(tr5*(-1676*pe[10]-3*(507*pe[12]+88*pe[14])))/704},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-36072*p[11]-33027*p[13]-4884*p[15]+2645*p[20])/792+(tr5*(-12024*pe[10]-11009*pe[12]-1628*pe[14]))/1056},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-45720*p[11]-42837*p[13]-6468*p[15]+3875*p[20])/792+(tr5*(-15240*pe[10]-14279*pe[12]-2156*pe[14]))/1056},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(-1608*p[11]-1635*p[13]-264*p[15]+205*p[20])/132+(tr5*(-536*pe[10]-545*pe[12]-88*pe[14]))/176},
{F[1,1,6]^2*F[2,1,1],(67*p[11])/11+(545*p[13])/88+p[15]-(205*p[20])/264+(tr5*(536*pe[10]+545*pe[12]+88*pe[14]))/352},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-28170*p[11]-34179*p[13]-8052*p[15]+7526*p[20])/1188+(tr5*(-9390*pe[10]-11393*pe[12]-2684*pe[14]))/1584},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(-28170*p[11]-34179*p[13]-8052*p[15]+7526*p[20])/1188+(tr5*(-9390*pe[10]-11393*pe[12]-2684*pe[14]))/1584},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(102583224*p[11]+103411734*p[13]-11724636*p[15]+7391167*p[20])/228096+(tr5*(17097204*pe[10]+17235289*pe[12]-1954106*pe[14]))/152064},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(-54*p[11]-24*p[13]+13*p[20])/88-(3*tr5*(9*pe[10]+4*pe[12]))/176},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(206420040*p[11]+249956934*p[13]+23231076*p[15]-37691705*p[20])/228096+(tr5*(34403340*pe[10]+41659489*pe[12]+3871846*pe[14]))/152064},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-453582*p[11]-663438*p[13]-158664*p[15]+205189*p[20])/2112+(tr5*(-75597*pe[10]-110573*pe[12]-26444*pe[14]))/1408},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(-54*p[11]-24*p[13]+13*p[20])/88-(3*tr5*(9*pe[10]+4*pe[12]))/176},
{F[1,1,8]^2*F[2,1,1],(469950*p[11]+672678*p[13]+160776*p[15]-207125*p[20])/1408+(3*tr5*(78325*pe[10]+112113*pe[12]+26796*pe[14]))/2816},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(-28854*p[11]-3408*p[13]+2640*p[15]-3115*p[20])/3168+(tr5*(-4809*pe[10]-568*pe[12]+440*pe[14]))/2112},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(54*p[11]+24*p[13]-13*p[20])/88+(3*tr5*(9*pe[10]+4*pe[12]))/176},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(-38574*p[11]-2976*p[13]+2640*p[15]-2359*p[20])/3168+(tr5*(-6429*pe[10]-496*pe[12]+440*pe[14]))/2112},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(-3*(54*p[11]+24*p[13]-13*p[20]))/88-(9*tr5*(9*pe[10]+4*pe[12]))/176},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(-54*p[11]-24*p[13]+13*p[20])/88-(3*tr5*(9*pe[10]+4*pe[12]))/176},
{F[1,1,8]*F[1,1,9]*F[2,1,1],(-3*(18*p[11]-14*p[13]+3*p[20]))/44-(3*tr5*(9*pe[10]-7*pe[12]))/88},
{F[1,1,9]^2*F[2,1,1],(54*p[11]-9*p[13]-2*p[20])/44+(9*tr5*(6*pe[10]-pe[12]))/176},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-95400*p[11]-69405*p[13]-13200*p[15]-4537*p[20])/2376-(5*tr5*(6360*pe[10]+4627*pe[12]+880*pe[14]))/3168},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-60624*p[11]-40947*p[13]-8448*p[15]-8443*p[20])/2376+tr5*((-421*pe[10])/66-(13649*pe[12])/3168-(8*pe[14])/9)},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(1608*p[11]+1635*p[13]+264*p[15]-205*p[20])/132+(tr5*(536*pe[10]+545*pe[12]+88*pe[14]))/176},
{F[1,1,5]*F[1,1,10]*F[2,1,1],18*p[11]+(123*p[13])/8+3*p[15]-(17*p[20])/8+(3*tr5*(48*pe[10]+41*pe[12]+8*pe[14]))/32},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(-1608*p[11]-1635*p[13]-264*p[15]+205*p[20])/132+(tr5*(-536*pe[10]-545*pe[12]-88*pe[14]))/176},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(54*p[11]-9*p[13]-2*p[20])/22+(9*tr5*(6*pe[10]-pe[12]))/88},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(-54*p[11]+9*p[13]+2*p[20])/22-(9*tr5*(6*pe[10]-pe[12]))/88},
{F[1,1,10]^2*F[2,1,1],(-888*p[11]-897*p[13]-264*p[15]+127*p[20])/528+(tr5*(-296*pe[10]-299*pe[12]-88*pe[14]))/704},
{F[2,1,1]^2,(4448280*p[11]+7300566*p[13]+2143020*p[15]-2789323*p[20])/22528+(3*tr5*(741380*pe[10]+1216761*pe[12]+357170*pe[14]))/45056},
{F[2,1,2],p[40]+(tr5*pe[39])/4},
{F[1,1,1]*F[2,1,2],(4*p[3])/3+3*p[5]-p[6]-p[9]/4-p[10]/6+(175*p[11])/33+(175*p[13])/44-(35*p[15])/6+(757*p[20])/396-(2*p[34])/3-p[39]+(5*p[41])/3+(2*p[42])/3-(2*p[43])/3-(2*p[47])/3+(tr5*(176*pe[3]-132*pe[5]-33*pe[8]-22*pe[9]+700*pe[10]+525*pe[12]+198*pe[14]+352*pe[25]-88*pe[33]-132*pe[38]+44*pe[40]+88*pe[41]-88*pe[46]))/528},
{F[1,1,1]^2*F[2,1,2],(369906660*p[11]+564537948*p[13]+143973852*p[15]-186492203*p[20])/456192+(tr5*(30825555*pe[10]+47044829*pe[12]+11997821*pe[14]))/152064},
{F[1,1,2]*F[2,1,2],-3*p[6]-(3*tr5*pe[5])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(-271*p[11])/88+(65*p[13])/11+4*p[15]-(733*p[20])/528+tr5*((-271*pe[10])/352+(65*pe[12])/44+pe[14])},
{F[1,1,2]^2*F[2,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/66+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/88},
{F[1,1,3]*F[2,1,2],3*p[6]+(3*tr5*pe[5])/4},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(-35126820*p[11]-79568868*p[13]-49537092*p[15]+48027457*p[20])/456192+(tr5*(-2927235*pe[10]-6630739*pe[12]-4128091*pe[14]))/152064},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/33+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/44},
{F[1,1,3]^2*F[2,1,2],48*p[11]+(115*p[13])/2+(35*p[15])/4-(29*p[20])/3+tr5*(12*pe[10]+(5*(46*pe[12]+7*pe[14]))/16)},
{F[1,1,4]*F[2,1,2],(4*p[3])/3+3*p[5]-p[6]-p[9]/4-p[10]/6+(175*p[11])/33+(175*p[13])/44-(35*p[15])/6+(757*p[20])/396-(2*p[34])/3-p[39]+(5*p[41])/3+(2*p[42])/3-(2*p[43])/3-(2*p[47])/3+(tr5*(176*pe[3]-132*pe[5]-33*pe[8]-22*pe[9]+700*pe[10]+525*pe[12]+198*pe[14]+352*pe[25]-88*pe[33]-132*pe[38]+44*pe[40]+88*pe[41]-88*pe[46]))/528},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(207551250*p[11]+275747649*p[13]+34230768*p[15]-55745570*p[20])/76032+(tr5*(69183750*pe[10]+91915883*pe[12]+11410256*pe[14]))/101376},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(-559*p[11])/88+(21*p[13])/22+3*p[15]-(53*p[20])/528+(tr5*(-559*pe[10]+84*pe[12]+264*pe[14]))/352},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(-1281326076*p[11]-1599542940*p[13]-74777340*p[15]+195648283*p[20])/456192+(tr5*(-106777173*pe[10]-133295245*pe[12]-6231445*pe[14]))/152064},
{F[1,1,4]^2*F[2,1,2],(-101757024*p[11]-88620234*p[13]+46992396*p[15]-41044411*p[20])/456192+(tr5*(-16959504*pe[10]-14770039*pe[12]+7832066*pe[14]))/304128},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(-27344*p[11]-24655*p[13]+6083*p[15]-8741*p[20])/528+(tr5*(-27344*pe[10]-24655*pe[12]+6083*pe[14]))/2112},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(-27344*p[11]-24655*p[13]+6083*p[15]-8741*p[20])/528+(tr5*(-27344*pe[10]-24655*pe[12]+6083*pe[14]))/2112},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-11736*p[11]-6657*p[13]+2046*p[15]-4453*p[20])/1584+(tr5*(-3912*pe[10]-2219*pe[12]+682*pe[14]))/2112},
{F[1,1,2]*F[1,1,6]*F[2,1,2],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/22+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/88},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-90360*p[11]-104763*p[13]-19866*p[15]+16081*p[20])/6336+(tr5*(-30120*pe[10]-34921*pe[12]-6622*pe[14]))/8448},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-74808*p[11]-68811*p[13]-330*p[15]-6847*p[20])/6336+(tr5*(-24936*pe[10]-22937*pe[12]-110*pe[14]))/8448},
{F[1,1,6]^2*F[2,1,2],(-13*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/528-(13*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-3618*p[11]-3192*p[13]-528*p[15]+563*p[20])/396+(tr5*(-603*pe[10]-532*pe[12]-88*pe[14]))/264},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(2520*p[11]+2814*p[13]+528*p[15]-383*p[20])/99+(tr5*(420*pe[10]+469*pe[12]+88*pe[14]))/66},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(1422*p[11]+2436*p[13]+528*p[15]-203*p[20])/396+(tr5*(237*pe[10]+406*pe[12]+88*pe[14]))/264},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-2520*p[11]-2814*p[13]-528*p[15]+383*p[20])/198+(tr5*(-420*pe[10]-469*pe[12]-88*pe[14]))/132},
{F[1,1,7]^2*F[2,1,2],(2520*p[11]+2814*p[13]+528*p[15]-383*p[20])/396+(tr5*(420*pe[10]+469*pe[12]+88*pe[14]))/264},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(-29323224*p[11]-98629374*p[13]-58491444*p[15]+72041857*p[20])/456192+(tr5*(-4887204*pe[10]-16438229*pe[12]-9748574*pe[14]))/304128},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/66+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/88},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(-97191000*p[11]-122485254*p[13]-4737876*p[15]+14434487*p[20])/76032+(tr5*(-16198500*pe[10]-20414209*pe[12]-789646*pe[14]))/50688},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(-35829144*p[11]-106172310*p[13]-59921796*p[15]+73199689*p[20])/456192+(tr5*(-5971524*pe[10]-17695385*pe[12]-9986966*pe[14]))/304128},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(16920*p[11]+17607*p[13]+3234*p[15]-1789*p[20])/1584+(tr5*(5640*pe[10]+5869*pe[12]+1078*pe[14]))/2112},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-2520*p[11]-2814*p[13]-528*p[15]+383*p[20])/198+(tr5*(-420*pe[10]-469*pe[12]-88*pe[14]))/132},
{F[1,1,8]^2*F[2,1,2],(96106680*p[11]+121228098*p[13]+4499484*p[15]-14241515*p[20])/152064+(tr5*(16017780*pe[10]+20204683*pe[12]+749914*pe[14]))/101376},
{F[1,1,9]*F[2,1,2],3*p[6]+(3*tr5*pe[5])/4},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(-1350*p[11]-3486*p[13]-1668*p[15]+1567*p[20])/288+(tr5*(-225*pe[10]-581*pe[12]-278*pe[14]))/192},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/66+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/88},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(7*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/192+(7*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/256},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(-540*p[11]-32547*p[13]-27786*p[15]+22999*p[20])/6336+(tr5*(-180*pe[10]-10849*pe[12]-9262*pe[14]))/8448},
{F[1,1,6]*F[1,1,9]*F[2,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/528+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/704},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/66+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/88},
{F[1,1,9]^2*F[2,1,2],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/132+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/176},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-7902*p[11]-6603*p[13]-1122*p[15]+608*p[20])/396+(tr5*(-2634*pe[10]-2201*pe[12]-374*pe[14]))/528},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-39672*p[11]-44043*p[13]-8250*p[15]+5873*p[20])/3168+(tr5*(-13224*pe[10]-14681*pe[12]-2750*pe[14]))/4224},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-31272*p[11]-27711*p[13]-4818*p[15]+2389*p[20])/1056+(tr5*(-10424*pe[10]-9237*pe[12]-1606*pe[14]))/1408},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(22104*p[11]+25455*p[13]+4818*p[15]-3829*p[20])/1584+(tr5*(7368*pe[10]+8485*pe[12]+1606*pe[14]))/2112},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(5*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/528+(5*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[1,1,9]*F[1,1,10]*F[2,1,2],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/528+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[1,1,10]^2*F[2,1,2],(-5688*p[11]-6609*p[13]-1254*p[15]+1021*p[20])/792+(tr5*(-1896*pe[10]-2203*pe[12]-418*pe[14]))/1056},
{F[2,1,2]^2,(-59005062*p[11]-69946755*p[13]-487608*p[15]+5859248*p[20])/152064+(tr5*(-19668354*pe[10]-23315585*pe[12]-162536*pe[14]))/202752},
{F[2,1,3],(39*p[5])/4-(143*p[15])/6-p[18]-p[22]-2*p[29]+p[37]+(13*p[41])/3-(13*p[43])/6-p[44]-p[50]+(tr5*(-pe[17]-pe[20]+(26*pe[25])/3-2*pe[28]+pe[36]-pe[43]-pe[49]))/4},
{F[1,1,1]*F[2,1,3],p[41]+(tr5*pe[40])/4},
{F[1,1,1]^2*F[2,1,3],(-3*p[15])/2-(3*tr5*pe[14])/8},
{F[1,1,2]*F[2,1,3],(4*p[3])/15+(2*p[4])/5+(7*p[5])/2-(37*p[6])/5+p[10]/15+(62*p[11])/33+(31*p[13])/22-(2*p[15])/3+(24*p[18])/65-(4981*p[20])/990+(24*p[21])/65-(48*p[26])/65+(48*p[31])/65+(24*p[32])/65+(48*p[33])/65+(14*p[34])/3-(24*p[36])/65-(24*p[37])/65-(48*p[38])/65+(24*p[40])/65+(4*p[41])/3-(2*p[42])/3+(7*p[43])/15+(24*p[45])/65-(11*p[46])/5-(2*p[47])/15+(24*p[49])/65-(24*p[50])/65+tr5*(pe[3]/15+pe[4]/10-(37*pe[5])/20+pe[9]/60+(31*pe[10])/66+(31*pe[12])/88+(71*pe[14])/36+(6*pe[17])/65+(6*pe[19])/65+(347*pe[25])/585+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65+(7*pe[33])/6-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-pe[40]/18-pe[41]/6+(14*pe[42])/45+(6*pe[44])/65-(11*pe[45])/20-pe[46]/30+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-74424*p[11]-92547*p[13]-16676*p[15]+15525*p[20])/1056+(tr5*(-74424*pe[10]-92547*pe[12]-16676*pe[14]))/4224},
{F[1,1,2]^2*F[2,1,3],(-624314*p[11]-324207*p[13]+176858*p[15]-241996*p[20])/6336+(tr5*(-624314*pe[10]-324207*pe[12]+176858*pe[14]))/25344},
{F[1,1,3]*F[2,1,3],p[42]+(tr5*pe[41])/4},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(26658*p[11]+19702*p[13]+3168*p[15]+2507*p[20])/704+(tr5*(13329*pe[10]+9851*pe[12]+1584*pe[14]))/1408},
{F[1,1,4]*F[2,1,3],(3432*p[3]+5148*p[4]+83655*p[5]-95238*p[6]+858*p[10]+24180*p[11]+18135*p[13]-92235*p[15]+4752*p[18]-64753*p[20]+4752*p[21]-9504*p[26]+9504*p[31]+4752*p[32]+9504*p[33]+60060*p[34]-4752*p[36]-4752*p[37]-9504*p[38]+4752*p[40]+30030*p[41]-8580*p[42]+6006*p[43]+4752*p[45]-28314*p[46]-1716*p[47]+4752*p[49]-4752*p[50])/12870+tr5*(pe[3]/15+pe[4]/10-(37*pe[5])/20+pe[9]/60+(31*pe[10])/66+(31*pe[12])/88+(157*pe[14])/72+(6*pe[17])/65+(6*pe[19])/65+(737*pe[25])/585+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65+(7*pe[33])/6-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-(5*pe[40])/36-pe[41]/6+(43*pe[42])/90+(6*pe[44])/65-(11*pe[45])/20-pe[46]/30+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-74424*p[11]-92547*p[13]-17732*p[15]+15525*p[20])/1056+(tr5*(-74424*pe[10]-92547*pe[12]-17732*pe[14]))/4224},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(-781014*p[11]-380418*p[13]+282084*p[15]-353293*p[20])/9504+(tr5*(-130169*pe[10]-63403*pe[12]+47014*pe[14]))/6336},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(26658*p[11]+19702*p[13]+3168*p[15]+2507*p[20])/704+(tr5*(13329*pe[10]+9851*pe[12]+1584*pe[14]))/1408},
{F[1,1,4]^2*F[2,1,3],(-8730*p[11]-39957*p[13]-1842*p[15]+23582*p[20])/1728+(tr5*(-2910*pe[10]-13319*pe[12]-614*pe[14]))/2304},
{F[1,1,5]*F[2,1,3],(15*p[5])/2-11*p[15]+2*p[41]-p[42]-p[43]+(tr5*(22*pe[14]+20*pe[25]-4*pe[40]-3*pe[41]+2*pe[42]))/12},
{F[1,1,1]*F[1,1,5]*F[2,1,3],2*p[15]+(tr5*pe[14])/2},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(4568106*p[11]+3441705*p[13]-693528*p[15]+1283290*p[20])/28512+(tr5*(1522702*pe[10]+1147235*pe[12]-231176*pe[14]))/38016},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(4838178*p[11]+2942349*p[13]-969936*p[15]+2096410*p[20])/28512+(tr5*(1612726*pe[10]+980783*pe[12]-323312*pe[14]))/38016},
{F[1,1,5]^2*F[2,1,3],(-73374*p[11]-39801*p[13]+23430*p[15]-35384*p[20])/4752+(tr5*(-24458*pe[10]-13267*pe[12]+7810*pe[14]))/6336},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1056+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/1408},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1056+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/1408},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(150*p[11]+114*p[13]+47*p[20])/4+(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(150*p[11]+114*p[13]+47*p[20])/4+(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-19682*p[11]-17077*p[13]+15950*p[15]-18662*p[20])/352+(tr5*(-19682*pe[10]-17077*pe[12]+15950*pe[14]))/1408},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-19682*p[11]-17077*p[13]+15950*p[15]-18662*p[20])/352+(tr5*(-19682*pe[10]-17077*pe[12]+15950*pe[14]))/1408},
{F[1,1,9]*F[2,1,3],p[43]+(tr5*pe[42])/4},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(-163302*p[11]+132702*p[13]+137334*p[15]-215897*p[20])/1296+(tr5*(-27217*pe[10]+22117*pe[12]+22889*pe[14]))/864},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(-2016444*p[11]+1340319*p[13]+1566708*p[15]-2481019*p[20])/14256+(tr5*(-672148*pe[10]+446773*pe[12]+522236*pe[14]))/19008},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(5*(73374*p[11]+39801*p[13]-18678*p[15]+35384*p[20]))/4752+(5*tr5*(24458*pe[10]+13267*pe[12]-6226*pe[14]))/6336},
{F[1,1,9]^2*F[2,1,3],(-73374*p[11]-39801*p[13]+18678*p[15]-35384*p[20])/1584+(tr5*(-24458*pe[10]-13267*pe[12]+6226*pe[14]))/2112},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(40056*p[11]+18525*p[13]+6402*p[15]+3145*p[20])/528+(tr5*(13352*pe[10]+6175*pe[12]+2134*pe[14]))/704},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(40056*p[11]+18525*p[13]+6402*p[15]+3145*p[20])/528+(tr5*(13352*pe[10]+6175*pe[12]+2134*pe[14]))/704},
{F[2,1,3]^2,(-175110*p[11]-202629*p[13]-4290*p[15]+29368*p[20])/12672+(tr5*(-58370*pe[10]-67543*pe[12]-1430*pe[14]))/16896},
{F[2,1,4],p[44]+(tr5*pe[43])/4},
{F[1,1,1]^2*F[2,1,4],(54*p[11]+2*p[13]+9*p[20])/44+(tr5*(27*pe[10]+pe[12]))/88},
{F[1,1,2]*F[2,1,4],(-18*p[3])/5+(3*p[4])/5+(23*p[5])/2-(53*p[6])/5+(19*p[10])/15-(174*p[11])/11-(261*p[13])/22-(113*p[15])/6+(56*p[18])/65-(10079*p[20])/990+(56*p[21])/65+(2*p[23])/3-(112*p[26])/65+(112*p[31])/65+(56*p[32])/65+(112*p[33])/65+6*p[34]-(56*p[36])/65-(56*p[37])/65-(112*p[38])/65+p[39]/3+(56*p[40])/65+(16*p[41])/3-(4*p[42])/3+(8*p[43])/15+(56*p[45])/65-(14*p[46])/5+(9*p[47])/5+(56*p[49])/65-(56*p[50])/65+(tr5*((-18*pe[3])/5+(3*pe[4])/5-(53*pe[5])/5+(19*pe[9])/15-(174*pe[10])/11-(261*pe[12])/22+(167*pe[14])/18+(56*pe[17])/65+(56*pe[19])/65+(2*pe[21])/3+(4972*pe[25])/585+(112*pe[30])/65+(56*pe[31])/65+(112*pe[32])/65+6*pe[33]-(56*pe[35])/65-(56*pe[36])/65-(112*pe[37])/65+pe[38]/3+(56*pe[39])/65+(2*pe[40])/9-(4*pe[41])/3+(139*pe[42])/45+(56*pe[44])/65-(14*pe[45])/5+(9*pe[46])/5+(56*pe[48])/65-(56*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-9288*p[11]-9033*p[13]-1164*p[15]+1631*p[20])/288+(tr5*(-3096*pe[10]-3011*pe[12]-388*pe[14]))/384},
{F[1,1,2]^2*F[2,1,4],(-1499770*p[11]-991359*p[13]+450274*p[15]-685580*p[20])/6336+(tr5*(-1499770*pe[10]-991359*pe[12]+450274*pe[14]))/25344},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(-54*p[11]+20*p[13]-31*p[20])/44+(tr5*(-27*pe[10]+10*pe[12]))/88},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(3294*p[11]+2178*p[13]+288*p[15]+317*p[20])/192+(3*tr5*(183*pe[10]+121*pe[12]+16*pe[14]))/128},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(-54*p[11]+20*p[13]-31*p[20])/44+(tr5*(-27*pe[10]+10*pe[12]))/88},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(-1497780*p[11]-1103799*p[13]+344454*p[15]-504665*p[20])/9504+(tr5*(-499260*pe[10]-367933*pe[12]+114818*pe[14]))/12672},
{F[1,1,3]*F[1,1,4]*F[2,1,4],(54*p[11]-20*p[13]+31*p[20])/44+(tr5*(27*pe[10]-10*pe[12]))/88},
{F[1,1,4]^2*F[2,1,4],(-p[13]+p[20])/2-(tr5*pe[12])/8},
{F[1,1,5]*F[2,1,4],(-18*p[3])/5+(3*p[4])/5+(23*p[5])/2-(53*p[6])/5+(19*p[10])/15-(174*p[11])/11-(261*p[13])/22-(113*p[15])/6+(56*p[18])/65-(10079*p[20])/990+(56*p[21])/65+(2*p[23])/3-(112*p[26])/65+(112*p[31])/65+(56*p[32])/65+(112*p[33])/65+6*p[34]-(56*p[36])/65-(56*p[37])/65-(112*p[38])/65+p[39]/3+(56*p[40])/65+(16*p[41])/3-(4*p[42])/3+(8*p[43])/15+(56*p[45])/65-(14*p[46])/5+(9*p[47])/5+(56*p[49])/65-(56*p[50])/65+(tr5*((-18*pe[3])/5+(3*pe[4])/5-(53*pe[5])/5+(19*pe[9])/15-(174*pe[10])/11-(261*pe[12])/22+(167*pe[14])/18+(56*pe[17])/65+(56*pe[19])/65+(2*pe[21])/3+(4972*pe[25])/585+(112*pe[30])/65+(56*pe[31])/65+(112*pe[32])/65+6*pe[33]-(56*pe[35])/65-(56*pe[36])/65-(112*pe[37])/65+pe[38]/3+(56*pe[39])/65+(2*pe[40])/9-(4*pe[41])/3+(139*pe[42])/45+(56*pe[44])/65-(14*pe[45])/5+(9*pe[46])/5+(56*pe[48])/65-(56*pe[49])/65))/4},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-113832*p[11]-101379*p[13]-12804*p[15]+17581*p[20])/3168+(tr5*(-37944*pe[10]-33793*pe[12]-4268*pe[14]))/4224},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(934104*p[11]+836241*p[13]+210837*p[15]-2309*p[20])/14256+(tr5*(311368*pe[10]+278747*pe[12]+70279*pe[14]))/19008},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(41418*p[11]+26262*p[13]+3168*p[15]+2239*p[20])/2112+(3*tr5*(2301*pe[10]+1459*pe[12]+176*pe[14]))/1408},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(-1486116*p[11]-1108119*p[13]+344454*p[15]-497969*p[20])/9504+(tr5*(-495372*pe[10]-369373*pe[12]+114818*pe[14]))/12672},
{F[1,1,5]^2*F[2,1,4],(8373498*p[11]+6004227*p[13]-580*(2640*p[15]-4997*p[20]))/28512+(tr5*(2791166*pe[10]+2001409*pe[12]-510400*pe[14]))/38016},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(-54*p[11]-24*p[13]+13*p[20])/44-(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-52002*p[11]-61359*p[13]+45738*p[15]-49664*p[20])/3168+(tr5*(-17334*pe[10]-20453*pe[12]+15246*pe[14]))/4224},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(54*p[11]+24*p[13]-13*p[20])/44+(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-4374*p[11]-5421*p[13]+4158*p[15]-4600*p[20])/288+(tr5*(-1458*pe[10]-1807*pe[12]+1386*pe[14]))/384},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(116562*p[11]+228219*p[13]+32826*p[15]-60500*p[20])/2592+(tr5*(38854*pe[10]+76073*pe[12]+10942*pe[14]))/3456},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(-54*p[11]+20*p[13]-31*p[20])/44+(tr5*(-27*pe[10]+10*pe[12]))/88},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(54*p[11]+24*p[13]-13*p[20])/44+(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(1317174*p[11]+2554473*p[13]+361086*p[15]-702436*p[20])/28512+(tr5*(439058*pe[10]+851491*pe[12]+120362*pe[14]))/38016},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(54*p[11]+24*p[13]-13*p[20])/44+(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,9]^2*F[2,1,4],(-54*p[11]-2*p[13]-9*p[20])/44+(tr5*(-27*pe[10]-pe[12]))/88},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(4696*p[11]+2565*p[13]+1298*p[15]+97*p[20])/176+(tr5*(4696*pe[10]+2565*pe[12]+1298*pe[14]))/704},
{F[1,1,3]*F[1,1,10]*F[2,1,4],-p[13]+p[20]-(tr5*pe[12])/4},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(4696*p[11]+2389*p[13]+1298*p[15]+273*p[20])/176+(tr5*(4696*pe[10]+2389*pe[12]+1298*pe[14]))/704},
{F[1,1,9]*F[1,1,10]*F[2,1,4],-p[13]+p[20]-(tr5*pe[12])/4},
{F[1,1,10]^2*F[2,1,4],(p[13]-p[20])/2+(tr5*pe[12])/8},
{F[2,1,4]^2,(-234450*p[11]-155823*p[13]+56298*p[15]-102424*p[20])/4224+(tr5*(-78150*pe[10]-51941*pe[12]+18766*pe[14]))/5632},
{F[2,1,5],-p[22]+p[28]+p[49]+(tr5*(-pe[20]+pe[27]+pe[48]))/4},
{F[1,1,1]*F[2,1,5],-1/4*p[9]-(tr5*pe[8])/16},
{F[1,1,1]^2*F[2,1,5],(42*p[11]-18*p[13]+7*p[20])/88+(3*tr5*(7*pe[10]-3*pe[12]))/176},
{F[1,1,2]*F[2,1,5],-1/4*p[9]-(tr5*pe[8])/16},
{F[1,1,2]^2*F[2,1,5],(-30*p[11]+16*p[13]-5*p[20])/22+(tr5*(-15*pe[10]+8*pe[12]))/44},
{F[1,1,3]*F[2,1,5],(-7*p[9])/8+(18*p[11]-36*p[13]-30*p[20]-44*p[23]+11*p[39]+11*p[42])/22+(tr5*(-77*pe[8]+72*pe[10]-144*pe[12]-176*pe[21]+44*pe[38]+44*pe[41]))/352},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(2487*p[11])/44+(5617*p[13])/88+7*p[15]-(811*p[20])/66+(tr5*(4974*pe[10]+5617*pe[12]+616*pe[14]))/352},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(-3*(166*p[11]-222*p[13]+101*p[20]))/88-(3*tr5*(83*pe[10]-111*pe[12]))/176},
{F[1,1,3]^2*F[2,1,5],(-445266*p[11]-284433*p[13]+10362*p[15]-72946*p[20])/2112+(tr5*(-148422*pe[10]-94811*pe[12]+3454*pe[14]))/2816},
{F[1,1,4]*F[2,1,5],p[9]/4+(3*(6*p[11]-12*p[13]+p[20]))/22+tr5*(pe[8]/16+(9*(pe[10]-2*pe[12]))/44)},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(456*p[11]+639*p[13]+33*p[15]-199*p[20])/44+(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]*F[2,1,5],(-9*p[9])/8+(18*p[11]-36*p[13]-30*p[20]-44*p[23]+11*p[39]+11*p[42])/22+(tr5*(-99*pe[8]+72*pe[10]-144*pe[12]-176*pe[21]+44*pe[38]+44*pe[41]))/352},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(2463*p[11])/44+(5713*p[13])/88+7*p[15]-(817*p[20])/66+(tr5*(4926*pe[10]+5713*pe[12]+616*pe[14]))/352},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(-522*p[11]+626*p[13]-307*p[20])/88+(tr5*(-261*pe[10]+313*pe[12]))/176},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(-273210*p[11]-186279*p[13]+27786*p[15]-62948*p[20])/1056+(tr5*(-91070*pe[10]-62093*pe[12]+9262*pe[14]))/1408},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(456*p[11]+639*p[13]+33*p[15]-199*p[20])/44+(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]^2*F[2,1,5],(-91590*p[11]-86958*p[13]+46002*p[15]-52181*p[20])/2112+(tr5*(-15265*pe[10]-14493*pe[12]+7667*pe[14]))/1408},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(-3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88-(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(-3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88-(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(-2412*p[11]-4449*p[13]-1452*p[15]+1435*p[20])/264+(tr5*(-804*pe[10]-1483*pe[12]-484*pe[14]))/352},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(-2412*p[11]-4449*p[13]-1452*p[15]+1435*p[20])/264+(tr5*(-804*pe[10]-1483*pe[12]-484*pe[14]))/352},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(-48294*p[11]+12966*p[13]+31416*p[15]-42611*p[20])/2112+(tr5*(-8049*pe[10]+2161*pe[12]+5236*pe[14]))/1408},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(-48294*p[11]+12966*p[13]+31416*p[15]-42611*p[20])/2112+(tr5*(-8049*pe[10]+2161*pe[12]+5236*pe[14]))/1408},
{F[1,1,2]*F[1,1,9]*F[2,1,5],(18*p[11]-14*p[13]+3*p[20])/22+(tr5*(9*pe[10]-7*pe[12]))/44},
{F[1,1,3]*F[1,1,9]*F[2,1,5],(2790*p[11]+7158*p[13]+3432*p[15]-4243*p[20])/528+(tr5*(465*pe[10]+1193*pe[12]+572*pe[14]))/352},
{F[1,1,5]*F[1,1,9]*F[2,1,5],(3222*p[11]+6822*p[13]+3432*p[15]-4171*p[20])/528+(tr5*(537*pe[10]+1137*pe[12]+572*pe[14]))/352},
{F[1,1,9]^2*F[2,1,5],(-18*p[11]+14*p[13]-3*p[20])/44+(tr5*(-9*pe[10]+7*pe[12]))/88},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(-42*p[11]+18*p[13]-7*p[20])/44-(3*tr5*(7*pe[10]-3*pe[12]))/88},
{F[1,1,2]*F[1,1,10]*F[2,1,5],(-18*p[11]+14*p[13]-3*p[20])/22+(tr5*(-9*pe[10]+7*pe[12]))/44},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(-3*(780*p[11]+519*p[13]+88*p[15]-79*p[20]))/88-(3*tr5*(780*pe[10]+519*pe[12]+88*pe[14]))/352},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(-2412*p[11]-1501*p[13]-264*p[15]+225*p[20])/88+(tr5*(-2412*pe[10]-1501*pe[12]-264*pe[14]))/352},
{F[1,1,9]*F[1,1,10]*F[2,1,5],(18*p[11]-14*p[13]+3*p[20])/22+(tr5*(9*pe[10]-7*pe[12]))/44},
{F[1,1,10]^2*F[2,1,5],(6*p[11]+10*p[13]+p[20])/88+(tr5*(3*pe[10]+5*pe[12]))/176},
{F[2,1,5]^2,(-86628*p[11]-50517*p[13]-8712*p[15]-4307*p[20])/4224+(tr5*(-28876*pe[10]-3*(5613*pe[12]+968*pe[14])))/5632},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,3]^2*F[2,1,6],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/72+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/96},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,4]^2*F[2,1,6],(11513178*p[11]+10868241*p[13]-3097446*p[15]+4024076*p[20])/215424+(tr5*(3837726*pe[10]+3622747*pe[12]-1032482*pe[14]))/287232},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(4122*p[11]+3398511*p[13]+1553178*p[15]-2705698*p[20])/53856+(tr5*(1374*pe[10]+1132837*pe[12]+517726*pe[14]))/71808},
{F[1,1,6]^2*F[2,1,6],(-1277410*p[11]+302867*p[13]+1034462*p[15]-1649652*p[20])/23936+(tr5*(-1277410*pe[10]+302867*pe[12]+1034462*pe[14]))/95744},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,3]*F[1,1,7]*F[2,1,6],-50*p[11]-(395*p[13])/6-(28*p[15])/3+(227*p[20])/18+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/24},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-185897286*p[11]-310894545*p[13]-44227326*p[15]+55560466*p[20])/323136+(tr5*(-61965762*pe[10]-13*(7971655*pe[12]+1134034*pe[14])))/430848},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-119722842*p[11]-232629315*p[13]-47855346*p[15]+58260890*p[20])/323136+(tr5*(-39907614*pe[10]-77543105*pe[12]-15951782*pe[14]))/430848},
{F[1,1,7]^2*F[2,1,6],-75*p[11]-(395*p[13])/4-14*p[15]+(227*p[20])/12+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/16},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(51048*p[11]+30927*p[13]-3102*p[15]+6011*p[20])/1584+(tr5*(17016*pe[10]+10309*pe[12]-1034*pe[14]))/2112},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(3816*p[11]-7071*p[13]-3498*p[15]+5333*p[20])/528+(tr5*(1272*pe[10]-2357*pe[12]-1166*pe[14]))/704},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,8]^2*F[2,1,6],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/72+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/96},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(-3816*p[11]+7071*p[13]+3498*p[15]-5333*p[20])/528+(tr5*(-1272*pe[10]+2357*pe[12]+1166*pe[14]))/704},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(-3816*p[11]+7071*p[13]+3498*p[15]-5333*p[20])/528+(tr5*(-1272*pe[10]+2357*pe[12]+1166*pe[14]))/704},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-66096*p[11]-93099*p[13]-5916*p[15]+4849*p[20])/288+(tr5*(-22032*pe[10]-31033*pe[12]-1972*pe[14]))/384},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-73296*p[11]-102579*p[13]-7260*p[15]+6665*p[20])/288+(tr5*(-24432*pe[10]-34193*pe[12]-2420*pe[14]))/384},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(5*(900*p[11]+1185*p[13]+168*p[15]-227*p[20]))/36+(5*tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,10]^2*F[2,1,6],-50*p[11]-(395*p[13])/6-(28*p[15])/3+(227*p[20])/18+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/24},
{F[2,1,6]^2,(29048022*p[11]+33814335*p[13]-2567994*p[15]+2368988*p[20])/646272+(tr5*(9682674*pe[10]+11271445*pe[12]-855998*pe[14]))/861696},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-206075898*p[11]-322058505*p[13]-20865306*p[15]+24912964*p[20])/1938816+(tr5*(-68691966*pe[10]-107352835*pe[12]-6955102*pe[14]))/2585088},
{F[1,1,5]^2*F[2,1,7],(-7333170*p[11]-34308333*p[13]-15687342*p[15]+20856862*p[20])/114048+(tr5*(-2444390*pe[10]-11436111*pe[12]-5229114*pe[14]))/152064},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(468949218*p[11]+765022905*p[13]+103760118*p[15]-125759764*p[20])/1938816+(tr5*(156316406*pe[10]+255007635*pe[12]+34586706*pe[14]))/2585088},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-206075898*p[11]-322058505*p[13]-20865306*p[15]+24912964*p[20])/1938816+(tr5*(-68691966*pe[10]-107352835*pe[12]-6955102*pe[14]))/2585088},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(404489010*p[11]+780681183*p[13]+198091608*p[15]-252093574*p[20])/969408+(tr5*(134829670*pe[10]+260227061*pe[12]+66030536*pe[14]))/1292544},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(468949218*p[11]+765022905*p[13]+103760118*p[15]-125759764*p[20])/1938816+(tr5*(156316406*pe[10]+255007635*pe[12]+34586706*pe[14]))/2585088},
{F[1,1,7]^2*F[2,1,7],(620186220*p[11]+1394915655*p[13]+409186074*p[15]-528739993*p[20])/1938816+(tr5*(206728740*pe[10]+464971885*pe[12]+136395358*pe[14]))/2585088},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(-170370*p[11]+3231474*p[13]+1778832*p[15]-2412601*p[20])/19008+(tr5*(-28395*pe[10]+538579*pe[12]+296472*pe[14]))/12672},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(-170370*p[11]+3231474*p[13]+1778832*p[15]-2412601*p[20])/19008+(tr5*(-28395*pe[10]+538579*pe[12]+296472*pe[14]))/12672},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/161568+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/107712},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/161568+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/107712},
{F[2,1,7]^2,(-54814*p[11]-141557*p[13]-50270*p[15]+65756*p[20])/1408+(tr5*(-54814*pe[10]-141557*pe[12]-50270*pe[14]))/5632},
{F[1,1,1]^2*F[2,1,8],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/396+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/528},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-997006*p[11]-1196923*p[13]-156574*p[15]+116316*p[20])/17952+(tr5*(-997006*pe[10]-1196923*pe[12]-156574*pe[14]))/71808},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{F[1,1,4]^2*F[2,1,8],(2793342*p[11]+3481782*p[13]+485430*p[15]-380959*p[20])/53856+(tr5*(465557*pe[10]+580297*pe[12]+80905*pe[14]))/35904},
{F[1,1,5]^2*F[2,1,8],(-10044*p[11]-10437*p[13]-924*p[15]+911*p[20])/528+(tr5*(-3348*pe[10]-7*(497*pe[12]+44*pe[14])))/704},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-55827990*p[11]-42394587*p[13]+7049658*p[15]-16834792*p[20])/484704+(tr5*(-18609330*pe[10]-14131529*pe[12]+2349886*pe[14]))/646272},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/108+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/144},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(-8938602*p[11]-34667970*p[13]-482262*p[15]+6924749*p[20])/242352+(tr5*(-1489767*pe[10]-5777995*pe[12]-80377*pe[14]))/161568},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(908502*p[11]-290358*p[13]-509256*p[15]+698051*p[20])/57024+(tr5*(151417*pe[10]-48393*pe[12]-84876*pe[14]))/38016},
{F[1,1,6]^2*F[2,1,8],(2957015634*p[11]+4094803623*p[13]+365603502*p[15]-348069104*p[20])/1938816+(tr5*(985671878*pe[10]+1364934541*pe[12]+121867834*pe[14]))/2585088},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-841128*p[11]-1453659*p[13]-247764*p[15]+297605*p[20])/2448+(tr5*(-280376*pe[10]-484553*pe[12]-82588*pe[14]))/3264},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(12003570*p[11]+22348677*p[13]+6212226*p[15]-7250764*p[20])/58752+(tr5*(4001190*pe[10]+7449559*pe[12]+2070742*pe[14]))/78336},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(908502*p[11]-290358*p[13]-509256*p[15]+698051*p[20])/57024+(tr5*(151417*pe[10]-48393*pe[12]-84876*pe[14]))/38016},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(815681534*p[11]+1338602051*p[13]+208062866*p[15]-225361164*p[20])/646272+(tr5*(815681534*pe[10]+1338602051*pe[12]+208062866*pe[14]))/2585088},
{F[1,1,7]^2*F[2,1,8],(393417624*p[11]+802956351*p[13]+183906162*p[15]-225546595*p[20])/646272+(tr5*(131139208*pe[10]+267652117*pe[12]+61302054*pe[14]))/861696},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-1602*p[11]-11679*p[13]-3696*p[15]+5156*p[20])/594+(tr5*(-534*pe[10]-3893*pe[12]-1232*pe[14]))/792},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(5633982*p[11]+8869395*p[13]+1660494*p[15]-1507612*p[20])/161568+(tr5*(1877994*pe[10]+2956465*pe[12]+553498*pe[14]))/215424},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(10044*p[11]+10437*p[13]+924*p[15]-911*p[20])/264+(tr5*(3348*pe[10]+3479*pe[12]+308*pe[14]))/352},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(88273602*p[11]+247118808*p[13]+75678636*p[15]-90423973*p[20])/969408+(tr5*(14712267*pe[10]+41186468*pe[12]+12613106*pe[14]))/646272},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(101188242*p[11]+240804738*p[13]+61374192*p[15]-78829243*p[20])/323136+(tr5*(16864707*pe[10]+40134123*pe[12]+10229032*pe[14]))/215424},
{F[1,1,8]^2*F[2,1,8],(-128340*p[11]-87279*p[13]+4620*p[15]-10819*p[20])/4752+(tr5*(-42780*pe[10]-29093*pe[12]+1540*pe[14]))/6336},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(72*p[11]-183*p[13]-84*p[15]+127*p[20])/18+tr5*(pe[10]-(61*pe[12])/24-(7*pe[14])/6)},
{F[1,1,6]*F[1,1,9]*F[2,1,8],12*p[11]-(61*p[13])/2-14*p[15]+(127*p[20])/6+tr5*(3*pe[10]-(61*pe[12])/8-(7*pe[14])/2)},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(5*(72*p[11]-183*p[13]-84*p[15]+127*p[20]))/36+(5*tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/48},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(72*p[11]-183*p[13]-84*p[15]+127*p[20])/36+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/48},
{F[1,1,9]^2*F[2,1,8],p[11]+(-183*p[13]-84*p[15]+127*p[20])/72+(tr5*(24*pe[10]-61*pe[12]-28*pe[14]))/96},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-854064*p[11]-1217553*p[13]-87252*p[15]+98963*p[20])/4752+(tr5*(-284688*pe[10]-405851*pe[12]-29084*pe[14]))/6336},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(42930*p[11]+59613*p[13]+4344*p[15]-4871*p[20])/216+(tr5*(14310*pe[10]+19871*pe[12]+1448*pe[14]))/288},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(166459644*p[11]+228774207*p[13]+17209632*p[15]-18914755*p[20])/161568+(tr5*(55486548*pe[10]+76258069*pe[12]+5736544*pe[14]))/215424},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(127000332*p[11]+174903009*p[13]+12735096*p[15]-13573049*p[20])/161568+(tr5*(42333444*pe[10]+58301003*pe[12]+4245032*pe[14]))/215424},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(863568*p[11]+1193397*p[13]+76164*p[15]-82199*p[20])/4752+(tr5*(287856*pe[10]+397799*pe[12]+25388*pe[14]))/6336},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/36+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/48},
{F[1,1,10]^2*F[2,1,8],(-22212*p[11]-51441*p[13]-12012*p[15]+16703*p[20])/3168+(tr5*(-7404*pe[10]-17147*pe[12]-4004*pe[14]))/4224},
{F[2,1,8]^2,(171473580*p[11]+278359845*p[13]+41942868*p[15]-52127861*p[20])/646272+(tr5*(57157860*pe[10]+92786615*pe[12]+13980956*pe[14]))/861696},
{F[2,1,9],p[45]+(tr5*pe[44])/4},
{F[1,1,1]*F[2,1,9],(10*p[3])/3+6*p[5]-3*p[6]-p[9]/2-p[10]/2+(415*p[11])/33+(415*p[13])/44-(26*p[15])/3-(655*p[20])/396-(10*p[23])/3-(4*p[34])/3-(5*p[39])/3+(10*p[41])/3+(5*p[42])/3-(2*p[43])/3-(2*p[46])/3-(5*p[47])/3+(tr5*(440*pe[3]-396*pe[5]-66*pe[8]-66*pe[9]+1660*pe[10]+1245*pe[12]+792*pe[14]-440*pe[21]+704*pe[25]-176*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+88*pe[42]-88*pe[45]-220*pe[46]))/528},
{F[1,1,1]^2*F[2,1,9],(124453440*p[11]+175134318*p[13]+30205932*p[15]-44054183*p[20])/41472+(tr5*(20742240*pe[10]+29189053*pe[12]+5034322*pe[14]))/27648},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(15966*p[11]+42648*p[13]+13200*p[15]-15929*p[20])/1584+(tr5*(2661*pe[10]+7108*pe[12]+2200*pe[14]))/1056},
{F[1,1,2]^2*F[2,1,9],(-18*p[11]-558*p[13]-264*p[15]+217*p[20])/264+(tr5*(-3*pe[10]-93*pe[12]-44*pe[14]))/176},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(9676008*p[11]+10036002*p[13]-10542444*p[15]+7077083*p[20])/152064+(tr5*(1612668*pe[10]+1672667*pe[12]-1757074*pe[14]))/101376},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(-5*(54*p[11]+24*p[13]-13*p[20]))/176-(15*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,3]^2*F[2,1,9],(6194448*p[11]+10311738*p[13]+4147044*p[15]-4752701*p[20])/50688+(tr5*(1032408*pe[10]+1718623*pe[12]+691174*pe[14]))/33792},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(763106688*p[11]+1034930418*p[13]+107990124*p[15]-201102995*p[20])/456192+(tr5*(127184448*pe[10]+172488403*pe[12]+17998354*pe[14]))/304128},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(522*p[11]+1332*p[13]+528*p[15]-551*p[20])/264+(tr5*(87*pe[10]+222*pe[12]+88*pe[14]))/176},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(-542184*p[11]-878010*p[13]-348612*p[15]+390193*p[20])/5632-(3*tr5*(90364*pe[10]+146335*pe[12]+58102*pe[14]))/11264},
{F[1,1,4]^2*F[2,1,9],(217792*p[11]+396170*p[13]+178244*p[15]-208653*p[20])/5632+(tr5*(108896*pe[10]+198085*pe[12]+89122*pe[14]))/11264},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(-26480*p[11]-24271*p[13]+6083*p[15]-8949*p[20])/528+(tr5*(-26480*pe[10]-24271*pe[12]+6083*pe[14]))/2112},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(67896*p[11]+105339*p[13]+41250*p[15]-53089*p[20])/3168+(tr5*(22632*pe[10]+35113*pe[12]+13750*pe[14]))/4224},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/88+(3*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,4]*F[1,1,6]*F[2,1,9],(1572*p[11]+1575*p[13]+330*p[15]-211*p[20])/132+(tr5*(524*pe[10]+525*pe[12]+110*pe[14]))/176},
{F[1,1,6]^2*F[2,1,9],(-894*p[11]-951*p[13]-198*p[15]+148*p[20])/132+(tr5*(-298*pe[10]-317*pe[12]-66*pe[14]))/176},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(-8010*p[11]+11202*p[13]+6864*p[15]-8507*p[20])/1188+(tr5*(-1335*pe[10]+1867*pe[12]+1144*pe[14]))/792},
{F[1,1,4]*F[1,1,7]*F[2,1,9],(-894*p[11]-951*p[13]-198*p[15]+148*p[20])/66+(tr5*(-298*pe[10]-317*pe[12]-66*pe[14]))/88},
{F[1,1,6]*F[1,1,7]*F[2,1,9],(894*p[11]+951*p[13]+198*p[15]-148*p[20])/66+(tr5*(298*pe[10]+317*pe[12]+66*pe[14]))/88},
{F[1,1,7]^2*F[2,1,9],(442*p[11]+502*p[13]+176*p[15]-139*p[20])/88+(tr5*(221*pe[10]+251*pe[12]+88*pe[14]))/176},
{F[1,1,8]*F[2,1,9],(10*p[3])/3+6*p[5]-3*p[6]-p[9]/2-p[10]/2+(415*p[11])/33+(415*p[13])/44-(26*p[15])/3-(655*p[20])/396-(10*p[23])/3-(4*p[34])/3-(5*p[39])/3+(10*p[41])/3+(5*p[42])/3-(2*p[43])/3-(2*p[46])/3-(5*p[47])/3+(tr5*(440*pe[3]-396*pe[5]-66*pe[8]-66*pe[9]+1660*pe[10]+1245*pe[12]+792*pe[14]-440*pe[21]+704*pe[25]-176*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]+88*pe[42]-88*pe[45]-220*pe[46]))/528},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(26701668*p[11]+35073924*p[13]+6155844*p[15]-8299793*p[20])/20736+(tr5*(2225139*pe[10]+2922827*pe[12]+512987*pe[14]))/6912},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(1962*p[11]+6141*p[13]+2046*p[15]-2302*p[20])/198+(tr5*(654*pe[10]+2047*pe[12]+682*pe[14]))/264},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(4118778*p[11]+6166284*p[13]+644424*p[15]-1399709*p[20])/19008+(tr5*(686463*pe[10]+1027714*pe[12]+107404*pe[14]))/12672},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(188314758*p[11]+256463835*p[13]+27042972*p[15]-50694755*p[20])/114048+(tr5*(62771586*pe[10]+85487945*pe[12]+9014324*pe[14]))/152064},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(-26318*p[11]-24199*p[13]+6083*p[15]-8988*p[20])/528+(tr5*(-26318*pe[10]-24199*pe[12]+6083*pe[14]))/2112},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(113400*p[11]+154911*p[13]+51546*p[15]-61213*p[20])/3168+(tr5*(37800*pe[10]+51637*pe[12]+17182*pe[14]))/4224},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(-24102*p[11]-5916*p[13]+3300*p[15]-5843*p[20])/1188+(tr5*(-4017*pe[10]-986*pe[12]+550*pe[14]))/792},
{F[1,1,8]^2*F[2,1,9],(-87252723*p[11]-128860716*p[13]-21082710*p[15]+32904460*p[20])/57024+(tr5*(-29084241*pe[10]-42953572*pe[12]-7027570*pe[14]))/76032},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(2190*p[11]-585*p[13]-798*p[15]+1286*p[20])/96+(tr5*(730*pe[10]-195*pe[12]-266*pe[14]))/128},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(39*p[11])/88+(48*p[13])/11+2*p[15]-(907*p[20])/528+(tr5*(39*pe[10]+384*pe[12]+176*pe[14]))/352},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(1134*p[11]+42*p[13]-660*p[15]-911*p[20])/1584+(tr5*(189*pe[10]+7*pe[12]-110*pe[14]))/1056},
{F[1,1,4]*F[1,1,9]*F[2,1,9],(-774*p[11]-2082*p[13]-924*p[15]+971*p[20])/528+(tr5*(-129*pe[10]-347*pe[12]-154*pe[14]))/352},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(54*p[11]+24*p[13]-13*p[20])/176+(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[1,1,6]*F[1,1,9]*F[2,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,7]*F[1,1,9]*F[2,1,9],(-3114*p[11]-3408*p[13]-924*p[15]+713*p[20])/132+(tr5*(-519*pe[10]-568*pe[12]-154*pe[14]))/88},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(7002*p[11]-2091*p[13]-2874*p[15]+3994*p[20])/288+(tr5*(2334*pe[10]-697*pe[12]-958*pe[14]))/384},
{F[1,1,9]^2*F[2,1,9],(18090*p[11]+17346*p[13]+3828*p[15]-3277*p[20])/1584+(tr5*(3015*pe[10]+2891*pe[12]+638*pe[14]))/1056},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-138384*p[11]-134709*p[13]-21318*p[15]+19715*p[20])/4752+(tr5*(-46128*pe[10]-44903*pe[12]-7106*pe[14]))/6336},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(-162*p[11]-303*p[13]-33*p[15]+116*p[20])/99+(tr5*(-54*pe[10]-101*pe[12]-11*pe[14]))/132},
{F[1,1,4]*F[1,1,10]*F[2,1,9],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,6]*F[1,1,10]*F[2,1,9],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/264+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/352},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-150048*p[11]-155139*p[13]-24090*p[15]+26813*p[20])/4752+(tr5*(-50016*pe[10]-51713*pe[12]-8030*pe[14]))/6336},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(-648*p[11]-1443*p[13]-66*p[15]+673*p[20])/792+(tr5*(-216*pe[10]-481*pe[12]-22*pe[14]))/1056},
{F[1,1,10]^2*F[2,1,9],(162*p[11]+303*p[13]+33*p[15]-116*p[20])/198+(tr5*(54*pe[10]+101*pe[12]+11*pe[14]))/264},
{F[2,1,9]^2,(3*(256759*p[11]+363655*p[13]+62282*p[15]-91900*p[20]))/1408+(3*tr5*(256759*pe[10]+363655*pe[12]+62282*pe[14]))/5632},
{F[1,1,5]^2*F[2,1,10],(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20])/9504+(tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/6336},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(-5*(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20]))/9504-(5*tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/6336},
{F[1,1,6]^2*F[2,1,10],(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20])/3168+(tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/2112},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(143697042*p[11]+253746021*p[13]+13003122*p[15]-23650804*p[20])/1938816+(tr5*(47899014*pe[10]+84582007*pe[12]+4334374*pe[14]))/2585088},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(-2698638*p[11]-1288656*p[13]+575784*p[15]-823289*p[20])/28512+(tr5*(-449773*pe[10]-214776*pe[12]+95964*pe[14]))/19008},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-668887878*p[11]-914871597*p[13]-82683942*p[15]+61245010*p[20])/1938816+(tr5*(-222962626*pe[10]-304957199*pe[12]-27561314*pe[14]))/2585088},
{F[1,1,7]^2*F[2,1,10],(-506702268*p[11]-893617449*p[13]-159694656*p[15]+189174413*p[20])/969408+(tr5*(-168900756*pe[10]-297872483*pe[12]-53231552*pe[14]))/1292544},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(143697042*p[11]+253746021*p[13]+13003122*p[15]-23650804*p[20])/1938816+(tr5*(47899014*pe[10]+84582007*pe[12]+4334374*pe[14]))/2585088},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(-420990*p[11]+1411857*p[13]+1079496*p[15]-1505522*p[20])/7128+(tr5*(-140330*pe[10]+470619*pe[12]+359832*pe[14]))/9504},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-665794830*p[11]-967656597*p[13]-114755190*p[15]+105253726*p[20])/1938816+(tr5*(-221931610*pe[10]-322552199*pe[12]-38251730*pe[14]))/2585088},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-538981902*p[11]-986487684*p[13]-195303570*p[15]+239368817*p[20])/969408+(tr5*(-89830317*pe[10]-7*(23487802*pe[12]+4650085*pe[14])))/646272},
{F[1,1,8]^2*F[2,1,10],(34722*p[11]+589357*p[13]+389246*p[15]-539582*p[20])/6336+(tr5*(34722*pe[10]+589357*pe[12]+389246*pe[14]))/25344},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-72147474*p[11]-102731700*p[13]-8489514*p[15]+9535531*p[20])/161568+(tr5*(-12024579*pe[10]-17121950*pe[12]-1414919*pe[14]))/107712},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-72147474*p[11]-102731700*p[13]-8489514*p[15]+9535531*p[20])/161568+(tr5*(-12024579*pe[10]-17121950*pe[12]-1414919*pe[14]))/107712},
{F[2,1,10]^2,(191856*p[11]+767889*p[13]+387882*p[15]-542873*p[20])/12672+(tr5*(63952*pe[10]+255963*pe[12]+129294*pe[14]))/16896},
{F[2,1,11],(-9*p[5])/2+11*p[15]+2*p[26]-p[32]+p[37]-2*p[41]+p[43]+(tr5*(-2*pe[25]-pe[31]+pe[36]))/4},
{F[1,1,1]*F[2,1,11],(-6864*p[3]-286*p[4]+1716*p[6]+1144*p[10]-36660*p[11]-27495*p[13]-12870*p[15]+1056*p[18]+9191*p[20]+1056*p[21]-2112*p[26]+2112*p[31]+1056*p[32]+2112*p[33]-1056*p[36]-1056*p[37]-2112*p[38]+1056*p[40]-572*p[43]+1056*p[45]-572*p[46]+3432*p[47]+1056*p[49]-1056*p[50])/2860+tr5*((-3*pe[3])/5-pe[4]/40+(3*pe[5])/20+pe[9]/10-(141*pe[10])/44-(423*pe[12])/176-(9*pe[14])/8+(6*pe[17])/65+(6*pe[19])/65-(12*pe[25])/65+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-pe[42]/20+(6*pe[44])/65-pe[45]/20+(3*pe[46])/10+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]^2*F[2,1,11],(66996*p[11]+89715*p[13]+18084*p[15]-15223*p[20])/1584+(tr5*(22332*pe[10]+29905*pe[12]+6028*pe[14]))/2112},
{F[1,1,2]*F[2,1,11],(-62*p[3])/15+(13*p[4])/10+(17*p[5])/2-(89*p[6])/5+(9*p[10])/5-(601*p[11])/33-(601*p[13])/44-(10*p[15])/3+(88*p[18])/65-(26899*p[20])/1980+(88*p[21])/65-(2*p[23])/3-(176*p[26])/65+(176*p[31])/65+(88*p[32])/65+(176*p[33])/65+(32*p[34])/3-(88*p[36])/65-(88*p[37])/65-(176*p[38])/65-p[39]/3+(88*p[40])/65+4*p[41]-p[42]/3+(44*p[43])/15+(88*p[45])/65-(22*p[46])/5+(31*p[47])/15+(88*p[49])/65-(88*p[50])/65+(tr5*((-62*pe[3])/15+(13*pe[4])/10-(89*pe[5])/5+(9*pe[9])/5-(601*pe[10])/33-(601*pe[12])/44+(157*pe[14])/9+(88*pe[17])/65+(88*pe[19])/65-(2*pe[21])/3+(2836*pe[25])/585+(176*pe[30])/65+(88*pe[31])/65+(176*pe[32])/65+(32*pe[33])/3-(88*pe[35])/65-(88*pe[36])/65-(176*pe[37])/65-pe[38]/3+(88*pe[39])/65+(2*pe[40])/9-pe[41]/3+(217*pe[42])/45+(88*pe[44])/65-(22*pe[45])/5+(31*pe[46])/15+(88*pe[48])/65-(88*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-28656*p[11]-47181*p[13]-9756*p[15]+10423*p[20])/288+(tr5*(-9552*pe[10]-15727*pe[12]-3252*pe[14]))/384},
{F[1,1,2]^2*F[2,1,11],(-819194*p[11]-467397*p[13]+204248*p[15]-339046*p[20])/3168+(tr5*(-819194*pe[10]-467397*pe[12]+204248*pe[14]))/12672},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(-24894*p[11]-18918*p[13]-3168*p[15]-1993*p[20])/1056-(3*tr5*(1383*pe[10]+1051*pe[12]+176*pe[14]))/704},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(128466*p[11]+96366*p[13]+15840*p[15]+11819*p[20])/2112+(tr5*(21411*pe[10]+16061*pe[12]+2640*pe[14]))/1408},
{F[1,1,3]^2*F[2,1,11],(126*p[11]+12*p[13]+43*p[20])/132+(tr5*(21*pe[10]+2*pe[12]))/88},
{F[1,1,4]*F[2,1,11],(6864*p[3]+286*p[4]-1716*p[6]-1144*p[10]+36660*p[11]+27495*p[13]+12870*p[15]-1056*p[18]-9191*p[20]-1056*p[21]+2112*p[26]-2112*p[31]-1056*p[32]-2112*p[33]+1056*p[36]+1056*p[37]+2112*p[38]-1056*p[40]+572*p[43]-1056*p[45]+572*p[46]-3432*p[47]-1056*p[49]+1056*p[50])/2860+tr5*((3*pe[3])/5+pe[4]/40-(3*pe[5])/20-pe[9]/10+(141*pe[10])/44+(423*pe[12])/176+(9*pe[14])/8-(6*pe[17])/65-(6*pe[19])/65+(12*pe[25])/65-(12*pe[30])/65-(6*pe[31])/65-(12*pe[32])/65+(6*pe[35])/65+(6*pe[36])/65+(12*pe[37])/65-(6*pe[39])/65+pe[42]/20-(6*pe[44])/65+pe[45]/20-(3*pe[46])/10-(6*pe[48])/65+(6*pe[49])/65)},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-32490*p[11]-43458*p[13]-10329*p[15]+8423*p[20])/792+(tr5*(-10830*pe[10]-14486*pe[12]-3443*pe[14]))/1056},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(-1610964*p[11]-869115*p[13]+418110*p[15]-670445*p[20])/9504+(tr5*(-536988*pe[10]-289705*pe[12]+139370*pe[14]))/12672},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(24894*p[11]+18918*p[13]+3168*p[15]+1993*p[20])/1056+(3*tr5*(1383*pe[10]+1051*pe[12]+176*pe[14]))/704},
{F[1,1,4]^2*F[2,1,11],(-1824*p[11]-1401*p[13]+66*p[15]-337*p[20])/528+(tr5*(-608*pe[10]-467*pe[12]+22*pe[14]))/704},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(2328*p[11]+1317*p[13]+264*p[15]+509*p[20])/176+(3*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/704},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(2772258*p[11]+2290575*p[13]-633864*p[15]+790052*p[20])/28512+(tr5*(924086*pe[10]+763525*pe[12]-211288*pe[14]))/38016},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(-126*p[11]-12*p[13]-43*p[20])/66+(tr5*(-21*pe[10]-2*pe[12]))/44},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-3*(520*p[11]+335*p[13]-88*p[15]+215*p[20]))/176-(3*tr5*(520*pe[10]+335*pe[12]-88*pe[14]))/704},
{F[1,1,5]^2*F[2,1,11],(-162*p[11]-105*p[13]-198*p[15]+94*p[20])/132+(tr5*(-54*pe[10]-35*pe[12]-66*pe[14]))/176},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/1584+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/2112},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-5*(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20]))/3168-(5*tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1584+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/2112},
{F[1,1,1]*F[1,1,7]*F[2,1,11],-25*p[11]-19*p[13]-(47*p[20])/6+(tr5*(-25*pe[10]-19*pe[12]))/4},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(5*(150*p[11]+114*p[13]+47*p[20]))/12+(5*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,4]*F[1,1,7]*F[2,1,11],25*p[11]+19*p[13]+(47*p[20])/6+(tr5*(25*pe[10]+19*pe[12]))/4},
{F[1,1,8]*F[2,1,11],(-6864*p[3]+1144*p[4]+1716*p[6]+1144*p[10]-36660*p[11]-27495*p[13]-12870*p[15]+1056*p[18]+9191*p[20]+1056*p[21]-2112*p[26]+2112*p[31]+1056*p[32]+2112*p[33]-1056*p[36]-1056*p[37]-2112*p[38]+1056*p[40]-572*p[43]+1056*p[45]-572*p[46]+3432*p[47]+1056*p[49]-1056*p[50])/2860+tr5*((-3*pe[3])/5+pe[4]/10+(3*pe[5])/20+pe[9]/10-(141*pe[10])/44-(423*pe[12])/176-(9*pe[14])/8+(6*pe[17])/65+(6*pe[19])/65-(12*pe[25])/65+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-pe[42]/20+(6*pe[44])/65-pe[45]/20+(3*pe[46])/10+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(-96*p[11]-686*p[13]-1063*p[15]+1156*p[20])/24+(tr5*(-96*pe[10]-686*pe[12]-1063*pe[14]))/96},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-333378*p[11]-199659*p[13]+266706*p[15]-319948*p[20])/3168+(tr5*(-111126*pe[10]-66553*pe[12]+88902*pe[14]))/4224},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(24894*p[11]+18918*p[13]+3168*p[15]+1993*p[20])/1056+(3*tr5*(1383*pe[10]+1051*pe[12]+176*pe[14]))/704},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-31338*p[11]-23619*p[13]+27324*p[15]-31348*p[20])/792+(tr5*(-10446*pe[10]-7873*pe[12]+9108*pe[14]))/1056},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(-2328*p[11]-1317*p[13]-264*p[15]-509*p[20])/176-(3*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/704},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1584+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/2112},
{F[1,1,7]*F[1,1,8]*F[2,1,11],25*p[11]+19*p[13]+(47*p[20])/6+(tr5*(25*pe[10]+19*pe[12]))/4},
{F[1,1,8]^2*F[2,1,11],(-64116*p[11]-45843*p[13]+49698*p[15]-60461*p[20])/1584+(tr5*(-21372*pe[10]-15281*pe[12]+16566*pe[14]))/2112},
{F[1,1,9]*F[2,1,11],(-14*p[3])/15+(11*p[4])/10+(17*p[5])/2-(53*p[6])/5+(8*p[10])/5-(127*p[11])/33-(127*p[13])/44-(47*p[15])/6+(16*p[18])/65-(21433*p[20])/1980+(16*p[21])/65-(2*p[23])/3-(32*p[26])/65+(32*p[31])/65+(16*p[32])/65+(32*p[33])/65+(14*p[34])/3-(16*p[36])/65-(16*p[37])/65-(32*p[38])/65-p[39]/3+(16*p[40])/65+4*p[41]-p[42]/3+(23*p[43])/15+(16*p[45])/65-(9*p[46])/5+(22*p[47])/15+(16*p[49])/65-(16*p[50])/65+tr5*((-7*pe[3])/30+(11*pe[4])/40-(53*pe[5])/20+(2*pe[9])/5-(127*pe[10])/132-(127*pe[12])/176+(233*pe[14])/72+(4*pe[17])/65+(4*pe[19])/65-pe[21]/6+(1033*pe[25])/585+(8*pe[30])/65+(4*pe[31])/65+(8*pe[32])/65+(7*pe[33])/6-(4*pe[35])/65-(4*pe[36])/65-(8*pe[37])/65-pe[38]/12+(4*pe[39])/65+pe[40]/18-pe[41]/12+(77*pe[42])/90+(4*pe[44])/65-(9*pe[45])/20+(11*pe[46])/30+(4*pe[48])/65-(4*pe[49])/65)},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(-15792*p[11]-246661*p[13]-131736*p[15]+177031*p[20])/1056+tr5*((-329*pe[10])/88-(246661*pe[12])/4224-(499*pe[14])/16)},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(-4651170*p[11]+2334984*p[13]+3276768*p[15]-4988921*p[20])/14256+(tr5*(-775195*pe[10]+389164*pe[12]+546128*pe[14]))/9504},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(174222*p[11]+133818*p[13]+22176*p[15]+14429*p[20])/2112+(tr5*(29037*pe[10]+22303*pe[12]+3696*pe[14]))/1408},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(-2802636*p[11]-741783*p[13]+1217238*p[15]-1857605*p[20])/9504+(tr5*(-934212*pe[10]-247261*pe[12]+405746*pe[14]))/12672},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(2449554*p[11]+2082405*p[13]-676632*p[15]+726170*p[20])/28512+(tr5*(816518*pe[10]+694135*pe[12]-225544*pe[14]))/38016},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-7*(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20]))/3168-(7*tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(7*(150*p[11]+114*p[13]+47*p[20]))/12+(7*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(-865170*p[11]-253455*p[13]+613074*p[15]-821608*p[20])/3168+(tr5*(-288390*pe[10]-84485*pe[12]+204358*pe[14]))/4224},
{F[1,1,9]^2*F[2,1,11],(-11852970*p[11]+18197745*p[13]+14008566*p[15]-21122876*p[20])/57024+(tr5*(-3950990*pe[10]+6065915*pe[12]+4669522*pe[14]))/76032},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/264+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/352},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(67080*p[11]+33051*p[13]+11022*p[15]+4591*p[20])/528+(tr5*(22360*pe[10]+11017*pe[12]+3674*pe[14]))/704},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(-126*p[11]-12*p[13]-43*p[20])/66+(tr5*(-21*pe[10]-2*pe[12]))/44},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(12984*p[11]+4887*p[13]+1254*p[15]+1955*p[20])/264+(tr5*(4328*pe[10]+1629*pe[12]+418*pe[14]))/352},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(126*p[11]+12*p[13]+43*p[20])/66+(tr5*(21*pe[10]+2*pe[12]))/44},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(14136*p[11]+5355*p[13]+2046*p[15]+1751*p[20])/264+(tr5*(4712*pe[10]+1785*pe[12]+682*pe[14]))/352},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(94056*p[11]+42921*p[13]+13530*p[15]+8845*p[20])/528+(tr5*(31352*pe[10]+14307*pe[12]+4510*pe[14]))/704},
{F[1,1,10]^2*F[2,1,11],(-162*p[11]-105*p[13]-198*p[15]+94*p[20])/132+(tr5*(-54*pe[10]-35*pe[12]-66*pe[14]))/176},
{F[2,1,11]^2,(-234918*p[11]-201813*p[13]+29766*p[15]-65080*p[20])/4224+(tr5*(-78306*pe[10]-67271*pe[12]+9922*pe[14]))/5632},
{F[2,1,12],2*p[33]+p[51]+(tr5*(2*pe[32]+pe[50]))/4},
{F[1,1,1]*F[2,1,12],p[46]+(tr5*pe[45])/4},
{F[1,1,1]^2*F[2,1,12],(-51*p[11])/44+(69*p[13])/44+p[15]-(215*p[20])/88+(tr5*(-51*pe[10]+69*pe[12]+44*pe[14]))/176},
{F[1,1,2]*F[2,1,12],p[46]+(tr5*pe[45])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,12],(-12*p[11]-9*p[13]-11*p[15]+9*p[20])/11+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/44},
{F[1,1,2]^2*F[2,1,12],(-156*p[11]-117*p[13]-88*p[15]+73*p[20])/44+(tr5*(-156*pe[10]-117*pe[12]-88*pe[14]))/176},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(-72*p[11]-21*p[13]+10*p[20])/22-(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,3]^2*F[2,1,12],(72*p[11]+21*p[13]-10*p[20])/44+(3*tr5*(24*pe[10]+7*pe[12]))/176},
{F[1,1,4]*F[2,1,12],-p[46]-(tr5*pe[45])/4},
{F[1,1,1]*F[1,1,4]*F[2,1,12],(12*p[11]+9*p[13]+11*p[15]-9*p[20])/11+(tr5*(12*pe[10]+9*pe[12]+11*pe[14]))/44},
{F[1,1,2]*F[1,1,4]*F[2,1,12],(12*p[11]+9*p[13]+11*p[15]-9*p[20])/11+(tr5*(12*pe[10]+9*pe[12]+11*pe[14]))/44},
{F[1,1,4]^2*F[2,1,12],(-12*p[11]-9*p[13]-11*p[15]+9*p[20])/22+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/88},
{F[1,1,6]^2*F[2,1,12],(57*p[11]-48*p[13]-33*p[15]+103*p[20])/66+(tr5*(19*pe[10]-16*pe[12]-11*pe[14]))/88},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(3*(6*p[11]-4*p[13]-4*p[15]+7*p[20]))/4+(3*tr5*(3*pe[10]-2*(pe[12]+pe[14])))/8},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-57*p[11]+48*p[13]+33*p[15]-103*p[20])/33+(tr5*(-19*pe[10]+16*pe[12]+11*pe[14]))/44},
{F[1,1,7]^2*F[2,1,12],(-61*p[11])/44+(17*p[13])/22+p[15]-(281*p[20])/264+(tr5*(-61*pe[10]+34*pe[12]+44*pe[14]))/176},
{F[1,1,8]*F[2,1,12],-1/2*p[10]+2*p[34]+(tr5*(-pe[9]+4*pe[33]))/8},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-74628*p[11]-90093*p[13]-15312*p[15]+9925*p[20])/1056+(tr5*(-24876*pe[10]-30031*pe[12]-5104*pe[14]))/1408},
{F[1,1,2]*F[1,1,8]*F[2,1,12],(-36*p[11]+39*p[13]+6*p[15]-23*p[20])/2+(3*tr5*(-12*pe[10]+13*pe[12]+2*pe[14]))/8},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(23598*p[11]+18342*p[13]+3168*p[15]+2305*p[20])/704+(9*tr5*(1311*pe[10]+1019*pe[12]+176*pe[14]))/1408},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(360*p[11]+105*p[13]+462*p[15]-347*p[20])/176+(3*tr5*(120*pe[10]+35*pe[12]+154*pe[14]))/704},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352-(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(2088*p[11]+3711*p[13]+990*p[15]-1973*p[20])/176+(3*tr5*(696*pe[10]+1237*pe[12]+330*pe[14]))/704},
{F[1,1,7]*F[1,1,8]*F[2,1,12],(3240*p[11]+1473*p[13]-264*p[15]+1585*p[20])/132+(tr5*(1080*pe[10]+491*pe[12]-88*pe[14]))/176},
{F[1,1,8]^2*F[2,1,12],(3*(602*p[11]-3085*p[13]+231*p[15]+478*p[20]))/176+(3*tr5*(602*pe[10]-3085*pe[12]+231*pe[14]))/704},
{F[1,1,9]*F[2,1,12],p[47]+(tr5*pe[46])/4},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-69444*p[11]-87789*p[13]+31*(-528*p[15]+331*p[20]))/1056+(tr5*(-23148*pe[10]-29263*pe[12]-5456*pe[14]))/1408},
{F[1,1,2]*F[1,1,9]*F[2,1,12],(-240*p[11]+183*p[13]+22*p[15]-117*p[20])/11+(tr5*(-240*pe[10]+183*pe[12]+22*pe[14]))/44},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(3*(7098*p[11]+5890*p[13]+1056*p[15]+875*p[20]))/704+(3*tr5*(3549*pe[10]+2945*pe[12]+528*pe[14]))/1408},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(552*p[11]+249*p[13]+638*p[15]-491*p[20])/176+(tr5*(552*pe[10]+249*pe[12]+638*pe[14]))/704},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352-(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(5352*p[11]+11901*p[13]+3498*p[15]-7567*p[20])/528+(tr5*(1784*pe[10]+3967*pe[12]+1166*pe[14]))/704},
{F[1,1,7]*F[1,1,9]*F[2,1,12],(3468*p[11]+1281*p[13]-396*p[15]+1997*p[20])/132+(tr5*(1156*pe[10]+427*pe[12]-132*pe[14]))/176},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(-34110*p[11]-4644*p[13]+18777*p[15]-28433*p[20])/264+(tr5*(-11370*pe[10]-1548*pe[12]+6259*pe[14]))/352},
{F[1,1,9]^2*F[2,1,12],(-77826*p[11]+19989*p[13]+37587*p[15]-65210*p[20])/528+(tr5*(-25942*pe[10]+6663*pe[12]+12529*pe[14]))/704},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(72*p[11]+21*p[13]-10*p[20])/22+(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(-72*p[11]-21*p[13]+10*p[20])/22-(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-57*p[11]+48*p[13]+33*p[15]-103*p[20])/33+(tr5*(-19*pe[10]+16*pe[12]+11*pe[14]))/44},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(57*p[11]-48*p[13]-33*p[15]+103*p[20])/33+(tr5*(19*pe[10]-16*pe[12]-11*pe[14]))/44},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(2976*p[11]+1440*p[13]+297*p[15]+430*p[20])/44+(3*tr5*(992*pe[10]+480*pe[12]+99*pe[14]))/176},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(9588*p[11]+4254*p[13]+759*p[15]+1642*p[20])/132+(tr5*(3196*pe[10]+1418*pe[12]+253*pe[14]))/176},
{F[1,1,10]^2*F[2,1,12],10*p[11]-p[13]-2*p[15]+(16*p[20])/3+(tr5*(10*pe[10]-pe[12]-2*pe[14]))/4},
{F[2,1,12]^2,(9684*p[11]-3495*p[13]-2871*p[15]+6311*p[20])/528+(tr5*(3228*pe[10]-1165*pe[12]-957*pe[14]))/704},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(22116*p[11]+33483*p[13]+3828*p[15]-7127*p[20])/1056+(tr5*(7372*pe[10]+11161*pe[12]+1276*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]^2*F[2,1,13],(290616*p[11]+193761*p[13]-38934*p[15]+81721*p[20])/3456+(tr5*(96872*pe[10]+64587*pe[12]-12978*pe[14]))/4608},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-7766046*p[11]-10368618*p[13]-690756*p[15]+619571*p[20])/53856+(tr5*(-1294341*pe[10]-1728103*pe[12]-115126*pe[14]))/35904},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-612*p[11]-381*p[13]-72*p[15]-91*p[20])/96+(tr5*(-204*pe[10]-127*pe[12]-24*pe[14]))/128},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(77881530*p[11]+129720666*p[13]+19478250*p[15]-19247633*p[20])/969408+(tr5*(12980255*pe[10]+21620111*pe[12]+3246375*pe[14]))/646272},
{F[1,1,6]^2*F[2,1,13],(-169330*p[11]-190484*p[13]-3520*p[15]+635*p[20])/1056+(tr5*(-84665*pe[10]-95242*pe[12]-1760*pe[14]))/2112},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(20869254*p[11]+40379055*p[13]+8124666*p[15]-10274354*p[20])/53856+(tr5*(6956418*pe[10]+13459685*pe[12]+2708222*pe[14]))/71808},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(10152*p[11]+44805*p[13]+13926*p[15]-20671*p[20])/3168+(tr5*(3384*pe[10]+14935*pe[12]+4642*pe[14]))/4224},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(2402438*p[11]+2649835*p[13]-6985*p[15]+93158*p[20])/4752+(tr5*(2402438*pe[10]+2649835*pe[12]-6985*pe[14]))/19008},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(5*(169330*p[11]+190484*p[13]+3520*p[15]-635*p[20]))/3168+(5*tr5*(84665*pe[10]+95242*pe[12]+1760*pe[14]))/6336},
{F[1,1,9]^2*F[2,1,13],(-169330*p[11]-190484*p[13]-3520*p[15]+635*p[20])/3168+(tr5*(-84665*pe[10]-95242*pe[12]-1760*pe[14]))/6336},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(22116*p[11]+33483*p[13]+3828*p[15]-7127*p[20])/1056+(tr5*(7372*pe[10]+11161*pe[12]+1276*pe[14]))/1408},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(130695714*p[11]+386077812*p[13]+125264832*p[15]-141071963*p[20])/969408+(tr5*(21782619*pe[10]+64346302*pe[12]+20877472*pe[14]))/646272},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-7766046*p[11]-10368618*p[13]-690756*p[15]+619571*p[20])/53856+(tr5*(-1294341*pe[10]-1728103*pe[12]-115126*pe[14]))/35904},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-612*p[11]-381*p[13]-72*p[15]-91*p[20])/96+(tr5*(-204*pe[10]-127*pe[12]-24*pe[14]))/128},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(129696510*p[11]+188008770*p[13]+20555370*p[15]-19441943*p[20])/969408+(5*tr5*(4323217*pe[10]+6266959*pe[12]+685179*pe[14]))/646272},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(20869254*p[11]+40379055*p[13]+8124666*p[15]-10274354*p[20])/53856+(tr5*(6956418*pe[10]+13459685*pe[12]+2708222*pe[14]))/71808},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(10152*p[11]+44805*p[13]+13926*p[15]-20671*p[20])/3168+(tr5*(3384*pe[10]+14935*pe[12]+4642*pe[14]))/4224},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(1590898*p[11]+1576430*p[13]-86174*p[15]+246127*p[20])/9504+(tr5*(795449*pe[10]+788215*pe[12]-43087*pe[14]))/19008},
{F[1,1,10]^2*F[2,1,13],(29604996*p[11]+575125743*p[13]+270392430*p[15]-322860235*p[20])/1938816+(tr5*(9868332*pe[10]+191708581*pe[12]+90130810*pe[14]))/2585088},
{F[2,1,13]^2,(-140834*p[11]-167407*p[13]-3377*p[15]+4508*p[20])/2112+(tr5*(-140834*pe[10]-167407*pe[12]-3377*pe[14]))/8448},
{F[1,1,1]^2*F[2,1,14],(-10872*p[11]-14919*p[13]-2112*p[15]+2885*p[20])/792+(tr5*(-3624*pe[10]-4973*pe[12]-704*pe[14]))/1056},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(5*(1152*p[11]+1590*p[13]+231*p[15]-314*p[20]))/198+(5*tr5*(384*pe[10]+530*pe[12]+77*pe[14]))/264},
{F[1,1,3]^2*F[2,1,14],(6624*p[11]+4440*p[13]-330*p[15]+653*p[20])/792+(tr5*(1104*pe[10]+740*pe[12]-55*pe[14]))/528},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(22392*p[11]+30819*p[13]+4422*p[15]-6025*p[20])/792+(tr5*(7464*pe[10]+10273*pe[12]+1474*pe[14]))/1056},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-23688*p[11]-32781*p[13]-4818*p[15]+6535*p[20])/792+(tr5*(-7896*pe[10]-10927*pe[12]-1606*pe[14]))/1056},
{F[1,1,4]^2*F[2,1,14],(1780668*p[11]+4308999*p[13]+1120020*p[15]-1421213*p[20])/53856+(tr5*(593556*pe[10]+1436333*pe[12]+373340*pe[14]))/71808},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(248076*p[11]+350925*p[13]+47652*p[15]-70601*p[20])/3168+(tr5*(82692*pe[10]+116975*pe[12]+15884*pe[14]))/4224},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-7823958*p[11]-10242729*p[13]-768636*p[15]+1050260*p[20])/19008+(tr5*(-2607986*pe[10]-3414243*pe[12]-256212*pe[14]))/25344},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-16972668*p[11]-20335803*p[13]-620070*p[15]+452291*p[20])/53856+(tr5*(-5657556*pe[10]-6778601*pe[12]-206690*pe[14]))/71808},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(-1860*p[11]-1461*p[13]-264*p[15]-35*p[20])/352-(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/1408},
{F[1,1,6]^2*F[2,1,14],(27121454*p[11]+33291715*p[13]+663938*p[15]+190998*p[20])/38016+(tr5*(27121454*pe[10]+33291715*pe[12]+663938*pe[14]))/152064},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-3*(139300*p[11]+260939*p[13]+56276*p[15]-72729*p[20]))/2992-(3*tr5*(139300*pe[10]+260939*pe[12]+56276*pe[14]))/11968},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(3054306*p[11]+6015368*p[13]+1251118*p[15]-1603433*p[20])/2992+(tr5*(1527153*pe[10]+3007684*pe[12]+625559*pe[14]))/5984},
{F[1,1,7]^2*F[2,1,14],(9900180*p[11]+20072913*p[13]+4576308*p[15]-5953643*p[20])/53856+(tr5*(3300060*pe[10]+6690971*pe[12]+1525436*pe[14]))/71808},
{F[1,1,1]*F[1,1,8]*F[2,1,14],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/264+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/352},
{F[1,1,3]*F[1,1,8]*F[2,1,14],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,4]*F[1,1,8]*F[2,1,14],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(15624*p[11]+27393*p[13]+6270*p[15]-9155*p[20])/3168+(tr5*(5208*pe[10]+9131*pe[12]+2090*pe[14]))/4224},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(360*p[11]-2667*p[13]-1056*p[15]+1567*p[20])/396+tr5*((5*pe[10])/22-(889*pe[12])/528-(2*pe[14])/3)},
{F[1,1,8]^2*F[2,1,14],(-360*p[11]+2667*p[13]+1056*p[15]-1567*p[20])/792+tr5*((-5*pe[10])/44+(889*pe[12])/1056+pe[14]/3)},
{F[1,1,1]*F[1,1,9]*F[2,1,14],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/264+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/352},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-4104*p[11]-4629*p[13]-462*p[15]+581*p[20])/88-(3*tr5*(1368*pe[10]+1543*pe[12]+154*pe[14]))/352},
{F[1,1,4]*F[1,1,9]*F[2,1,14],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/264+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/352},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(2449078*p[11]+3139412*p[13]+164560*p[15]-74405*p[20])/19008+(tr5*(1224539*pe[10]+1569706*pe[12]+82280*pe[14]))/38016},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(-360*p[11]+2667*p[13]+1056*p[15]-1567*p[20])/396+tr5*((-5*pe[10])/22+(889*pe[12])/528+(2*pe[14])/3)},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(360*p[11]-2667*p[13]-1056*p[15]+1567*p[20])/396+tr5*((5*pe[10])/22-(889*pe[12])/528-(2*pe[14])/3)},
{F[1,1,9]^2*F[2,1,14],(18432*p[11]+23988*p[13]+3234*p[15]-4309*p[20])/792+(tr5*(3072*pe[10]+3998*pe[12]+539*pe[14]))/528},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(163692*p[11]+235497*p[13]+31548*p[15]-48541*p[20])/3168+(tr5*(54564*pe[10]+78499*pe[12]+10516*pe[14]))/4224},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-7286550*p[11]-9503073*p[13]-662508*p[15]+905660*p[20])/19008+(tr5*(-2428850*pe[10]-3167691*pe[12]-220836*pe[14]))/25344},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-1721564*p[11]-2034091*p[13]-36982*p[15]+6659*p[20])/5984+(tr5*(-1721564*pe[10]-2034091*pe[12]-36982*pe[14]))/23936},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(-1860*p[11]-1461*p[13]-264*p[15]-35*p[20])/352-(3*tr5*(620*pe[10]+487*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(180618842*p[11]+572792446*p[13]+180038012*p[15]-226037961*p[20])/323136+(tr5*(90309421*pe[10]+286396223*pe[12]+90019006*pe[14]))/646272},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(27513234*p[11]+53956956*p[13]+11188254*p[15]-14324341*p[20])/26928+(tr5*(4585539*pe[10]+8992826*pe[12]+1864709*pe[14]))/17952},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(10152*p[11]+44805*p[13]+13926*p[15]-20671*p[20])/3168+(tr5*(3384*pe[10]+14935*pe[12]+4642*pe[14]))/4224},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(2450806*p[11]+2987852*p[13]+109120*p[15]+6931*p[20])/19008+(tr5*(1225403*pe[10]+1493926*pe[12]+54560*pe[14]))/38016},
{F[1,1,10]^2*F[2,1,14],(5232732*p[11]+35748231*p[13]+14631870*p[15]-18595579*p[20])/38016+(tr5*(1744244*pe[10]+11916077*pe[12]+4877290*pe[14]))/50688},
{F[2,1,14]^2,(58748364*p[11]+31378317*p[13]-19723836*p[15]+28289731*p[20])/646272+(tr5*(19582788*pe[10]+10459439*pe[12]-6574612*pe[14]))/861696},
{F[1,1,1]^2*F[2,1,15],(-252*p[11]-387*p[13]+79*p[20])/264-(3*tr5*(28*pe[10]+43*pe[12]))/352},
{F[1,1,2]^2*F[2,1,15],(-18*p[11]+465*p[13]+198*p[15]-256*p[20])/132+(tr5*(-6*pe[10]+155*pe[12]+66*pe[14]))/176},
{F[1,1,1]*F[1,1,3]*F[2,1,15],(234*p[11]+357*p[13]+33*p[15]-82*p[20])/66+(tr5*(78*pe[10]+119*pe[12]+11*pe[14]))/88},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(2*(18*p[11]-3*p[13]+14*p[20]))/33+(tr5*(6*pe[10]-pe[12]))/22},
{F[1,1,3]^2*F[2,1,15],(-87*p[11])/22-(19*p[13])/88+p[15]-(515*p[20])/264+(tr5*(-348*pe[10]-19*pe[12]+88*pe[14]))/352},
{F[1,1,1]*F[1,1,4]*F[2,1,15],(-216*p[11]-327*p[13]-66*p[15]+85*p[20])/132+(tr5*(-72*pe[10]-109*pe[12]-22*pe[14]))/176},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(-2*(18*p[11]-3*p[13]+14*p[20]))/33+(tr5*(-6*pe[10]+pe[12]))/22},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(-2*(18*p[11]-3*p[13]+14*p[20]))/33+(tr5*(-6*pe[10]+pe[12]))/22},
{F[1,1,5]^2*F[2,1,15],(18*p[11]-3*p[13]+14*p[20])/33+(tr5*(6*pe[10]-pe[12]))/44},
{F[1,1,3]*F[1,1,6]*F[2,1,15],(720*p[11]-681*p[13]-330*p[15]+791*p[20])/132+(tr5*(240*pe[10]-227*pe[12]-110*pe[14]))/176},
{F[1,1,4]*F[1,1,6]*F[2,1,15],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/132+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/176},
{F[1,1,6]^2*F[2,1,15],(-20*p[11]+249*p[13]+44*p[15]-161*p[20])/88+(tr5*(-20*pe[10]+249*pe[12]+44*pe[14]))/352},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(-73*p[11])/11-(131*p[13])/44+p[15]-(223*p[20])/132+(tr5*(-292*pe[10]-131*pe[12]+44*pe[14]))/176},
{F[1,1,7]^2*F[2,1,15],(876*p[11]+393*p[13]-132*p[15]+223*p[20])/264+(tr5*(292*pe[10]+131*pe[12]-44*pe[14]))/352},
{F[1,1,1]*F[1,1,8]*F[2,1,15],(234*p[11]+357*p[13]+33*p[15]-82*p[20])/66+(tr5*(78*pe[10]+119*pe[12]+11*pe[14]))/88},
{F[1,1,2]*F[1,1,8]*F[2,1,15],3*p[11]-(15*p[13])/2-3*p[15]+6*p[20]+(3*tr5*(2*pe[10]-5*pe[12]-2*pe[14]))/8},
{F[1,1,3]*F[1,1,8]*F[2,1,15],(-234*p[11]-357*p[13]-33*p[15]+82*p[20])/66+(tr5*(-78*pe[10]-119*pe[12]-11*pe[14]))/88},
{F[1,1,4]*F[1,1,8]*F[2,1,15],(216*p[11]+327*p[13]+66*p[15]-85*p[20])/132+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/176},
{F[1,1,6]*F[1,1,8]*F[2,1,15],(30*p[11]+3*p[13]-9*p[15]+14*p[20])/6+(tr5*(10*pe[10]+pe[12]-3*pe[14]))/8},
{F[1,1,7]*F[1,1,8]*F[2,1,15],(-73*p[11])/11-(131*p[13])/44+p[15]-(223*p[20])/132+(tr5*(-292*pe[10]-131*pe[12]+44*pe[14]))/176},
{F[1,1,8]^2*F[2,1,15],(-102*p[11]+171*p[13]+66*p[15]-160*p[20])/132+(tr5*(-34*pe[10]+57*pe[12]+22*pe[14]))/176},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-127260*p[11]-143229*p[13]-28380*p[15]+20161*p[20])/3168+(tr5*(-42420*pe[10]-47743*pe[12]-9460*pe[14]))/4224},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(666*p[11]-1497*p[13]-594*p[15]+1244*p[20])/66+(tr5*(222*pe[10]-499*pe[12]-198*pe[14]))/88},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-6167562*p[11]-8202789*p[13]-428076*p[15]+682166*p[20])/19008+(tr5*(-2055854*pe[10]-69*(39627*pe[12]+2068*pe[14])))/25344},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-7736670*p[11]-10324146*p[13]-681780*p[15]+608011*p[20])/53856+(tr5*(-1289445*pe[10]-1720691*pe[12]-113630*pe[14]))/35904},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-19044*p[11]-12765*p[13]-2376*p[15]-2107*p[20])/1056+(tr5*(-6348*pe[10]-4255*pe[12]-792*pe[14]))/1408},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(117736734*p[11]+161634771*p[13]+18091293*p[15]-19212964*p[20])/484704+(tr5*(39245578*pe[10]+53878257*pe[12]+6030431*pe[14]))/646272},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(1799730*p[11]+3627093*p[13]+753294*p[15]-958846*p[20])/4896+(tr5*(599910*pe[10]+1209031*pe[12]+251098*pe[14]))/6528},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(3848*p[11]+6593*p[13]+1518*p[15]-1907*p[20])/352+(tr5*(3848*pe[10]+6593*pe[12]+1518*pe[14]))/1408},
{F[1,1,9]^2*F[2,1,15],(25637714*p[11]+29782285*p[13]+1011494*p[15]-298138*p[20])/38016+(tr5*(25637714*pe[10]+29782285*pe[12]+1011494*pe[14]))/152064},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-128124*p[11]-144669*p[13]-26796*p[15]+20017*p[20])/3168+(tr5*(-42708*pe[10]-48223*pe[12]-8932*pe[14]))/4224},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(9*(2*p[11]-5*p[13]-2*p[15]+4*p[20]))/2+(9*tr5*(2*pe[10]-5*pe[12]-2*pe[14]))/8},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-556446*p[11]-736047*p[13]-38052*p[15]+58402*p[20])/1728+(tr5*(-185482*pe[10]-3*(81783*pe[12]+4228*pe[14])))/2304},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-7824798*p[11]-10457562*p[13]-708708*p[15]+642691*p[20])/53856+(tr5*(-1304133*pe[10]-1742927*pe[12]-118118*pe[14]))/35904},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-17892*p[11]-12957*p[13]-2376*p[15]-1211*p[20])/1056+(tr5*(-5964*pe[10]-4319*pe[12]-792*pe[14]))/1408},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(10338810*p[11]+14453721*p[13]+1666695*p[15]-1792700*p[20])/44064+(tr5*(3446270*pe[10]+4817907*pe[12]+555565*pe[14]))/58752},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(20154438*p[11]+40058367*p[13]+8232378*p[15]-10456322*p[20])/53856+(tr5*(6718146*pe[10]+13352789*pe[12]+2744126*pe[14]))/71808},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(6552*p[11]+19731*p[13]+5610*p[15]-8137*p[20])/1056+(tr5*(2184*pe[10]+6577*pe[12]+1870*pe[14]))/1408},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(-225994818*p[11]-106019046*p[13]+78986820*p[15]-68040983*p[20])/969408+(tr5*(-37665803*pe[10]-17669841*pe[12]+13164470*pe[14]))/646272},
{F[1,1,10]^2*F[2,1,15],(-693939960*p[11]-365224191*p[13]+205590198*p[15]-234814039*p[20])/1938816+(tr5*(-231313320*pe[10]-121741397*pe[12]+68530066*pe[14]))/2585088},
{F[2,1,15]^2,(612450*p[11]+771699*p[13]+51282*p[15]-55412*p[20])/4224+(tr5*(204150*pe[10]+257233*pe[12]+17094*pe[14]))/5632},
{F[2,2,1]^2,(-54*p[11]-24*p[13]+13*p[20])/176-(3*tr5*(9*pe[10]+4*pe[12]))/352},
{F[2,2,9]^2,(216*p[11]+327*p[13]+66*p[15]-85*p[20])/528+(tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{tci[1,1]^2,p[48]+(tr5*pe[47])/4},
{F[1,1,1]*tci[1,1]^2,(29*p[3])/9+(11*p[5])/4-(14*p[6])/3+(3*p[9])/16-(4*p[10])/9+(1073*p[11])/99+(1667*p[13])/132+(37*p[15])/36-(844*p[20])/297-2*p[23]+(2*p[34])/9-(7*p[39])/4+(35*p[41])/18+(31*p[42])/36+(7*p[43])/18-p[46]-(29*p[47])/18+(tr5*((29*pe[3])/9-(14*pe[5])/3+(3*pe[8])/16-(4*pe[9])/9+(1073*pe[10])/99+(1667*pe[12])/132+(31*pe[14])/4-2*pe[21]+(22*pe[25])/9+(2*pe[33])/9-(7*pe[38])/4+(13*pe[40])/18+(31*pe[41])/36+pe[42]-pe[45]-(29*pe[46])/18))/4},
{F[1,1,1]^2*tci[1,1]^2,(3632063067*p[11]+4914948477*p[13]+540025266*p[15]-975251254*p[20])/456192+(tr5*(1210687689*pe[10]+1638316159*pe[12]+180008422*pe[14]))/608256},
{F[1,1,2]*tci[1,1]^2,(29*p[3])/15-(4*p[4])/15-(23*p[5])/12+(13*p[6])/5-(3*p[10])/5+(337*p[11])/33+(337*p[13])/44+4*p[15]-(16*p[18])/65+(5053*p[20])/1980-(16*p[21])/65+p[23]/3+(32*p[26])/65-(32*p[31])/65-(16*p[32])/65-(32*p[33])/65-(5*p[34])/3+(16*p[36])/65+(16*p[37])/65+(32*p[38])/65+p[39]/6-(16*p[40])/65-p[41]+p[42]/3-(11*p[43])/30-(16*p[45])/65+(4*p[46])/5-(29*p[47])/30-(16*p[49])/65+(16*p[50])/65+tr5*((29*pe[3])/60-pe[4]/15+(13*pe[5])/20-(3*pe[9])/20+(337*pe[10])/132+(337*pe[12])/176-(37*pe[14])/216-(4*pe[17])/65-(4*pe[19])/65+pe[21]/12-(1063*pe[25])/3510-(8*pe[30])/65-(4*pe[31])/65-(8*pe[32])/65-(5*pe[33])/12+(4*pe[35])/65+(4*pe[36])/65+(8*pe[37])/65+pe[38]/24-(4*pe[39])/65-pe[40]/27+pe[41]/12-(107*pe[42])/540-(4*pe[44])/65+pe[45]/5-(29*pe[46])/120-(4*pe[48])/65+(4*pe[49])/65)},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-89802*p[11]-172506*p[13]+285516*p[15]-449555*p[20])/19008+(tr5*(-14967*pe[10]-28751*pe[12]+47586*pe[14]))/12672},
{F[1,1,2]^2*tci[1,1]^2,(-90862*p[11]-369297*p[13]+74830*p[15]-9832*p[20])/6912+(tr5*(-90862*pe[10]-369297*pe[12]+74830*pe[14]))/27648},
{F[1,1,3]*tci[1,1]^2,(792*p[3]+2376*p[5]-2772*p[6]+3366*p[9]-66*p[10]+3420*p[11]+2565*p[13]-2244*p[15]-18757*p[20]+17160*p[23]+264*p[34]+3828*p[39]+1320*p[41]-3564*p[42]-132*p[46]-396*p[47])/4752+(tr5*(264*pe[3]-924*pe[5]+1122*pe[8]-22*pe[9]+1140*pe[10]+855*pe[12]+1188*pe[14]+5720*pe[21]+704*pe[25]+88*pe[33]+1276*pe[38]+88*pe[40]-1188*pe[41]+176*pe[42]-44*pe[45]-132*pe[46]))/6336},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(-7350226128*p[11]-10317382278*p[13]-1474114884*p[15]+2452404113*p[20])/1824768+(tr5*(-1225037688*pe[10]-1719563713*pe[12]-245685814*pe[14]))/1216512},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(15983226*p[11]+9970179*p[13]-1769394*p[15]+5972704*p[20])/152064+(tr5*(5327742*pe[10]+3323393*pe[12]-589798*pe[14]))/202752},
{F[1,1,3]^2*tci[1,1]^2,(-13380016300*p[11]-24600304802*p[13]-3700385700*p[15]+5134909611*p[20])/41361408+(tr5*(-6690008150*pe[10]-12300152401*pe[12]-1850192850*pe[14]))/82722816},
{F[1,1,4]*tci[1,1]^2,(19*p[3])/45-p[4]/30-(9*p[5])/8-(22*p[6])/15-p[9]/48-(7*p[10])/360+(773*p[11])/396+(773*p[13])/528+(461*p[15])/72-(2*p[18])/65-(45653*p[20])/23760-(2*p[21])/65-p[23]/3+(4*p[26])/65-(4*p[31])/65-(2*p[32])/65-(4*p[33])/65+(2*p[34])/9+(2*p[36])/65+(2*p[37])/65+(4*p[38])/65-p[39]/4-(2*p[40])/65-(5*p[41])/9+(7*p[42])/36+(59*p[43])/90-(2*p[45])/65-(3*p[46])/20-(19*p[47])/90-(2*p[49])/65+(2*p[50])/65+(tr5*((19*pe[3])/45-pe[4]/30-(22*pe[5])/15-pe[8]/48-(7*pe[9])/360+(773*pe[10])/396+(773*pe[12])/528+(263*pe[14])/72-(2*pe[17])/65-(2*pe[19])/65-pe[21]/3-(61*pe[25])/65-(4*pe[30])/65-(2*pe[31])/65-(4*pe[32])/65+(2*pe[33])/9+(2*pe[35])/65+(2*pe[36])/65+(4*pe[37])/65-pe[38]/4-(2*pe[39])/65-pe[40]/18+(7*pe[41])/36+(73*pe[42])/180-(2*pe[44])/65-(3*pe[45])/20-(19*pe[46])/90-(2*pe[48])/65+(2*pe[49])/65))/4},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-1213626924*p[11]-1758098796*p[13]-382176564*p[15]+541089893*p[20])/912384+(tr5*(-101135577*pe[10]-146508233*pe[12]-31848047*pe[14]))/304128},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(3268914*p[11]+2375985*p[13]-733242*p[15]+1235258*p[20])/10368+(tr5*(1089638*pe[10]+791995*pe[12]-244414*pe[14]))/13824},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(-297925920*p[11]-191130972*p[13]+221842548*p[15]-231424975*p[20])/940032+(tr5*(-24827160*pe[10]-15927581*pe[12]+18486879*pe[14]))/313344},
{F[1,1,4]^2*tci[1,1]^2,(-60284403198*p[11]-103741567716*p[13]-9149230200*p[15]+27179496757*p[20])/93063168+(tr5*(-10047400533*pe[10]-2*(8645130643*pe[12]+762435850*pe[14])))/62042112},
{F[1,1,5]*tci[1,1]^2,(-6*p[3])/5+p[4]/5+(7*p[5])/2-(53*p[6])/15-(7*p[9])/96+(19*p[10])/45-(113*p[11])/22-(93*p[13])/22-(40*p[15])/9+(56*p[18])/195-(41531*p[20])/11880+(56*p[21])/195+p[23]/18-(112*p[26])/195+(112*p[31])/195+(56*p[32])/195+(112*p[33])/195+2*p[34]-(56*p[36])/195-(56*p[37])/195-(112*p[38])/195+(11*p[39])/72+(56*p[40])/195+(13*p[41])/9-(23*p[42])/72+(31*p[43])/90+(56*p[45])/195-(14*p[46])/15+(3*p[47])/5+(56*p[49])/195-(56*p[50])/195+(tr5*((-6*pe[3])/5+pe[4]/5-(53*pe[5])/15-(7*pe[8])/96+(19*pe[9])/45-(113*pe[10])/22-(93*pe[12])/22+(37*pe[14])/9+(56*pe[17])/195+(56*pe[19])/195+pe[21]/18+(1484*pe[25])/585+(112*pe[30])/195+(56*pe[31])/195+(112*pe[32])/195+2*pe[33]-(56*pe[35])/195-(56*pe[36])/195-(112*pe[37])/195+(11*pe[38])/72+(56*pe[39])/195-pe[40]/9-(23*pe[41])/72+(101*pe[42])/90+(56*pe[44])/195-(14*pe[45])/15+(3*pe[46])/5+(56*pe[48])/195-(56*pe[49])/195))/4},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(1791562*p[11]+1307828*p[13]-1015102*p[15]+1260749*p[20])/50688+(tr5*(895781*pe[10]+653914*pe[12]-507551*pe[14]))/101376},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-44066442*p[11]-37737069*p[13]+15981702*p[15]-17792218*p[20])/342144+(tr5*(-14688814*pe[10]-12579023*pe[12]+5327234*pe[14]))/456192},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(5418114*p[11]-1968930*p[13]-2071674*p[15]+4466491*p[20])/76032+(tr5*(903019*pe[10]-328155*pe[12]-345279*pe[14]))/50688},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(-577702710*p[11]-416042106*p[13]+194776428*p[15]-185647675*p[20])/5816448+(tr5*(-96283785*pe[10]-69340351*pe[12]+32462738*pe[14]))/3877632},
{F[1,1,5]^2*tci[1,1]^2,(2556055410*p[11]+4510747458*p[13]+1463503272*p[15]-1406661275*p[20])/31021056+(tr5*(426009235*pe[10]+751791243*pe[12]+243917212*pe[14]))/20680704},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(2750268*p[11]+4767249*p[13]+1196382*p[15]-1488413*p[20])/215424+(tr5*(916756*pe[10]+1589083*pe[12]+398794*pe[14]))/287232},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(14904*p[11]+61899*p[13]+20724*p[15]-23861*p[20])/9504+(tr5*(4968*pe[10]+20633*pe[12]+6908*pe[14]))/12672},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(9565911926*p[11]+12039628966*p[13]+588004340*p[15]-559477723*p[20])/15510528+(tr5*(4782955963*pe[10]+6019814483*pe[12]+294002170*pe[14]))/31021056},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(390731436*p[11]+654295683*p[13]+62215824*p[15]-89866015*p[20])/2908224+(tr5*(130243812*pe[10]+218098561*pe[12]+20738608*pe[14]))/3877632},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(-14291345226*p[11]-10923206022*p[13]+3557667168*p[15]-5237573701*p[20])/46531584+(tr5*(-2381890871*pe[10]-1820534337*pe[12]+592944528*pe[14]))/31021056},
{F[1,1,6]^2*tci[1,1]^2,(-949952196*p[11]-1410819984*p[13]-198851802*p[15]+172726433*p[20])/4230144+(tr5*(-158325366*pe[10]-235136664*pe[12]-33141967*pe[14]))/2820096},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(-187902*p[11]-7*(53310*p[13]-55320*p[15]+176801*p[20]))/235008+(tr5*(-31317*pe[10]-62195*pe[12]+64540*pe[14]))/156672},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(-140678*p[11]-102973*p[13]+9262*p[15]-51456*p[20])/16896+(tr5*(-140678*pe[10]-102973*pe[12]+9262*pe[14]))/67584},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(1031477454*p[11]+1459811625*p[13]+207100410*p[15]-214612208*p[20])/7755264+(tr5*(343825818*pe[10]+486603875*pe[12]+69033470*pe[14]))/10340352},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(-41056920*p[11]+197516985*p[13]+121427790*p[15]-182886809*p[20])/5816448-(5*tr5*(2737128*pe[10]-13167799*pe[12]-8095186*pe[14]))/7755264},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(-298593318*p[11]-1528603305*p[13]-846181842*p[15]+1106179600*p[20])/11632896+(tr5*(-99531106*pe[10]-509534435*pe[12]-282060614*pe[14]))/15510528},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(-8186035062*p[11]-17995143768*p[13]-4393250070*p[15]+5623139629*p[20])/11632896+(tr5*(-1364339177*pe[10]-2999190628*pe[12]-732208345*pe[14]))/7755264},
{F[1,1,7]^2*tci[1,1]^2,(14241875652*p[11]+27090010797*p[13]+5603594568*p[15]-7413699659*p[20])/46531584+(tr5*(4747291884*pe[10]+9030003599*pe[12]+1867864856*pe[14]))/62042112},
{F[1,1,8]*tci[1,1]^2,(1320*p[3]+2376*p[5]+3564*p[6]-198*p[9]+2574*p[10]+4980*p[11]+3735*p[13]-10560*p[15]+4097*p[20]-1320*p[23]-1320*p[34]-660*p[39]+1320*p[41]+660*p[42]-1848*p[43]+924*p[46]-660*p[47])/4752+(tr5*(440*pe[3]+1188*pe[5]-66*pe[8]+858*pe[9]+1660*pe[10]+1245*pe[12]-1584*pe[14]-440*pe[21]+704*pe[25]-440*pe[33]-220*pe[38]+88*pe[40]+220*pe[41]-440*pe[42]+308*pe[45]-220*pe[46]))/6336},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(-12544398648*p[11]-16561307310*p[13]-1477522068*p[15]+2901827729*p[20])/1824768+(tr5*(-2090733108*pe[10]-2760217885*pe[12]-246253678*pe[14]))/1216512},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(5621256*p[11]+3567096*p[13]-1545225*p[15]+2642734*p[20])/38016+(tr5*(1873752*pe[10]+1189032*pe[12]-515075*pe[14]))/50688},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(13548529008*p[11]+17738970639*p[13]+1473182304*p[15]-2978079593*p[20])/2737152+(tr5*(4516176336*pe[10]+5912990213*pe[12]+491060768*pe[14]))/3649536},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(220404317472*p[11]+286518792300*p[13]+24075953484*p[15]-47526786575*p[20])/93063168+(tr5*(18367026456*pe[10]+23876566025*pe[12]+2006329457*pe[14]))/31021056},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(458909518*p[11]+564742594*p[13]+153444016*p[15]-163794937*p[20])/5170176+(tr5*(229454759*pe[10]+282371297*pe[12]+76722008*pe[14]))/10340352},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(11385591858*p[11]+5276299836*p[13]-4555756788*p[15]+6587092199*p[20])/46531584+(tr5*(1897598643*pe[10]+879383306*pe[12]-759292798*pe[14]))/31021056},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(-463246758*p[11]+230050734*p[13]+405084876*p[15]-574991375*p[20])/2115072+(tr5*(-77207793*pe[10]+38341789*pe[12]+67514146*pe[14]))/1410048},
{F[1,1,8]^2*tci[1,1]^2,(-31122728820*p[11]-28923934674*p[13]+3733922940*p[15]-3120443153*p[20])/21897216+(tr5*(-5187121470*pe[10]-4820655779*pe[12]+622320490*pe[14]))/14598144},
{F[1,1,9]*tci[1,1]^2,(-645216*p[3]+100386*p[4]+437580*p[5]-267696*p[6]+164736*p[10]-2825940*p[11]-2119455*p[13]-1728870*p[15]+88704*p[18]+370279*p[20]+88704*p[21]-34320*p[23]-177408*p[26]+177408*p[31]+88704*p[32]+177408*p[33]+240240*p[34]-88704*p[36]-88704*p[37]-177408*p[38]-17160*p[39]+88704*p[40]+205920*p[41]-17160*p[42]-13728*p[43]+88704*p[45]-133848*p[46]+348348*p[47]+88704*p[49]-88704*p[50])/154440+tr5*((-47*pe[3])/45+(13*pe[4])/80-(13*pe[5])/30+(4*pe[9])/15-(3623*pe[10])/792-(3623*pe[12])/1056-(461*pe[14])/432+(28*pe[17])/195+(28*pe[19])/195-pe[21]/18+(601*pe[25])/1755+(56*pe[30])/195+(28*pe[31])/195+(56*pe[32])/195+(7*pe[33])/18-(28*pe[35])/195-(28*pe[36])/195-(56*pe[37])/195-pe[38]/36+(28*pe[39])/195+pe[40]/54-pe[41]/36+(73*pe[42])/540+(28*pe[44])/195-(13*pe[45])/60+(203*pe[46])/360+(28*pe[48])/195-(28*pe[49])/195)},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(339444*p[11]+57837*p[13]-663498*p[15]+667679*p[20])/38016+(tr5*(113148*pe[10]+19279*pe[12]-221166*pe[14]))/50688},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(-15573174*p[11]-5091843*p[13]+819390*p[15]-3509486*p[20])/171072+(tr5*(-5191058*pe[10]-1697281*pe[12]+273130*pe[14]))/228096},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(3445664174*p[11]+4295377006*p[13]+179574428*p[15]-142332055*p[20])/15510528+(tr5*(1722832087*pe[10]+2147688503*pe[12]+89787214*pe[14]))/31021056},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(-238041354*p[11]-205436955*p[13]+76035564*p[15]-101033858*p[20])/969408+(tr5*(-79347118*pe[10]-68478985*pe[12]+25345188*pe[14]))/1292544},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(100168944*p[11]+87913515*p[13]-20621766*p[15]+28626359*p[20])/342144+(tr5*(33389648*pe[10]+29304505*pe[12]-6873922*pe[14]))/456192},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-33196974918*p[11]-40555659942*p[13]-1624271484*p[15]+1039760387*p[20])/46531584+(tr5*(-5532829153*pe[10]-6759276657*pe[12]-270711914*pe[14]))/31021056},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-829560*p[11]-2337669*p[13]-614736*p[15]+895823*p[20])/9792+(tr5*(-276520*pe[10]-779223*pe[12]-204912*pe[14]))/13056},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(-970290*p[11]+129870*p[13]+967560*p[15]-1228891*p[20])/19008-(5*tr5*(32343*pe[10]-4329*pe[12]-32252*pe[14]))/12672},
{F[1,1,9]^2*tci[1,1]^2,(-33495074574*p[11]-16794744330*p[13]+11115992316*p[15]-17052132701*p[20])/93063168-(13*tr5*(429424033*pe[10]+215317235*pe[12]-142512722*pe[14]))/62042112},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(1945818*p[11]+259863*p[13]+218427*p[15]+464476*p[20])/76032+(tr5*(648606*pe[10]+86621*pe[12]+72809*pe[14]))/101376},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(-230850*p[11]-812859*p[13]-288552*p[15]+364840*p[20])/25344+(tr5*(-76950*pe[10]-270953*pe[12]-96184*pe[14]))/33792},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-6288162906*p[11]-6440640552*p[13]+257481576*p[15]-429237089*p[20])/7755264+(tr5*(-1048027151*pe[10]-1073440092*pe[12]+42913596*pe[14]))/5170176},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-1120186818*p[11]-1469241570*p[13]-62353632*p[15]+27612205*p[20])/5816448+(tr5*(-186697803*pe[10]-244873595*pe[12]-10392272*pe[14]))/3877632},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-510780078*p[11]-846149820*p[13]-80642166*p[15]+126288689*p[20])/7755264+(tr5*(-85130013*pe[10]-141024970*pe[12]-13440361*pe[14]))/5170176},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(-1030847154*p[11]-3143840730*p[13]-941728458*p[15]+1192361365*p[20])/3877632+(tr5*(-171807859*pe[10]-523973455*pe[12]-156954743*pe[14]))/2585088},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(1415517822*p[11]+2229808650*p[13]+257553582*p[15]-295526663*p[20])/3877632+(tr5*(235919637*pe[10]+371634775*pe[12]+42925597*pe[14]))/2585088},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(-48455082*p[11]+202920486*p[13]+51457065*p[15]-113317709*p[20])/1938816+(tr5*(-16151694*pe[10]+67640162*pe[12]+17152355*pe[14]))/2585088},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(5331278610*p[11]+5180970513*p[13]-9981510*p[15]+190519490*p[20])/11632896+(tr5*(1777092870*pe[10]+1726990171*pe[12]-3327170*pe[14]))/15510528},
{F[1,1,10]^2*tci[1,1]^2,(-427180404*p[11]+765118215*p[13]+604325568*p[15]-642262625*p[20])/15510528+(tr5*(-142393468*pe[10]+255039405*pe[12]+201441856*pe[14]))/20680704},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(22116*p[11]+33483*p[13]+3828*p[15]-7127*p[20])/1056+(tr5*(7372*pe[10]+11161*pe[12]+1276*pe[14]))/1408},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(58647120*p[11]+40064049*p[13]-7800012*p[15]+13330501*p[20])/323136+(tr5*(19549040*pe[10]+13354683*pe[12]-2600004*pe[14]))/430848},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-7766046*p[11]-10368618*p[13]-690756*p[15]+619571*p[20])/53856+(tr5*(-1294341*pe[10]-1728103*pe[12]-115126*pe[14]))/35904},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-612*p[11]-381*p[13]-72*p[15]-91*p[20])/96+(tr5*(-204*pe[10]-127*pe[12]-24*pe[14]))/128},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(77881530*p[11]+129720666*p[13]+19478250*p[15]-19247633*p[20])/969408+(tr5*(12980255*pe[10]+21620111*pe[12]+3246375*pe[14]))/646272},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(20869254*p[11]+40379055*p[13]+8124666*p[15]-10274354*p[20])/53856+(tr5*(6956418*pe[10]+13459685*pe[12]+2708222*pe[14]))/71808},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(10152*p[11]+44805*p[13]+13926*p[15]-20671*p[20])/3168+(tr5*(3384*pe[10]+14935*pe[12]+4642*pe[14]))/4224},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(2402438*p[11]+2649835*p[13]-6985*p[15]+93158*p[20])/4752+(tr5*(2402438*pe[10]+2649835*pe[12]-6985*pe[14]))/19008},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(14315886*p[11]+243890412*p[13]+120606684*p[15]-142787597*p[20])/969408+(tr5*(2385981*pe[10]+40648402*pe[12]+20101114*pe[14]))/646272},
{F[1,2,2]^2*tci[1,1]^2,(-140834*p[11]-167407*p[13]-3377*p[15]+4508*p[20])/2112+(tr5*(-140834*pe[10]-167407*pe[12]-3377*pe[14]))/8448},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(1956726*p[11]-1384266*p[13]-2216280*p[15]+3241759*p[20])/80784+(tr5*(326121*pe[10]-230711*pe[12]-369380*pe[14]))/53856},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(393354*p[11]+2677269*p[13]+1196382*p[15]-2161732*p[20])/53856+(tr5*(131118*pe[10]+892423*pe[12]+398794*pe[14]))/71808},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-185897286*p[11]-310894545*p[13]-44227326*p[15]+55560466*p[20])/323136+(tr5*(-61965762*pe[10]-13*(7971655*pe[12]+1134034*pe[14])))/430848},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(51048*p[11]+30927*p[13]-3102*p[15]+6011*p[20])/1584+(tr5*(17016*pe[10]+10309*pe[12]-1034*pe[14]))/2112},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(-3816*p[11]+7071*p[13]+3498*p[15]-5333*p[20])/528+(tr5*(-1272*pe[10]+2357*pe[12]+1166*pe[14]))/704},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-66096*p[11]-93099*p[13]-5916*p[15]+4849*p[20])/288+(tr5*(-22032*pe[10]-31033*pe[12]-1972*pe[14]))/384},
{F[1,2,3]^2*tci[1,1]^2,(29048022*p[11]+33814335*p[13]-2567994*p[15]+2368988*p[20])/646272+(tr5*(9682674*pe[10]+11271445*pe[12]-855998*pe[14]))/861696},
{F[1,2,6]*tci[1,1]^2,(-3432*p[3]-5148*p[4]-83655*p[5]+95238*p[6]-858*p[10]-24180*p[11]-18135*p[13]+92235*p[15]-4752*p[18]+64753*p[20]-4752*p[21]+9504*p[26]-9504*p[31]-4752*p[32]-9504*p[33]-60060*p[34]+4752*p[36]+4752*p[37]+9504*p[38]-4752*p[40]-42900*p[41]-4290*p[42]-6006*p[43]-4752*p[45]+28314*p[46]+1716*p[47]-4752*p[49]+4752*p[50])/12870+tr5*(-1/15*pe[3]-pe[4]/10+(37*pe[5])/20-pe[9]/60-(31*pe[10])/66-(31*pe[12])/88-(157*pe[14])/72-(6*pe[17])/65-(6*pe[19])/65-(737*pe[25])/585-(12*pe[30])/65-(6*pe[31])/65-(12*pe[32])/65-(7*pe[33])/6+(6*pe[35])/65+(6*pe[36])/65+(12*pe[37])/65-(6*pe[39])/65-pe[40]/9-pe[41]/12-(43*pe[42])/90-(6*pe[44])/65+(11*pe[45])/20+pe[46]/30-(6*pe[48])/65+(6*pe[49])/65)},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(74424*p[11]+92547*p[13]+25*(836*p[15]-621*p[20]))/1056+(tr5*(74424*pe[10]+92547*pe[12]+20900*pe[14]))/4224},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(342732*p[11]+311343*p[13]-108906*p[15]+116281*p[20])/1728+(tr5*(114244*pe[10]+103781*pe[12]-36302*pe[14]))/2304},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(-26658*p[11]-19702*p[13]-3168*p[15]-2507*p[20])/704+(tr5*(-13329*pe[10]-9851*pe[12]-1584*pe[14]))/1408},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(1874754*p[11]+2935104*p[13]-587136*p[15]+141805*p[20])/19008+(tr5*(312459*pe[10]+489184*pe[12]-97856*pe[14]))/12672},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(-4838178*p[11]-2942349*p[13]+912912*p[15]-2096410*p[20])/28512+(tr5*(-1612726*pe[10]-980783*pe[12]+304304*pe[14]))/38016},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/1056+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/1408},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-150*p[11]-114*p[13]-47*p[20])/4-(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(19682*p[11]+17077*p[13]-15950*p[15]+18662*p[20])/352+(tr5*(19682*pe[10]+17077*pe[12]-15950*pe[14]))/1408},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(2016444*p[11]-1340319*p[13]-1566708*p[15]+2481019*p[20])/14256+(tr5*(672148*pe[10]-446773*pe[12]-522236*pe[14]))/19008},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(-40056*p[11]-18525*p[13]-6402*p[15]-3145*p[20])/528+(tr5*(-13352*pe[10]-6175*pe[12]-2134*pe[14]))/704},
{F[1,2,6]^2*tci[1,1]^2,(-175110*p[11]-202629*p[13]-4290*p[15]+29368*p[20])/12672+(tr5*(-58370*pe[10]-67543*pe[12]-1430*pe[14]))/16896},
{F[1,2,7]*tci[1,1]^2,(-7*p[9])/8+(36*p[11]-72*p[13]-27*p[20]-44*p[23]+11*p[39]+11*p[42])/22+tr5*((-7*pe[8])/32+(9*pe[10])/22-(9*pe[12])/11+(-4*pe[21]+pe[38]+pe[41])/8)},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(2529*p[11])/44+(5581*p[13])/88+7*p[15]-(1601*p[20])/132+(tr5*(5058*pe[10]+5581*pe[12]+616*pe[14]))/352},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(-3*(166*p[11]-222*p[13]+101*p[20]))/88-(3*tr5*(83*pe[10]-111*pe[12]))/176},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(-710934*p[11]-339903*p[13]+260*(297*p[15]-845*p[20]))/2112+(tr5*(-236978*pe[10]-113301*pe[12]+25740*pe[14]))/2816},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(456*p[11]+639*p[13]+33*p[15]-199*p[20])/44+(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(-454602*p[11]-191808*p[13]+103356*p[15]-204203*p[20])/2112+(tr5*(-75767*pe[10]+54*(-592*pe[12]+319*pe[14])))/1408},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(-3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88-(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(-2412*p[11]-4449*p[13]-1452*p[15]+1435*p[20])/264+(tr5*(-804*pe[10]-1483*pe[12]-484*pe[14]))/352},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(-48294*p[11]+12966*p[13]+31416*p[15]-42611*p[20])/2112+(tr5*(-8049*pe[10]+2161*pe[12]+5236*pe[14]))/1408},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,(2790*p[11]+7158*p[13]+3432*p[15]-4243*p[20])/528+(tr5*(465*pe[10]+1193*pe[12]+572*pe[14]))/352},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(-2424*p[11]-1521*p[13]-264*p[15]+223*p[20])/88-(3*tr5*(808*pe[10]+507*pe[12]+88*pe[14]))/352},
{F[1,2,7]^2*tci[1,1]^2,(-86628*p[11]-50517*p[13]-8712*p[15]-4307*p[20])/4224+(tr5*(-28876*pe[10]-3*(5613*pe[12]+968*pe[14])))/5632},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-4626*p[11]-6225*p[13]-924*p[15]+1154*p[20])/198+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/264},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-143697042*p[11]-253746021*p[13]-13003122*p[15]+23650804*p[20])/1938816+(tr5*(-47899014*pe[10]-84582007*pe[12]-4334374*pe[14]))/2585088},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(420990*p[11]-1411857*p[13]-1079496*p[15]+1505522*p[20])/7128+(tr5*(140330*pe[10]-470619*pe[12]-359832*pe[14]))/9504},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(665794830*p[11]+967656597*p[13]+114755190*p[15]-105253726*p[20])/1938816+(tr5*(221931610*pe[10]+322552199*pe[12]+38251730*pe[14]))/2585088},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(95841626*p[11]+162871817*p[13]+28432910*p[15]-31757548*p[20])/215424+(tr5*(95841626*pe[10]+162871817*pe[12]+28432910*pe[14]))/861696},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-177931098*p[11]-632841465*p[13]-254237610*p[15]+357024748*p[20])/1938816+(tr5*(-59310366*pe[10]-210947155*pe[12]-84745870*pe[14]))/2585088},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(72*p[11]-183*p[13]-84*p[15]+127*p[20])/18+tr5*(pe[10]-(61*pe[12])/24-(7*pe[14])/6)},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(72147474*p[11]+102731700*p[13]+8489514*p[15]-9535531*p[20])/161568+(tr5*(12024579*pe[10]+17121950*pe[12]+1414919*pe[14]))/107712},
{F[1,2,8]^2*tci[1,1]^2,(191856*p[11]+767889*p[13]+387882*p[15]-542873*p[20])/12672+(tr5*(63952*pe[10]+255963*pe[12]+129294*pe[14]))/16896},
{F[1,2,9]*tci[1,1]^2,-1/2*p[10]+2*p[34]+(tr5*(-pe[9]+4*pe[33]))/8},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-79380*p[11]-86925*p[13]-12144*p[15]+4381*p[20])/1056+(tr5*(-26460*pe[10]-28975*pe[12]-4048*pe[14]))/1408},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,(-36*p[11]+39*p[13]+6*p[15]-23*p[20])/2+(3*tr5*(-12*pe[10]+13*pe[12]+2*pe[14]))/8},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(23598*p[11]+18342*p[13]+3168*p[15]+2305*p[20])/704+(9*tr5*(1311*pe[10]+1019*pe[12]+176*pe[14]))/1408},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(360*p[11]+105*p[13]+462*p[15]-347*p[20])/176+(3*tr5*(120*pe[10]+35*pe[12]+154*pe[14]))/704},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352-(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(2088*p[11]+3711*p[13]+990*p[15]-1973*p[20])/176+(3*tr5*(696*pe[10]+1237*pe[12]+330*pe[14]))/704},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(639*p[11])/22+(359*p[13])/44-5*p[15]+(1139*p[20])/66+(tr5*(1278*pe[10]+359*pe[12]-220*pe[14]))/176},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-108270*p[11]-318060*p[13]+24024*p[15]+6529*p[20])/2112+(tr5*(-18045*pe[10]-53010*pe[12]+4004*pe[14]))/1408},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(-341262*p[11]-156732*p[13]+134640*p[15]-204959*p[20])/2112+(tr5*(-56877*pe[10]-26122*pe[12]+22440*pe[14]))/1408},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(2976*p[11]+1440*p[13]+297*p[15]+430*p[20])/44+(3*tr5*(992*pe[10]+480*pe[12]+99*pe[14]))/176},
{F[1,2,9]^2*tci[1,1]^2,(9684*p[11]-3495*p[13]-2871*p[15]+6311*p[20])/528+(tr5*(3228*pe[10]-1165*pe[12]-957*pe[14]))/704},
{F[2,1,1]*tci[1,1]^2,(9678082896*p[11]+12805497654*p[13]+1235783868*p[15]-2317193663*p[20])/608256+(tr5*(1613013816*pe[10]+2134249609*pe[12]+205963978*pe[14]))/405504},
{F[2,1,2]*tci[1,1]^2,(-733221576*p[11]-604294638*p[13]+567951780*p[15]-514635625*p[20])/1824768+(tr5*(-122203596*pe[10]-100715773*pe[12]+94658630*pe[14]))/1216512},
{F[2,1,3]*tci[1,1]^2,(-1029614*p[11]-1543107*p[13]+376706*p[15]-233250*p[20])/12672+(tr5*(-1029614*pe[10]-1543107*pe[12]+376706*pe[14]))/50688},
{F[2,1,4]*tci[1,1]^2,(-69702*p[11]-35661*p[13]+16302*p[15]-36752*p[20])/25344+(tr5*(-23234*pe[10]-11887*pe[12]+5434*pe[14]))/33792},
{F[2,1,5]*tci[1,1]^2,(-4027908*p[11]-1160589*p[13]+717552*p[15]-1802195*p[20])/25344+(tr5*(-1342636*pe[10]-386863*pe[12]+239184*pe[14]))/33792},
{F[2,1,6]*tci[1,1]^2,(44291466*p[11]+19017561*p[13]-19076838*p[15]+26715236*p[20])/969408+(tr5*(14763822*pe[10]+6339187*pe[12]-6358946*pe[14]))/1292544},
{F[2,1,7]*tci[1,1]^2,(-75426*p[11]+196128*p[13]+151668*p[15]-210263*p[20])/50688+(tr5*(-12571*pe[10]+32688*pe[12]+25278*pe[14]))/33792},
{F[2,1,8]*tci[1,1]^2,(84104946*p[11]+147410490*p[13]+33130812*p[15]-34245559*p[20])/2585088+(tr5*(14017491*pe[10]+24568415*pe[12]+5521802*pe[14]))/1723392},
{F[2,1,9]*tci[1,1]^2,(2935787670*p[11]+3962880555*p[13]+518202168*p[15]-844996346*p[20])/456192+(tr5*(978595890*pe[10]+1320960185*pe[12]+172734056*pe[14]))/608256},
{F[2,1,10]*tci[1,1]^2,(155974986*p[11]+439728384*p[13]+131381976*p[15]-186230491*p[20])/1938816+(tr5*(25995831*pe[10]+73288064*pe[12]+21896996*pe[14]))/1292544},
{F[2,1,11]*tci[1,1]^2,(-1577286*p[11]-1803381*p[13]+645150*p[15]-734968*p[20])/25344+(tr5*(-525762*pe[10]-601127*pe[12]+215050*pe[14]))/33792},
{F[2,1,12]*tci[1,1]^2,(-68578*p[11]-227296*p[13]-968*p[15]+26711*p[20])/2112+(tr5*(-34289*pe[10]-113648*pe[12]-484*pe[14]))/4224},
{F[2,1,13]*tci[1,1]^2,(8395368*p[11]-22053411*p[13]-9682596*p[15]+13613485*p[20])/646272+(tr5*(2798456*pe[10]-7351137*pe[12]-3227532*pe[14]))/861696},
{F[2,1,14]*tci[1,1]^2,(38087046*p[11]+114168522*p[13]+35283864*p[15]-44864287*p[20])/2585088+(tr5*(6347841*pe[10]+19028087*pe[12]+5880644*pe[14]))/1723392},
{F[2,1,15]*tci[1,1]^2,(-467046*p[11]-252192*p[13]+79464*p[15]-167359*p[20])/50688+(tr5*(-77841*pe[10]-42032*pe[12]+13244*pe[14]))/33792},
{eps5*tci[1,1]^3,(-11*(p[7]-p[8]))/270-(11*tr5*(pe[6]-pe[7]))/1080},
{eps5*F[1,1,1]*tci[1,1]^3,(14*p[14]-33*p[25])/810+(tr5*(14*pe[13]-6*pe[23]-33*pe[24]))/3240},
{eps5*F[1,1,2]*tci[1,1]^3,(93*p[12]+1376*p[14]-66*p[25])/1620+(tr5*(93*pe[11]+1376*pe[13]-276*pe[23]-66*pe[24]))/6480},
{eps5*F[1,1,3]*tci[1,1]^3,(73*p[14])/405+(tr5*(73*pe[13]-27*pe[23]))/1620},
{eps5*F[1,1,4]*tci[1,1]^3,(-248*p[14]+11*p[25])/270+(tr5*(-248*pe[13]+82*pe[23]+11*pe[24]))/1080},
{eps5*F[1,1,5]*tci[1,1]^3,(4*p[14])/45+(tr5*(8*pe[13]-3*pe[23]))/360},
{eps5*F[1,1,6]*tci[1,1]^3,(31*p[12]-276*p[14])/540+(tr5*(31*pe[11]-276*pe[13]-26*pe[23]))/2160},
{eps5*F[1,1,7]*tci[1,1]^3,(-31*p[12])/540+(86*p[14])/81+(tr5*(-93*pe[11]+1720*pe[13]-108*pe[23]))/6480},
{eps5*F[1,1,8]*tci[1,1]^3,(-116*p[14])/81+(tr5*(-29*pe[13]+3*pe[23]))/81},
{eps5*F[1,1,9]*tci[1,1]^3,(-93*p[12]+1760*p[14]+66*p[25])/1620+(tr5*(-93*pe[11]+1760*pe[13]-204*pe[23]+66*pe[24]))/6480},
{eps5*F[1,1,10]*tci[1,1]^3,(-19*p[14])/45+(tr5*(-19*pe[13]+3*pe[23]))/180},
{tci[1,1]^4,(-2504602602*p[11]-1194877461*p[13]+1730904054*p[15]-2513519594*p[20])/232657920+(tr5*(-834867534*pe[10]-398292487*pe[12]+576968018*pe[14]))/310210560},
{tci[1,2],-p[16]-p[19]-p[24]-p[30]+(tr5*(-pe[15]-pe[18]-pe[22]-pe[29]))/4},
{F[3,1]*tci[1,2],(-78875271*p[11]-106364694*p[13]-14115684*p[15]+22858282*p[20])/9504+(tr5*(-26291757*pe[10]-35454898*pe[12]-4705228*pe[14]))/12672},
{F[3,2]*tci[1,2],(-582594*p[11]-273744*p[13]+90684*p[15]-212599*p[20])/4224+(tr5*(-97099*pe[10]-45624*pe[12]+15114*pe[14]))/2816},
{F[3,3]*tci[1,2],(2459106*p[11]+2049144*p[13]-622776*p[15]+912925*p[20])/19008+(tr5*(409851*pe[10]+341524*pe[12]-103796*pe[14]))/12672},
{F[3,4]*tci[1,2],(19181448*p[11]+22314306*p[13]-2189724*p[15]+543719*p[20])/27648+(tr5*(3196908*pe[10]+3719051*pe[12]-364954*pe[14]))/18432},
{F[3,5]*tci[1,2],(8378262*p[11]+9248136*p[13]-2780184*p[15]+3145135*p[20])/76032+(tr5*(1396377*pe[10]+1541356*pe[12]-463364*pe[14]))/50688},
{F[3,6]*tci[1,2],(-661394016*p[11]-868745994*p[13]-58225596*p[15]+136058423*p[20])/228096+(tr5*(-110232336*pe[10]-144790999*pe[12]-9704266*pe[14]))/152064},
{F[3,7]*tci[1,2],(181062*p[11]+240192*p[13]-69960*p[15]+74111*p[20])/4224+(tr5*(30177*pe[10]+40032*pe[12]-11660*pe[14]))/2816},
{F[3,8]*tci[1,2],(186246*p[11]+213984*p[13]-88968*p[15]+95039*p[20])/792+(tr5*(31041*pe[10]+35664*pe[12]-14828*pe[14]))/528},
{F[3,9]*tci[1,2],(-3238632*p[11]-6003402*p[13]-2626404*p[15]+3116441*p[20])/3168+(tr5*(-539772*pe[10]-1000567*pe[12]-437734*pe[14]))/2112},
{F[3,10]*tci[1,2],(10224*p[11]+2949*p[13]-1848*p[15]+4135*p[20])/528+(tr5*(3408*pe[10]+983*pe[12]-616*pe[14]))/704},
{F[3,11]*tci[1,2],(-1426302*p[11]-700440*p[13]+179256*p[15]-426499*p[20])/19008+(tr5*(-237717*pe[10]-116740*pe[12]+29876*pe[14]))/12672},
{F[3,12]*tci[1,2],(-496123560*p[11]-642415470*p[13]-65453388*p[15]+115738979*p[20])/912384+(tr5*(-82687260*pe[10]-107069245*pe[12]-10908898*pe[14]))/608256},
{F[3,13]*tci[1,2],(-2732130*p[11]-2470920*p[13]+747912*p[15]-765709*p[20])/76032+(tr5*(-455355*pe[10]-411820*pe[12]+124652*pe[14]))/50688},
{F[3,14]*tci[1,2],(-6482796*p[11]-8347359*p[13]-545424*p[15]+1264723*p[20])/6336+(tr5*(-2160932*pe[10]-2782453*pe[12]-181808*pe[14]))/8448},
{F[3,15]*tci[1,2],(-3*(104*p[11]+122*p[13]-33*p[15]-56*p[20]))/88-(3*tr5*(104*pe[10]+122*pe[12]-33*pe[14]))/352},
{F[3,17]*tci[1,2],(1253654*p[11]+986952*p[13]-314072*p[15]+465455*p[20])/8448+(tr5*(626827*pe[10]+493476*pe[12]-157036*pe[14]))/16896},
{F[3,18]*tci[1,2],(-66495480*p[11]-84495870*p[13]-3254460*p[15]+10573439*p[20])/33792-(5*tr5*(2216516*pe[10]+2816529*pe[12]+108482*pe[14]))/22528},
{F[3,19]*tci[1,2],(645306*p[11]+322758*p[13]-82764*p[15]+202129*p[20])/6336+(tr5*(107551*pe[10]+53793*pe[12]-13794*pe[14]))/4224},
{F[3,20]*tci[1,2],(-110986*p[11]-48243*p[13]+27346*p[15]-66168*p[20])/3168+(tr5*(-110986*pe[10]-48243*pe[12]+27346*pe[14]))/12672},
{F[3,21]*tci[1,2],(90245304*p[11]+113892162*p[13]+3422364*p[15]-12869867*p[20])/57024+(tr5*(15040884*pe[10]+18982027*pe[12]+570394*pe[14]))/38016},
{F[3,22]*tci[1,2],(3*(140*p[11]+182*p[13]-33*p[15]-94*p[20]))/44+(3*tr5*(140*pe[10]+182*pe[12]-33*pe[14]))/176},
{eps5*F[3,23]*tci[1,2],-8*p[14]+(tr5*(-4*pe[13]+pe[23]))/2},
{F[3,24]*tci[1,2],(-189126*p[11]-220896*p[13]+76296*p[15]-84959*p[20])/6336+(tr5*(-31521*pe[10]-36816*pe[12]+12716*pe[14]))/4224},
{F[3,31]*tci[1,2],(-304770078*p[11]-227312949*p[13]+82457430*p[15]-120456110*p[20])/1938816+(tr5*(-101590026*pe[10]-75770983*pe[12]+27485810*pe[14]))/2585088},
{F[3,32]*tci[1,2],(-60591402*p[11]-70992839*p[13]+5631890*p[15]-5649386*p[20])/861696+(tr5*(-60591402*pe[10]-70992839*pe[12]+5631890*pe[14]))/3446784},
{F[3,33]*tci[1,2],(11968974*p[11]+22255089*p[13]+3913602*p[15]-5796812*p[20])/323136+(tr5*(3989658*pe[10]+7418363*pe[12]+1304534*pe[14]))/430848},
{F[3,34]*tci[1,2],(62800218*p[11]+89412153*p[13]+21381162*p[15]-20953532*p[20])/323136+(tr5*(20933406*pe[10]+29804051*pe[12]+7127054*pe[14]))/430848},
{F[3,35]*tci[1,2],(-3*(216*p[11]+327*p[13]+66*p[15]-85*p[20]))/176-(9*tr5*(72*pe[10]+109*pe[12]+22*pe[14]))/704},
{F[3,36]*tci[1,2],(23239998*p[11]-8251509*p[13]-17036514*p[15]+24562364*p[20])/323136+(tr5*(7746666*pe[10]-2750503*pe[12]-5678838*pe[14]))/430848},
{F[3,37]*tci[1,2],(95113566*p[11]+13198629*p[13]-80195478*p[15]+107136542*p[20])/7755264+(tr5*(31704522*pe[10]+4399543*pe[12]-26731826*pe[14]))/10340352},
{F[3,38]*tci[1,2],(-23778*p[11]-111702*p[13]-46200*p[15]+60607*p[20])/4224+(tr5*(-3963*pe[10]-18617*pe[12]-7700*pe[14]))/2816},
{F[3,40]*tci[1,2],(-220388742*p[11]+27380643*p[13]+171158262*p[15]-237159410*p[20])/2585088+(tr5*(-73462914*pe[10]+9126881*pe[12]+57052754*pe[14]))/3446784},
{F[3,41]*tci[1,2],(-23520*p[11]-945963*p[13]-548526*p[15]+756235*p[20])/9504+(tr5*(-7840*pe[10]-315321*pe[12]-182842*pe[14]))/12672},
{F[3,42]*tci[1,2],(23778*p[11]+111702*p[13]+46200*p[15]-60607*p[20])/2112+(tr5*(3963*pe[10]+18617*pe[12]+7700*pe[14]))/1408},
{F[3,44]*tci[1,2],(-505774*p[11]-815035*p[13]-156574*p[15]+138348*p[20])/35904+(tr5*(-505774*pe[10]-815035*pe[12]-156574*pe[14]))/143616},
{F[3,51]*tci[1,2],(-120242622*p[11]-143813187*p[13]-4541724*p[15]+3176350*p[20])/323136+(tr5*(-40080874*pe[10]-47937729*pe[12]-1513908*pe[14]))/430848},
{F[3,52]*tci[1,2],(-169833846*p[11]-227743317*p[13]-12904848*p[15]+11934856*p[20])/1292544+(tr5*(-56611282*pe[10]-75914439*pe[12]-4301616*pe[14]))/1723392},
{F[3,53]*tci[1,2],(-480618*p[11]-470355*p[13]+59178*p[15]-84448*p[20])/9792+(tr5*(-160206*pe[10]-156785*pe[12]+19726*pe[14]))/13056},
{F[3,54]*tci[1,2],(-27480*p[11]-42291*p[13]-7128*p[15]+9841*p[20])/132+(tr5*(-9160*pe[10]-3*(4699*pe[12]+792*pe[14])))/176},
{F[3,55]*tci[1,2],(4058412*p[11]+4501881*p[13]-36432*p[15]+91675*p[20])/19008+(tr5*(1352804*pe[10]+1500627*pe[12]-12144*pe[14]))/25344},
{F[3,56]*tci[1,2],(124265298*p[11]+166092129*p[13]+12923064*p[15]-16457974*p[20])/1292544+(tr5*(41421766*pe[10]+55364043*pe[12]+4307688*pe[14]))/1723392},
{F[3,57]*tci[1,2],(3*(2550*p[11]+5240*p[13]+528*p[15]-81*p[20]))/1408+(3*tr5*(1275*pe[10]+2620*pe[12]+264*pe[14]))/2816},
{F[3,58]*tci[1,2],(-8*(42*p[11]-84*p[13]-33*p[15]+73*p[20]))/33+tr5*((-28*pe[10])/11+(56*pe[12])/11+2*pe[14])},
{F[3,59]*tci[1,2],(-168450270*p[11]-212438481*p[13]-10858584*p[15]+11911528*p[20])/430848+(tr5*(-56150090*pe[10]-70812827*pe[12]-3619528*pe[14]))/574464},
{F[3,60]*tci[1,2],(818154*p[11]+929343*p[13]+17457*p[15]-7048*p[20])/4752+(tr5*(272718*pe[10]+309781*pe[12]+5819*pe[14]))/6336},
{F[3,61]*tci[1,2],(-13602*p[11]-31008*p[13]-4752*p[15]+7787*p[20])/704-(3*tr5*(2267*pe[10]+5168*pe[12]+792*pe[14]))/1408},
{F[3,69]*tci[1,2],(-29048022*p[11]-33814335*p[13]+2567994*p[15]-2368988*p[20])/969408+(tr5*(-9682674*pe[10]-11271445*pe[12]+855998*pe[14]))/1292544},
{F[3,77]*tci[1,2],(-3*(11284*p[11]+3997*p[13]+968*p[15]+755*p[20]))/352-(3*tr5*(11284*pe[10]+3997*pe[12]+968*pe[14]))/1408},
{F[3,79]*tci[1,2],(18378*p[11]-4911*p[13]-6567*p[15]+12908*p[20])/132+(tr5*(6126*pe[10]-1637*pe[12]-2189*pe[14]))/176},
{eps5*F[3,80]*tci[1,2],(58*p[14])/3+(tr5*(29*pe[13]-3*pe[23]))/6},
{eps5*F[3,82]*tci[1,2],(16*p[14])/3+(tr5*(8*pe[13]-3*pe[23]))/6},
{F[1,1,1]*tci[1,2],(-6*p[16])/13-(6*p[17])/13-(6*p[19])/13-(7031*p[20])/234-p[21]-(6*p[24])/13+2*p[26]-(6*p[27])/13+p[28]-(6*p[30])/13-2*p[31]-(6*p[35])/13-p[40]-p[45]-p[49]+p[50]+(tr5*(-6*pe[15]-6*pe[16]-6*pe[18]-13*pe[19]-6*pe[22]+26*pe[25]-6*pe[26]+13*pe[27]-6*pe[29]-26*pe[30]-6*pe[34]-13*pe[39]-13*pe[44]-13*pe[48]+13*pe[49]))/52},
{F[1,1,1]^2*tci[1,2],(-23*p[3])/3-(51*p[5])/4+5*p[6]+(15*p[9])/16+(13*p[10])/12-(1891*p[11])/66-(2089*p[13])/88+(203*p[15])/12-(1021*p[20])/792+8*p[23]+(10*p[34])/3+(25*p[39])/4-(22*p[41])/3-(55*p[42])/12+(4*p[43])/3+p[46]+(23*p[47])/6+(tr5*((-23*pe[3])/3+5*pe[5]+(15*pe[8])/16+(13*pe[9])/12-(1891*pe[10])/66-(2089*pe[12])/88-(57*pe[14])/4+8*pe[21]-(34*pe[25])/3+(10*pe[33])/3+(25*pe[38])/4-(5*pe[40])/3-(55*pe[41])/12-(3*pe[42])/2+pe[45]+(23*pe[46])/6))/4},
{F[1,1,1]^3*tci[1,2],(-13703700348*p[11]-18644051388*p[13]-2312547996*p[15]+3882093991*p[20])/1368576+(tr5*(-1141975029*pe[10]-1553670949*pe[12]-192712333*pe[14]))/456192},
{F[1,1,2]*tci[1,2],p[29]-p[32]+p[44]+(tr5*(pe[28]-pe[31]+pe[43]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],(1716*p[3]-286*p[4]+6435*p[5]-2574*p[6]-286*p[10]+6240*p[11]+4680*p[13]-9295*p[15]-264*p[18]-4394*p[20]-264*p[21]+2860*p[23]+528*p[26]-528*p[31]-264*p[32]-528*p[33]+264*p[36]+264*p[37]+528*p[38]-264*p[40]+2860*p[41]-572*p[43]-264*p[45]+858*p[46]-858*p[47]-264*p[49]+264*p[50])/1430+(tr5*(1716*pe[3]-286*pe[4]-2574*pe[5]-286*pe[9]+6240*pe[10]+4680*pe[12]+6435*pe[14]-264*pe[17]-264*pe[19]+2860*pe[21]+6248*pe[25]-528*pe[30]-264*pe[31]-528*pe[32]+264*pe[35]+264*pe[36]+528*pe[37]-264*pe[39]+858*pe[42]-264*pe[44]+858*pe[45]-858*pe[46]-264*pe[48]+264*pe[49]))/5720},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-146862*p[11]-474780*p[13]+14256*p[15]+89681*p[20])/12672+(tr5*(-24477*pe[10]-79130*pe[12]+2376*pe[14]))/8448},
{F[1,1,2]^2*tci[1,2],p[3]/15-(3*p[4])/20-(5*p[5])/4+(2*p[6])/5+(4*p[10])/15+(31*p[11])/66+(31*p[13])/88+(31*p[15])/12-(9*p[18])/65-(7951*p[20])/3960-(9*p[21])/65+p[23]+(18*p[26])/65-(18*p[31])/65-(9*p[32])/65-(18*p[33])/65-p[34]/3+(9*p[36])/65+(9*p[37])/65+(18*p[38])/65+p[39]/2-(9*p[40])/65-(2*p[41])/3-(2*p[42])/3+(11*p[43])/30-(9*p[45])/65+(7*p[46])/10-p[47]/30-(9*p[49])/65+(9*p[50])/65+(tr5*(pe[3]/15-(3*pe[4])/20+(2*pe[5])/5+(4*pe[9])/15+(31*pe[10])/66+(31*pe[12])/88-(17*pe[14])/36-(9*pe[17])/65-(9*pe[19])/65+pe[21]-(488*pe[25])/585-(18*pe[30])/65-(9*pe[31])/65-(18*pe[32])/65-pe[33]/3+(9*pe[35])/65+(9*pe[36])/65+(18*pe[37])/65+pe[38]/2-(9*pe[39])/65-pe[40]/9-(2*pe[41])/3+(4*pe[42])/45-(9*pe[44])/65+(7*pe[45])/10-pe[46]/30-(9*pe[48])/65+(9*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-9870*p[11]-19981*p[13]+17930*p[15]-12590*p[20])/528+(tr5*(-9870*pe[10]-19981*pe[12]+17930*pe[14]))/2112},
{F[1,1,2]^3*tci[1,2],(25648596*p[11]+21815661*p[13]-6777474*p[15]+8186795*p[20])/114048+(tr5*(8549532*pe[10]+7271887*pe[12]-2259158*pe[14]))/152064},
{F[1,1,3]*tci[1,2],p[49]+(tr5*pe[48])/4},
{F[1,1,1]*F[1,1,3]*tci[1,2],4*p[3]+12*p[5]-8*p[6]-(5*p[9])/4-p[10]/3+(199*p[11])/11+(249*p[13])/22-(34*p[15])/3-(785*p[20])/99-(22*p[23])/3+(4*p[34])/3-(14*p[39])/3+(20*p[41])/3+4*p[42]-(2*p[46])/3-2*p[47]+tr5*(pe[3]-2*pe[5]-(5*pe[8])/16-pe[9]/12+(199*pe[10])/44+(249*pe[12])/88+(9*pe[14])/2-(11*pe[21])/6+(8*pe[25])/3+pe[33]/3-(7*pe[38])/6+pe[40]/3+pe[41]+(2*pe[42])/3-pe[45]/6-pe[46]/2)},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(436888008*p[11]+594995046*p[13]+87946188*p[15]-133828967*p[20])/76032+(tr5*(72814668*pe[10]+99165841*pe[12]+14657698*pe[14]))/50688},
{F[1,1,2]*F[1,1,3]*tci[1,2],-1/4*p[9]-2*p[23]+(tr5*(-pe[8]-8*pe[21]))/16},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(-3798*p[11]+12810*p[13]+1632*p[15]-6469*p[20])/576+(tr5*(-633*pe[10]+2135*pe[12]+272*pe[14]))/384},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(-565974*p[11]-5*(78339*p[13]+2046*p[15]+19682*p[20]))/12672+(tr5*(-188658*pe[10]-5*(26113*pe[12]+682*pe[14])))/16896},
{F[1,1,3]^2*tci[1,2],(-9*p[9])/16+(-36*p[11]+72*p[13]+159*p[20]-132*p[23]-55*p[39]+33*p[42])/44+(tr5*(-99*pe[8]-4*(36*pe[10]-72*pe[12]+132*pe[21]+55*pe[38]-33*pe[41])))/704},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(1029935160*p[11]+1405970322*p[13]+115276524*p[15]-261976031*p[20])/456192+(tr5*(171655860*pe[10]+234328387*pe[12]+19212754*pe[14]))/304128},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(-1241226*p[11]-736995*p[13]+156354*p[15]-470024*p[20])/12672+(tr5*(-413742*pe[10]-245665*pe[12]+52118*pe[14]))/16896},
{F[1,1,3]^3*tci[1,2],(11097717804*p[11]+16480778298*p[13]+1186126260*p[15]-1323819503*p[20])/46531584+(tr5*(1849619634*pe[10]+2746796383*pe[12]+197687710*pe[14]))/31021056},
{F[1,1,4]*tci[1,2],p[50]+(tr5*pe[49])/4},
{F[1,1,1]*F[1,1,4]*tci[1,2],(2*p[3])/3+(3*p[5])/2+10*p[6]-p[9]/2-p[10]/3+(47*p[11])/33-(13*p[13])/11-(85*p[15])/6+(2599*p[20])/198-2*p[23]-(16*p[34])/3-2*p[39]+p[41]/3+(4*p[42])/3-(7*p[43])/3+p[46]-p[47]/3+(tr5*(44*pe[3]+660*pe[5]-33*pe[8]-22*pe[9]+94*pe[10]-78*pe[12]-693*pe[14]-132*pe[21]+88*pe[25]-352*pe[33]-132*pe[38]-22*pe[40]+88*pe[41]-132*pe[42]+66*pe[45]-22*pe[46]))/264},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(742801302*p[11]+948441261*p[13]+77172348*p[15]-145335133*p[20])/228096+(tr5*(247600434*pe[10]+316147087*pe[12]+25724116*pe[14]))/304128},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-86*p[3])/15+(9*p[4])/10+(29*p[5])/2-(82*p[6])/5+(31*p[10])/15-(793*p[11])/33-(793*p[13])/44-(121*p[15])/6+(84*p[18])/65-(29567*p[20])/1980+(84*p[21])/65-2*p[23]-(168*p[26])/65+(168*p[31])/65+(84*p[32])/65+(168*p[33])/65+(26*p[34])/3-(84*p[36])/65-(84*p[37])/65-(168*p[38])/65-p[39]+(84*p[40])/65+(22*p[41])/3+p[42]/3+(22*p[43])/15+(84*p[45])/65-(21*p[46])/5+(43*p[47])/15+(84*p[49])/65-(84*p[50])/65+(tr5*((-86*pe[3])/15+(9*pe[4])/10-(82*pe[5])/5+(31*pe[9])/15-(793*pe[10])/33-(793*pe[12])/44+(275*pe[14])/18+(84*pe[17])/65+(84*pe[19])/65-2*pe[21]+(6028*pe[25])/585+(168*pe[30])/65+(84*pe[31])/65+(168*pe[32])/65+(26*pe[33])/3-(84*pe[35])/65-(84*pe[36])/65-(168*pe[37])/65-pe[38]+(84*pe[39])/65+(8*pe[40])/9+pe[41]/3+(211*pe[42])/45+(84*pe[44])/65-(21*pe[45])/5+(43*pe[46])/15+(84*pe[48])/65-(84*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(-78570*p[11]+36624*p[13]-88044*p[15]+116815*p[20])/6336+(tr5*(-13095*pe[10]+6104*pe[12]-14674*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(-3226418*p[11]-2007396*p[13]+834944*p[15]-1381825*p[20])/12672+(tr5*(-1613209*pe[10]-1003698*pe[12]+417472*pe[14]))/25344},
{F[1,1,3]*F[1,1,4]*tci[1,2],-p[3]-3*p[5]+p[6]/2+p[9]/2+p[10]/12-(95*p[11])/22-(285*p[13])/88+(17*p[15])/6+(2125*p[20])/792+(7*p[23])/3-p[34]/3+(13*p[39])/6-(5*p[41])/3-(3*p[42])/2+p[46]/6+p[47]/2+(tr5*(-264*pe[3]+132*pe[5]+132*pe[8]+22*pe[9]-1140*pe[10]-855*pe[12]-1188*pe[14]+616*pe[21]-704*pe[25]-88*pe[33]+572*pe[38]-88*pe[40]-396*pe[41]-176*pe[42]+44*pe[45]+132*pe[46]))/1056},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(-1059989346*p[11]-1321335195*p[13]-75806808*p[15]+167983952*p[20])/228096+(tr5*(-353329782*pe[10]-440445065*pe[12]-25268936*pe[14]))/304128},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(180234*p[11]+106482*p[13]+8976*p[15]-2653*p[20])/6336+(tr5*(30039*pe[10]+17747*pe[12]+1496*pe[14]))/4224},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(7807638312*p[11]+8516780490*p[13]-302765892*p[15]+238265645*p[20])/15510528+(tr5*(1301273052*pe[10]+1419463415*pe[12]-50460982*pe[14]))/10340352},
{F[1,1,4]^2*tci[1,2],-p[5]+(tr5*(-11*pe[14]-4*pe[25]+2*pe[40]-pe[42]))/18},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(617936544*p[11]+947152086*p[13]+237856740*p[15]-326605841*p[20])/456192+(tr5*(102989424*pe[10]+157858681*pe[12]+39642790*pe[14]))/304128},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-6782262*p[11]-5480733*p[13]+1540110*p[15]-2312096*p[20])/19008+(tr5*(-2260754*pe[10]-1826911*pe[12]+513370*pe[14]))/25344},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(949795920*p[11]+1000953654*p[13]-198320628*p[15]+133277521*p[20])/912384+(tr5*(158299320*pe[10]+166825609*pe[12]-33053438*pe[14]))/608256},
{F[1,1,4]^3*tci[1,2],(4492810308*p[11]+7398194502*p[13]+678793236*p[15]-1858436531*p[20])/7755264+(tr5*(748801718*pe[10]+1233032417*pe[12]+113132206*pe[14]))/5170176},
{F[1,1,5]*tci[1,2],p[29]+(tr5*pe[28])/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],(-11*p[9]-72*p[11]+144*p[13]+120*p[20]-44*p[39]+44*p[42])/88+(tr5*(-11*pe[8]-72*pe[10]+144*pe[12]-44*pe[38]+44*pe[41]))/352},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(1803426*p[11]+1689912*p[13]-269874*p[15]+437125*p[20])/12672+(tr5*(300571*pe[10]+281652*pe[12]-44979*pe[14]))/8448},
{F[1,1,2]*F[1,1,5]*tci[1,2],(18*p[3])/5-(3*p[4])/5-(25*p[5])/2+(53*p[6])/5-(19*p[10])/15+(174*p[11])/11+(261*p[13])/22+(113*p[15])/6-(56*p[18])/65+(7109*p[20])/990-(56*p[21])/65+(4*p[23])/3+(112*p[26])/65-(112*p[31])/65-(56*p[32])/65-(112*p[33])/65-6*p[34]+(56*p[36])/65+(56*p[37])/65+(112*p[38])/65+(2*p[39])/3-(56*p[40])/65-(16*p[41])/3+p[42]/3-(8*p[43])/15-(56*p[45])/65+(14*p[46])/5-(9*p[47])/5-(56*p[49])/65+(56*p[50])/65+(tr5*((18*pe[3])/5-(3*pe[4])/5+(53*pe[5])/5-(19*pe[9])/15+(174*pe[10])/11+(261*pe[12])/22-(211*pe[14])/18-(56*pe[17])/65-(56*pe[19])/65+(4*pe[21])/3-(5492*pe[25])/585-(112*pe[30])/65-(56*pe[31])/65-(112*pe[32])/65-6*pe[33]+(56*pe[35])/65+(56*pe[36])/65+(112*pe[37])/65+(2*pe[38])/3-(56*pe[39])/65+(2*pe[40])/9+pe[41]/3-(149*pe[42])/45-(56*pe[44])/65+(14*pe[45])/5-(9*pe[46])/5-(56*pe[48])/65+(56*pe[49])/65))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(53046*p[11]+55212*p[13]+11286*p[15]-8165*p[20])/1584+(tr5*(8841*pe[10]+9202*pe[12]+1881*pe[14]))/1056},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-6815442*p[11]-4927128*p[13]+1021416*p[15]-2384605*p[20])/114048+(tr5*(-1135907*pe[10]-821188*pe[12]+170236*pe[14]))/76032},
{F[1,1,3]*F[1,1,5]*tci[1,2],-p[9]+(18*p[11])/11-(36*p[13])/11-(30*p[20])/11-2*p[23]+p[39]+(tr5*(-11*pe[8]+18*pe[10]-36*pe[12]-22*pe[21]+11*pe[38]))/44},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(-41342*p[11]-32321*p[13]+13838*p[15]-21040*p[20])/352+(tr5*(-41342*pe[10]-32321*pe[12]+13838*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(-36834*p[11]-3750*p[13]-3168*p[15]-10715*p[20])/2112+(tr5*(-6139*pe[10]-625*pe[12]-528*pe[14]))/1408},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(-1055730*p[11]-618300*p[13]+63558*p[15]-214169*p[20])/6336+(tr5*(-175955*pe[10]-103050*pe[12]+10593*pe[14]))/4224},
{F[1,1,4]*F[1,1,5]*tci[1,2],(9*p[3])/5-(3*p[4])/10-(31*p[5])/4+(53*p[6])/10-(19*p[10])/30+(87*p[11])/11+(261*p[13])/44+(113*p[15])/12-(28*p[18])/65+(10079*p[20])/1980-(28*p[21])/65-p[23]/3+(56*p[26])/65-(56*p[31])/65-(28*p[32])/65-(56*p[33])/65-3*p[34]+(28*p[36])/65+(28*p[37])/65+(56*p[38])/65-p[39]/6-(28*p[40])/65-(8*p[41])/3+(7*p[42])/6-(4*p[43])/15-(28*p[45])/65+(7*p[46])/5-(9*p[47])/10-(28*p[49])/65+(28*p[50])/65+(tr5*((9*pe[3])/5-(3*pe[4])/10+(53*pe[5])/10-(19*pe[9])/30+(87*pe[10])/11+(261*pe[12])/44-(343*pe[14])/36-(28*pe[17])/65-(28*pe[19])/65-pe[21]/3-(3526*pe[25])/585-(56*pe[30])/65-(28*pe[31])/65-(56*pe[32])/65-3*pe[33]+(28*pe[35])/65+(28*pe[36])/65+(56*pe[37])/65-pe[38]/6-(28*pe[39])/65+(7*pe[40])/9+(7*pe[41])/6-(179*pe[42])/90-(28*pe[44])/65+(7*pe[45])/5-(9*pe[46])/10-(28*pe[48])/65+(28*pe[49])/65))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(-536880*p[11]-490341*p[13]+150348*p[15]-230929*p[20])/6336+(tr5*(-178960*pe[10]-163447*pe[12]+50116*pe[14]))/8448},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(22269000*p[11]+16002447*p[13]-5847666*p[15]+9169183*p[20])/57024+(tr5*(7423000*pe[10]+5334149*pe[12]-1949222*pe[14]))/76032},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(30258*p[11]+30522*p[13]-6636*p[15]+7487*p[20])/384+(tr5*(5043*pe[10]+5087*pe[12]-1106*pe[14]))/256},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(18306150*p[11]+20109684*p[13]-3348048*p[15]+893507*p[20])/228096+(tr5*(3051025*pe[10]+3351614*pe[12]-558008*pe[14]))/152064},
{F[1,1,5]^2*tci[1,2],(9*p[3])/10-(3*p[4])/20-(49*p[5])/8+(53*p[6])/20-(19*p[10])/60+(87*p[11])/22+(261*p[13])/88+(245*p[15])/24-(14*p[18])/65+(10079*p[20])/3960-(14*p[21])/65-p[23]/6+(28*p[26])/65-(28*p[31])/65-(14*p[32])/65-(28*p[33])/65-(3*p[34])/2+(14*p[36])/65+(14*p[37])/65+(28*p[38])/65-p[39]/12-(14*p[40])/65-(7*p[41])/3+(7*p[42])/12+(11*p[43])/30-(14*p[45])/65+(7*p[46])/10-(9*p[47])/20-(14*p[49])/65+(14*p[50])/65+tr5*((9*pe[3])/40-(3*pe[4])/80+(53*pe[5])/80-(19*pe[9])/240+(87*pe[10])/88+(261*pe[12])/352-(343*pe[14])/288-(7*pe[17])/130-(7*pe[19])/130-pe[21]/24-(2933*pe[25])/2340-(7*pe[30])/65-(7*pe[31])/130-(7*pe[32])/65-(3*pe[33])/8+(7*pe[35])/130+(7*pe[36])/130+(7*pe[37])/65-pe[38]/48-(7*pe[39])/130+(7*pe[40])/72+(7*pe[41])/48-(179*pe[42])/720-(7*pe[44])/130+(7*pe[45])/40-(9*pe[46])/80-(7*pe[48])/130+(7*pe[49])/130)},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(1566216*p[11]+695271*p[13]-246510*p[15]+564845*p[20])/12672+(tr5*(522072*pe[10]+231757*pe[12]-82170*pe[14]))/16896},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-14839518*p[11]-14391573*p[13]+2808762*p[15]-2917972*p[20])/114048+(tr5*(-4946506*pe[10]-4797191*pe[12]+936254*pe[14]))/152064},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(-4609194*p[11]-2725434*p[13]+1099296*p[15]-1922671*p[20])/25344+(tr5*(-768199*pe[10]-454239*pe[12]+183216*pe[14]))/16896},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-334165258*p[11]-247273239*p[13]+15459466*p[15]-106060742*p[20])/2585088+(tr5*(-334165258*pe[10]-247273239*pe[12]+15459466*pe[14]))/10340352},
{F[1,1,5]^3*tci[1,2],(434048346*p[11]-79894629*p[13]-275071170*p[15]+395923430*p[20])/3877632+(tr5*(144682782*pe[10]-26631543*pe[12]-91690390*pe[14]))/5170176},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(2338510*p[11]+1480483*p[13]-332618*p[15]+1003372*p[20])/71808+(tr5*(2338510*pe[10]+1480483*pe[12]-332618*pe[14]))/287232},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(-22824*p[11]-49029*p[13]-19338*p[15]+30791*p[20])/3168+(tr5*(-7608*pe[10]-16343*pe[12]-6446*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(3552*p[11]-108*p[13]-1551*p[15]+4882*p[20])/528+(tr5*(1184*pe[10]-36*pe[12]-517*pe[14]))/704},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-217260*p[11]+193389*p[13]+65472*p[15]-216269*p[20])/19008+(tr5*(-72420*pe[10]+64463*pe[12]+21824*pe[14]))/25344},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/132+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/176},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-1970828388*p[11]-2480315979*p[13]-124999248*p[15]+122923183*p[20])/3877632+(tr5*(-656942796*pe[10]-826771993*pe[12]-41666416*pe[14]))/5170176},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-832174*p[11]-911731*p[13]-75790*p[15]-16284*p[20])/17952+(tr5*(-832174*pe[10]-911731*pe[12]-75790*pe[14]))/71808},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(5*(1800*p[11]+5937*p[13]+2310*p[15]-4595*p[20]))/3168+(5*tr5*(600*pe[10]+1979*pe[12]+770*pe[14]))/4224},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-66088998*p[11]-93035685*p[13]-6020454*p[15]+6673948*p[20])/323136+(tr5*(-22029666*pe[10]-31011895*pe[12]-2006818*pe[14]))/430848},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(45561456*p[11]+57779259*p[13]+297924*p[15]+3150313*p[20])/484704+(tr5*(15187152*pe[10]+19259753*pe[12]+99308*pe[14]))/646272},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/3168+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/4224},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(-8868*p[11]-9885*p[13]-3432*p[15]+3637*p[20])/704-(3*tr5*(2956*pe[10]+3295*pe[12]+1144*pe[14]))/2816},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(207412506*p[11]+320805741*p[13]+19478514*p[15]-21474544*p[20])/1292544+(tr5*(69137502*pe[10]+106935247*pe[12]+6492838*pe[14]))/1723392},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(-293615490*p[11]+109721277*p[13]+242610192*p[15]-331061704*p[20])/3877632+(tr5*(-97871830*pe[10]+36573759*pe[12]+80870064*pe[14]))/5170176},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(-7576056*p[11]+69550467*p[13]+36603600*p[15]-57738689*p[20])/1938816+(tr5*(-2525352*pe[10]+23183489*pe[12]+12201200*pe[14]))/2585088},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(7812*p[11]+3813*p[13]+1716*p[15]-29*p[20])/1584+(tr5*(2604*pe[10]+1271*pe[12]+572*pe[14]))/2112},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-230685806*p[11]-250702432*p[13]+2613820*p[15]+3774509*p[20])/1292544+(tr5*(-115342903*pe[10]-125351216*pe[12]+1306910*pe[14]))/2585088},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-115685586*p[11]-139503129*p[13]+3825894*p[15]-14513704*p[20])/705024+(tr5*(-38561862*pe[10]-46501043*pe[12]+1275298*pe[14]))/940032},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-4283577102*p[11]-5932402857*p[13]-457291890*p[15]+474326222*p[20])/7755264+(tr5*(-1427859034*pe[10]-3*(659155873*pe[12]+50810210*pe[14])))/10340352},
{F[1,1,6]^3*tci[1,2],(16722234198*p[11]+22215721695*p[13]+1169764926*p[15]-1136211452*p[20])/23265792+(tr5*(5574078066*pe[10]+7405240565*pe[12]+389921642*pe[14]))/31021056},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-8371722*p[11]-14474985*p[13]-3413850*p[15]+4127164*p[20])/215424+(tr5*(-2790574*pe[10]-5*(964999*pe[12]+227590*pe[14])))/287232},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-563922*p[11]-430647*p[13]+27786*p[15]-168160*p[20])/12672+(tr5*(-187974*pe[10]-143549*pe[12]+9262*pe[14]))/16896},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(4032*p[11]+5349*p[13]+804*p[15]-817*p[20])/72+tr5*(14*pe[10]+(1783*pe[12])/96+(67*pe[14])/24)},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(247122*p[11]+189879*p[13]-27786*p[15]+68896*p[20])/6336+(tr5*(82374*pe[10]+63293*pe[12]-9262*pe[14]))/8448},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-48416856*p[11]-83049387*p[13]-15198018*p[15]+17920015*p[20])/215424+(tr5*(-16138952*pe[10]-27683129*pe[12]-5066006*pe[14]))/287232},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(3439002*p[11]+4813137*p[13]+756954*p[15]-652772*p[20])/53856+(tr5*(1146334*pe[10]+1604379*pe[12]+252318*pe[14]))/71808},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-56970*p[11]-71949*p[13]+28*(-363*p[15]+436*p[20]))/792+(tr5*(-18990*pe[10]-23983*pe[12]-3388*pe[14]))/1056},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(278208954*p[11]+430059111*p[13]+46117698*p[15]-51769826*p[20])/1938816+(tr5*(92736318*pe[10]+143353037*pe[12]+15372566*pe[14]))/2585088},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-4626*p[11]-6225*p[13]-924*p[15]+1154*p[20])/396+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/528},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-150*p[11]-114*p[13]-47*p[20])/12+(tr5*(-25*pe[10]-19*pe[12]))/8},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(-5880*p[11]-14607*p[13]-4356*p[15]+4531*p[20])/792+(tr5*(-1960*pe[10]-4869*pe[12]-1452*pe[14]))/1056},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-218193498*p[11]-7*(47323983*p[13]+2980758*p[15]-3016588*p[20]))/1938816+(tr5*(-72731166*pe[10]-7*(15774661*pe[12]+993586*pe[14])))/2585088},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(747117816*p[11]+1416653613*p[13]+348167556*p[15]-457133557*p[20])/3877632+(tr5*(249039272*pe[10]+472217871*pe[12]+116055852*pe[14]))/5170176},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-3510234*p[11]-7572000*p[13]-1612974*p[15]+2078413*p[20])/28512+(tr5*(-585039*pe[10]-1262000*pe[12]-268829*pe[14]))/19008},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(6916706*p[11]+13352109*p[13]+2642398*p[15]-3342142*p[20])/11968+(tr5*(6916706*pe[10]+13352109*pe[12]+2642398*pe[14]))/47872},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-315317898*p[11]-559795413*p[13]-93180450*p[15]+104788960*p[20])/969408+(tr5*(-105105966*pe[10]-186598471*pe[12]-31060150*pe[14]))/1292544},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(1017832*p[11]-5553077*p[13]-3863600*p[15]+5211457*p[20])/19584+(tr5*(1017832*pe[10]-5553077*pe[12]-3863600*pe[14]))/78336},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(55640504*p[11]+107260709*p[13]+23012432*p[15]-28436533*p[20])/117504+(tr5*(55640504*pe[10]+107260709*pe[12]+23012432*pe[14]))/470016},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(13543158*p[11]+27744273*p[13]+6022302*p[15]-7425898*p[20])/107712+(tr5*(4514386*pe[10]+9248091*pe[12]+2007434*pe[14]))/143616},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(283410*p[11]+231351*p[13]-27786*p[15]+49600*p[20])/12672+(tr5*(94470*pe[10]+77117*pe[12]-9262*pe[14]))/16896},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-2022102*p[11]-2347269*p[13]-273570*p[15]+252176*p[20])/38016+(tr5*(-674034*pe[10]-782423*pe[12]-91190*pe[14]))/50688},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-78617094*p[11]-131050039*p[13]-19371990*p[15]+24952828*p[20])/143616+(tr5*(-78617094*pe[10]-131050039*pe[12]-19371990*pe[14]))/574464},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(87831250*p[11]+188946778*p[13]+46755412*p[15]-58317279*p[20])/646272+(tr5*(43915625*pe[10]+94473389*pe[12]+23377706*pe[14]))/1292544},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(634714158*p[11]+1245125880*p[13]+320357466*p[15]-407609585*p[20])/1938816+(tr5*(105785693*pe[10]+207520980*pe[12]+53392911*pe[14]))/1292544},
{F[1,1,7]^3*tci[1,2],(-39259008*p[11]-63829581*p[13]-15410436*p[15]+21688007*p[20])/528768+(tr5*(-13086336*pe[10]-21276527*pe[12]-5136812*pe[14]))/705024},
{F[1,1,8]*tci[1,2],p[51]+(tr5*pe[50])/4},
{F[1,1,1]*F[1,1,8]*tci[1,2],(14*p[3])/3+12*p[5]-6*p[6]-p[9]-p[10]/2+(635*p[11])/33+(635*p[13])/44-(52*p[15])/3-(1271*p[20])/396-(20*p[23])/3-(2*p[34])/3-(10*p[39])/3+(20*p[41])/3+(10*p[42])/3-(4*p[43])/3-p[46]/3-(7*p[47])/3+(tr5*(616*pe[3]-792*pe[5]-132*pe[8]-66*pe[9]+2540*pe[10]+1905*pe[12]+1584*pe[14]-880*pe[21]+1408*pe[25]-88*pe[33]-440*pe[38]+176*pe[40]+440*pe[41]+176*pe[42]-44*pe[45]-308*pe[46]))/528},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(2872378008*p[11]+4102946178*p[13]+649875732*p[15]-1007386205*p[20])/456192+(tr5*(478729668*pe[10]+683824363*pe[12]+108312622*pe[14]))/304128},
{F[1,1,2]*F[1,1,8]*tci[1,2],(-3432*p[3]+572*p[4]-3432*p[6]+572*p[10]-24180*p[11]-18135*p[13]+528*p[18]+403*p[20]+528*p[21]-1056*p[26]+1056*p[31]+528*p[32]+1056*p[33]+5720*p[34]-528*p[36]-528*p[37]-1056*p[38]+528*p[40]+1144*p[43]+528*p[45]-1716*p[46]+1716*p[47]+528*p[49]-528*p[50])/2860+(tr5*(-3432*pe[3]+572*pe[4]-3432*pe[5]+572*pe[9]-24180*pe[10]-18135*pe[12]+528*pe[17]+528*pe[19]-1056*pe[25]+1056*pe[30]+528*pe[31]+1056*pe[32]+5720*pe[33]-528*pe[35]-528*pe[36]-1056*pe[37]+528*pe[39]+1144*pe[42]+528*pe[44]-1716*pe[45]+1716*pe[46]+528*pe[48]-528*pe[49]))/11440},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(261198*p[11]+400680*p[13]-136356*p[15]+141235*p[20])/6336+(tr5*(43533*pe[10]+66780*pe[12]-22726*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(33102*p[11]+65352*p[13]-32076*p[15]+28267*p[20])/1152+(tr5*(5517*pe[10]+10892*pe[12]-5346*pe[14]))/768},
{F[1,1,3]*F[1,1,8]*tci[1,2],-3*p[3]-9*p[5]+(15*p[6])/2+(3*p[9])/4+p[10]/4-(285*p[11])/22-(855*p[13])/88+(17*p[15])/2+(1421*p[20])/264+5*p[23]-p[34]+(5*p[39])/2-5*p[41]-(5*p[42])/2+p[46]/2+(3*p[47])/2+(tr5*(-3*pe[3]+(15*pe[5])/2+(3*pe[8])/4+pe[9]/4-(285*pe[10])/22-(855*pe[12])/88-(27*pe[14])/2+5*pe[21]-8*pe[25]-pe[33]+(5*pe[38])/2-pe[40]-(5*pe[41])/2-2*pe[42]+pe[45]/2+(3*pe[46])/2))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-680428206*p[11]-984097221*p[13]-192916680*p[15]+271774676*p[20])/228096+(tr5*(-226809402*pe[10]-328032407*pe[12]-64305560*pe[14]))/304128},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(10566*p[11]-34266*p[13]-10560*p[15]+22925*p[20])/2112+(tr5*(1761*pe[10]-5711*pe[12]-1760*pe[14]))/1408},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(-812197512*p[11]-1053004602*p[13]-61332348*p[15]+154963579*p[20])/304128+(tr5*(-135366252*pe[10]-175500767*pe[12]-10222058*pe[14]))/202752},
{F[1,1,4]*F[1,1,8]*tci[1,2],(-5*p[3])/3-3*p[5]-(3*p[6])/2+p[9]/4+p[10]/4-(415*p[11])/66-(415*p[13])/88+(53*p[15])/6-(1721*p[20])/792+(5*p[23])/3+(5*p[34])/3+(5*p[39])/6-(5*p[41])/3-(5*p[42])/6+(4*p[43])/3-p[46]/6+(5*p[47])/6+(tr5*(-440*pe[3]-396*pe[5]+66*pe[8]+66*pe[9]-1660*pe[10]-1245*pe[12]+396*pe[14]+440*pe[21]-704*pe[25]+440*pe[33]+220*pe[38]-88*pe[40]-220*pe[41]+176*pe[42]-44*pe[45]+220*pe[46]))/1056},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-289539882*p[11]-443864433*p[13]-99424380*p[15]+136596109*p[20])/228096+(tr5*(-96513294*pe[10]-147954811*pe[12]-33141460*pe[14]))/304128},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-323766*p[11]-457836*p[13]+140184*p[15]-150035*p[20])/6336+(tr5*(-53961*pe[10]-76306*pe[12]+23364*pe[14]))/4224},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(666409806*p[11]+879621729*p[13]+87350604*p[15]-158305991*p[20])/228096+(tr5*(222136602*pe[10]+293207243*pe[12]+29116868*pe[14]))/304128},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(-729323568*p[11]-962458518*p[13]-91013340*p[15]+171640699*p[20])/304128+(tr5*(-121553928*pe[10]-160409753*pe[12]-15168890*pe[14]))/202752},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(-288042*p[11]-244692*p[13]+80388*p[15]-114865*p[20])/3168+(tr5*(-48007*pe[10]+42*(-971*pe[12]+319*pe[14])))/2112},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(15120*p[11]+26157*p[13]-24057*p[15]+19999*p[20])/1584+(tr5*(5040*pe[10]+8719*pe[12]-8019*pe[14]))/2112},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(117066*p[11]+161472*p[13]-5082*p[15]+9523*p[20])/2112+(tr5*(19511*pe[10]+26912*pe[12]-847*pe[14]))/1408},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(-81775026*p[11]-197498757*p[13]-71193738*p[15]+89313724*p[20])/3877632+(tr5*(-27258342*pe[10]-65832919*pe[12]-23731246*pe[14]))/5170176},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(118150070*p[11]-187191091*p[13]-195904390*p[15]+275064162*p[20])/2585088+(tr5*(118150070*pe[10]-187191091*pe[12]-195904390*pe[14]))/10340352},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-7881246*p[11]-11907975*p[13]+76362*p[15]-475880*p[20])/323136+(tr5*(-2627082*pe[10]-3969325*pe[12]+25454*pe[14]))/430848},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/3168+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/4224},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(231624*p[11]+263577*p[13]+17490*p[15]-12139*p[20])/9504+(tr5*(77208*pe[10]+87859*pe[12]+5830*pe[14]))/12672},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-48341286*p[11]-87484587*p[13]-7513374*p[15]+11391064*p[20])/430848+(tr5*(-16113762*pe[10]-29161529*pe[12]-2504458*pe[14]))/574464},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(145458300*p[11]+47451705*p[13]-65614989*p[15]+93875294*p[20])/323136+(tr5*(48486100*pe[10]+15817235*pe[12]-21871663*pe[14]))/430848},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(3250130250*p[11]+5569737099*p[13]+1041888606*p[15]-1190523898*p[20])/7755264+(tr5*(1083376750*pe[10]+1856579033*pe[12]+347296202*pe[14]))/10340352},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(1416036*p[11]-1884081*p[13]-1904430*p[15]+2965865*p[20])/107712+(tr5*(472012*pe[10]-628027*pe[12]-634810*pe[14]))/143616},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(150*p[11]+114*p[13]+47*p[20])/12+(tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(-144522*p[11]+22866*p[13]+90024*p[15]-127685*p[20])/6336+(tr5*(-24087*pe[10]+3811*pe[12]+15004*pe[14]))/4224},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(23874354*p[11]+30403077*p[13]+1010706*p[15]-1348196*p[20])/176256+(tr5*(7958118*pe[10]+10134359*pe[12]+336902*pe[14]))/235008},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(19845004*p[11]+303654961*p[13]+167939728*p[15]-227169959*p[20])/646272+(tr5*(19845004*pe[10]+303654961*pe[12]+167939728*pe[14]))/2585088},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(250924260*p[11]+1268839179*p[13]+500742000*p[15]-652402589*p[20])/1938816+(tr5*(83641420*pe[10]+422946393*pe[12]+166914000*pe[14]))/2585088},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(-262724886*p[11]-2099455599*p[13]-1014485934*p[15]+1356099700*p[20])/3877632+(tr5*(-87574962*pe[10]-699818533*pe[12]-338161978*pe[14]))/5170176},
{F[1,1,8]^2*tci[1,2],-1/2*p[10]-p[34]+(tr5*(-pe[9]-2*pe[33]))/8},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(1278174096*p[11]+1517320506*p[13]+13078956*p[15]-129297859*p[20])/456192+(tr5*(213029016*pe[10]+252886751*pe[12]+2179826*pe[14]))/304128},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-551706*p[11]-364164*p[13]+166716*p[15]-274045*p[20])/4224+(tr5*(-91951*pe[10]-60694*pe[12]+27786*pe[14]))/2816},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(-658782216*p[11]-822363798*p[13]-37261092*p[15]+103007677*p[20])/304128+(tr5*(-109797036*pe[10]-137060633*pe[12]-6210182*pe[14]))/202752},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(-605996712*p[11]-628794690*p[13]+74961876*p[15]-34782433*p[20])/912384+(tr5*(-100999452*pe[10]-104799115*pe[12]+12493646*pe[14]))/608256},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-188998246*p[11]-411629851*p[13]-164824990*p[15]+214370184*p[20])/2585088+(tr5*(-188998246*pe[10]-411629851*pe[12]-164824990*pe[14]))/10340352},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(-71220750*p[11]+2069829*p[13]+44129250*p[15]-62604116*p[20])/456192+(tr5*(-23740250*pe[10]+689943*pe[12]+14709750*pe[14]))/608256},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(42649902*p[11]+11027463*p[13]-19046370*p[15]+27076348*p[20])/176256+(tr5*(14216634*pe[10]+3675821*pe[12]-6348790*pe[14]))/235008},
{F[1,1,8]^3*tci[1,2],(2256053940*p[11]+1908631434*p[13]-432279276*p[15]+446861981*p[20])/2737152+(tr5*(376008990*pe[10]+318105239*pe[12]-72046546*pe[14]))/1824768},
{F[1,1,9]*tci[1,2],(-13*p[6])/2+(39*p[15])/4+p[18]-(13*p[20])/2+p[21]-2*p[26]+2*p[31]+p[32]+2*p[33]+(13*p[34])/3-p[37]+p[40]+(13*p[43])/6+p[45]-(13*p[46])/6+p[49]-p[50]+(tr5*((-13*pe[5])/2+(39*pe[14])/4+pe[17]+pe[19]-2*pe[25]+2*pe[30]+pe[31]+2*pe[32]+(13*pe[33])/3-pe[36]+pe[39]+(13*pe[42])/6+pe[44]-(13*pe[45])/6+pe[48]-pe[49]))/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(14*p[3])/5+p[4]/5-(36*p[6])/5-(3*p[10])/10+(127*p[11])/11+(381*p[13])/44+9*p[15]+(12*p[18])/65-(4087*p[20])/660+(12*p[21])/65-(24*p[26])/65+(24*p[31])/65+(12*p[32])/65+(24*p[33])/65+2*p[34]-(12*p[36])/65-(12*p[37])/65-(24*p[38])/65+(12*p[40])/65+(7*p[43])/5+(12*p[45])/65-(8*p[46])/5-(7*p[47])/5+(12*p[49])/65-(12*p[50])/65+(tr5*(8008*pe[3]+572*pe[4]-20592*pe[5]-858*pe[9]+33020*pe[10]+24765*pe[12]+25740*pe[14]+528*pe[17]+528*pe[19]-1056*pe[25]+1056*pe[30]+528*pe[31]+1056*pe[32]+5720*pe[33]-528*pe[35]-528*pe[36]-1056*pe[37]+528*pe[39]+4004*pe[42]+528*pe[44]-4576*pe[45]-4004*pe[46]+528*pe[48]-528*pe[49]))/11440},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(-106746*p[11]-97852*p[13]-61688*p[15]+72651*p[20])/4224+(tr5*(-53373*pe[10]-48926*pe[12]-30844*pe[14]))/8448},
{F[1,1,2]*F[1,1,9]*tci[1,2],(8*p[3])/15-p[4]/5-(17*p[5])/2+(86*p[6])/5-p[10]/5+(34*p[11])/33+(17*p[13])/22-(7*p[15])/6-(4*p[18])/5+(16703*p[20])/990-(4*p[21])/5+(2*p[23])/3+(8*p[26])/5-(8*p[31])/5-(4*p[32])/5-(8*p[33])/5-(32*p[34])/3+(4*p[36])/5+(4*p[37])/5+(8*p[38])/5+p[39]/3-(4*p[40])/5-4*p[41]+p[42]/3-(41*p[43])/15-(4*p[45])/5+(23*p[46])/5+(11*p[47])/15-(4*p[49])/5+(4*p[50])/5+(tr5*(528*pe[3]-198*pe[4]+17028*pe[5]-198*pe[9]+1020*pe[10]+765*pe[12]-21725*pe[14]-792*pe[17]-792*pe[19]+660*pe[21]-5896*pe[25]-1584*pe[30]-792*pe[31]-1584*pe[32]-10560*pe[33]+792*pe[35]+792*pe[36]+1584*pe[37]+330*pe[38]-792*pe[39]-220*pe[40]+330*pe[41]-4576*pe[42]-792*pe[44]+4554*pe[45]+726*pe[46]-792*pe[48]+792*pe[49]))/3960},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(333918*p[11]-204582*p[13]-442596*p[15]+555845*p[20])/6336+(tr5*(55653*pe[10]-34097*pe[12]-73766*pe[14]))/4224},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(8710518*p[11]+249837*p[13]-6360882*p[15]+9165052*p[20])/57024+(tr5*(2903506*pe[10]+83279*pe[12]-2120294*pe[14]))/76032},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-49518*p[11]-52269*p[13]-21912*p[15]+23108*p[20])/6336+(tr5*(-16506*pe[10]-17423*pe[12]-7304*pe[14]))/8448},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(33894*p[11]+5670*p[13]-1584*p[15]+13085*p[20])/1056+(3*tr5*(1883*pe[10]+315*pe[12]-88*pe[14]))/704},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-77508652*p[11]-99249203*p[13]-1126444*p[15]+1762011*p[20])/430848+(tr5*(-77508652*pe[10]-99249203*pe[12]-1126444*pe[14]))/1723392},
{F[1,1,4]*F[1,1,9]*tci[1,2],(17*p[3])/3-p[4]-(17*p[5])/4+(19*p[6])/2-(3*p[10])/2+(800*p[11])/33+(200*p[13])/11+(113*p[15])/12-(16*p[18])/13+(136*p[20])/99-(16*p[21])/13+p[23]/3+(32*p[26])/13-(32*p[31])/13-(16*p[32])/13-(32*p[33])/13-(19*p[34])/3+(16*p[36])/13+(16*p[37])/13+(32*p[38])/13+p[39]/6-(16*p[40])/13-2*p[41]+p[42]/6-(5*p[43])/3-(16*p[45])/13+3*p[46]-(17*p[47])/6-(16*p[49])/13+(16*p[50])/13+tr5*((17*pe[3])/12-pe[4]/4+(19*pe[5])/8-(3*pe[9])/8+(200*pe[10])/33+(50*pe[12])/11-(35*pe[14])/144-(4*pe[17])/13-(4*pe[19])/13+pe[21]/12-(77*pe[25])/234-(8*pe[30])/13-(4*pe[31])/13-(8*pe[32])/13-(19*pe[33])/12+(4*pe[35])/13+(4*pe[36])/13+(8*pe[37])/13+pe[38]/24-(4*pe[39])/13-pe[40]/36+pe[41]/24-(47*pe[42])/72-(4*pe[44])/13+(3*pe[45])/4-(17*pe[46])/24-(4*pe[48])/13+(4*pe[49])/13)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(345762*p[11]+399093*p[13]+198660*p[15]-190258*p[20])/6336+(tr5*(115254*pe[10]+133031*pe[12]+66220*pe[14]))/8448},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(15614454*p[11]+11380065*p[13]-1249314*p[15]+2990236*p[20])/57024+(tr5*(5204818*pe[10]+3793355*pe[12]-416438*pe[14]))/76032},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(-8525718*p[11]-10119972*p[13]-1061148*p[15]+431821*p[20])/71808+(tr5*(-1420953*pe[10]-2*(843331*pe[12]+88429*pe[14])))/47872},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(53953818*p[11]+42200652*p[13]-13945008*p[15]+20744285*p[20])/228096+(tr5*(8992303*pe[10]+7033442*pe[12]-2324168*pe[14]))/152064},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-27*p[3])/5+(9*p[4])/10+(51*p[5])/4-(159*p[6])/10+(19*p[10])/10-(261*p[11])/11-(783*p[13])/44-(69*p[15])/4+(84*p[18])/65-(8099*p[20])/660+(84*p[21])/65-p[23]-(168*p[26])/65+(168*p[31])/65+(84*p[32])/65+(168*p[33])/65+9*p[34]-(84*p[36])/65-(84*p[37])/65-(168*p[38])/65-p[39]/2+(84*p[40])/65+6*p[41]-p[42]/2+(9*p[43])/5+(84*p[45])/65-(21*p[46])/5+(27*p[47])/10+(84*p[49])/65-(84*p[50])/65+(tr5*((-27*pe[3])/5+(9*pe[4])/10-(159*pe[5])/10+(19*pe[9])/10-(261*pe[10])/11-(783*pe[12])/44+(167*pe[14])/12+(84*pe[17])/65+(84*pe[19])/65-pe[21]+(1706*pe[25])/195+(168*pe[30])/65+(84*pe[31])/65+(168*pe[32])/65+9*pe[33]-(84*pe[35])/65-(84*pe[36])/65-(168*pe[37])/65-pe[38]/2+(84*pe[39])/65+pe[40]/3-pe[41]/2+(139*pe[42])/30+(84*pe[44])/65-(21*pe[45])/5+(27*pe[46])/10+(84*pe[48])/65-(84*pe[49])/65))/4},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-9972*p[11]-9987*p[13]-1884*p[15]+1655*p[20])/192+(tr5*(-3324*pe[10]-3329*pe[12]-628*pe[14]))/256},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(-6182742*p[11]-5334231*p[13]+972774*p[15]-1736954*p[20])/19008+(tr5*(-2060914*pe[10]-1778077*pe[12]+324258*pe[14]))/25344},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(82350*p[11]+96792*p[13]+32208*p[15]-30077*p[20])/4224+(tr5*(13725*pe[10]+16132*pe[12]+5368*pe[14]))/2816},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(-6954314*p[11]-5624886*p[13]+1432640*p[15]-2173575*p[20])/12672+(tr5*(-3477157*pe[10]-2812443*pe[12]+716320*pe[14]))/25344},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(55843518*p[11]+41560278*p[13]-11955372*p[15]+19322665*p[20])/228096+(tr5*(9307253*pe[10]+6926713*pe[12]-1992562*pe[14]))/152064},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(2844*p[11]+89121*p[13]+54516*p[15]-85645*p[20])/6336+(tr5*(948*pe[10]+29707*pe[12]+18172*pe[14]))/8448},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(-1440*p[11]+3219*p[13]+1698*p[15]-3509*p[20])/144+(tr5*(-480*pe[10]+1073*pe[12]+566*pe[14]))/192},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(1276619328*p[11]+1567443261*p[13]+61418973*p[15]-58597417*p[20])/969408+(tr5*(425539776*pe[10]+522481087*pe[12]+20472991*pe[14]))/1292544},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(7911702*p[11]+10534521*p[13]+597630*p[15]-215872*p[20])/35904+(tr5*(2637234*pe[10]+3511507*pe[12]+199210*pe[14]))/47872},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(1926*p[11]+17697*p[13]+8283*p[15]-13858*p[20])/1056+(tr5*(642*pe[10]+5899*pe[12]+2761*pe[14]))/1408},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-646622866*p[11]-861598157*p[13]-62714080*p[15]+63760842*p[20])/1292544+(tr5*(-646622866*pe[10]-861598157*pe[12]-62714080*pe[14]))/5170176},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(4716*p[11]+7068*p[13]+5016*p[15]-5341*p[20])/396+(tr5*(393*pe[10]+589*pe[12]+418*pe[14]))/132},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],25*p[11]+19*p[13]+(47*p[20])/6+(tr5*(25*pe[10]+19*pe[12]))/4},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(19831302*p[11]+40879671*p[13]+8609370*p[15]-11026298*p[20])/107712+(tr5*(6610434*pe[10]+13626557*pe[12]+2869790*pe[14]))/143616},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-3510*p[11]-1479*p[13]+420*p[15]-1622*p[20])/72+(tr5*(-1170*pe[10]-493*pe[12]+140*pe[14]))/96},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(87*p[11])/4+(53*p[13])/8-(7*p[15])/2+(67*p[20])/6+(tr5*(174*pe[10]+53*pe[12]-28*pe[14]))/32},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-62279730*p[11]-120801381*p[13]-24391950*p[15]+30906158*p[20])/107712+(tr5*(-20759910*pe[10]-40267127*pe[12]-8130650*pe[14]))/143616},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(222*p[11]-1731*p[13]-1254*p[15]+1676*p[20])/132+(tr5*(74*pe[10]-577*pe[12]-418*pe[14]))/176},
{F[1,1,8]*F[1,1,9]*tci[1,2],(3432*p[3]-572*p[4]-5148*p[6]-2002*p[10]+24180*p[11]+18135*p[13]+12870*p[15]-528*p[18]-8983*p[20]-528*p[21]+1056*p[26]-1056*p[31]-528*p[32]-1056*p[33]+11440*p[34]+528*p[36]+528*p[37]+1056*p[38]-528*p[40]+1716*p[43]-528*p[45]-1144*p[46]-1716*p[47]-528*p[49]+528*p[50])/2860+tr5*((3*pe[3])/10-pe[4]/20-(9*pe[5])/20-(7*pe[9])/40+(93*pe[10])/44+(279*pe[12])/176+(9*pe[14])/8-(3*pe[17])/65-(3*pe[19])/65+(6*pe[25])/65-(6*pe[30])/65-(3*pe[31])/65-(6*pe[32])/65+pe[33]+(3*pe[35])/65+(3*pe[36])/65+(6*pe[37])/65-(3*pe[39])/65+(3*pe[42])/20-(3*pe[44])/65-pe[45]/10-(3*pe[46])/20-(3*pe[48])/65+(3*pe[49])/65)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-174282*p[11]-248296*p[13]+16984*p[15]-35889*p[20])/2112+(tr5*(-87141*pe[10]-124148*pe[12]+8492*pe[14]))/4224},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(-334074*p[11]-63308*p[13]+186032*p[15]-270685*p[20])/2112+(tr5*(-167037*pe[10]-31654*pe[12]+93016*pe[14]))/4224},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(144774*p[11]+246372*p[13]+78144*p[15]-56897*p[20])/6336+(tr5*(24129*pe[10]+41062*pe[12]+13024*pe[14]))/4224},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(613422*p[11]+703392*p[13]-354684*p[15]+413515*p[20])/6336+(tr5*(102237*pe[10]+117232*pe[12]-59114*pe[14]))/4224},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-79938*p[11]-77163*p[13]+42570*p[15]-55772*p[20])/2112+(tr5*(-26646*pe[10]-25721*pe[12]+14190*pe[14]))/2816},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(11144*p[11]-8923*p[13]-6314*p[15]+8593*p[20])/704+(tr5*(11144*pe[10]-8923*pe[12]-6314*pe[14]))/2816},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(2088*p[11]+1302*p[13]+132*p[15]+2383*p[20])/396+(tr5*(348*pe[10]+217*pe[12]+22*pe[14]))/264},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(148290*p[11]-76844*p[13]-84568*p[15]+130249*p[20])/4224+(tr5*(74145*pe[10]-38422*pe[12]-42284*pe[14]))/8448},
{F[1,1,9]^2*tci[1,2],(-59*p[3])/30-p[4]/5-(17*p[5])/8+(59*p[6])/20+p[10]/20-(311*p[11])/33-(311*p[13])/44-(19*p[15])/24+(23*p[18])/65+(9331*p[20])/1980+(23*p[21])/65+p[23]/6-(46*p[26])/65+(46*p[31])/65+(23*p[32])/65+(46*p[33])/65-(7*p[34])/6-(23*p[36])/65-(23*p[37])/65-(46*p[38])/65+p[39]/12+(23*p[40])/65-p[41]+p[42]/12-(11*p[43])/15+(23*p[45])/65+p[46]/10+(59*p[47])/60+(23*p[49])/65-(23*p[50])/65+(tr5*((-59*pe[3])/30-pe[4]/5+(59*pe[5])/20+pe[9]/20-(311*pe[10])/33-(311*pe[12])/44-(431*pe[14])/72+(23*pe[17])/65+(23*pe[19])/65+pe[21]/6-(1519*pe[25])/585+(46*pe[30])/65+(23*pe[31])/65+(46*pe[32])/65-(7*pe[33])/6-(23*pe[35])/65-(23*pe[36])/65-(46*pe[37])/65+pe[38]/12+(23*pe[39])/65-pe[40]/18+pe[41]/12-(217*pe[42])/180+(23*pe[44])/65+pe[45]/10+(59*pe[46])/60+(23*pe[48])/65-(23*pe[49])/65))/4},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(864*p[11]+313851*p[13]+131406*p[15]-198967*p[20])/3168+(tr5*(288*pe[10]+104617*pe[12]+43802*pe[14]))/4224},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-34767528*p[11]-16132845*p[13]+15093210*p[15]-21455189*p[20])/114048+(tr5*(-11589176*pe[10]-5377615*pe[12]+5031070*pe[14]))/152064},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(135968776*p[11]+115202861*p[13]-16949240*p[15]+32230029*p[20])/646272+(tr5*(135968776*pe[10]+115202861*pe[12]-16949240*pe[14]))/2585088},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(998059830*p[11]-127788162*p[13]-663837636*p[15]+979121381*p[20])/3877632+(tr5*(166343305*pe[10]-127*(167701*pe[12]+871178*pe[14])))/2585088},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(29733270*p[11]+43159368*p[13]+1846680*p[15]-2710201*p[20])/228096+(tr5*(4955545*pe[10]+7193228*pe[12]+307780*pe[14]))/152064},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-1467130128*p[11]-1732203843*p[13]-32969574*p[15]-172187*p[20])/3877632+(tr5*(-489043376*pe[10]-577401281*pe[12]-10989858*pe[14]))/5170176},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(17708886*p[11]+35179095*p[13]+6096090*p[15]-8845810*p[20])/215424+(tr5*(5902962*pe[10]+35*(335039*pe[12]+58058*pe[14])))/287232},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(-1275138*p[11]+126624*p[13]+307164*p[15]-706225*p[20])/12672+(tr5*(-212523*pe[10]+21104*pe[12]+51194*pe[14]))/8448},
{F[1,1,9]^3*tci[1,2],(82179654*p[11]+71884719*p[13]-11017260*p[15]+18444814*p[20])/176256+(tr5*(27393218*pe[10]+23961573*pe[12]-3672420*pe[14]))/235008},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(1783494*p[11]+1942032*p[13]+244398*p[15]-212689*p[20])/12672+(tr5*(297249*pe[10]+323672*pe[12]+40733*pe[14]))/8448},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(-12984*p[11]-4887*p[13]-1254*p[15]-1955*p[20])/528+(tr5*(-4328*pe[10]-1629*pe[12]-418*pe[14]))/704},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(-220266*p[11]-105585*p[13]-11517*p[15]-40264*p[20])/3168+(tr5*(-73422*pe[10]-35195*pe[12]-3839*pe[14]))/4224},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(-1741914*p[11]-983976*p[13]-196152*p[15]-87193*p[20])/19008+(tr5*(-290319*pe[10]-4*(40999*pe[12]+8173*pe[14])))/12672},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(-30*p[11]+5*p[13]-16*p[20])/22-(5*tr5*(6*pe[10]-pe[12]))/88},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(1586062278*p[11]+1501590963*p[13]-130852788*p[15]+190915226*p[20])/1938816+(tr5*(528687426*pe[10]+500530321*pe[12]-43617596*pe[14]))/2585088},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-6516*p[11]-6945*p[13]-1122*p[15]+959*p[20])/72+(tr5*(-2172*pe[10]-2315*pe[12]-374*pe[14]))/96},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(4696*p[11]+2917*p[13]+1298*p[15]-255*p[20])/176+(tr5*(4696*pe[10]+2917*pe[12]+1298*pe[14]))/704},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(752832*p[11]+829119*p[13]+136290*p[15]-119113*p[20])/9504+(tr5*(250944*pe[10]+276373*pe[12]+45430*pe[14]))/12672},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(17202330*p[11]+22883586*p[13]+505194*p[15]+47827*p[20])/88128+(tr5*(2867055*pe[10]+3813931*pe[12]+84199*pe[14]))/58752},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(-262206*p[11]-248910*p[13]+20658*p[15]-30193*p[20])/6336+(tr5*(-43701*pe[10]-41485*pe[12]+3443*pe[14]))/4224},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(-4600*p[11]-3197*p[13]-1298*p[15]+711*p[20])/176+(tr5*(-4600*pe[10]-3197*pe[12]-1298*pe[14]))/704},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(-2976*p[11]-1539*p[13]-264*p[15]+197*p[20])/132+(tr5*(-992*pe[10]-513*pe[12]-88*pe[14]))/176},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(-4696*p[11]-2565*p[13]-1298*p[15]-97*p[20])/352+(tr5*(-4696*pe[10]-2565*pe[12]-1298*pe[14]))/1408},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(27860850*p[11]+36896232*p[13]+1840872*p[15]-2059045*p[20])/323136+(tr5*(4643475*pe[10]+6149372*pe[12]+306812*pe[14]))/215424},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-622350*p[11]-831297*p[13]-79860*p[15]+84496*p[20])/4752+(tr5*(-207450*pe[10]-277099*pe[12]-26620*pe[14]))/6336},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(258*p[11]-813*p[13]-330*p[15]+604*p[20])/66+(tr5*(86*pe[10]-271*pe[12]-110*pe[14]))/88},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(-210310142*p[11]+84056441*p[13]+159736786*p[15]-204760882*p[20])/646272+(tr5*(-210310142*pe[10]+84056441*pe[12]+159736786*pe[14]))/2585088},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-88709976*p[11]-83047629*p[13]+13064370*p[15]-21965873*p[20])/484704+(tr5*(-29569992*pe[10]-27682543*pe[12]+4354790*pe[14]))/646272},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-43678458*p[11]-61781964*p[13]-5603730*p[15]+6160079*p[20])/107712+(tr5*(-7279743*pe[10]-10296994*pe[12]-933955*pe[14]))/71808},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(1360621014*p[11]+2744145537*p[13]+585390762*p[15]-724567240*p[20])/3877632+(tr5*(453540338*pe[10]+914715179*pe[12]+195130254*pe[14]))/5170176},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(854064*p[11]+1217553*p[13]+87252*p[15]-98963*p[20])/9504+(tr5*(284688*pe[10]+405851*pe[12]+29084*pe[14]))/12672},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-7087876*p[11]-10384223*p[13]-567556*p[15]+454611*p[20])/17952+(tr5*(-7087876*pe[10]-10384223*pe[12]-567556*pe[14]))/71808},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(43109298*p[11]+61334898*p[13]+5522946*p[15]-6170789*p[20])/161568+(tr5*(7184883*pe[10]+10222483*pe[12]+920491*pe[14]))/107712},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(327006*p[11]-863958*p[13]-735438*p[15]+1003757*p[20])/17952+(tr5*(54501*pe[10]-143993*pe[12]-122573*pe[14]))/11968},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(129201102*p[11]+199531932*p[13]+25773198*p[15]-31747997*p[20])/323136+(tr5*(21533517*pe[10]+33255322*pe[12]+4295533*pe[14]))/215424},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-1061892*p[11]-1175919*p[13]-183084*p[15]+163259*p[20])/9504+(tr5*(-353964*pe[10]-391973*pe[12]-61028*pe[14]))/12672},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(90702*p[11]+98700*p[13]+11319*p[15]-371*p[20])/1584+(tr5*(30234*pe[10]+32900*pe[12]+3773*pe[14]))/2112},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(506214*p[11]+417264*p[13]+65868*p[15]-18569*p[20])/6336+(tr5*(84369*pe[10]+69544*pe[12]+10978*pe[14]))/4224},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(38322*p[11]+10410*p[13]-4026*p[15]+8983*p[20])/2376+(tr5*(6387*pe[10]+1735*pe[12]-671*pe[14]))/1584},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(36929322*p[11]+57487560*p[13]+4795890*p[15]-7089707*p[20])/323136+(tr5*(6154887*pe[10]+9581260*pe[12]+799315*pe[14]))/215424},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(192735990*p[11]+277717602*p[13]+25544838*p[15]-29447107*p[20])/323136+(tr5*(32122665*pe[10]+46286267*pe[12]+4257473*pe[14]))/215424},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-42690690*p[11]-60125586*p[13]-5253666*p[15]+5948837*p[20])/161568+(tr5*(-7115115*pe[10]-10020931*pe[12]-875611*pe[14]))/107712},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(162594*p[11]-156052*p[13]-62348*p[15]+148297*p[20])/4224+(tr5*(81297*pe[10]-78026*pe[12]-31174*pe[14]))/8448},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(2349*p[11]+1836*p[13]+297*p[15]+34*p[20])/66+(9*tr5*(87*pe[10]+68*pe[12]+11*pe[14]))/88},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(4898*p[11]+104*p[13]-110*p[15]+1645*p[20])/88+(tr5*(2449*pe[10]+52*pe[12]-55*pe[14]))/176},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-940862166*p[11]-1024931409*p[13]+20467458*p[15]+2164048*p[20])/1938816+(tr5*(-313620722*pe[10]-341643803*pe[12]+6822486*pe[14]))/2585088},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-12911742*p[11]-12620064*p[13]-1408836*p[15]+177469*p[20])/53856+(tr5*(-2151957*pe[10]-2103344*pe[12]-234806*pe[14]))/35904},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(43992*p[11]+26493*p[13]+59*(198*p[15]-37*p[20]))/1056+(tr5*(14664*pe[10]+8831*pe[12]+3894*pe[14]))/1408},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(988714890*p[11]+280166583*p[13]-404919834*p[15]+535251152*p[20])/1938816+(tr5*(329571630*pe[10]+93388861*pe[12]-134973278*pe[14]))/2585088},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(21180150*p[11]+40057959*p[13]+7927194*p[15]-9941290*p[20])/53856+(tr5*(7060050*pe[10]+13352653*pe[12]+2642398*pe[14]))/71808},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(47178*p[11]+38678*p[13]+12760*p[15]-5909*p[20])/1056+(tr5*(23589*pe[10]+19339*pe[12]+6380*pe[14]))/2112},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(-339413982*p[11]-53072403*p[13]+64506618*p[15]-92278286*p[20])/3877632+(tr5*(-113137994*pe[10]-17690801*pe[12]+21502206*pe[14]))/5170176},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-5426*p[11]-4220*p[13]-186*p[15]-857*p[20])/128+(tr5*(-2713*pe[10]-2110*pe[12]-93*pe[14]))/256},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(107766*p[11]+849*p[13]-55572*p[15]+90968*p[20])/6336+(tr5*(35922*pe[10]+283*pe[12]-18524*pe[14]))/8448},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(10068786*p[11]+11172630*p[13]-17094*p[15]+207827*p[20])/19008+(7*tr5*(239733*pe[10]+266015*pe[12]-407*pe[14]))/12672},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-58681764*p[11]-110306343*p[13]-23028258*p[15]+28197283*p[20])/484704+(tr5*(-19560588*pe[10]-36768781*pe[12]-7676086*pe[14]))/646272},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(428814*p[11]+373074*p[13]+1518*p[15]+38029*p[20])/12672+(tr5*(71469*pe[10]+62179*pe[12]+253*pe[14]))/8448},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-504841332*p[11]-619743123*p[13]-28109004*p[15]+39816523*p[20])/969408+(tr5*(-168280444*pe[10]-206581041*pe[12]-9369668*pe[14]))/1292544},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(20211804*p[11]+22891281*p[13]-839784*p[15]+2583091*p[20])/323136+(tr5*(6737268*pe[10]+7630427*pe[12]-279928*pe[14]))/430848},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(52218*p[11]+11955*p[13]+18117*p[15]-1538*p[20])/3168+(tr5*(17406*pe[10]+3985*pe[12]+6039*pe[14]))/4224},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(-175812702*p[11]+516374406*p[13]+347075520*p[15]-451942357*p[20])/1938816+(tr5*(-29302117*pe[10]+86062401*pe[12]+57845920*pe[14]))/1292544},
{F[1,1,10]^3*tci[1,2],(320395338*p[11]+342071259*p[13]+8839248*p[15]-49459016*p[20])/5816448+(tr5*(106798446*pe[10]+114023753*pe[12]+2946416*pe[14]))/7755264},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-22116*p[11]-33483*p[13]-3828*p[15]+7127*p[20])/1056+(tr5*(-7372*pe[10]-11161*pe[12]-1276*pe[14]))/1408},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/66+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/88},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(-290616*p[11]-193761*p[13]+38934*p[15]-81721*p[20])/3456+(tr5*(-96872*pe[10]-64587*pe[12]+12978*pe[14]))/4608},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(7766046*p[11]+10368618*p[13]+690756*p[15]-619571*p[20])/53856+(tr5*(1294341*pe[10]+1728103*pe[12]+115126*pe[14]))/35904},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(612*p[11]+381*p[13]+72*p[15]+91*p[20])/96+(tr5*(204*pe[10]+127*pe[12]+24*pe[14]))/128},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-77881530*p[11]-129720666*p[13]-19478250*p[15]+19247633*p[20])/969408+(tr5*(-12980255*pe[10]-21620111*pe[12]-3246375*pe[14]))/646272},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(169330*p[11]+190484*p[13]+3520*p[15]-635*p[20])/1056+(tr5*(84665*pe[10]+95242*pe[12]+1760*pe[14]))/2112},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-20869254*p[11]-40379055*p[13]-8124666*p[15]+10274354*p[20])/53856+(tr5*(-6956418*pe[10]-13459685*pe[12]-2708222*pe[14]))/71808},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(-10152*p[11]-44805*p[13]-13926*p[15]+20671*p[20])/3168+(tr5*(-3384*pe[10]-14935*pe[12]-4642*pe[14]))/4224},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-2402438*p[11]-2649835*p[13]+6985*p[15]-93158*p[20])/4752+(tr5*(-2402438*pe[10]-2649835*pe[12]+6985*pe[14]))/19008},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-5*(169330*p[11]+190484*p[13]+3520*p[15]-635*p[20]))/3168-(5*tr5*(84665*pe[10]+95242*pe[12]+1760*pe[14]))/6336},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(169330*p[11]+190484*p[13]+3520*p[15]-635*p[20])/3168+(tr5*(84665*pe[10]+95242*pe[12]+1760*pe[14]))/6336},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-22116*p[11]-33483*p[13]-3828*p[15]+7127*p[20])/1056+(tr5*(-7372*pe[10]-11161*pe[12]-1276*pe[14]))/1408},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/66+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/88},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-130695714*p[11]-386077812*p[13]-125264832*p[15]+141071963*p[20])/969408+(tr5*(-21782619*pe[10]-64346302*pe[12]-20877472*pe[14]))/646272},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(7766046*p[11]+10368618*p[13]+690756*p[15]-619571*p[20])/53856+(tr5*(1294341*pe[10]+1728103*pe[12]+115126*pe[14]))/35904},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(612*p[11]+381*p[13]+72*p[15]+91*p[20])/96+(tr5*(204*pe[10]+127*pe[12]+24*pe[14]))/128},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-129696510*p[11]-188008770*p[13]-20555370*p[15]+19441943*p[20])/969408-(5*tr5*(4323217*pe[10]+6266959*pe[12]+685179*pe[14]))/646272},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-20869254*p[11]-40379055*p[13]-8124666*p[15]+10274354*p[20])/53856+(tr5*(-6956418*pe[10]-13459685*pe[12]-2708222*pe[14]))/71808},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(-10152*p[11]-44805*p[13]-13926*p[15]+20671*p[20])/3168+(tr5*(-3384*pe[10]-14935*pe[12]-4642*pe[14]))/4224},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-1590898*p[11]-1576430*p[13]+86174*p[15]-246127*p[20])/9504+(tr5*(-795449*pe[10]-788215*pe[12]+43087*pe[14]))/19008},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(-29604996*p[11]-575125743*p[13]-270392430*p[15]+322860235*p[20])/1938816+(tr5*(-9868332*pe[10]-191708581*pe[12]-90130810*pe[14]))/2585088},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/72+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/96},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-11513178*p[11]-10868241*p[13]+3097446*p[15]-4024076*p[20])/215424+(tr5*(-3837726*pe[10]-3622747*pe[12]+1032482*pe[14]))/287232},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(-4122*p[11]-3398511*p[13]-1553178*p[15]+2705698*p[20])/53856+(tr5*(-1374*pe[10]-1132837*pe[12]-517726*pe[14]))/71808},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(1277410*p[11]-302867*p[13]-1034462*p[15]+1649652*p[20])/23936+(tr5*(1277410*pe[10]-302867*pe[12]-1034462*pe[14]))/95744},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],50*p[11]+(395*p[13])/6+(28*p[15])/3-(227*p[20])/18+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/24},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(185897286*p[11]+310894545*p[13]+44227326*p[15]-55560466*p[20])/323136+(tr5*(61965762*pe[10]+103631515*pe[12]+14742442*pe[14]))/430848},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(119722842*p[11]+232629315*p[13]+47855346*p[15]-58260890*p[20])/323136+(tr5*(39907614*pe[10]+77543105*pe[12]+15951782*pe[14]))/430848},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],75*p[11]+(395*p[13])/4+14*p[15]-(227*p[20])/12+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/16},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-51048*p[11]-30927*p[13]+3102*p[15]-6011*p[20])/1584+(tr5*(-17016*pe[10]-10309*pe[12]+1034*pe[14]))/2112},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(-3816*p[11]+7071*p[13]+3498*p[15]-5333*p[20])/528+(tr5*(-1272*pe[10]+2357*pe[12]+1166*pe[14]))/704},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/72+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/96},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(3816*p[11]-7071*p[13]-3498*p[15]+5333*p[20])/528+(tr5*(1272*pe[10]-2357*pe[12]-1166*pe[14]))/704},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(3816*p[11]-7071*p[13]-3498*p[15]+5333*p[20])/528+(tr5*(1272*pe[10]-2357*pe[12]-1166*pe[14]))/704},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/36+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/48},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(66096*p[11]+93099*p[13]+5916*p[15]-4849*p[20])/288+(tr5*(22032*pe[10]+31033*pe[12]+1972*pe[14]))/384},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(73296*p[11]+102579*p[13]+7260*p[15]-6665*p[20])/288+(tr5*(24432*pe[10]+34193*pe[12]+2420*pe[14]))/384},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-5*(900*p[11]+1185*p[13]+168*p[15]-227*p[20]))/36-(5*tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],50*p[11]+(395*p[13])/6+(28*p[15])/3-(227*p[20])/18+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/24},
{F[1,2,6]*tci[1,2],(39*p[5])/4-(143*p[15])/6-p[18]-p[22]-2*p[29]+p[37]+(13*p[41])/3-(13*p[43])/6-p[44]-p[50]+(tr5*(-pe[17]-pe[20]+(26*pe[25])/3-2*pe[28]+pe[36]-pe[43]-pe[49]))/4},
{F[1,1,1]*F[1,2,6]*tci[1,2],p[41]+(tr5*pe[40])/4},
{F[1,1,1]^2*F[1,2,6]*tci[1,2],(-3*p[15])/2-(3*tr5*pe[14])/8},
{F[1,1,2]*F[1,2,6]*tci[1,2],(4*p[3])/15+(2*p[4])/5+(7*p[5])/2-(37*p[6])/5+p[10]/15+(62*p[11])/33+(31*p[13])/22-(2*p[15])/3+(24*p[18])/65-(4981*p[20])/990+(24*p[21])/65-(48*p[26])/65+(48*p[31])/65+(24*p[32])/65+(48*p[33])/65+(14*p[34])/3-(24*p[36])/65-(24*p[37])/65-(48*p[38])/65+(24*p[40])/65+(4*p[41])/3-(2*p[42])/3+(7*p[43])/15+(24*p[45])/65-(11*p[46])/5-(2*p[47])/15+(24*p[49])/65-(24*p[50])/65+tr5*(pe[3]/15+pe[4]/10-(37*pe[5])/20+pe[9]/60+(31*pe[10])/66+(31*pe[12])/88+(71*pe[14])/36+(6*pe[17])/65+(6*pe[19])/65+(347*pe[25])/585+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65+(7*pe[33])/6-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-pe[40]/18-pe[41]/6+(14*pe[42])/45+(6*pe[44])/65-(11*pe[45])/20-pe[46]/30+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-74424*p[11]-92547*p[13]-16676*p[15]+15525*p[20])/1056+(tr5*(-74424*pe[10]-92547*pe[12]-16676*pe[14]))/4224},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(-624314*p[11]-324207*p[13]+176858*p[15]-241996*p[20])/6336+(tr5*(-624314*pe[10]-324207*pe[12]+176858*pe[14]))/25344},
{F[1,1,3]*F[1,2,6]*tci[1,2],p[42]+(tr5*pe[41])/4},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(26658*p[11]+19702*p[13]+3168*p[15]+2507*p[20])/704+(tr5*(13329*pe[10]+9851*pe[12]+1584*pe[14]))/1408},
{F[1,1,4]*F[1,2,6]*tci[1,2],(3432*p[3]+5148*p[4]+83655*p[5]-95238*p[6]+858*p[10]+24180*p[11]+18135*p[13]-92235*p[15]+4752*p[18]-64753*p[20]+4752*p[21]-9504*p[26]+9504*p[31]+4752*p[32]+9504*p[33]+60060*p[34]-4752*p[36]-4752*p[37]-9504*p[38]+4752*p[40]+30030*p[41]-8580*p[42]+6006*p[43]+4752*p[45]-28314*p[46]-1716*p[47]+4752*p[49]-4752*p[50])/12870+tr5*(pe[3]/15+pe[4]/10-(37*pe[5])/20+pe[9]/60+(31*pe[10])/66+(31*pe[12])/88+(157*pe[14])/72+(6*pe[17])/65+(6*pe[19])/65+(737*pe[25])/585+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65+(7*pe[33])/6-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65+(6*pe[39])/65-(5*pe[40])/36-pe[41]/6+(43*pe[42])/90+(6*pe[44])/65-(11*pe[45])/20-pe[46]/30+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-74424*p[11]-92547*p[13]-17732*p[15]+15525*p[20])/1056+(tr5*(-74424*pe[10]-92547*pe[12]-17732*pe[14]))/4224},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(-781014*p[11]-380418*p[13]+282084*p[15]-353293*p[20])/9504+(tr5*(-130169*pe[10]-63403*pe[12]+47014*pe[14]))/6336},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(26658*p[11]+19702*p[13]+3168*p[15]+2507*p[20])/704+(tr5*(13329*pe[10]+9851*pe[12]+1584*pe[14]))/1408},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(-8730*p[11]-39957*p[13]-1842*p[15]+23582*p[20])/1728+(tr5*(-2910*pe[10]-13319*pe[12]-614*pe[14]))/2304},
{F[1,1,5]*F[1,2,6]*tci[1,2],(15*p[5])/2-11*p[15]+2*p[41]-p[42]-p[43]+(tr5*(22*pe[14]+20*pe[25]-4*pe[40]-3*pe[41]+2*pe[42]))/12},
{F[1,1,1]*F[1,1,5]*F[1,2,6]*tci[1,2],2*p[15]+(tr5*pe[14])/2},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(4568106*p[11]+3441705*p[13]-693528*p[15]+1283290*p[20])/28512+(tr5*(1522702*pe[10]+1147235*pe[12]-231176*pe[14]))/38016},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(4838178*p[11]+2942349*p[13]-969936*p[15]+2096410*p[20])/28512+(tr5*(1612726*pe[10]+980783*pe[12]-323312*pe[14]))/38016},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(-73374*p[11]-39801*p[13]+23430*p[15]-35384*p[20])/4752+(tr5*(-24458*pe[10]-13267*pe[12]+7810*pe[14]))/6336},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1056+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/1408},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-6552*p[11]+6141*p[13]+6798*p[15]-16855*p[20])/1056+(tr5*(-2184*pe[10]+2047*pe[12]+2266*pe[14]))/1408},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(150*p[11]+114*p[13]+47*p[20])/4+(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(150*p[11]+114*p[13]+47*p[20])/4+(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-19682*p[11]-17077*p[13]+15950*p[15]-18662*p[20])/352+(tr5*(-19682*pe[10]-17077*pe[12]+15950*pe[14]))/1408},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-19682*p[11]-17077*p[13]+15950*p[15]-18662*p[20])/352+(tr5*(-19682*pe[10]-17077*pe[12]+15950*pe[14]))/1408},
{F[1,1,9]*F[1,2,6]*tci[1,2],p[43]+(tr5*pe[42])/4},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(-163302*p[11]+132702*p[13]+137334*p[15]-215897*p[20])/1296+(tr5*(-27217*pe[10]+22117*pe[12]+22889*pe[14]))/864},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(-2016444*p[11]+1340319*p[13]+1566708*p[15]-2481019*p[20])/14256+(tr5*(-672148*pe[10]+446773*pe[12]+522236*pe[14]))/19008},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(5*(73374*p[11]+39801*p[13]-18678*p[15]+35384*p[20]))/4752+(5*tr5*(24458*pe[10]+13267*pe[12]-6226*pe[14]))/6336},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(-73374*p[11]-39801*p[13]+18678*p[15]-35384*p[20])/1584+(tr5*(-24458*pe[10]-13267*pe[12]+6226*pe[14]))/2112},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(40056*p[11]+18525*p[13]+6402*p[15]+3145*p[20])/528+(tr5*(13352*pe[10]+6175*pe[12]+2134*pe[14]))/704},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(40056*p[11]+18525*p[13]+6402*p[15]+3145*p[20])/528+(tr5*(13352*pe[10]+6175*pe[12]+2134*pe[14]))/704},
{F[1,2,7]*tci[1,2],p[22]-p[28]-p[49]+(tr5*(pe[20]-pe[27]-pe[48]))/4},
{F[1,1,1]*F[1,2,7]*tci[1,2],p[9]/4+(tr5*pe[8])/16},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(-42*p[11]+18*p[13]-7*p[20])/88-(3*tr5*(7*pe[10]-3*pe[12]))/176},
{F[1,1,2]*F[1,2,7]*tci[1,2],p[9]/4+(tr5*pe[8])/16},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],(30*p[11]-16*p[13]+5*p[20])/22+(tr5*(15*pe[10]-8*pe[12]))/44},
{F[1,1,3]*F[1,2,7]*tci[1,2],(7*p[9])/8+(-18*p[11]+36*p[13]+30*p[20]+44*p[23]-11*p[39]-11*p[42])/22+(tr5*(77*pe[8]-72*pe[10]+144*pe[12]+176*pe[21]-44*pe[38]-44*pe[41]))/352},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-2487*p[11])/44-(5617*p[13])/88-7*p[15]+(811*p[20])/66+(tr5*(-4974*pe[10]-5617*pe[12]-616*pe[14]))/352},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(3*(166*p[11]-222*p[13]+101*p[20]))/88+(3*tr5*(83*pe[10]-111*pe[12]))/176},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(445266*p[11]+284433*p[13]-10362*p[15]+72946*p[20])/2112+(tr5*(148422*pe[10]+94811*pe[12]-3454*pe[14]))/2816},
{F[1,1,4]*F[1,2,7]*tci[1,2],-1/4*p[9]-(3*(6*p[11]-12*p[13]+p[20]))/22+(tr5*(-11*pe[8]-36*pe[10]+72*pe[12]))/176},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(-456*p[11]-639*p[13]-33*p[15]+199*p[20])/44-(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]*F[1,2,7]*tci[1,2],(9*p[9])/8+(-18*p[11]+36*p[13]+30*p[20]+44*p[23]-11*p[39]-11*p[42])/22+(tr5*(99*pe[8]-72*pe[10]+144*pe[12]+176*pe[21]-44*pe[38]-44*pe[41]))/352},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-2463*p[11])/44-(5713*p[13])/88-7*p[15]+(817*p[20])/66+(tr5*(-4926*pe[10]-5713*pe[12]-616*pe[14]))/352},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(522*p[11]-626*p[13]+307*p[20])/88+(tr5*(261*pe[10]-313*pe[12]))/176},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(273210*p[11]+186279*p[13]-27786*p[15]+62948*p[20])/1056+(tr5*(91070*pe[10]+62093*pe[12]-9262*pe[14]))/1408},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(-456*p[11]-639*p[13]-33*p[15]+199*p[20])/44-(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(91590*p[11]+86958*p[13]-46002*p[15]+52181*p[20])/2112+(tr5*(15265*pe[10]+14493*pe[12]-7667*pe[14]))/1408},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(2412*p[11]+4449*p[13]+1452*p[15]-1435*p[20])/264+(tr5*(804*pe[10]+1483*pe[12]+484*pe[14]))/352},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(2412*p[11]+4449*p[13]+1452*p[15]-1435*p[20])/264+(tr5*(804*pe[10]+1483*pe[12]+484*pe[14]))/352},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(48294*p[11]-12966*p[13]-31416*p[15]+42611*p[20])/2112+(tr5*(8049*pe[10]-2161*pe[12]-5236*pe[14]))/1408},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(48294*p[11]-12966*p[13]-31416*p[15]+42611*p[20])/2112+(tr5*(8049*pe[10]-2161*pe[12]-5236*pe[14]))/1408},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],(-18*p[11]+14*p[13]-3*p[20])/22+(tr5*(-9*pe[10]+7*pe[12]))/44},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],(-2790*p[11]-7158*p[13]-3432*p[15]+4243*p[20])/528+(tr5*(-465*pe[10]-1193*pe[12]-572*pe[14]))/352},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],(-3222*p[11]-6822*p[13]-3432*p[15]+4171*p[20])/528+(tr5*(-537*pe[10]-1137*pe[12]-572*pe[14]))/352},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],(18*p[11]-14*p[13]+3*p[20])/44+(tr5*(9*pe[10]-7*pe[12]))/88},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(42*p[11]-18*p[13]+7*p[20])/44+(3*tr5*(7*pe[10]-3*pe[12]))/88},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],(18*p[11]-14*p[13]+3*p[20])/22+(tr5*(9*pe[10]-7*pe[12]))/44},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(3*(780*p[11]+519*p[13]+88*p[15]-79*p[20]))/88+(3*tr5*(780*pe[10]+519*pe[12]+88*pe[14]))/352},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(2412*p[11]+1501*p[13]+264*p[15]-225*p[20])/88+(tr5*(2412*pe[10]+1501*pe[12]+264*pe[14]))/352},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],(-18*p[11]+14*p[13]-3*p[20])/22+(tr5*(-9*pe[10]+7*pe[12]))/44},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(-6*p[11]-10*p[13]-p[20])/88+(tr5*(-3*pe[10]-5*pe[12]))/176},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20])/9504+(tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/6336},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(-5*(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20]))/9504-(5*tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/6336},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(15162*p[11]-258750*p[13]-157212*p[15]+215729*p[20])/3168+(tr5*(2527*pe[10]-43125*pe[12]-26202*pe[14]))/2112},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(143697042*p[11]+253746021*p[13]+13003122*p[15]-23650804*p[20])/1938816+(tr5*(47899014*pe[10]+84582007*pe[12]+4334374*pe[14]))/2585088},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(-2698638*p[11]-1288656*p[13]+575784*p[15]-823289*p[20])/28512+(tr5*(-449773*pe[10]-214776*pe[12]+95964*pe[14]))/19008},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-668887878*p[11]-914871597*p[13]-82683942*p[15]+61245010*p[20])/1938816+(tr5*(-222962626*pe[10]-304957199*pe[12]-27561314*pe[14]))/2585088},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-506702268*p[11]-893617449*p[13]-159694656*p[15]+189174413*p[20])/969408+(tr5*(-168900756*pe[10]-297872483*pe[12]-53231552*pe[14]))/1292544},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(4626*p[11]+6225*p[13]+924*p[15]-1154*p[20])/198+(tr5*(1542*pe[10]+2075*pe[12]+308*pe[14]))/264},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(143697042*p[11]+253746021*p[13]+13003122*p[15]-23650804*p[20])/1938816+(tr5*(47899014*pe[10]+84582007*pe[12]+4334374*pe[14]))/2585088},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(-420990*p[11]+1411857*p[13]+1079496*p[15]-1505522*p[20])/7128+(tr5*(-140330*pe[10]+470619*pe[12]+359832*pe[14]))/9504},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-665794830*p[11]-967656597*p[13]-114755190*p[15]+105253726*p[20])/1938816+(tr5*(-221931610*pe[10]-322552199*pe[12]-38251730*pe[14]))/2585088},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-538981902*p[11]-986487684*p[13]-195303570*p[15]+239368817*p[20])/969408+(tr5*(-89830317*pe[10]-7*(23487802*pe[12]+4650085*pe[14])))/646272},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(34722*p[11]+589357*p[13]+389246*p[15]-539582*p[20])/6336+(tr5*(34722*pe[10]+589357*pe[12]+389246*pe[14]))/25344},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/18+tr5*(-pe[10]+(61*pe[12])/24+(7*pe[14])/6)},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-72147474*p[11]-102731700*p[13]-8489514*p[15]+9535531*p[20])/161568+(tr5*(-12024579*pe[10]-17121950*pe[12]-1414919*pe[14]))/107712},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-72147474*p[11]-102731700*p[13]-8489514*p[15]+9535531*p[20])/161568+(tr5*(-12024579*pe[10]-17121950*pe[12]-1414919*pe[14]))/107712},
{F[1,2,9]*tci[1,2],-2*p[33]-p[51]+(tr5*(-2*pe[32]-pe[50]))/4},
{F[1,1,1]*F[1,2,9]*tci[1,2],-p[46]-(tr5*pe[45])/4},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(102*p[11]-138*p[13]-88*p[15]+215*p[20])/88+(tr5*(51*pe[10]-69*pe[12]-44*pe[14]))/176},
{F[1,1,2]*F[1,2,9]*tci[1,2],-p[46]-(tr5*pe[45])/4},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],(12*p[11]+9*p[13]+11*p[15]-9*p[20])/11+(tr5*(12*pe[10]+9*pe[12]+11*pe[14]))/44},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],(156*p[11]+117*p[13]+88*p[15]-73*p[20])/44+(tr5*(156*pe[10]+117*pe[12]+88*pe[14]))/176},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(72*p[11]+21*p[13]-10*p[20])/22+(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(-72*p[11]-21*p[13]+10*p[20])/44-(3*tr5*(24*pe[10]+7*pe[12]))/176},
{F[1,1,4]*F[1,2,9]*tci[1,2],p[46]+(tr5*pe[45])/4},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],(-12*p[11]-9*p[13]-11*p[15]+9*p[20])/11+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/44},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],(-12*p[11]-9*p[13]-11*p[15]+9*p[20])/11+(tr5*(-12*pe[10]-9*pe[12]-11*pe[14]))/44},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],(12*p[11]+9*p[13]+11*p[15]-9*p[20])/22+(tr5*(12*pe[10]+9*pe[12]+11*pe[14]))/88},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-57*p[11]+48*p[13]+33*p[15]-103*p[20])/66+(tr5*(-19*pe[10]+16*pe[12]+11*pe[14]))/88},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(3*(-6*p[11]+4*p[13]+4*p[15]-7*p[20]))/4+(tr5*(-9*pe[10]+6*(pe[12]+pe[14])))/8},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(57*p[11]-48*p[13]-33*p[15]+103*p[20])/33+(tr5*(19*pe[10]-16*pe[12]-11*pe[14]))/44},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(366*p[11]-204*p[13]-264*p[15]+281*p[20])/264+(tr5*(61*pe[10]-34*pe[12]-44*pe[14]))/176},
{F[1,1,8]*F[1,2,9]*tci[1,2],(p[10]-4*p[34])/2+(tr5*(pe[9]-4*pe[33]))/8},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(74628*p[11]+90093*p[13]+15312*p[15]-9925*p[20])/1056+(tr5*(24876*pe[10]+30031*pe[12]+5104*pe[14]))/1408},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],(36*p[11]-39*p[13]-6*p[15]+23*p[20])/2+(3*tr5*(12*pe[10]-13*pe[12]-2*pe[14]))/8},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(-23598*p[11]-18342*p[13]-3168*p[15]-2305*p[20])/704-(9*tr5*(1311*pe[10]+1019*pe[12]+176*pe[14]))/1408},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(-360*p[11]-105*p[13]-462*p[15]+347*p[20])/176-(3*tr5*(120*pe[10]+35*pe[12]+154*pe[14]))/704},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352+(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2088*p[11]-3711*p[13]-990*p[15]+1973*p[20])/176-(3*tr5*(696*pe[10]+1237*pe[12]+330*pe[14]))/704},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],(-3240*p[11]-1473*p[13]+264*p[15]-1585*p[20])/132+(tr5*(-1080*pe[10]-491*pe[12]+88*pe[14]))/176},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(-3*(602*p[11]-3085*p[13]+231*p[15]+478*p[20]))/176-(3*tr5*(602*pe[10]-3085*pe[12]+231*pe[14]))/704},
{F[1,1,9]*F[1,2,9]*tci[1,2],-p[47]-(tr5*pe[46])/4},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(69444*p[11]+87789*p[13]+31*(528*p[15]-331*p[20]))/1056+(tr5*(23148*pe[10]+29263*pe[12]+5456*pe[14]))/1408},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],(240*p[11]-183*p[13]-22*p[15]+117*p[20])/11+(tr5*(240*pe[10]-183*pe[12]-22*pe[14]))/44},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(-3*(7098*p[11]+5890*p[13]+1056*p[15]+875*p[20]))/704-(3*tr5*(3549*pe[10]+2945*pe[12]+528*pe[14]))/1408},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(-552*p[11]-249*p[13]-638*p[15]+491*p[20])/176+(tr5*(-552*pe[10]-249*pe[12]-638*pe[14]))/704},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352+(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(-5352*p[11]-11901*p[13]-3498*p[15]+7567*p[20])/528+(tr5*(-1784*pe[10]-3967*pe[12]-1166*pe[14]))/704},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],(-3468*p[11]-1281*p[13]+396*p[15]-1997*p[20])/132+(tr5*(-1156*pe[10]-427*pe[12]+132*pe[14]))/176},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(34110*p[11]+4644*p[13]-18777*p[15]+28433*p[20])/264+(tr5*(11370*pe[10]+1548*pe[12]-6259*pe[14]))/352},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(77826*p[11]-19989*p[13]-37587*p[15]+65210*p[20])/528+(tr5*(25942*pe[10]-6663*pe[12]-12529*pe[14]))/704},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(-72*p[11]-21*p[13]+10*p[20])/22-(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(72*p[11]+21*p[13]-10*p[20])/22+(3*tr5*(24*pe[10]+7*pe[12]))/88},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(57*p[11]-48*p[13]-33*p[15]+103*p[20])/33+(tr5*(19*pe[10]-16*pe[12]-11*pe[14]))/44},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-57*p[11]+48*p[13]+33*p[15]-103*p[20])/33+(tr5*(-19*pe[10]+16*pe[12]+11*pe[14]))/44},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-2976*p[11]-1440*p[13]-297*p[15]-430*p[20])/44-(3*tr5*(992*pe[10]+480*pe[12]+99*pe[14]))/176},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-9588*p[11]-4254*p[13]-759*p[15]-1642*p[20])/132+(tr5*(-3196*pe[10]-1418*pe[12]-253*pe[14]))/176},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],-10*p[11]+p[13]+2*p[15]-(16*p[20])/3+(tr5*(-10*pe[10]+pe[12]+2*pe[14]))/4},
{F[2,1,1]*tci[1,2],-4*p[3]-12*p[5]+14*p[6]+2*p[9]+p[10]/3-(172*p[11])/11-(357*p[13])/22+(34*p[15])/3-(725*p[20])/198+(28*p[23])/3-(4*p[34])/3+(26*p[39])/3-(20*p[41])/3-6*p[42]+(2*p[46])/3+2*p[47]+(tr5*(-4*pe[3]+14*pe[5]+2*pe[8]+pe[9]/3-(172*pe[10])/11-(357*pe[12])/22-18*pe[14]+(28*pe[21])/3-(32*pe[25])/3-(4*pe[33])/3+(26*pe[38])/3-(4*pe[40])/3-6*pe[41]-(8*pe[42])/3+(2*pe[45])/3+2*pe[46]))/4},
{F[1,1,1]*F[2,1,1]*tci[1,2],(-2958087312*p[11]-4028805102*p[13]-526634724*p[15]+859180237*p[20])/228096+(tr5*(-493014552*pe[10]-671467517*pe[12]-87772454*pe[14]))/152064},
{F[1,1,2]*F[2,1,1]*tci[1,2],(-18234*p[11]-52104*p[13]-8976*p[15]+11899*p[20])/792+(tr5*(-3039*pe[10]-8684*pe[12]-1496*pe[14]))/528},
{F[1,1,3]*F[2,1,1]*tci[1,2],(-1020408768*p[11]-1353681264*p[13]-103643364*p[15]+228799891*p[20])/114048+(tr5*(-85034064*pe[10]-112806772*pe[12]-8636947*pe[14]))/38016},
{F[1,1,4]*F[2,1,1]*tci[1,2],(-924774768*p[11]-1187108022*p[13]-75589140*p[15]+175197265*p[20])/114048+(tr5*(-154129128*pe[10]-197851337*pe[12]-12598190*pe[14]))/76032},
{F[1,1,5]*F[2,1,1]*tci[1,2],(97200*p[11]+86067*p[13]-16665*p[15]+24989*p[20])/264+(tr5*(32400*pe[10]+28689*pe[12]-5555*pe[14]))/352},
{F[1,1,6]*F[2,1,1]*tci[1,2],(45720*p[11]+42837*p[13]+6468*p[15]-3875*p[20])/396+(tr5*(15240*pe[10]+14279*pe[12]+2156*pe[14]))/528},
{F[1,1,7]*F[2,1,1]*tci[1,2],(28170*p[11]+34179*p[13]+8052*p[15]-7526*p[20])/594+(tr5*(9390*pe[10]+11393*pe[12]+2684*pe[14]))/792},
{F[1,1,8]*F[2,1,1]*tci[1,2],(-206140104*p[11]-249832518*p[13]-23231076*p[15]+37624313*p[20])/114048+(tr5*(-34356684*pe[10]-41638753*pe[12]-3871846*pe[14]))/76032},
{F[1,1,9]*F[2,1,1]*tci[1,2],(38574*p[11]+2976*p[13]-2640*p[15]+2359*p[20])/1584+(tr5*(6429*pe[10]+496*pe[12]-440*pe[14]))/1056},
{F[1,1,10]*F[2,1,1]*tci[1,2],(60624*p[11]+40947*p[13]+8448*p[15]+8443*p[20])/1188+tr5*((421*pe[10])/33+(13649*pe[12])/1584+(16*pe[14])/9)},
{F[2,1,2]*tci[1,2],(-8*p[3])/3-6*p[5]+(-198*p[6]+99*p[9]+66*p[10]-2100*p[11]-1575*p[13]+2310*p[15]-757*p[20]+264*p[34]+396*p[39]-660*p[41]-264*p[42]+264*p[43]+264*p[47])/198+(tr5*(-176*pe[3]-66*pe[5]+33*pe[8]+22*pe[9]-700*pe[10]-525*pe[12]-198*pe[14]-352*pe[25]+88*pe[33]+132*pe[38]-44*pe[40]-88*pe[41]+88*pe[46]))/264},
{F[1,1,1]*F[2,1,2]*tci[1,2],(-480167694*p[11]-651340887*p[13]-96325944*p[15]+146847128*p[20])/114048+(tr5*(-160055898*pe[10]-217113629*pe[12]-32108648*pe[14]))/152064},
{F[1,1,2]*F[2,1,2]*tci[1,2],(559*p[11])/44-(21*p[13])/11-6*p[15]+(53*p[20])/264+(tr5*(559*pe[10]-84*pe[12]-264*pe[14]))/176},
{F[1,1,3]*F[2,1,2]*tci[1,2],(927902232*p[11]+1180780626*p[13]+72379164*p[15]-160731475*p[20])/228096+(tr5*(154650372*pe[10]+196796771*pe[12]+12063194*pe[14]))/152064},
{F[1,1,4]*F[2,1,2]*tci[1,2],(4172148*p[11]+3461664*p[13]-2495004*p[15]+2238095*p[20])/6912+(tr5*(347679*pe[10]+288472*pe[12]-207917*pe[14]))/2304},
{F[1,1,5]*F[2,1,2]*tci[1,2],(27344*p[11]+24655*p[13]-6083*p[15]+8741*p[20])/264+(tr5*(27344*pe[10]+24655*pe[12]-6083*pe[14]))/1056},
{F[1,1,6]*F[2,1,2]*tci[1,2],(72216*p[11]+64887*p[13]-462*p[15]+7867*p[20])/3168+(tr5*(24072*pe[10]+21629*pe[12]-154*pe[14]))/4224},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-1422*p[11]-2436*p[13]-528*p[15]+203*p[20])/198+(tr5*(-237*pe[10]-406*pe[12]-88*pe[14]))/132},
{F[1,1,8]*F[2,1,2]*tci[1,2],(35829144*p[11]+106172310*p[13]+59921796*p[15]-73199689*p[20])/228096+(tr5*(5971524*pe[10]+17695385*pe[12]+9986966*pe[14]))/152064},
{F[1,1,9]*F[2,1,2]*tci[1,2],(540*p[11]+32547*p[13]+27786*p[15]-22999*p[20])/3168+(tr5*(180*pe[10]+10849*pe[12]+9262*pe[14]))/4224},
{F[1,1,10]*F[2,1,2]*tci[1,2],(10568*p[11]+9455*p[13]+1650*p[15]-853*p[20])/176+(tr5*(10568*pe[10]+9455*pe[12]+1650*pe[14]))/704},
{F[2,1,3]*tci[1,2],(-3432*p[3]-5148*p[4]-83655*p[5]+95238*p[6]-858*p[10]-24180*p[11]-18135*p[13]+92235*p[15]-4752*p[18]+64753*p[20]-4752*p[21]+9504*p[26]-9504*p[31]-4752*p[32]-9504*p[33]-60060*p[34]+4752*p[36]+4752*p[37]+9504*p[38]-4752*p[40]-42900*p[41]-4290*p[42]-6006*p[43]-4752*p[45]+28314*p[46]+1716*p[47]-4752*p[49]+4752*p[50])/12870+tr5*(-1/15*pe[3]-pe[4]/10+(37*pe[5])/20-pe[9]/60-(31*pe[10])/66-(31*pe[12])/88-(157*pe[14])/72-(6*pe[17])/65-(6*pe[19])/65-(737*pe[25])/585-(12*pe[30])/65-(6*pe[31])/65-(12*pe[32])/65-(7*pe[33])/6+(6*pe[35])/65+(6*pe[36])/65+(12*pe[37])/65-(6*pe[39])/65-pe[40]/9-pe[41]/12-(43*pe[42])/90-(6*pe[44])/65+(11*pe[45])/20+pe[46]/30-(6*pe[48])/65+(6*pe[49])/65)},
{F[1,1,1]*F[2,1,3]*tci[1,2],(74424*p[11]+92547*p[13]+25*(836*p[15]-621*p[20]))/1056+(tr5*(74424*pe[10]+92547*pe[12]+20900*pe[14]))/4224},
{F[1,1,2]*F[2,1,3]*tci[1,2],(342732*p[11]+311343*p[13]-108906*p[15]+116281*p[20])/1728+(tr5*(114244*pe[10]+103781*pe[12]-36302*pe[14]))/2304},
{F[1,1,3]*F[2,1,3]*tci[1,2],(-26658*p[11]-19702*p[13]-3168*p[15]-2507*p[20])/704+(tr5*(-13329*pe[10]-9851*pe[12]-1584*pe[14]))/1408},
{F[1,1,4]*F[2,1,3]*tci[1,2],(1874754*p[11]+2935104*p[13]-587136*p[15]+141805*p[20])/19008+(tr5*(312459*pe[10]+489184*pe[12]-97856*pe[14]))/12672},
{F[1,1,5]*F[2,1,3]*tci[1,2],(-4838178*p[11]-2942349*p[13]+912912*p[15]-2096410*p[20])/28512+(tr5*(-1612726*pe[10]-980783*pe[12]+304304*pe[14]))/38016},
{F[1,1,6]*F[2,1,3]*tci[1,2],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/1056+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/1408},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-150*p[11]-114*p[13]-47*p[20])/4-(3*tr5*(25*pe[10]+19*pe[12]))/8},
{F[1,1,8]*F[2,1,3]*tci[1,2],(19682*p[11]+17077*p[13]-15950*p[15]+18662*p[20])/352+(tr5*(19682*pe[10]+17077*pe[12]-15950*pe[14]))/1408},
{F[1,1,9]*F[2,1,3]*tci[1,2],(2016444*p[11]-1340319*p[13]-1566708*p[15]+2481019*p[20])/14256+(tr5*(672148*pe[10]-446773*pe[12]-522236*pe[14]))/19008},
{F[1,1,10]*F[2,1,3]*tci[1,2],(-40056*p[11]-18525*p[13]-6402*p[15]-3145*p[20])/528+(tr5*(-13352*pe[10]-6175*pe[12]-2134*pe[14]))/704},
{F[1,2,6]*F[2,1,3]*tci[1,2],(-175110*p[11]-202629*p[13]-4290*p[15]+29368*p[20])/6336+(tr5*(-58370*pe[10]-67543*pe[12]-1430*pe[14]))/8448},
{F[1,1,1]*F[2,1,4]*tci[1,2],(54*p[11]-20*p[13]+31*p[20])/44+(tr5*(27*pe[10]-10*pe[12]))/88},
{F[1,1,2]*F[2,1,4]*tci[1,2],(3594474*p[11]+2956308*p[13]-915024*p[15]+1168285*p[20])/19008+(tr5*(599079*pe[10]+492718*pe[12]-152504*pe[14]))/12672},
{F[1,1,3]*F[2,1,4]*tci[1,2],(-54*p[11]-24*p[13]+13*p[20])/44-(3*tr5*(9*pe[10]+4*pe[12]))/88},
{F[1,1,4]*F[2,1,4]*tci[1,2],p[13]-p[20]+(tr5*pe[12])/4},
{F[1,1,5]*F[2,1,4]*tci[1,2],(3571146*p[11]+2945940*p[13]-915024*p[15]+1173901*p[20])/19008+(tr5*(595191*pe[10]+490990*pe[12]-152504*pe[14]))/12672},
{F[1,1,9]*F[2,1,4]*tci[1,2],(-54*p[11]-68*p[13]+57*p[20])/44+(tr5*(-27*pe[10]-34*pe[12]))/88},
{F[1,1,10]*F[2,1,4]*tci[1,2],p[13]-p[20]+(tr5*pe[12])/4},
{F[2,1,5]*tci[1,2],(7*p[9])/8+(-36*p[11]+72*p[13]+27*p[20]+44*p[23]-11*p[39]-11*p[42])/22+tr5*((7*pe[8])/32+(-36*pe[10]+72*pe[12]+44*pe[21]-11*pe[38]-11*pe[41])/88)},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-2529*p[11])/44-(5581*p[13])/88-7*p[15]+(1601*p[20])/132+(tr5*(-5058*pe[10]-5581*pe[12]-616*pe[14]))/352},
{F[1,1,2]*F[2,1,5]*tci[1,2],(3*(166*p[11]-222*p[13]+101*p[20]))/88+(3*tr5*(83*pe[10]-111*pe[12]))/176},
{F[1,1,3]*F[2,1,5]*tci[1,2],(710934*p[11]+339903*p[13]+260*(-297*p[15]+845*p[20]))/2112+(tr5*(236978*pe[10]+113301*pe[12]-25740*pe[14]))/2816},
{F[1,1,4]*F[2,1,5]*tci[1,2],(-456*p[11]-639*p[13]-33*p[15]+199*p[20])/44-(3*tr5*(152*pe[10]+213*pe[12]+11*pe[14]))/176},
{F[1,1,5]*F[2,1,5]*tci[1,2],(454602*p[11]+191808*p[13]-103356*p[15]+204203*p[20])/2112+(tr5*(75767*pe[10]+54*(592*pe[12]-319*pe[14])))/1408},
{F[1,1,6]*F[2,1,5]*tci[1,2],(3*(292*p[11]+351*p[13]+132*p[15]-153*p[20]))/88+(3*tr5*(292*pe[10]+351*pe[12]+132*pe[14]))/352},
{F[1,1,7]*F[2,1,5]*tci[1,2],(2412*p[11]+4449*p[13]+1452*p[15]-1435*p[20])/264+(tr5*(804*pe[10]+1483*pe[12]+484*pe[14]))/352},
{F[1,1,8]*F[2,1,5]*tci[1,2],(48294*p[11]-12966*p[13]-31416*p[15]+42611*p[20])/2112+(tr5*(8049*pe[10]-2161*pe[12]-5236*pe[14]))/1408},
{F[1,1,9]*F[2,1,5]*tci[1,2],(-2790*p[11]-7158*p[13]-3432*p[15]+4243*p[20])/528+(tr5*(-465*pe[10]-1193*pe[12]-572*pe[14]))/352},
{F[1,1,10]*F[2,1,5]*tci[1,2],(2424*p[11]+1521*p[13]+264*p[15]-223*p[20])/88+(3*tr5*(808*pe[10]+507*pe[12]+88*pe[14]))/352},
{F[1,2,7]*F[2,1,5]*tci[1,2],(86628*p[11]+50517*p[13]+8712*p[15]+4307*p[20])/2112+(tr5*(28876*pe[10]+16839*pe[12]+2904*pe[14]))/2816},
{F[1,1,3]*F[2,1,6]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/36+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/48},
{F[1,1,4]*F[2,1,6]*tci[1,2],(-1956726*p[11]+1384266*p[13]+2216280*p[15]-3241759*p[20])/80784+(tr5*(-326121*pe[10]+230711*pe[12]+369380*pe[14]))/53856},
{F[1,1,6]*F[2,1,6]*tci[1,2],(-393354*p[11]-2677269*p[13]-1196382*p[15]+2161732*p[20])/53856+(tr5*(-131118*pe[10]-892423*pe[12]-398794*pe[14]))/71808},
{F[1,1,7]*F[2,1,6]*tci[1,2],(185897286*p[11]+310894545*p[13]+44227326*p[15]-55560466*p[20])/323136+(tr5*(61965762*pe[10]+103631515*pe[12]+14742442*pe[14]))/430848},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-51048*p[11]-30927*p[13]+3102*p[15]-6011*p[20])/1584+(tr5*(-17016*pe[10]-10309*pe[12]+1034*pe[14]))/2112},
{F[1,1,9]*F[2,1,6]*tci[1,2],(3816*p[11]-7071*p[13]-3498*p[15]+5333*p[20])/528+(tr5*(1272*pe[10]-2357*pe[12]-1166*pe[14]))/704},
{F[1,1,10]*F[2,1,6]*tci[1,2],(66096*p[11]+93099*p[13]+5916*p[15]-4849*p[20])/288+(tr5*(22032*pe[10]+31033*pe[12]+1972*pe[14]))/384},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-29048022*p[11]-33814335*p[13]+2567994*p[15]-2368988*p[20])/323136+(tr5*(-9682674*pe[10]-11271445*pe[12]+855998*pe[14]))/430848},
{F[1,1,5]*F[2,1,7]*tci[1,2],(16195986*p[11]-6227913*p[13]-15420306*p[15]+21133846*p[20])/176256+(tr5*(5398662*pe[10]-2075971*pe[12]-5140102*pe[14]))/235008},
{F[1,1,7]*F[2,1,7]*tci[1,2],(16195986*p[11]-6227913*p[13]-15420306*p[15]+21133846*p[20])/176256+(tr5*(5398662*pe[10]-2075971*pe[12]-5140102*pe[14]))/235008},
{F[1,1,1]*F[2,1,8]*tci[1,2],(2775594*p[11]+4138305*p[13]+721050*p[15]-728932*p[20])/53856+(tr5*(925198*pe[10]+1379435*pe[12]+240350*pe[14]))/71808},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-900*p[11]-1185*p[13]-168*p[15]+227*p[20])/54+(tr5*(-300*pe[10]-395*pe[12]-56*pe[14]))/72},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-895210*p[11]-1251850*p[13]-203698*p[15]+190317*p[20])/8976+(tr5*(-447605*pe[10]-625925*pe[12]-101849*pe[14]))/17952},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-10044*p[11]-10437*p[13]-924*p[15]+911*p[20])/264+(tr5*(-3348*pe[10]-7*(497*pe[12]+44*pe[14])))/352},
{F[1,1,6]*F[2,1,8]*tci[1,2],(51058386*p[11]-34294314*p[13]-89356872*p[15]+98432113*p[20])/969408+(tr5*(8509731*pe[10]-5715719*pe[12]-14892812*pe[14]))/646272},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-41043054*p[11]-119287009*p[13]-42561266*p[15]+53855302*p[20])/215424+(tr5*(-41043054*pe[10]-119287009*pe[12]-42561266*pe[14]))/861696},
{F[1,1,8]*F[2,1,8]*tci[1,2],(836082*p[11]-3303255*p[13]-1471998*p[15]+1520056*p[20])/161568+(tr5*(278694*pe[10]-1101085*pe[12]-490666*pe[14]))/215424},
{F[1,1,9]*F[2,1,8]*tci[1,2],(-72*p[11]+183*p[13]+84*p[15]-127*p[20])/36+(tr5*(-24*pe[10]+61*pe[12]+28*pe[14]))/48},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-43362*p[11]-58515*p[13]-3840*p[15]+4109*p[20])/216+tr5*((-803*pe[10])/16-(5*(3901*pe[12]+256*pe[14]))/288)},
{F[2,1,9]*tci[1,2],(-20*p[3])/3-12*p[5]+6*p[6]+p[9]+p[10]-(830*p[11])/33-(415*p[13])/22+(52*p[15])/3+(655*p[20])/198+(20*p[23])/3+(8*p[34])/3+(10*p[39])/3-(20*p[41])/3-(10*p[42])/3+(4*p[43])/3+(4*p[46])/3+(10*p[47])/3+(tr5*(-440*pe[3]+396*pe[5]+66*pe[8]+66*pe[9]-1660*pe[10]-1245*pe[12]-792*pe[14]+440*pe[21]-704*pe[25]+176*pe[33]+220*pe[38]-88*pe[40]-220*pe[41]-88*pe[42]+88*pe[45]+220*pe[46]))/264},
{F[1,1,1]*F[2,1,9]*tci[1,2],(-686257848*p[11]-948269958*p[13]-146053644*p[15]+221943203*p[20])/76032+(tr5*(-114376308*pe[10]-158044993*pe[12]-24342274*pe[14]))/50688},
{F[1,1,2]*F[2,1,9]*tci[1,2],(-16182*p[11]-49344*p[13]-16368*p[15]+18533*p[20])/792+tr5*((-899*pe[10])/176-(514*pe[12])/33-(31*pe[14])/6)},
{F[1,1,3]*F[2,1,9]*tci[1,2],(-4072122*p[11]-6095652*p[13]-630168*p[15]+1381349*p[20])/9504+(tr5*(-678687*pe[10]-2*(507971*pe[12]+52514*pe[14])))/6336},
{F[1,1,4]*F[2,1,9]*tci[1,2],(-188466390*p[11]-256730811*p[13]-27099996*p[15]+50759771*p[20])/57024+(tr5*(-62822130*pe[10]-85576937*pe[12]-9033332*pe[14]))/76032},
{F[1,1,5]*F[2,1,9]*tci[1,2],(26318*p[11]+24199*p[13]-6083*p[15]+8988*p[20])/264+(tr5*(26318*pe[10]+24199*pe[12]-6083*pe[14]))/1056},
{F[1,1,6]*F[2,1,9]*tci[1,2],(-113400*p[11]-154911*p[13]-51546*p[15]+61213*p[20])/1584+(tr5*(-37800*pe[10]-51637*pe[12]-17182*pe[14]))/2112},
{F[1,1,7]*F[2,1,9]*tci[1,2],(24102*p[11]+5916*p[13]-3300*p[15]+5843*p[20])/594+(tr5*(4017*pe[10]+986*pe[12]-550*pe[14]))/396},
{F[1,1,8]*F[2,1,9]*tci[1,2],(-7250472*p[11]+19383162*p[13]+13042788*p[15]-17917313*p[20])/76032+(tr5*(-1208412*pe[10]+3230527*pe[12]+2173798*pe[14]))/50688},
{F[1,1,9]*F[2,1,9]*tci[1,2],(-6678*p[11]+2487*p[13]+2946*p[15]-4108*p[20])/144+(tr5*(-2226*pe[10]+829*pe[12]+982*pe[14]))/192},
{F[1,1,10]*F[2,1,9]*tci[1,2],(146160*p[11]+149253*p[13]+22902*p[15]-25283*p[20])/2376+(tr5*(48720*pe[10]+49751*pe[12]+7634*pe[14]))/3168},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-4626*p[11]-6225*p[13]-924*p[15]+1154*p[20])/198+(tr5*(-1542*pe[10]-2075*pe[12]-308*pe[14]))/264},
{F[1,1,3]*F[2,1,10]*tci[1,2],(900*p[11]+1185*p[13]+168*p[15]-227*p[20])/54+(tr5*(300*pe[10]+395*pe[12]+56*pe[14]))/72},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-143697042*p[11]-253746021*p[13]-13003122*p[15]+23650804*p[20])/1938816+(tr5*(-47899014*pe[10]-84582007*pe[12]-4334374*pe[14]))/2585088},
{F[1,1,5]*F[2,1,10]*tci[1,2],(420990*p[11]-1411857*p[13]-1079496*p[15]+1505522*p[20])/7128+(tr5*(140330*pe[10]-470619*pe[12]-359832*pe[14]))/9504},
{F[1,1,6]*F[2,1,10]*tci[1,2],(665794830*p[11]+967656597*p[13]+114755190*p[15]-105253726*p[20])/1938816+(tr5*(221931610*pe[10]+322552199*pe[12]+38251730*pe[14]))/2585088},
{F[1,1,7]*F[2,1,10]*tci[1,2],(95841626*p[11]+162871817*p[13]+28432910*p[15]-31757548*p[20])/215424+(tr5*(95841626*pe[10]+162871817*pe[12]+28432910*pe[14]))/861696},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-177931098*p[11]-632841465*p[13]-254237610*p[15]+357024748*p[20])/1938816+(tr5*(-59310366*pe[10]-210947155*pe[12]-84745870*pe[14]))/2585088},
{F[1,1,9]*F[2,1,10]*tci[1,2],(72*p[11]-183*p[13]-84*p[15]+127*p[20])/18+tr5*(pe[10]-(61*pe[12])/24-(7*pe[14])/6)},
{F[1,1,10]*F[2,1,10]*tci[1,2],(72147474*p[11]+102731700*p[13]+8489514*p[15]-9535531*p[20])/161568+(tr5*(12024579*pe[10]+17121950*pe[12]+1414919*pe[14]))/107712},
{F[1,2,8]*F[2,1,10]*tci[1,2],(191856*p[11]+767889*p[13]+387882*p[15]-542873*p[20])/6336+(tr5*(63952*pe[10]+255963*pe[12]+129294*pe[14]))/8448},
{F[2,1,11]*tci[1,2],(6864*p[3]-1144*p[4]-1716*p[6]-1144*p[10]+36660*p[11]+27495*p[13]+12870*p[15]-1056*p[18]-9191*p[20]-1056*p[21]+2112*p[26]-2112*p[31]-1056*p[32]-2112*p[33]+1056*p[36]+1056*p[37]+2112*p[38]-1056*p[40]+572*p[43]-1056*p[45]+572*p[46]-3432*p[47]-1056*p[49]+1056*p[50])/2860+tr5*((3*pe[3])/5-pe[4]/10-(3*pe[5])/20-pe[9]/10+(141*pe[10])/44+(423*pe[12])/176+(9*pe[14])/8-(6*pe[17])/65-(6*pe[19])/65+(12*pe[25])/65-(12*pe[30])/65-(6*pe[31])/65-(12*pe[32])/65+(6*pe[35])/65+(6*pe[36])/65+(12*pe[37])/65-(6*pe[39])/65+pe[42]/20-(6*pe[44])/65+pe[45]/20-(3*pe[46])/10-(6*pe[48])/65+(6*pe[49])/65)},
{F[1,1,1]*F[2,1,11]*tci[1,2],(-50670*p[11]-37722*p[13]+118800*p[15]-119413*p[20])/3168+(tr5*(-8445*pe[10]-6287*pe[12]+19800*pe[14]))/2112},
{F[1,1,2]*F[2,1,11]*tci[1,2],(5957298*p[11]+5182836*p[13]-1935120*p[15]+2466289*p[20])/19008+(tr5*(992883*pe[10]+863806*pe[12]-322520*pe[14]))/12672},
{F[1,1,3]*F[2,1,11]*tci[1,2],(-26910*p[11]-19110*p[13]-3168*p[15]-2681*p[20])/1056+(tr5*(-4485*pe[10]-3185*pe[12]-528*pe[14]))/704},
{F[1,1,4]*F[2,1,11]*tci[1,2],(202518*p[11]+228366*p[13]-78276*p[15]+89765*p[20])/3168+(tr5*(33753*pe[10]+38061*pe[12]-13046*pe[14]))/2112},
{F[1,1,5]*F[2,1,11]*tci[1,2],(5688*p[11]+3111*p[13]-792*p[15]+2279*p[20])/528+(tr5*(1896*pe[10]+1037*pe[12]-264*pe[14]))/704},
{F[1,1,6]*F[2,1,11]*tci[1,2],(6552*p[11]-6141*p[13]-6798*p[15]+16855*p[20])/1584+(tr5*(2184*pe[10]-2047*pe[12]-2266*pe[14]))/2112},
{F[1,1,7]*F[2,1,11]*tci[1,2],-25*p[11]-19*p[13]-(47*p[20])/6+(tr5*(-25*pe[10]-19*pe[12]))/4},
{F[1,1,8]*F[2,1,11]*tci[1,2],(106602*p[11]+103882*p[13]-59092*p[15]+69555*p[20])/1056+(tr5*(53301*pe[10]+51941*pe[12]-29546*pe[14]))/2112},
{F[1,1,9]*F[2,1,11]*tci[1,2],(9512550*p[11]+6239832*p[13]-3941256*p[15]+5328439*p[20])/19008+(tr5*(1585425*pe[10]+1039972*pe[12]-656876*pe[14]))/12672},
{F[1,1,10]*F[2,1,11]*tci[1,2],(-13632*p[11]-5307*p[13]-2046*p[15]-1579*p[20])/264+(tr5*(-4544*pe[10]-1769*pe[12]-682*pe[14]))/352},
{F[2,1,12]*tci[1,2],(p[10]-4*p[34])/2+(tr5*(pe[9]-4*pe[33]))/8},
{F[1,1,1]*F[2,1,12]*tci[1,2],(79380*p[11]+86925*p[13]+12144*p[15]-4381*p[20])/1056+(tr5*(26460*pe[10]+28975*pe[12]+4048*pe[14]))/1408},
{F[1,1,2]*F[2,1,12]*tci[1,2],(36*p[11]-39*p[13]-6*p[15]+23*p[20])/2+(3*tr5*(12*pe[10]-13*pe[12]-2*pe[14]))/8},
{F[1,1,3]*F[2,1,12]*tci[1,2],(-23598*p[11]-18342*p[13]-3168*p[15]-2305*p[20])/704-(9*tr5*(1311*pe[10]+1019*pe[12]+176*pe[14]))/1408},
{F[1,1,4]*F[2,1,12]*tci[1,2],(-360*p[11]-105*p[13]-462*p[15]+347*p[20])/176-(3*tr5*(120*pe[10]+35*pe[12]+154*pe[14]))/704},
{F[1,1,5]*F[2,1,12]*tci[1,2],(3*(2328*p[11]+1317*p[13]+264*p[15]+509*p[20]))/352+(9*tr5*(776*pe[10]+439*pe[12]+88*pe[14]))/1408},
{F[1,1,6]*F[2,1,12]*tci[1,2],(-2088*p[11]-3711*p[13]-990*p[15]+1973*p[20])/176-(3*tr5*(696*pe[10]+1237*pe[12]+330*pe[14]))/704},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-639*p[11])/22-(359*p[13])/44+5*p[15]-(1139*p[20])/66+(tr5*(-1278*pe[10]-359*pe[12]+220*pe[14]))/176},
{F[1,1,8]*F[2,1,12]*tci[1,2],(108270*p[11]+318060*p[13]-24024*p[15]-6529*p[20])/2112+(tr5*(18045*pe[10]+53010*pe[12]-4004*pe[14]))/1408},
{F[1,1,9]*F[2,1,12]*tci[1,2],(341262*p[11]+156732*p[13]-134640*p[15]+204959*p[20])/2112+(tr5*(56877*pe[10]+26122*pe[12]-22440*pe[14]))/1408},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-2976*p[11]-1440*p[13]-297*p[15]-430*p[20])/44-(3*tr5*(992*pe[10]+480*pe[12]+99*pe[14]))/176},
{F[1,2,9]*F[2,1,12]*tci[1,2],(-9684*p[11]+3495*p[13]+2871*p[15]-6311*p[20])/264+(tr5*(-3228*pe[10]+1165*pe[12]+957*pe[14]))/352},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-22116*p[11]-33483*p[13]-3828*p[15]+7127*p[20])/1056+(tr5*(-7372*pe[10]-11161*pe[12]-1276*pe[14]))/1408},
{F[1,1,2]*F[2,1,13]*tci[1,2],(-258*p[11]+813*p[13]+330*p[15]-604*p[20])/66+(tr5*(-86*pe[10]+271*pe[12]+110*pe[14]))/88},
{F[1,1,3]*F[2,1,13]*tci[1,2],(-58647120*p[11]-40064049*p[13]+7800012*p[15]-13330501*p[20])/323136+(tr5*(-19549040*pe[10]-13354683*pe[12]+2600004*pe[14]))/430848},
{F[1,1,4]*F[2,1,13]*tci[1,2],(7766046*p[11]+10368618*p[13]+690756*p[15]-619571*p[20])/53856+(tr5*(1294341*pe[10]+1728103*pe[12]+115126*pe[14]))/35904},
{F[1,1,5]*F[2,1,13]*tci[1,2],(612*p[11]+381*p[13]+72*p[15]+91*p[20])/96+(tr5*(204*pe[10]+127*pe[12]+24*pe[14]))/128},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-77881530*p[11]-129720666*p[13]-19478250*p[15]+19247633*p[20])/969408+(tr5*(-12980255*pe[10]-21620111*pe[12]-3246375*pe[14]))/646272},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-20869254*p[11]-40379055*p[13]-8124666*p[15]+10274354*p[20])/53856+(tr5*(-6956418*pe[10]-13459685*pe[12]-2708222*pe[14]))/71808},
{F[1,1,8]*F[2,1,13]*tci[1,2],(-10152*p[11]-44805*p[13]-13926*p[15]+20671*p[20])/3168+(tr5*(-3384*pe[10]-14935*pe[12]-4642*pe[14]))/4224},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-2402438*p[11]-2649835*p[13]+6985*p[15]-93158*p[20])/4752+(tr5*(-2402438*pe[10]-2649835*pe[12]+6985*pe[14]))/19008},
{F[1,1,10]*F[2,1,13]*tci[1,2],(-14315886*p[11]-243890412*p[13]-120606684*p[15]+142787597*p[20])/969408+(tr5*(-2385981*pe[10]-40648402*pe[12]-20101114*pe[14]))/646272},
{F[1,2,2]*F[2,1,13]*tci[1,2],(140834*p[11]+167407*p[13]+3377*p[15]-4508*p[20])/1056+(tr5*(140834*pe[10]+167407*pe[12]+3377*pe[14]))/4224},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-5*(1152*p[11]+1590*p[13]+231*p[15]-314*p[20]))/198-(5*tr5*(384*pe[10]+530*pe[12]+77*pe[14]))/264},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-6624*p[11]-4440*p[13]+330*p[15]-653*p[20])/396+(tr5*(-1104*pe[10]-740*pe[12]+55*pe[14]))/264},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-159876*p[11]-388695*p[13]-101208*p[15]+128413*p[20])/2448+(tr5*(-53292*pe[10]-129565*pe[12]-33736*pe[14]))/3264},
{F[1,1,6]*F[2,1,14]*tci[1,2],(207945894*p[11]+257552775*p[13]+11287188*p[15]-12433054*p[20])/323136+(tr5*(69315298*pe[10]+85850925*pe[12]+3762396*pe[14]))/430848},
{F[1,1,7]*F[2,1,14]*tci[1,2],(3736620*p[11]+7226709*p[13]+1591260*p[15]-2070239*p[20])/26928+(tr5*(1245540*pe[10]+2408903*pe[12]+530420*pe[14]))/35904},
{F[1,1,8]*F[2,1,14]*tci[1,2],(72*p[11]-6315*p[13]-2310*p[15]+3389*p[20])/792+(tr5*(24*pe[10]-2105*pe[12]-770*pe[14]))/1056},
{F[1,1,9]*F[2,1,14]*tci[1,2],(36216*p[11]+46995*p[13]+6270*p[15]-8363*p[20])/792+(tr5*(12072*pe[10]+15665*pe[12]+2090*pe[14]))/1056},
{F[1,1,10]*F[2,1,14]*tci[1,2],(18100338*p[11]+22072941*p[13]+82*(9558*p[15]-9641*p[20]))/29376+(tr5*(6033446*pe[10]+7357647*pe[12]+261252*pe[14]))/39168},
{F[1,1,1]*F[2,1,15]*tci[1,2],(-234*p[11]-357*p[13]-33*p[15]+82*p[20])/66+(tr5*(-78*pe[10]-119*pe[12]-11*pe[14]))/88},
{F[1,1,2]*F[2,1,15]*tci[1,2],(-270*p[11]+507*p[13]+198*p[15]-452*p[20])/66+(tr5*(-90*pe[10]+169*pe[12]+66*pe[14]))/88},
{F[1,1,3]*F[2,1,15]*tci[1,2],(1044*p[11]+57*p[13]-264*p[15]+515*p[20])/132+(tr5*(348*pe[10]+19*pe[12]-88*pe[14]))/176},
{F[1,1,5]*F[2,1,15]*tci[1,2],(2*(18*p[11]-3*p[13]+14*p[20]))/33+(tr5*(6*pe[10]-pe[12]))/22},
{F[1,1,6]*F[2,1,15]*tci[1,2],(-266*p[11]+48*p[13]+77*p[15]-169*p[20])/22+(tr5*(-266*pe[10]+48*pe[12]+77*pe[14]))/88},
{F[1,1,7]*F[2,1,15]*tci[1,2],(876*p[11]+393*p[13]-132*p[15]+223*p[20])/132+(tr5*(292*pe[10]+131*pe[12]-44*pe[14]))/176},
{F[1,1,8]*F[2,1,15]*tci[1,2],(-4*p[11]-223*p[13]-66*p[15]+135*p[20])/44+(tr5*(-4*pe[10]-223*pe[12]-66*pe[14]))/176},
{F[1,1,9]*F[2,1,15]*tci[1,2],(160716630*p[11]+209949273*p[13]+12869208*p[15]-15550684*p[20])/323136+(tr5*(53572210*pe[10]+69983091*pe[12]+4289736*pe[14]))/430848},
{F[1,1,10]*F[2,1,15]*tci[1,2],(162067926*p[11]+209104713*p[13]+12384504*p[15]-14329132*p[20])/323136+(tr5*(54022642*pe[10]+69701571*pe[12]+4128168*pe[14]))/430848},
{tci[1,1]^2*tci[1,2],(13*p[3])/90-p[4]/30+(7*p[5])/12+(37*p[6])/60+(11*p[9])/96+(13*p[10])/360-(449*p[11])/396+(475*p[13])/528-(155*p[15])/72-(2*p[18])/65+(48167*p[20])/23760-(2*p[21])/65+(2*p[23])/3+(4*p[26])/65-(4*p[31])/65-(2*p[32])/65-(4*p[33])/65-(8*p[34])/9+(2*p[36])/65+(2*p[37])/65+(4*p[38])/65+p[39]/24-(2*p[40])/65+(2*p[41])/9+p[42]/72-(13*p[43])/45-(2*p[45])/65+p[46]/60+p[47]/90-(2*p[49])/65+(2*p[50])/65+(tr5*((13*pe[3])/90-pe[4]/30+(37*pe[5])/60+(11*pe[8])/96+(13*pe[9])/360-(449*pe[10])/396+(475*pe[12])/528-(157*pe[14])/216-(2*pe[17])/65-(2*pe[19])/65+(2*pe[21])/3+(1018*pe[25])/1755-(4*pe[30])/65-(2*pe[31])/65-(4*pe[32])/65-(8*pe[33])/9+(2*pe[35])/65+(2*pe[36])/65+(4*pe[37])/65+pe[38]/24-(2*pe[39])/65-pe[40]/27+pe[41]/72-(43*pe[42])/270-(2*pe[44])/65+pe[45]/60+pe[46]/90-(2*pe[48])/65+(2*pe[49])/65))/4},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(-2211892182*p[11]-2924065563*p[13]-150339552*p[15]+427362332*p[20])/1368576+(tr5*(-737297394*pe[10]-974688521*pe[12]-50113184*pe[14]))/1824768},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(-9577494*p[11]-6154461*p[13]+2091562*p[15]-3948192*p[20])/50688+(tr5*(-9577494*pe[10]-6154461*pe[12]+2091562*pe[14]))/202752},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(-9024339796*p[11]-8147644166*p[13]+362986580*p[15]+83540569*p[20])/20680704+(tr5*(-4512169898*pe[10]-4073822083*pe[12]+181493290*pe[14]))/41361408},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(647837257*p[11]+1232968636*p[13]+97040944*p[15]-352517515*p[20])/2585088+(tr5*(647837257*pe[10]+1232968636*pe[12]+97040944*pe[14]))/10340352},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(116669558*p[11]+112509970*p[13]-5988156*p[15]+12786639*p[20])/1410048+(tr5*(58334779*pe[10]+56254985*pe[12]-2994078*pe[14]))/2820096},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-2606439322*p[11]-2941754007*p[13]+104012216*p[15]-172197757*p[20])/7755264+(tr5*(-2606439322*pe[10]-2941754007*pe[12]+104012216*pe[14]))/31021056},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(46653498*p[11]-127213671*p[13]-111187362*p[15]+151218190*p[20])/1368576+(tr5*(15551166*pe[10]-42404557*pe[12]-37062454*pe[14]))/1824768},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(125243610084*p[11]+103015285122*p[13]-27668856732*p[15]+26660652269*p[20])/186126336+(tr5*(20873935014*pe[10]+17169214187*pe[12]-4611476122*pe[14]))/124084224},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(-1916804634*p[11]-6957294834*p[13]-3735080052*p[15]+4904305973*p[20])/46531584+(tr5*(-319467439*pe[10]-1159549139*pe[12]-622513342*pe[14]))/31021056},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(8938992474*p[11]+9908354292*p[13]-66673794*p[15]+211439029*p[20])/23265792+(tr5*(1489832079*pe[10]+1651392382*pe[12]-11112299*pe[14]))/15510528},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(-8395368*p[11]+22053411*p[13]+9682596*p[15]-13613485*p[20])/646272+(tr5*(-2798456*pe[10]+7351137*pe[12]+3227532*pe[14]))/861696},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-44291466*p[11]-19017561*p[13]+19076838*p[15]-26715236*p[20])/969408+(tr5*(-14763822*pe[10]-6339187*pe[12]+6358946*pe[14]))/1292544},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-1029614*p[11]-1543107*p[13]+376706*p[15]-233250*p[20])/12672+(tr5*(-1029614*pe[10]-1543107*pe[12]+376706*pe[14]))/50688},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(4027908*p[11]+1160589*p[13]-717552*p[15]+1802195*p[20])/25344+(tr5*(1342636*pe[10]+386863*pe[12]-239184*pe[14]))/33792},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(155974986*p[11]+439728384*p[13]+131381976*p[15]-186230491*p[20])/1938816+(tr5*(25995831*pe[10]+73288064*pe[12]+21896996*pe[14]))/1292544},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(68578*p[11]+227296*p[13]+968*p[15]-26711*p[20])/2112+(tr5*(34289*pe[10]+113648*pe[12]+484*pe[14]))/4224},
{eps5*tci[1,1]^3*tci[1,2],(246*p[12]-5240*p[14]+639*p[25])/1620+(tr5*(246*pe[11]-5240*pe[13]+999*pe[23]+639*pe[24]))/6480},
{eps5*tci[1,1]^2*tci[2,1],(123*p[12]-760*p[14]+150*p[25])/162+(tr5*(123*pe[11]-760*pe[13]+216*pe[23]+150*pe[24]))/648},
{eps5*tci[1,2]*tci[2,1],(-2*(p[7]-p[8]))/3+(tr5*(-pe[6]+pe[7]))/6},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],(-2*(6*p[14]+p[25]))/3+(tr5*(-6*pe[13]-5*pe[23]-pe[24]))/6},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(-2*(p[12]-8*p[14]+p[25]))/3+(tr5*(-pe[11]+8*pe[13]-9*pe[23]-pe[24]))/6},
{eps5*F[1,1,3]*tci[1,2]*tci[2,1],(-4*p[14])/3+(tr5*(-pe[13]+4*pe[23]))/3},
{eps5*F[1,1,4]*tci[1,2]*tci[2,1],(2*(16*p[14]+p[25]))/3+(tr5*(16*pe[13]-7*pe[23]+pe[24]))/6},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],(-64*p[14])/9-(2*tr5*(8*pe[13]-3*pe[23]))/9},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],(-2*p[12])/3+(368*p[14])/9+tr5*(-1/6*pe[11]+(92*pe[13])/9-pe[23])},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(2*(3*p[12]-182*p[14]))/9+tr5*(pe[11]/6-(91*pe[13])/9+(4*pe[23])/3)},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],(116*p[14])/3+tr5*((29*pe[13])/3-pe[23])},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(2*(3*p[12]-238*p[14]+3*p[25]))/9+(tr5*(3*pe[11]-238*pe[13]+63*pe[23]+3*pe[24]))/18},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],(92*p[14])/9+tr5*((23*pe[13])/9-(4*pe[23])/3)},
{tci[2,1]^2,(-4*(54*p[11]+255*p[13]+66*p[15]-46*p[20]))/297+(tr5*(-18*pe[10]-85*pe[12]-22*pe[14]))/99},
{eps5*tci[3,1],(-24*(p[7]-p[8]))/5-(6*tr5*(pe[6]-pe[7]))/5},
{eps5*F[1,1,1]*tci[3,1],(-24*(2*p[14]+p[25]))/5-(6*tr5*(2*pe[13]+2*pe[23]+pe[24]))/5},
{eps5*F[1,1,2]*tci[3,1],(12*(p[12]+32*p[14]-2*p[25]))/5+(3*tr5*(pe[11]+32*pe[13]-2*(6*pe[23]+pe[24])))/5},
{eps5*F[1,1,3]*tci[3,1],(48*p[14])/5+(12*tr5*(pe[13]+pe[23]))/5},
{eps5*F[1,1,4]*tci[3,1],(-24*(8*p[14]-p[25]))/5-(6*tr5*(8*pe[13]-2*pe[23]-pe[24]))/5},
{eps5*F[1,1,5]*tci[3,1],(-64*p[14])/5-(2*tr5*(8*pe[13]-3*pe[23]))/5},
{eps5*F[1,1,6]*tci[3,1],(4*(3*p[12]+92*p[14]))/5+(tr5*(3*pe[11]+92*pe[13]-18*pe[23]))/5},
{eps5*F[1,1,7]*tci[3,1],(-4*(3*p[12]+40*p[14]))/5+tr5*((-3*pe[11])/5-8*pe[13]+(12*pe[23])/5)},
{eps5*F[1,1,9]*tci[3,1],(-4*(3*p[12]+80*p[14]-6*p[25]))/5+(tr5*(-3*pe[11]-80*pe[13]+6*(6*pe[23]+pe[24])))/5},
{eps5*F[1,1,10]*tci[3,1],(-16*p[14])/5-(4*tr5*(pe[13]+3*pe[23]))/5},
{eps5*tci[1,2]*tci[3,1],(4*(6*p[12]-40*p[14]+9*p[25]))/5+tr5*((6*pe[11])/5-8*pe[13]+(9*(pe[23]+pe[24]))/5)},
{eps5*tci[1,2]*tci[3,2],4*p[12]-(224*p[14])/3+8*p[25]+tr5*(pe[11]-(56*pe[13])/3+4*pe[23]+2*pe[24])},
{eps5*tci[4,1],(759*p[12]-6200*p[14]+822*p[25])/81+(tr5*(759*pe[11]-6200*pe[13]+1440*pe[23]+822*pe[24]))/324},
{eps5*tci[4,2],8*p[12]+(224*p[14])/3-4*p[25]+tr5*(2*pe[11]+(56*pe[13])/3-3*pe[23]-pe[24])},
{eps5*tci[4,3],(2*(6*p[12]+56*p[14]-3*p[25]))/9+(tr5*(6*pe[11]+56*pe[13]-3*(3*pe[23]+pe[24])))/18},
{tci[1,1]^2*tcr[1,1],(-6600*p[3]-9504*p[5]+3168*p[6]-1485*p[9]+1518*p[10]-11148*p[11]-34299*p[13]+14916*p[15]-5741*p[20]+7128*p[23]+6072*p[34]+6336*p[39]-5280*p[41]-1320*p[42]+1320*p[43]+2772*p[46]+3300*p[47])/4752+(tr5*(-2200*pe[3]+1056*pe[5]-495*pe[8]+506*pe[9]-3716*pe[10]-11433*pe[12]-2772*pe[14]+2376*pe[21]-2816*pe[25]+2024*pe[33]+2112*pe[38]-352*pe[40]-440*pe[41]-264*pe[42]+924*pe[45]+1100*pe[46]))/6336},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(-704256084*p[11]-994114608*p[13]-128650236*p[15]+219242543*p[20])/2737152+(tr5*(-58688007*pe[10]-82842884*pe[12]-10720853*pe[14]))/912384},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(-35346*p[11]-32004*p[13]-8712*p[15]+10499*p[20])/3168+(tr5*(-5891*pe[10]-6*(889*pe[12]+242*pe[14])))/2112},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(-6366861*p[11]-4301466*p[13]+702822*p[15]-1309216*p[20])/31104+(tr5*(-2122287*pe[10]-1433822*pe[12]+234274*pe[14]))/41472},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(-813974652*p[11]-1088626404*p[13]-82122348*p[15]+185902087*p[20])/2737152+(tr5*(-67831221*pe[10]-90718867*pe[12]-6843529*pe[14]))/912384},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(-195154*p[11]-162068*p[13]+55000*p[15]-72397*p[20])/3168+(tr5*(-97577*pe[10]-81034*pe[12]+27500*pe[14]))/6336},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(70056*p[11]+158505*p[13]-3234*p[15]-5627*p[20])/38016+(tr5*(23352*pe[10]+52835*pe[12]-1078*pe[14]))/50688},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(63576*p[11]+48507*p[13]+9636*p[15]+1477*p[20])/4752+(tr5*(21192*pe[10]+16169*pe[12]+3212*pe[14]))/6336},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(-16863075*p[11]-11623737*p[13]+5144964*p[15]-5740841*p[20])/342144+(tr5*(-5621025*pe[10]-3874579*pe[12]+1714988*pe[14]))/456192},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(-679752*p[11]-531231*p[13]-67650*p[15]-25963*p[20])/38016+(tr5*(-226584*pe[10]-177077*pe[12]-22550*pe[14]))/50688},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-294168*p[11]-234387*p[13]-43098*p[15]+19337*p[20])/6336+(tr5*(-98056*pe[10]-78129*pe[12]-14366*pe[14]))/8448},
{eps5*tci[1,1]^3*tcr[1,1],-1/6*p[12]-(637*p[14])/405+(67*p[25])/540+(tr5*(-270*pe[11]-2548*pe[13]+351*pe[23]+201*pe[24]))/6480},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(2217454614*p[11]+2929604775*p[13]+151822176*p[15]-428540000*p[20])/1368576+(tr5*(739151538*pe[10]+976534925*pe[12]+50607392*pe[14]))/1824768},
{eps5*tci[2,1]*tcr[1,1],-2*p[7]+2*p[8]+(tr5*(-pe[6]+pe[7]))/2},
{eps5*F[1,1,1]*tci[2,1]*tcr[1,1],-2*(2*p[14]+p[25])+tr5*(-pe[13]-pe[23]-pe[24]/2)},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],p[12]+32*p[14]-2*p[25]+(tr5*(pe[11]+32*pe[13]-2*(6*pe[23]+pe[24])))/4},
{eps5*F[1,1,3]*tci[2,1]*tcr[1,1],4*p[14]+tr5*(pe[13]+pe[23])},
{eps5*F[1,1,4]*tci[2,1]*tcr[1,1],2*(-8*p[14]+p[25])+tr5*(-4*pe[13]+pe[23]+pe[24]/2)},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],(-16*p[14])/3+(tr5*(-8*pe[13]+3*pe[23]))/6},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],p[12]+(92*p[14])/3+(tr5*(pe[11]+(92*pe[13])/3-6*pe[23]))/4},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],-p[12]-(40*p[14])/3+tr5*(-1/4*pe[11]-(10*pe[13])/3+pe[23])},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],-p[12]-(80*p[14])/3+2*p[25]+(tr5*(-3*pe[11]-80*pe[13]+6*(6*pe[23]+pe[24])))/12},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],(-4*p[14])/3+tr5*(-1/3*pe[13]-pe[23])},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],(6*p[12]-28*p[14]+11*p[25])/3+(tr5*(6*pe[11]-28*pe[13]+17*pe[23]+11*pe[24]))/12},
{eps5*tci[3,1]*tcr[1,1],(24*(2*p[14]+p[25]))/5+(6*tr5*(2*pe[13]+pe[23]+pe[24]))/5},
{eps5*tci[3,2]*tcr[1,1],-4*p[12]-(112*p[14])/3+2*p[25]+(tr5*(-6*pe[11]-56*pe[13]+9*pe[23]+3*pe[24]))/6},
{eps5*tci[1,1]*tcr[1,1]^2,(p[7]-p[8])/10+(tr5*(pe[6]-pe[7]))/40},
{eps5*F[1,1,1]*tci[1,1]*tcr[1,1]^2,(2*p[14]+p[25])/10+(tr5*(2*pe[13]+2*pe[23]+pe[24]))/40},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,(-p[12]-32*p[14]+2*p[25])/20+(tr5*(-pe[11]+2*(-16*pe[13]+6*pe[23]+pe[24])))/80},
{eps5*F[1,1,3]*tci[1,1]*tcr[1,1]^2,-1/5*p[14]+(tr5*(-pe[13]-pe[23]))/20},
{eps5*F[1,1,4]*tci[1,1]*tcr[1,1]^2,(8*p[14]-p[25])/10+(tr5*(8*pe[13]-2*pe[23]-pe[24]))/40},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,(4*p[14])/15+(tr5*(8*pe[13]-3*pe[23]))/120},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(-3*p[12]-92*p[14])/60+(tr5*(-3*pe[11]-92*pe[13]+18*pe[23]))/240},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,p[12]/20+(2*p[14])/3+(tr5*(3*pe[11]+40*pe[13]-12*pe[23]))/240},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,(3*p[12]+80*p[14]-6*p[25])/60+(tr5*(3*pe[11]+80*pe[13]-6*(6*pe[23]+pe[24])))/240},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,p[14]/15+(tr5*(pe[13]+3*pe[23]))/60},
{tci[1,1]^2*tcr[1,1]^2,(-21082741326*p[11]-28490086398*p[13]-3111273264*p[15]+5629284181*p[20])/2737152+(tr5*(-3513790221*pe[10]-4748347733*pe[12]-518545544*pe[14]))/1824768},
{tci[1,2]*tcr[1,1]^2,(26*p[3])/3+15*p[5]-(13*p[6])/2-(13*p[9])/16-(4*p[10])/3+(944*p[11])/33+(703*p[13])/22-(121*p[15])/6+(1151*p[20])/396-7*p[23]-(10*p[34])/3-(25*p[39])/4+(25*p[41])/3+(55*p[42])/12-(4*p[43])/3-2*p[46]-(13*p[47])/3+(tr5*((26*pe[3])/3-(13*pe[5])/2-(13*pe[8])/16-(4*pe[9])/3+(944*pe[10])/33+(703*pe[12])/22+(33*pe[14])/2-7*pe[21]+(40*pe[25])/3-(10*pe[33])/3-(25*pe[38])/4+(5*pe[40])/3+(55*pe[41])/12+2*pe[42]-2*pe[45]-(13*pe[46])/3))/4},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(969939486*p[11]+1354767405*p[13]+249627840*p[15]-349587086*p[20])/228096+(tr5*(323313162*pe[10]+451589135*pe[12]+83209280*pe[14]))/304128},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(8518*p[11]+20452*p[13]+6688*p[15]-6713*p[20])/352+(tr5*(4259*pe[10]+10226*pe[12]+3344*pe[14]))/704},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(-132042132*p[11]-220743156*p[13]-100964028*p[15]+110130115*p[20])/228096+(tr5*(-11003511*pe[10]-18395263*pe[12]-8413669*pe[14]))/76032},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(491489190*p[11]+702130881*p[13]+112707408*p[15]-178607452*p[20])/228096+(tr5*(163829730*pe[10]+234043627*pe[12]+37569136*pe[14]))/304128},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(-237310*p[11]-231305*p[13]+43120*p[15]-55828*p[20])/2112-(5*tr5*(47462*pe[10]+46261*pe[12]-8624*pe[14]))/8448},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-3222*p[11]-2361*p[13]+546*p[15]-1109*p[20])/72+(tr5*(-1074*pe[10]-787*pe[12]+182*pe[14]))/96},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(-3712*p[11]+1077*p[13]+924*p[15]-1649*p[20])/176+(tr5*(-3712*pe[10]+1077*pe[12]+924*pe[14]))/704},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(-929761488*p[11]-1470733206*p[13]-317928732*p[15]+460371755*p[20])/456192+(tr5*(-154960248*pe[10]-245122201*pe[12]-52988122*pe[14]))/304128},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(242298*p[11]-24*p[13]-85272*p[15]+140813*p[20])/6336+(tr5*(40383*pe[10]-4*(pe[12]+3553*pe[14])))/4224},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-72360*p[11]-75093*p[13]-12606*p[15]+3527*p[20])/1584+(tr5*(-24120*pe[10]-25031*pe[12]-4202*pe[14]))/2112},
{eps5*tci[1,1]*tci[1,2]*tcr[1,1]^2,(-6*p[12]+40*p[14]-9*p[25])/60+(tr5*(-6*pe[11]+40*pe[13]-9*(pe[23]+pe[24])))/240},
{eps5*tci[2,1]*tcr[1,1]^2,2*(2*p[14]+p[25])+(tr5*(2*pe[13]+pe[23]+pe[24]))/2},
{tcr[1,1]^3,(-11*p[3])/3-6*p[5]+4*p[6]+(25*p[9])/48+(5*p[10])/12-(321*p[11])/22-(3131*p[13])/264+(43*p[15])/6-(1937*p[20])/792+4*p[23]+p[34]/3+(31*p[39])/12-(10*p[41])/3-(9*p[42])/4+p[43]/3+p[46]/2+(11*p[47])/6+tr5*((-11*pe[3])/12+pe[5]+(275*pe[8]+220*pe[9]-7704*pe[10]-6262*pe[12]-3960*pe[14]+2112*pe[21]-2816*pe[25]+176*pe[33]+1364*pe[38]-352*pe[40]-1188*pe[41]-528*pe[42]+264*pe[45]+968*pe[46])/2112)},
{F[1,1,1]*tcr[1,1]^3,(-1488846888*p[11]-2055421146*p[13]-348338100*p[15]+500930461*p[20])/912384+(tr5*(-248141148*pe[10]-342570191*pe[12]-58056350*pe[14]))/608256},
{F[1,1,2]*tcr[1,1]^3,(-12338*p[11]-29620*p[13]-7920*p[15]+10579*p[20])/1056+(tr5*(-6169*pe[10]-14810*pe[12]-3960*pe[14]))/2112},
{F[1,1,3]*tcr[1,1]^3,(43175304*p[11]+73704342*p[13]+33632412*p[15]-37396631*p[20])/101376+(tr5*(7195884*pe[10]+12284057*pe[12]+5605402*pe[14]))/67584},
{F[1,1,4]*tcr[1,1]^3,(-216170406*p[11]-292776834*p[13]-34159224*p[15]+60008881*p[20])/114048+(tr5*(-36028401*pe[10]-48796139*pe[12]-5693204*pe[14]))/76032},
{F[1,1,5]*tcr[1,1]^3,(101610*p[11]+97465*p[13]-24068*p[15]+33138*p[20])/2112+(tr5*(101610*pe[10]+97465*pe[12]-24068*pe[14]))/8448},
{F[1,1,6]*tcr[1,1]^3,(23040*p[11]-3213*p[13]-13662*p[15]+25015*p[20])/3168+(tr5*(2560*pe[10]-357*pe[12]-1518*pe[14]))/1408},
{F[1,1,7]*tcr[1,1]^3,(19476*p[11]-4533*p[13]-4092*p[15]+1871*p[20])/4752+(tr5*(6492*pe[10]-1511*pe[12]-1364*pe[14]))/6336},
{F[1,1,8]*tcr[1,1]^3,(169286328*p[11]+267855342*p[13]+65959476*p[15]-90820913*p[20])/152064+(tr5*(28214388*pe[10]+44642557*pe[12]+10993246*pe[14]))/101376},
{F[1,1,9]*tcr[1,1]^3,(-84078*p[11]+133770*p[13]+79860*p[15]-100693*p[20])/19008+(tr5*(-14013*pe[10]+22295*pe[12]+13310*pe[14]))/12672},
{F[1,1,10]*tcr[1,1]^3,(141336*p[11]+126561*p[13]+20064*p[15]-14911*p[20])/4752+(tr5*(47112*pe[10]+42187*pe[12]+6688*pe[14]))/6336},
{eps5*tci[1,1]*tcr[1,1]^3,(-30*p[12]-388*p[14]-39*p[25])/540+(tr5*(-30*pe[11]-388*pe[13]-9*pe[23]-39*pe[24]))/2160},
{tci[1,2]*tcr[1,1]^3,(716727384*p[11]+955961034*p[13]+74226516*p[15]-162276185*p[20])/124416+(tr5*(119454564*pe[10]+159326839*pe[12]+12371086*pe[14]))/82944},
{tcr[1,1]^4,(-2947626540*p[11]-4219429080*p[13]-569883468*p[15]+977452111*p[20])/2737152+(tr5*(-245635545*pe[10]-351619090*pe[12]-47490289*pe[14]))/912384},
{tci[1,1]^2*tcr[1,2],-1/15*p[3]+(2*p[4])/5+(73*p[5])/8-(153*p[6])/20+p[9]+(23*p[10])/120+(23*p[11])/22+(1747*p[13])/264-(187*p[15])/12+(24*p[18])/65-(22729*p[20])/3960+(24*p[21])/65+(5*p[23])/3-(48*p[26])/65+(48*p[31])/65+(24*p[32])/65+(48*p[33])/65+(10*p[34])/3-(24*p[36])/65-(24*p[37])/65-(48*p[38])/65-(2*p[39])/3+(24*p[40])/65+(25*p[41])/6-(7*p[42])/6+(2*p[43])/15+(24*p[45])/65-(27*p[46])/10-(7*p[47])/15+(24*p[49])/65-(24*p[50])/65+tr5*(-1/60*pe[3]+pe[4]/10-(153*pe[5])/80+pe[8]/4+(23*pe[9])/480+(23*pe[10])/88+(1747*pe[12])/1056+(121*pe[14])/72+(6*pe[17])/65+(6*pe[19])/65+(5*pe[21])/12+(4313*pe[25])/2340+(12*pe[30])/65+(6*pe[31])/65+(12*pe[32])/65+(5*pe[33])/6-(6*pe[35])/65-(6*pe[36])/65-(12*pe[37])/65-pe[38]/6+(6*pe[39])/65+pe[40]/36-(7*pe[41])/24+(389*pe[42])/720+(6*pe[44])/65-(27*pe[45])/40-(7*pe[46])/60+(6*pe[48])/65-(6*pe[49])/65)},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(126134784*p[11]+188034186*p[13]+29571564*p[15]-44226379*p[20])/608256+(tr5*(21022464*pe[10]+31339031*pe[12]+4928594*pe[14]))/405504},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(-1900334*p[11]-1400385*p[13]+802406*p[15]-930328*p[20])/25344+(tr5*(-1900334*pe[10]-1400385*pe[12]+802406*pe[14]))/101376},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(839809944*p[11]+952562082*p[13]+152726772*p[15]-164583385*p[20])/1824768+(tr5*(139968324*pe[10]+158760347*pe[12]+25454462*pe[14]))/1216512},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(5747062572*p[11]+8253677832*p[13]+283165476*p[15]-749240309*p[20])/15510528+(tr5*(478921881*pe[10]+687806486*pe[12]+23597123*pe[14]))/5170176},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(24684672*p[11]+22862739*p[13]-3894528*p[15]+7900411*p[20])/228096+(tr5*(8228224*pe[10]+7620913*pe[12]-1298176*pe[14]))/304128},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-184314150*p[11]-265165923*p[13]-28899294*p[15]+30147668*p[20])/352512+(tr5*(-61438050*pe[10]-88388641*pe[12]-9633098*pe[14]))/470016},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(-1559682072*p[11]-3185107755*p[13]-746875734*p[15]+932657423*p[20])/3877632+(tr5*(-519894024*pe[10]-1061702585*pe[12]-248958578*pe[14]))/5170176},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(279315720*p[11]+435790230*p[13]+106754604*p[15]-157891433*p[20])/912384+(tr5*(46552620*pe[10]+72631705*pe[12]+17792434*pe[14]))/608256},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-775026*p[11]-441126*p[13]+330696*p[15]-503743*p[20])/10368+(tr5*(-43057*pe[10]-24507*pe[12]+18372*pe[14]))/2304},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-371311434*p[11]-1151451534*p[13]-322858767*p[15]+404353765*p[20])/1938816+(tr5*(-123770478*pe[10]-383817178*pe[12]-107619589*pe[14]))/2585088},
{eps5*tci[1,1]^3*tcr[1,2],(109*(6*p[12]+56*p[14]-3*p[25]))/2916+(109*tr5*(6*pe[11]+56*pe[13]-3*(3*pe[23]+pe[24])))/11664},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-497870892*p[11]-1003349013*p[13]-372056784*p[15]+370743677*p[20])/3877632+(tr5*(-165956964*pe[10]-334449671*pe[12]-124018928*pe[14]))/5170176},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],(-10*(3*p[12]-56*p[14]+6*p[25]))/9-(5*tr5*(3*pe[11]-56*pe[13]+6*(2*pe[23]+pe[24])))/18},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(-158386176*p[11]-232098762*p[13]-38923500*p[15]+57350155*p[20])/608256+tr5*((-8593*pe[10])/132-(7*(5526161*pe[12]+926750*pe[14]))/405504)},
{tci[1,2]*tcr[1,1]*tcr[1,2],-2*p[3]-p[9]/4+p[10]/2-(43*p[11])/11-(371*p[13])/44+(19*p[20])/44-2*p[23]+2*p[34]+p[46]+p[47]+(tr5*(-2*pe[3]-pe[8]/4+pe[9]/2-(43*pe[10])/11-(371*pe[12])/44-2*pe[21]+2*pe[33]+pe[45]+pe[46]))/4},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-37764*p[11]-32613*p[13]-7656*p[15]-6019*p[20])/1056+(tr5*(-12588*pe[10]-10871*pe[12]-2552*pe[14]))/1408},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],(-3*(2*p[11]+7*p[13]+22*p[15]+4*p[20]))/22-(3*tr5*(2*pe[10]+7*pe[12]+22*pe[14]))/88},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(215514*p[11]+212208*p[13]+32208*p[15]-30191*p[20])/2112+(tr5*(35919*pe[10]+35368*pe[12]+5368*pe[14]))/1408},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(3*(56*p[11]+73*p[13]+16*p[15]-23*p[20]))/8+(3*tr5*(56*pe[10]+73*pe[12]+16*pe[14]))/32},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(1332*p[11]+1725*p[13]+264*p[15]-1021*p[20])/176+(3*tr5*(444*pe[10]+575*pe[12]+88*pe[14]))/704},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],(327*p[11])/11+(727*p[13])/22+p[15]+(41*p[20])/66+(tr5*(654*pe[10]+727*pe[12]+22*pe[14]))/88},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],(360*p[11]-159*p[13]-132*p[15]+269*p[20])/33+tr5*((30*pe[10])/11-(53*pe[12])/44-pe[14])},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(-16794*p[11]-10086*p[13]+2280*p[15]-3637*p[20])/192+(tr5*(-2799*pe[10]-1681*pe[12]+380*pe[14]))/128},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(-3*(84*p[11]+8*p[13]-22*p[15]+47*p[20]))/11-(3*tr5*(42*pe[10]+4*pe[12]-11*pe[14]))/22},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],(-540*p[11]-471*p[13]-66*p[15]+295*p[20])/66+(tr5*(-180*pe[10]-157*pe[12]-22*pe[14]))/88},
{eps5*tci[1,1]*tcr[1,1]^2*tcr[1,2],(6*p[12]+56*p[14]-3*p[25])/12+(tr5*(6*pe[11]+56*pe[13]-3*(3*pe[23]+pe[24])))/48},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(37044*p[11]+32073*p[13]+6336*p[15]+1543*p[20])/1056+(tr5*(12348*pe[10]+10691*pe[12]+2112*pe[14]))/1408},
{tcr[1,1]^3*tcr[1,2],(-40*p[11]-305*p[13]+22*p[15]-377*p[20])/176+(tr5*(-40*pe[10]-305*pe[12]+22*pe[14]))/704},
{tci[1,1]^2*tcr[1,2]^2,(681390*p[11]+68838*p[13]-486246*p[15]+765601*p[20])/29376+(tr5*(113565*pe[10]+11473*pe[12]-81041*pe[14]))/19584},
{tci[1,2]*tcr[1,2]^2,(9*p[5]-p[9]-p[10])/4+(tr5*(-pe[8]-pe[9]+22*pe[14]+8*pe[25]-4*pe[40]+2*pe[42]))/16},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,(48*p[11]+3*p[13]+11*p[15]+8*p[20])/22+(tr5*(48*pe[10]+3*pe[12]+11*pe[14]))/88},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(229266*p[11]+165135*p[13]-52602*p[15]+92056*p[20])/4224+(tr5*(76422*pe[10]+55045*pe[12]-17534*pe[14]))/5632},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-4938264*p[11]-5278953*p[13]-71742*p[15]-52241*p[20])/12672+(tr5*(-1646088*pe[10]-1759651*pe[12]-23914*pe[14]))/16896},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(20173905*p[11]+14121660*p[13]-3860736*p[15]+8052833*p[20])/161568+(tr5*(6724635*pe[10]+4707220*pe[12]-1286912*pe[14]))/215424},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(493536*p[11]+863535*p[13]+303864*p[15]-281921*p[20])/12672+(tr5*(164512*pe[10]+287845*pe[12]+101288*pe[14]))/16896},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(-83525814*p[11]-64769907*p[13]+18172770*p[15]-26196188*p[20])/646272+(tr5*(-27841938*pe[10]-21589969*pe[12]+6057590*pe[14]))/861696},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(561384*p[11]+1291479*p[13]+376134*p[15]-480251*p[20])/12672+(tr5*(187128*pe[10]+430493*pe[12]+125378*pe[14]))/16896},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(17712*p[11]+209355*p[13]+129894*p[15]-170819*p[20])/1152+(tr5*(5904*pe[10]+69785*pe[12]+43298*pe[14]))/1536},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-397170*p[11]-450486*p[13]-38808*p[15]+39361*p[20])/6336+(tr5*(-22065*pe[10]-25027*pe[12]-2156*pe[14]))/1408},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-915462*p[11]-1165971*p[13]-100749*p[15]+131542*p[20])/6336+(tr5*(-305154*pe[10]-388657*pe[12]-33583*pe[14]))/8448},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,-p[12]+(56*p[14])/3-2*p[25]+(tr5*(-3*pe[11]+56*pe[13]-6*(2*pe[23]+pe[24])))/12},
{eps5*tci[2,1]*tcr[1,2]^2,(5*(6*p[12]+56*p[14]-3*p[25]))/9+(5*tr5*(6*pe[11]+56*pe[13]-3*(3*pe[23]+pe[24])))/36},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(-48*p[11]+195*p[13]+154*p[15]+91*p[20])/88+(tr5*(-48*pe[10]+195*pe[12]+154*pe[14]))/352},
{tcr[1,1]^2*tcr[1,2]^2,(24*p[11]+1107*p[13]+198*p[15]+1907*p[20])/352+(3*tr5*(8*pe[10]+369*pe[12]+66*pe[14]))/1408},
{tcr[1,2]^3,(44*p[3]-198*p[5]+33*p[6]+260*p[11]+85*p[13]+385*p[15]+245*p[20]+44*p[23]+44*p[34]+22*p[39]-110*p[41]+44*p[43]-22*p[47])/33+(tr5*(44*pe[3]+33*pe[5]+260*pe[10]+85*pe[12]-99*pe[14]+44*pe[21]-176*pe[25]+44*pe[33]+22*pe[38]-22*pe[40]-22*pe[46]))/132},
{F[1,1,1]*tcr[1,2]^3,(-160667136*p[11]-228601290*p[13]-33221100*p[15]+53979403*p[20])/152064+(tr5*(-26777856*pe[10]-38100215*pe[12]-5536850*pe[14]))/101376},
{F[1,1,2]*tcr[1,2]^3,(-118*p[11]-116*p[13]-66*p[15]+17*p[20])/33+(tr5*(-59*pe[10]-58*pe[12]-33*pe[14]))/66},
{F[1,1,3]*tcr[1,2]^3,(-422600472*p[11]-628165434*p[13]-147631044*p[15]+197908321*p[20])/456192+(tr5*(-70433412*pe[10]-104694239*pe[12]-24605174*pe[14]))/304128},
{F[1,1,4]*tcr[1,2]^3,(-6682284*p[11]-8007504*p[13]+502860*p[15]+183221*p[20])/6912+(tr5*(-556857*pe[10]-667292*pe[12]+41905*pe[14]))/2304},
{F[1,1,5]*tcr[1,2]^3,(346*p[11])/33+(747*p[13])/88+p[15]-(65*p[20])/88+(tr5*((346*pe[10])/33+(747*pe[12])/88+pe[14]))/4},
{F[1,1,6]*tcr[1,2]^3,(252*p[11]+387*p[13]-79*p[20])/99+(tr5*(28*pe[10]+43*pe[12]))/44},
{F[1,1,7]*tcr[1,2]^3,(19962*p[11]+16968*p[13]+2640*p[15]+599*p[20])/1188+(tr5*(3327*pe[10]+2828*pe[12]+440*pe[14]))/792},
{F[1,1,8]*tcr[1,2]^3,(-28638936*p[11]-40278270*p[13]-7353660*p[15]+10651255*p[20])/20736+(tr5*(-4773156*pe[10]-6713045*pe[12]-1225610*pe[14]))/13824},
{F[1,1,9]*tcr[1,2]^3,(-8370*p[11]-9132*p[13]+1056*p[15]-2803*p[20])/1188+tr5*((-155*pe[10])/88-(761*pe[12])/396+(2*pe[14])/9)},
{F[1,1,10]*tcr[1,2]^3,(-46512*p[11]-35049*p[13]-5016*p[15]+6691*p[20])/2376+(tr5*(-15504*pe[10]-11683*pe[12]-1672*pe[14]))/3168},
{tci[1,2]*tcr[1,2]^3,(-624*p[11]-237*p[13]+264*p[15]+259*p[20])/132+(tr5*(-208*pe[10]-79*pe[12]+88*pe[14]))/176},
{tcr[1,1]*tcr[1,2]^3,(14621184*p[11]+20691294*p[13]+3030468*p[15]-5050433*p[20])/13824+(tr5*(2436864*pe[10]+3448549*pe[12]+505078*pe[14]))/9216},
{tcr[1,2]^4,(216*p[11]+2043*p[13]-114*p[15]+3131*p[20])/576+(tr5*(72*pe[10]+681*pe[12]-38*pe[14]))/768},
{tci[1,1]^2*tcr[2,1],(-6672951360*p[11]-8943353808*p[13]-1057980660*p[15]+1807062701*p[20])/304128+(tr5*(-556079280*pe[10]-745279484*pe[12]-88165055*pe[14]))/101376},
{tci[1,2]*tcr[2,1],(46*p[3])/3+30*p[5]-19*p[6]-(13*p[9])/4-(13*p[10])/6+(1759*p[11])/33+(2441*p[13])/44-(121*p[15])/3+(4255*p[20])/396-14*p[23]-(14*p[34])/3-14*p[39]+(50*p[41])/3+(32*p[42])/3-(8*p[43])/3-3*p[46]-(23*p[47])/3+(tr5*((46*pe[3])/3-19*pe[5]-(13*pe[8])/4-(13*pe[9])/6+(1759*pe[10])/33+(2441*pe[12])/44+33*pe[14]-14*pe[21]+(80*pe[25])/3-(14*pe[33])/3-14*pe[38]+(10*pe[40])/3+(32*pe[41])/3+4*pe[42]-3*pe[45]-(23*pe[46])/3))/4},
{F[1,1,1]*tci[1,2]*tcr[2,1],(6259882680*p[11]+8883658374*p[13]+1710507084*p[15]-2385799787*p[20])/456192+(tr5*(1043313780*pe[10]+1480609729*pe[12]+285084514*pe[14]))/304128},
{F[1,1,2]*tci[1,2]*tcr[2,1],(4426*p[11]+13764*p[13]+4136*p[15]-4007*p[20])/88+(tr5*(2213*pe[10]+6882*pe[12]+2068*pe[14]))/176},
{F[1,1,3]*tci[1,2]*tcr[2,1],(215285544*p[11]+303838170*p[13]-181990380*p[15]+74197147*p[20])/456192+(tr5*(35880924*pe[10]+50639695*pe[12]-30331730*pe[14]))/304128},
{F[1,1,4]*tci[1,2]*tcr[2,1],(2421519912*p[11]+3193021374*p[13]+271058964*p[15]-550148669*p[20])/228096+(tr5*(403586652*pe[10]+532170229*pe[12]+45176494*pe[14]))/152064},
{F[1,1,5]*tci[1,2]*tcr[2,1],(-295016*p[11]-265603*p[13]+58454*p[15]-82943*p[20])/528+(tr5*(-295016*pe[10]-265603*pe[12]+58454*pe[14]))/2112},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-275976*p[11]-158241*p[13]+61314*p[15]-113789*p[20])/3168+(tr5*(-91992*pe[10]-52747*pe[12]+20438*pe[14]))/4224},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-50382*p[11]-35724*p[13]-4224*p[15]+271*p[20])/396+(tr5*(-8397*pe[10]-5954*pe[12]-704*pe[14]))/264},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-395855676*p[11]-636376980*p[13]-127763724*p[15]+193273297*p[20])/114048+(tr5*(-32987973*pe[10]-53031415*pe[12]-10646977*pe[14]))/38016},
{F[1,1,9]*tci[1,2]*tcr[2,1],(37692*p[11]-188013*p[13]-129558*p[15]+170809*p[20])/3168+(tr5*(12564*pe[10]-62671*pe[12]-43186*pe[14]))/4224},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-230328*p[11]-202875*p[13]-33990*p[15]+7097*p[20])/1584+(tr5*(-76776*pe[10]-67625*pe[12]-11330*pe[14]))/2112},
{tcr[1,1]*tcr[2,1],(-26*p[3])/3-6*p[5]+11*p[6]+(7*p[9])/4+(5*p[10])/6-(1205*p[11])/33-(1205*p[13])/44+(8*p[15])/3-(6623*p[20])/396+6*p[23]-(2*p[34])/3+6*p[39]-(10*p[41])/3-(16*p[42])/3-(2*p[43])/3+p[46]+(13*p[47])/3+(tr5*((-26*pe[3])/3+11*pe[5]+(7*pe[8])/4+(5*pe[9])/6-(1205*pe[10])/33-(1205*pe[12])/44-12*pe[14]+6*pe[21]-(16*pe[25])/3-(2*pe[33])/3+6*pe[38]-(2*pe[40])/3-(16*pe[41])/3-2*pe[42]+pe[45]+(13*pe[46])/3))/4},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-1292738580*p[11]-1833861588*p[13]-360785436*p[15]+496467167*p[20])/228096+(tr5*(-107728215*pe[10]-152821799*pe[12]-30065453*pe[14]))/76032},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(-2467*p[11])/88-(915*p[13])/11-21*p[15]+(13351*p[20])/528+(tr5*(-2467*pe[10]-24*(305*pe[12]+77*pe[14])))/352},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(139059864*p[11]+241600242*p[13]+153872004*p[15]-151533397*p[20])/228096+(tr5*(23176644*pe[10]+40266707*pe[12]+25645334*pe[14]))/152064},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(-1600752276*p[11]-2096277960*p[13]-182895636*p[15]+361739605*p[20])/228096+(tr5*(-133396023*pe[10]-7*(24955690*pe[12]+2177329*pe[14])))/76032},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(137692*p[11]+123707*p[13]-30415*p[15]+43471*p[20])/528+(tr5*(137692*pe[10]+123707*pe[12]-30415*pe[14]))/2112},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(66168*p[11]-10929*p[13]-36102*p[15]+64675*p[20])/3168+(tr5*(22056*pe[10]-3643*pe[12]-12034*pe[14]))/4224},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(23130*p[11]+21588*p[13]+3696*p[15]-3581*p[20])/396+(tr5*(3855*pe[10]+3598*pe[12]+616*pe[14]))/264},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(359789652*p[11]+553098696*p[13]+118904676*p[15]-170904455*p[20])/114048+(tr5*(29982471*pe[10]+46091558*pe[12]+9908723*pe[14]))/38016},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(76194*p[11]+169131*p[13]+57882*p[15]-63388*p[20])/3168+(tr5*(25398*pe[10]+56377*pe[12]+19294*pe[14]))/4224},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(14816*p[11]+11717*p[13]+1782*p[15]-1091*p[20])/176+(tr5*(14816*pe[10]+11717*pe[12]+1782*pe[14]))/704},
{tci[1,2]*tcr[1,1]*tcr[2,1],(5694883056*p[11]+7468188630*p[13]+606440868*p[15]-1251090017*p[20])/456192+(tr5*(949147176*pe[10]+1244698105*pe[12]+101073478*pe[14]))/304128},
{tcr[1,1]^2*tcr[2,1],(-279716256*p[11]-412323438*p[13]-57504612*p[15]+100719409*p[20])/304128+(tr5*(-46619376*pe[10]-68720573*pe[12]-9584102*pe[14]))/202752},
{tci[1,2]*tcr[1,2]*tcr[2,1],(120*p[11]-75*p[13]-330*p[15]-299*p[20])/44+(15*tr5*(8*pe[10]-5*pe[12]-22*pe[14]))/176},
{tcr[2,1]^2,(-217589472*p[11]-387132150*p[13]-137997156*p[15]+172981609*p[20])/608256+(tr5*(-36264912*pe[10]-64522025*pe[12]-22999526*pe[14]))/405504},
{tcr[3,1],-4*p[3]+18*p[5]-22*p[11]-11*p[13]-35*p[15]-28*p[20]-4*p[23]-4*p[34]+10*p[41]-4*p[43]+2*p[47]+(tr5*(-4*pe[3]-22*pe[10]-11*pe[12]+9*pe[14]-4*pe[21]+16*pe[25]-4*pe[33]+2*pe[40]+2*pe[46]))/4},
{F[1,1,1]*tcr[3,1],(7389952*p[11]+9262466*p[13]-1195700*p[15]-18627*p[20])/11264+(tr5*(3694976*pe[10]+4631233*pe[12]-597850*pe[14]))/22528},
{F[1,1,2]*tcr[3,1],4*(-2*p[11]-4*p[13]+p[20])-2*tr5*(pe[10]+2*pe[12])},
{F[1,1,3]*tcr[3,1],(482009544*p[11]+785145846*p[13]+225697692*p[15]-293028055*p[20])/304128+(tr5*(80334924*pe[10]+130857641*pe[12]+37616282*pe[14]))/202752},
{F[1,1,4]*tcr[3,1],(-12625524*p[11]-22374948*p[13]-16072716*p[15]+17383687*p[20])/50688+(tr5*(-1052127*pe[10]-1864579*pe[12]-1339393*pe[14]))/16896},
{F[1,1,5]*tcr[3,1],(-2368*p[11]-1809*p[13]-264*p[15]+379*p[20])/88+tr5*((-74*pe[10])/11-(3*(603*pe[12]+88*pe[14]))/352)},
{F[1,1,6]*tcr[3,1],(-1116*p[11]-1695*p[13]-264*p[15]+419*p[20])/66+tr5*((-93*pe[10])/22-(565*pe[12])/88-pe[14])},
{F[1,1,7]*tcr[3,1],(846*p[11]+5700*p[13]+1848*p[15]-3907*p[20])/396+(tr5*(141*pe[10]+950*pe[12]+308*pe[14]))/264},
{F[1,1,8]*tcr[3,1],(579855096*p[11]+815908002*p[13]+140728236*p[15]-209788631*p[20])/152064+(tr5*(96642516*pe[10]+135984667*pe[12]+23454706*pe[14]))/101376},
{F[1,1,9]*tcr[3,1],(14634*p[11]+14952*p[13]+1056*p[15]+635*p[20])/396+tr5*((813*pe[10])/88+(623*pe[12])/66+(2*pe[14])/3)},
{F[1,1,10]*tcr[3,1],(10944*p[11]+6261*p[13]-264*p[15]-4919*p[20])/792+(tr5*(3648*pe[10]+2087*pe[12]-88*pe[14]))/1056},
{tci[1,2]*tcr[3,1],(3*(4*p[11]-8*p[13]+22*p[15]+19*p[20]))/11+(3*tr5*(2*pe[10]-4*pe[12]+11*pe[14]))/22},
{tcr[1,1]*tcr[3,1],(-7377664*p[11]-9287042*p[13]+1229492*p[15]-13117*p[20])/11264+(tr5*(-3688832*pe[10]-4643521*pe[12]+614746*pe[14]))/22528},
{tcr[3,2],(-44*p[3]+198*p[5]-33*p[6]-260*p[11]-85*p[13]-385*p[15]-245*p[20]-44*p[23]-44*p[34]-22*p[39]+110*p[41]-44*p[43]+22*p[47])/44+(tr5*(-44*pe[3]-33*pe[5]-260*pe[10]-85*pe[12]+99*pe[14]-44*pe[21]+176*pe[25]-44*pe[33]-22*pe[38]+22*pe[40]+22*pe[46]))/176},
{F[1,1,1]*tcr[3,2],(160667136*p[11]+228601290*p[13]+33221100*p[15]-53979403*p[20])/202752+(tr5*(26777856*pe[10]+38100215*pe[12]+5536850*pe[14]))/135168},
{F[1,1,2]*tcr[3,2],(118*p[11]+116*p[13]+66*p[15]-17*p[20])/44+(tr5*(59*pe[10]+58*pe[12]+33*pe[14]))/88},
{F[1,1,3]*tcr[3,2],(422600472*p[11]+628165434*p[13]+147631044*p[15]-197908321*p[20])/608256+(tr5*(70433412*pe[10]+104694239*pe[12]+24605174*pe[14]))/405504},
{F[1,1,4]*tcr[3,2],(6682284*p[11]+8007504*p[13]-502860*p[15]-183221*p[20])/9216+(tr5*(556857*pe[10]+667292*pe[12]-41905*pe[14]))/3072},
{F[1,1,5]*tcr[3,2],(-2768*p[11]-3*(747*p[13]+88*p[15]-65*p[20]))/352+(tr5*(-2768*pe[10]-3*(747*pe[12]+88*pe[14])))/1408},
{F[1,1,6]*tcr[3,2],(-252*p[11]-387*p[13]+79*p[20])/132-(3*tr5*(28*pe[10]+43*pe[12]))/176},
{F[1,1,7]*tcr[3,2],(-19962*p[11]-16968*p[13]-2640*p[15]-599*p[20])/1584+(tr5*(-3327*pe[10]-2828*pe[12]-440*pe[14]))/1056},
{F[1,1,8]*tcr[3,2],(28638936*p[11]+40278270*p[13]+7353660*p[15]-10651255*p[20])/27648+(tr5*(4773156*pe[10]+6713045*pe[12]+1225610*pe[14]))/18432},
{F[1,1,9]*tcr[3,2],(8370*p[11]+9132*p[13]-1056*p[15]+2803*p[20])/1584+tr5*((465*pe[10])/352+(761*pe[12])/528-pe[14]/6)},
{F[1,1,10]*tcr[3,2],(46512*p[11]+35049*p[13]+5016*p[15]-6691*p[20])/3168+(tr5*(15504*pe[10]+11683*pe[12]+1672*pe[14]))/4224},
{tci[1,2]*tcr[3,2],(432*p[11]-39*p[13]-198*p[15]-247*p[20])/176+(3*tr5*(144*pe[10]-13*pe[12]-66*pe[14]))/704},
{tcr[1,1]*tcr[3,2],(-160846848*p[11]-228241866*p[13]-33449196*p[15]+54456331*p[20])/202752+(tr5*(-26807808*pe[10]-38040311*pe[12]-5574866*pe[14]))/135168},
{tcr[3,3],(6952*p[3]-2079*p[5]-12870*p[6]+77*p[9]-539*p[10]+36252*p[11]+25561*p[13]+16830*p[15]-6553*p[20]+3080*p[23]+10208*p[34]+308*p[39]-1980*p[41]+176*p[42]+4752*p[43]-3476*p[46]-3872*p[47])/528+(tr5*(6952*pe[3]-12870*pe[5]+77*pe[8]-539*pe[9]+36252*pe[10]+25561*pe[12]+11748*pe[14]+3080*pe[21]-1848*pe[25]+10208*pe[33]+308*pe[38]-1056*pe[40]+176*pe[41]+4290*pe[42]-3476*pe[45]-3872*pe[46]))/2112},
{F[1,1,1]*tcr[3,3],(47250161280*p[11]+57710053758*p[13]-2538332412*p[15]-1575921649*p[20])/10948608+(7*tr5*(1125003840*pe[10]+1374048899*pe[12]-60436486*pe[14]))/7299072},
{F[1,1,2]*tcr[3,3],(-368476734*p[11]-206527785*p[13]+77144694*p[15]-151679944*p[20])/456192+(tr5*(-122825578*pe[10]-68842595*pe[12]+25714898*pe[14]))/608256},
{F[1,1,3]*tcr[3,3],(-39976607304*p[11]-66851189358*p[13]-17748396204*p[15]+23594681591*p[20])/10948608+(tr5*(-6662767884*pe[10]-11141864893*pe[12]-2958066034*pe[14]))/7299072},
{F[1,1,4]*tcr[3,3],(-140131886454*p[11]-186804181863*p[13]+175105524*p[15]+21160884241*p[20])/15510528+(tr5*(-46710628818*pe[10]-62268060621*pe[12]+58368508*pe[14]))/20680704},
{F[1,1,5]*tcr[3,3],(343404408*p[11]+143993739*p[13]-83213328*p[15]+121658791*p[20])/456192+(tr5*(114468136*pe[10]+47997913*pe[12]-27737776*pe[14]))/608256},
{F[1,1,6]*tcr[3,3],(16715156094*p[11]+23421973335*p[13]+2016150774*p[15]-1913123852*p[20])/23265792+(tr5*(5571718698*pe[10]+7807324445*pe[12]+672050258*pe[14]))/31021056},
{F[1,1,7]*tcr[3,3],(43582091328*p[11]+7093800735*p[13]-19661348586*p[15]+29111810113*p[20])/23265792+(tr5*(14527363776*pe[10]+2364600245*pe[12]-6553782862*pe[14]))/31021056},
{F[1,1,8]*tcr[3,3],(-58447069992*p[11]-78163640274*p[13]-7750235460*p[15]+14625129007*p[20])/5474304+(tr5*(-9741178332*pe[10]-13027273379*pe[12]-1291705910*pe[14]))/3649536},
{F[1,1,9]*tcr[3,3],(134130726*p[11]+59732874*p[13]-51651072*p[15]+65229205*p[20])/228096+(tr5*(7451707*pe[10]+3318493*pe[12]-2869504*pe[14]))/50688},
{F[1,1,10]*tcr[3,3],(22091841558*p[11]+18901249212*p[13]-3202391049*p[15]+5329178471*p[20])/11632896+(tr5*(7363947186*pe[10]+6300416404*pe[12]-1067463683*pe[14]))/15510528},
{eps5*tci[1,1]*tcr[3,3],(-65*(6*p[12]+56*p[14]-3*p[25]))/324-(65*tr5*(6*pe[11]+56*pe[13]-3*(3*pe[23]+pe[24])))/1296},
{tci[1,2]*tcr[3,3],(480*p[11]+5255*p[13]+1078*p[15]-19225*p[20])/1056+(tr5*(480*pe[10]+5255*pe[12]+1078*pe[14]))/4224},
{tcr[1,1]*tcr[3,3],(-47270441088*p[11]-57713972862*p[13]+2595128316*p[15]+1641198577*p[20])/10948608+(tr5*(-7878406848*pe[10]-9618995477*pe[12]+432521386*pe[14]))/7299072},
{tcr[4,1],(216*p[11]+723*p[13]-330*p[15]+355*p[20])/176+(3*tr5*(72*pe[10]+241*pe[12]-110*pe[14]))/704},
{tcr[4,2],(3096*p[11]+243*p[13]-5*(330*p[15]+361*p[20]))/264+(tr5*(1032*pe[10]+81*pe[12]-550*pe[14]))/352},
{tcr[4,3],(-168*p[11]+1491*p[13]-330*p[15]+2227*p[20])/704-(3*tr5*(56*pe[10]-497*pe[12]+110*pe[14]))/2816},
{tcr[4,4],(3*(136*p[11]+113*p[13]+242*p[15]+305*p[20]))/88+(3*tr5*(136*pe[10]+113*pe[12]+242*pe[14]))/352},
{tcr[4,5],(24*p[11]+1107*p[13]+198*p[15]+1907*p[20])/352+(3*tr5*(8*pe[10]+369*pe[12]+66*pe[14]))/1408}
},{
p[1]->(-189242+(36*(259*s12+259*s23+18*(s45-12*s51)))/s34-(9*(2130*s23-475*s34+705*s45-1353*s51))/(s12-s23-s45)-(648*s23*(s23-s51))/(s34*(s34+s45))+(648*s23^2*(s23-s51))/(s34*(-s12+s23+s45)*(s34+s45))-(17100*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(9972*s23)/(s45-s51)+(648*(s45-s51))/(s23-s51)-(17100*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(36*(277*s12^2+s12*(475*s45-277*s51)+475*s45*(s45-s51))*s51)/(s34^2*(s23+s45-s51))+(648*s45*s51^2)/(s34*(s12-s23-s45)*(s23-s51))+(9972*s51^2)/((s12-s23-s45)*(s45-s51))+(9972*s51^2)/((s45-s51)*(s23+s45-s51))-(19944*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(9972*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51))-(9972*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(17100*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(9972*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(648*(s23+s51))/(s34+s45)-(37044*s51^2)/(s34*(-s12+s34+s51))-(27072*s51^3)/(s34^2*(-s12+s34+s51))-(17100*(2*s23-s45-4*s51)*s51)/(s34*(-s12-s23+s34+s51))-(17100*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))-(17100*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(17100*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(17100*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(9972*(s23-s51)*(2*s12+s51))/(s34*(-s45+s51))+(9972*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(9972*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))-(648*s51*(s45+s51))/((s12-s23-s45)*(s23-s51))-(4275*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)-(36*s51*(277*s12+475*s51))/(s34*(s23+s45-s51))+(648*(3*s23^2+3*s23*s45+s45^2-s23*s51))/((s12-s23-s45)*(s34+s45))+(648*s45*s51)/(s23*s34-s34*s51)+(36*(259*s23^2+277*s23*s45-457*s23*s51+18*s45*s51))/(s34*(s12-s23-s45))-(36*(475*s45^2+277*s45*s51+277*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(9972*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51))+(4275*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(17100*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(36*(18*s12*(s23+10*s51)+s51*(-475*s23+493*s45+198*s51)))/s34^2)/5184,
p[2]->(3196+(48*(s23+s45)^2)/(-s12+s23+s45)^2-(12*(126*s12-8*s23+39*s45-140*s51))/s34+(1512*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(504*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(12*s45^2*(s12-s51)^2)/(s34^2*(s23+s45-s51)^2)+(24*s12*s45*(s12-s51))/(s34^2*(s23+s45-s51))+(48*s23^2*(s23+s45)*(s23+s45-s51))/(s34^2*(-s12+s23+s45)^2)-(48*s23*(s23+s45)*(2*s23+2*s45-s51))/(s34*(-s12+s23+s45)^2)+(220*s12^2*s23^2)/(s34^2*s51^2)-(440*s12*s23*(s23+s45))/(s34*s51^2)+(220*(s23+s45)^2)/s51^2-(384*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(72*(39*s23+25*s45))/s51+(4*s12*(-458*s12*s23+21*s23^2+96*s12*s45+164*s23*s45))/(s34^2*s51)+(4*(4*s12*(290*s23+63*s45)-3*(7*s23^2+25*s23*s45+18*s45^2)))/(s34*s51)-(1008*s23^2)/((s45-s51)*s51)-(1008*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(2304*(s23-s45)*s51)/((s12-s23)*s34)+(216*s23^2*s51)/(s34^2*(-s12+s34+s45))-(216*s23*s51)/(s34*(-s12+s34+s45))+(24*s45*(s12-s51)*s51)/(s34*(s23+s45-s51)^2)+(24*s51)/(s23+s45-s51)-(11124*s45*s51^2)/((s12-s23)*s34*(s12-s34-s51))+(14580*s45*s51^2)/((s12-s23)*s34*(s23-s34-s51))+(72*(s23-6*s51)*s51^2)/((s12-s23-s45)*(s45-s51)^2)+(648*s23^2*s51^2)/(s34^2*(-s12+s34+s45)*(s45-s51))-(216*s23*s51^2)/(s34*(-s12+s34+s45)*(s45-s51))+(504*s51^2)/((s12-s34-s51)*(s45-s51))-(504*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(12*s51^2)/(s23+s45-s51)^2-(8280*s45*s51^3)/((s12-s23)*s34^2*(s12-s34-s51))+(12888*s45*s51^3)/((s12-s23)*s34^2*(s23-s34-s51))+(432*s23*s51^3)/((-s12+s23+s45)*(s45-s51)^3)-(216*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(216*s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^2)+(648*s23^2*s51^3)/(s34^2*(-s12+s34+s45)*(s45-s51)^2)+(216*s23*s51^3)/(s34*(-s12+s34+s45)*(s45-s51)^2)+(288*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(288*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(11880*s45^2*s51^4)/((s12-s23)^2*s34*(s12-s34-s51)^3)-(216*s51^4)/((s12-s34-s45)*(s45-s51)^3)+(216*s34*s51^4)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^3)+(216*s23^2*s51^4)/(s34^2*(-s12+s34+s45)*(s45-s51)^3)+(216*s23*s51^4)/(s34*(-s12+s34+s45)*(s45-s51)^3)+(216*s34*s51^4)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^3)+(216*s34*s51^4)/((s12-s23-s45)*(s12-s34-s51)^3*(s45-s51))+(4752*s45*(s45-s51)*s51^4)/((s12-s23)^3*s34^2*(s12-s34-s51))+(2376*s45^2*s51^5)/((s12-s23)^2*s34^2*(s12-s34-s51)^3)+(7128*s45^2*s51^5)/((s12-s23)^4*s34^2*(s12-s34-s51))-(7128*s45^2*s51^5)/((s12-s23)^4*s34^2*(s23-s34-s51))+(24*s45*(-2*s12+s51))/(s34*(s23+s45-s51))-(1008*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(216*s45*(32*s45-99*s51)*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51)^2)-(792*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(23760*s45^2*s51^4)/((s12-s23)^3*s34*(-s12+s34+s51)^2)+(432*s45*(4*s45-11*s51)*s51^4)/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)-(216*s51^4)/((s45-s51)^2*(-s12+s34+s51)^2)-(216*s23^2*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51)^2)-(216*s23*s51^4)/(s34*(s45-s51)^2*(-s12+s34+s51)^2)+(216*s34*s51^4)/((s12-s23-s45)*(s45-s51)^2*(-s12+s34+s51)^2)+(4752*s45^2*s51^5)/((s12-s23)^3*s34^2*(-s12+s34+s51)^2)+(48*s45*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(2376*s45*(8*s45-11*s51)*s51^3)/((s12-s23)^3*s34*(-s12+s34+s51))+(144*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(288*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(504*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(35640*s45^2*s51^4)/((s12-s23)^4*s34*(-s12+s34+s51))+(72*s45*(-11*s12+11*s45-52*s51)*s51)/(s34*(-s23+s34+s51)^2)+(396*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(36*s45*(189*s45-232*s51)*s51^2)/((s12-s23)*s34*(-s23+s34+s51)^2)+(2268*s45^2*s51^3)/((s12-s23)*s34^2*(-s23+s34+s51)^2)+(144*s45*(116*s45-33*s51)*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51)^2)+(4176*s45^2*s51^4)/((s12-s23)^2*s34^2*(-s23+s34+s51)^2)+(11880*s45^2*s51^4)/((s12-s23)^3*s34*(-s23+s34+s51)^2)+(2376*s45^2*s51^5)/((s12-s23)^3*s34^2*(-s23+s34+s51)^2)+(36*s45*(-22*s12+22*s45-63*s51))/(s34*(-s23+s34+s51))+(72*s45*(-11*s12+11*s45-63*s51)*s51)/(s34^2*(-s23+s34+s51))+(35640*s45^2*s51^4)/((s12-s23)^4*s34*(-s23+s34+s51))+(1008*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))-(1008*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(216*s51^4)/((s12-s34-s51)*(-s45+s51)^3)-(216*s23^2*s51^4)/(s34^2*(-s12+s34+s51)*(-s45+s51)^3)-(216*s23*s51^4)/(s34*(-s12+s34+s51)*(-s45+s51)^3)+(1008*(s23-s51))/(-s45+s51)-(216*s51^4)/((-s12+s34+s51)^3*(-s45+s51))-(216*s23^2*s51^4)/(s34^2*(-s12+s34+s51)^3*(-s45+s51))-(216*s23*s51^4)/(s34*(-s12+s34+s51)^3*(-s45+s51))-(792*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(360*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(792*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(72*s23*(19*s23-14*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(72*(10*s23-7*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(4752*s45*s51^4*(-s45+s51))/((s12-s23)^3*s34^2*(s23-s34-s51))+(3024*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(504*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(1008*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(1512*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(144*s51*(7*s23+4*s51))/((s12-s23-s45)*(s45-s51))-(126*(s23+s34-3*s45+5*s51))/(s12+s23-s34-s51)-(2376*s45*s51^3*(-8*s45+11*s51))/((s12-s23)^3*s34*(-s23+s34+s51))-(432*s45*s51^4*(3*s45+11*s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)+(252*s45*s51^3*(9*s45+52*s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(216*s45*s51^3*(24*s45+77*s51))/((s12-s23)*s34*(s12-s34-s51)^3)-(216*s45*s51^2*(31*s45+119*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)-(72*s45*s51^3*(31*s45+150*s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(108*s45*s51^2*(31*s45+294*s51))/((s12-s23)^2*s34*(-s12+s34+s51))-(36*s45*s51^3*(31*s45+300*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))+(6*(189*s23+525*s34-239*s45+693*s51))/(s12-s23-s45)-(36*s45*s51^2*(189*s45+1010*s51))/((s12-s23)^2*s34*(-s23+s34+s51))+(-1356*s45+3888*s51)/(s12-s34-s51)-(48*s23*(2*s23^2+2*s23*s45-s23*s51-2*s45*s51))/(s34^2*(-s12+s23+s45))+(1152*s51*(-s23^2+s23*s45+2*s45*s51))/((s12-s23)^2*s34)+(1152*s51*(3*s23^2+4*s45*s51))/((s12-s23)*s34^2)-(12*s51*(45*s23^2-14*s23*s45+7*s45^2+674*s23*s51+554*s45*s51-114*s51^2))/(s34^2*(-s12+s34+s51))+(432*s51*(s23^2+s51^2))/(-s45+s51)^3+(72*(7*s23^2-6*s23*s51+s51^2))/(s45-s51)^2-(504*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(1008*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(504*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(72*s51*(33*s45^2+12*s45*s51+26*s51^2))/(-s12+s34+s51)^3-(72*s51^3*(11*s23^2+22*s23*s45+11*s45^2-10*s23*s51+11*s45*s51+29*s51^2))/(s34^2*(-s12+s34+s51)^3)-(72*s51^2*(33*s23*s45+33*s45^2-13*s23*s51+26*s45*s51+58*s51^2))/(s34*(-s12+s34+s51)^3)+(24*s51^2*(59*s23^2+52*s23*s45-7*s45^2+169*s23*s51+355*s45*s51+78*s51^2))/(s34^2*(-s12+s34+s51)^2)+(24*(-40*s45^2+216*s45*s51+135*s51^2))/(-s12+s34+s51)^2-(36*(150*s34^2-151*s34*s45+300*s34*s51-72*s45*s51+150*s51^2))/((s12-s23)*(s12-s34-s51))+(24*s51*(19*s23*s45-14*s45^2+166*s23*s51+607*s45*s51+171*s51^2))/(s34*(-s12+s34+s51)^2)+(36*(214*s34^2-311*s34*s45+428*s34*s51-264*s45*s51+214*s51^2))/((s12-s23)*(s23-s34-s51))+(24*(225*s34^2-287*s34*s45+115*s45^2+450*s34*s51-271*s45*s51+225*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(12*(7*s23*s45+7*s45^2+228*s23*s51+277*s45*s51+372*s51^2))/(s34*(-s12+s34+s51))-(36*s45*(-18*s34^2+31*s34*s45+246*s34*s51+93*s45*s51+846*s51^2))/((s12-s23)^2*(s12-s34-s51))+(2016*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(1152*s51*(s23^3+2*s23*s45*s51+2*s45*s51^2))/((s12-s23)^2*s34^2)+(144*s45*(-33*s34^3+s34^2*(29*s45-132*s51)+2*s34*(58*s45-99*s51)*s51+6*(29*s45-22*s51)*s51^2))/((s12-s23)^2*(-s23+s34+s51)^2)+(2376*s45*(-3*s34^3+2*s34^2*(s45-7*s51)+2*s34*(4*s45-13*s51)*s51+12*(s45-2*s51)*s51^2))/((s12-s23)^3*(s12-s34-s51))-(2376*s45*(-3*s34^3+2*s34^2*(s45-7*s51)+2*s34*(4*s45-13*s51)*s51+12*(s45-2*s51)*s51^2))/((s12-s23)^3*(s23-s34-s51))+(2376*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(s12-s34-s51)^3)+(7128*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^4*(s12-s34-s51))-(7128*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^4*(s23-s34-s51))+(4752*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^3*(-s12+s34+s51)^2)+(2376*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^3*(-s23+s34+s51)^2)+(144*(7*s12^2*(2*s23-s51)+s23*(4*s23-7*s51)*s51+7*s12*s51*(-s23+s51)))/(s34^2*(s45-s51))+(1152*(s23^2-s23*s45-2*s45*(s34+s51)))/(s12-s23)^2-(504*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(1152*(3*s23+2*(s34-s45+s51)))/(s12-s23)+(189*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(384*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(384*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))-(504*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(63*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(72*(14*s12*s23+s51*(-13*s23+7*s51)))/(s34*(s45-s51))-(72*s34*(33*s34^2*s45+11*s45^3-21*s45^2*s51+30*s45*s51^2-3*s51^3+6*s34*s45*(-3*s45+11*s51)))/((s12-s23-s45)*(s12-s34-s51)^3)+(36*(41*s12+9*(16*s34-7*s45+16*s51)))/(s23-s34-s51)-(216*s45*(-11*s34^3+s34^2*(6*s45-22*s51)+2*s34*s51*(12*s45+11*s51)+4*s51^2*(9*s45+22*s51)))/((s12-s23)*(s12-s34-s51)^3)+(36*(11*s12^2+64*s34^2-104*s34*s45+11*s45^2+128*s34*s51-208*s45*s51+64*s51^2+s12*(41*s34-22*s45+41*s51)))/(-s23+s34+s51)^2-(216*s45*(11*s34^3+16*s51^2*(-3*s45+11*s51)+s34^2*(-8*s45+66*s51)+2*s34*s51*(-16*s45+77*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)+(36*s45*(-82*s34^2+9*s51*(21*s45+94*s51)+s34*(63*s45+118*s51)))/((s12-s23)^2*(s23-s34-s51))+(4*(649*s12^2-9*s23^2+163*s45^2-2*s12*(273*s23+457*s45-546*s51)-294*s45*s51+342*s51^2+6*s23*(7*s45+192*s51)))/s34^2+(72*(7*s12^2*(s23-s51)^2-5*s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(432*s51*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^3)+(432*s51*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^3)+(63*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(72*(s23*(s23-7*s51)*s51+2*s12*(7*s23^2-10*s23*s51+4*s51^2)))/(s34*(s45-s51)^2)+(36*(66*s34^3+s34^2*(-232*s45+198*s51)+3*s51*(63*s45^2-232*s45*s51+22*s51^2)+3*s34*(21*s45^2-232*s45*s51+66*s51^2)))/((s12-s23)*(-s23+s34+s51)^2)-(72*(33*s34^3+s34^2*(-93*s45+99*s51)+3*s51*(31*s45^2+57*s45*s51+11*s51^2)+s34*(31*s45^2-129*s45*s51+99*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)+(24*(99*s34^3-75*s45^3-9*s34^2*(31*s45-33*s51)+100*s45^2*s51-153*s45*s51^2+99*s51^3+s34*(127*s45^2-483*s45*s51+255*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/864,
p[3]->(576+(360*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(120*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(36*s12^2*s23^2)/(s34^2*s51^2)+(72*s12*s23*(s23+s45))/(s34*s51^2)-(36*(s23+s45)^2)/s51^2-(12*s12*s23*(22*s12+21*s23))/(s34^2*s51)-(312*(s23+s45))/s51+(12*(48*s12*s23+21*s23^2+28*s12*s45+15*s23*s45-6*s45^2))/(s34*s51)-(240*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(120*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(24*s45*(-11*s12+11*s45-52*s51)*s51)/(s34*(-s23+s34+s51)^2)+(132*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(4620*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(924*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(168*s45*(36*s45-11*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(1512*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(756*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(12*s45*(-22*s12+22*s45-63*s51))/(s34*(-s23+s34+s51))+(24*s45*(-11*s12+11*s45-63*s51)*s51)/(s34^2*(-s23+s34+s51))+(5292*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(4536*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(240*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))-(240*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(720*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(120*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(240*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(360*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(756*s45*s51^2*(-3*s45+4*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(30*(s23+s34-3*s45+5*s51))/(s12+s23-s34-s51)+(168*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(588*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))-(168*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(84*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(12*(41*s12+148*s34-63*s45+148*s51))/(s23-s34-s51)+(6*(135*s23+313*s34-219*s45+313*s51))/(s12-s23-s45)+(-36*s45+480*s51)/(s12-s34-s51)+(-312*s12+300*s45+504*s51)/s34-(120*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(240*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(120*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(252*(11*s34^2-15*s34*s45+22*s34*s51-12*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(4*s51*(155*s23^2-54*s23*s45-63*s45^2+860*s23*s51+930*s45*s51+11*s51^2))/(s34^2*(-s12+s34+s51))+(8*(-55*s45^2+183*s45*s51+24*s51^2))/(-s12+s34+s51)^2+(8*s51^2*(164*s23^2+182*s23*s45+18*s45^2+185*s23*s51+550*s45*s51+41*s51^2))/(s34^2*(-s12+s34+s51)^2)+(8*s51*(109*s23*s45+36*s45^2+148*s23*s51+843*s45*s51+65*s51^2))/(s34*(-s12+s34+s51)^2)-(12*(-21*s23*s45-21*s45^2+140*s23*s51+185*s45*s51+72*s51^2))/(s34*(-s12+s34+s51))-(4*s51*(438*s45^2+444*s45*s51+83*s51^2))/(-s12+s34+s51)^3-(4*s34*s45*(231*s34^2-294*s34*s45+146*s45^2+462*s34*s51-294*s45*s51+231*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)+(4*(693*s34^2+512*s45^2-99*s34*(13*s45-14*s51)-1062*s45*s51+693*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(924*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(120*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(45*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(4*s51^3*(146*s23^2+146*s45^2+296*s45*s51+83*s51^2+2*s23*(146*s45+s51)))/(s34^2*(-s12+s34+s51)^3)-(8*s51^2*(219*s45^2+370*s45*s51+83*s51^2+s23*(219*s45+s51)))/(s34*(-s12+s34+s51)^3)-(120*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(15*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(84*s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))+(12*(11*s12^2+74*s34^2-104*s34*s45+11*s45^2+148*s34*s51-208*s45*s51+74*s51^2+s12*(41*s34-22*s45+41*s51)))/(-s23+s34+s51)^2+(12*(42*s12^2-9*s23^2-42*s23*s45+9*s45^2+144*s23*s51+42*s45*s51+54*s51^2+s12*(42*s23-62*s45+42*s51)))/s34^2-(168*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(15*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(84*(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(84*(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(4*(231*s34^3-206*s45^3+440*s45^2*s51-525*s45*s51^2+231*s51^3+s34^2*(-987*s45+693*s51)+s34*(746*s45^2-1512*s45*s51+693*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/192,
p[4]->(84+(72*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(6*s12^2*s23^2)/(s34^2*s51^2)-(12*s12*s23*(s23+s45))/(s34*s51^2)+(6*(s23+s45)^2)/s51^2+(s12*s23*(-60*s12-29*s23+20*s45))/(s34^2*s51)-(68*s23+52*s45)/s51+(128*s12*s23+29*s23^2+48*s12*s45+21*s23*s45-8*s45^2)/(s34*s51)-(16*s23^2)/((s45-s51)*s51)-(16*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(8*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(8*s51^2)/((s12-s34-s51)*(s45-s51))-(8*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(8*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(8*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(16*s51*(s23+s51))/((s12-s23-s45)*(s45-s51))-(48*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(16*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(8*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(8*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(8*s45*(-5*s12+5*s45-22*s51)*s51)/(s34*(-s23+s34+s51)^2)+(20*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(660*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(132*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(24*s45*(36*s45-11*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(216*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(108*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(4*s45*(-10*s12+10*s45-27*s51))/(s34*(-s23+s34+s51))+(8*s45*(-5*s12+5*s45-27*s51)*s51)/(s34^2*(-s23+s34+s51))+(756*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(648*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(48*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))-(48*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(16*(s23-s51))/(-s45+s51)-(16*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(16*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(16*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(8*(s23-s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(16*s23*(2*s23-s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(144*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(48*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(72*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(108*s45*s51^2*(-3*s45+4*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*(s23+s34-3*s45+5*s51))/(s12+s23-s34-s51)+(24*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(84*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))-(24*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(4*(17*s12+64*s34-27*s45+64*s51))/(s23-s34-s51)+(-36*s12+25*s45+79*s51)/s34+(-31*s45+85*s51)/(s12-s34-s51)-(12*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(2*(60*s23+135*s34-87*s45+143*s51))/(s12-s23-s45)+(29*s23*s45+29*s45^2-254*s23*s51-319*s45*s51-74*s51^2)/(s34*(-s12+s34+s51))+(8*(s23^2+s51^2))/(s45-s51)^2-(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(48*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(36*(11*s34^2-15*s34*s45+22*s34*s51-12*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(2*s51^2*(111*s23^2+119*s23*s45+8*s45^2+94*s23*s51+321*s45*s51+19*s51^2))/(s34^2*(-s12+s34+s51)^2)+(-87*s45^2+272*s45*s51+20*s51^2)/(-s12+s34+s51)^2+(s51*(-106*s23^2+26*s23*s45+29*s45^2-516*s23*s51-554*s45*s51+62*s51^2))/(s34^2*(-s12+s34+s51))-(s51^3*(103*s23^2+206*s23*s45+103*s45^2-38*s23*s51+130*s45*s51+67*s51^2))/(s34^2*(-s12+s34+s51)^3)-(s51*(309*s45^2+195*s45*s51+67*s51^2))/(-s12+s34+s51)^3+(82*s12^2+26*s12*s23-13*s23^2-124*s12*s45-58*s23*s45+22*s45^2+111*s12*s51+242*s23*s51+42*s45*s51+87*s51^2)/s34^2-(s34*s45*(132*s34^2-168*s34*s45+103*s45^2+264*s34*s51-168*s45*s51+132*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)-(s51^2*(309*s23*s45+309*s45^2-38*s23*s51+325*s45*s51+134*s51^2))/(s34*(-s12+s34+s51)^3)+(396*s34^2-726*s34*s45+307*s45^2+792*s34*s51-604*s45*s51+396*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(32*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(132*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(8*(2*s12*s23+s51*(-s23+s51)))/(s34*(s45-s51))+(16*(s12^2*(2*s23-s51)+s23*(s23-s51)*s51+s12*s51*(-s23+s51)))/(s34^2*(s45-s51))-(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(9*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(4*(5*s12^2+32*s34^2-44*s34*s45+5*s45^2+64*s34*s51-88*s45*s51+32*s51^2+s12*(17*s34-10*s45+17*s51)))/(-s23+s34+s51)^2-(12*s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))+(s51*(32*s45^2+1015*s45*s51+42*s51^2+5*s23*(27*s45+38*s51)))/(s34*(-s12+s34+s51)^2)-(24*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(8*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(8*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(12*(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(12*(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(132*s34^3-151*s45^3+271*s45^2*s51-300*s45*s51^2+132*s51^3+s34^2*(-564*s45+396*s51)+s34*(427*s45^2-880*s45*s51+380*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2))/6,
p[5]->(-14-(6*(s23+s45)^2)/(-s12+s23+s45)^2+(6*(3*s23+4*s45))/(s12-s23-s45)-(6*(6*s12+2*s23-s51))/s34-(6*s45)/(s12-s34-s51)+(6*s45^2*(s12-s51)^2)/(s34^2*(s23+s45-s51)^2)+(12*s45*(2*s12-s51))/(s34*(s23+s45-s51))-(6*s23^2*(s23+s45)*(s23+s45-s51))/(s34^2*(-s12+s23+s45)^2)+(6*s23*(s23+s45)*(2*s23+2*s45-s51))/(s34*(-s12+s23+s45)^2)+(13*s12^2*s23^2)/(s34^2*s51^2)-(26*s12*s23*(s23+s45))/(s34*s51^2)+(13*(s23+s45)^2)/s51^2-(6*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(2*s12*(-16*s12*s23-3*s23^2+3*s12*s45+13*s23*s45))/(s34^2*s51)+(32*s12*s23+6*s23*(s23+s45))/(s34*s51)-(12*s51)/(s23+s45-s51)+(6*s51^2)/(s23+s45-s51)^2+(12*s12*s45*(-s12+s51))/(s34^2*(s23+s45-s51))+(12*s45*s51*(-s12+s51))/(s34*(s23+s45-s51)^2)+(12*s45^2)/(-s12+s34+s51)^2+(12*(s23+s45)*(2*s45-s51)*s51)/(s34*(-s12+s34+s51)^2)+(12*(s23+s45)*(s23+s45-s51)*s51^2)/(s34^2*(-s12+s34+s51)^2)-(12*s45^2*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(6*(s23+s45)*(3*s23-s45-2*s51)*s51)/(s34^2*(-s12+s34+s51))-(6*s45*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(6*s45*(s23+s45+s51))/(s34*(-s12+s34+s51))+(6*s45*(s34-2*s45+2*s51))/((s12-s23-s45)*(s12-s34-s51))+(6*s23*(2*s23^2+2*s23*s45-s23*s51-2*s45*s51))/(s34^2*(-s12+s23+s45))-(6*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(6*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(31*s12^2+2*s12*(6*s23-19*s45-3*s51)+s45*(-12*s23+13*s45+12*s51))/s34^2)/54,
p[6]->((s12-s45)*(-(s12*s23)+s23*s34+s34*s45+2*s12*s51-2*s45*s51))/(6*s34^2*s51),
p[7]->(-7+(3*s12^3)/(s34^2*(s23+s45-s51))-(9*s12^2)/(s34*(s23+s45-s51))-(6*s51)/s34+(6*(s23-2*s51)*s51)/s34^2-(12*s51)/(s12-s34-s51)+(3*s12^2*s51)/(s34*(s23+s45-s51)^2)-(6*s51^2)/((s12-s23-s45)*(s12-s34-s45))+(3*s12^2*s45*(-s12+s51))/(s34^2*(s23+s45-s51)^2)-(6*s51*(2*s23+s51))/(s34*(-s12+s34+s45))-(6*s51^3*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)^3)+(42*s51^4)/(s34*(-s12+s34+s51)^3)+(12*s51^5)/(s34^2*(-s12+s34+s51)^3)+(6*s23*s51^5)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^3)+(6*s51^4*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51)^3)-(90*s51^3)/(s34*(-s12+s34+s51)^2)-(36*s51^4)/(s34^2*(-s12+s34+s51)^2)-(24*s23*s51^4)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^2)-(18*s51^3*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(54*s51^2)/(s34*(-s12+s34+s51))+(36*s51^3)/(s34^2*(-s12+s34+s51))+(36*s23*s51^3)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51))+(18*s51^2*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51))+(30*s45*s51^3)/(s34^2*(-s23+s34+s51)^2)-(198*s45*s51^5)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(33*s45*s51^6)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(3*(160*s45-11*s51)*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(96*s45*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(93*s45*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(48*(s45-9*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(3*(4*s45-43*s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*s51*(s23+2*s51))/((s12-s34-s45)*(s12-s34-s51))+(6*s51^3*(s23+s34+2*s51))/((s12-s34-s45)*(s12-s34-s51)^3)-(6*s51^2*(2*s34+3*s51))/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51))-(6*s23*s51*(s45+3*s51))/(s34^2*(-s12+s34+s45))+(6*s51^2*(2*s23+s34+4*s51))/((s12-s34-s45)*(-s12+s34+s51)^2)+(6*s51^2*(3*s34+8*s51))/(-s12+s34+s51)^3+(12*s51^3*(-31*s45+8*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*s51*(s34+10*s51))/(-s12+s34+s51)^2-(3*s51^2*(10*s12-30*s45+21*s51))/(s34*(-s23+s34+s51)^2)+(6*s51^4*(-5*s45+22*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))-(7*s23+25*s34+13*s45+25*s51)/(s12-s23-s45)-(6*s51*(8*s12+31*s51))/(s34*(-s23+s34+s51))-(3*s51^2*(10*s12+31*s51))/(s34^2*(-s23+s34+s51))+(3*s51^3*(-2*s45+63*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(6*s51^2*(-3*s45+86*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(18*s12+93*s51)/(s23-s34-s51)+(51*s34^2+6*s34*(s45-6*s51)+18*(s45-23*s51)*s51)/((s12-s34-s51)*(-s23+s34+s51))-(6*s51^2*(s34^2+4*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)-(2*(38*s34^2+9*s34*s45+76*s34*s51+6*s45*s51+35*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(-96*s34^3+s34^2*(93*s45-384*s51)+12*s34*(31*s45-48*s51)*s51+6*(93*s45-64*s51)*s51^2)/((s12-s34-s51)*(-s23+s34+s51)^2)+(33*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s34-s51)^3*(-s23+s34+s51)^2)+(-6*s45*s51^5+33*s51^6)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))-(3*(21*s34^2-10*s34*s45+63*s34*s51-30*s45*s51+63*s51^2+10*s12*(s34+2*s51)))/(-s23+s34+s51)^2-(3*(s34+s51)^2*(11*s34^2+9*s51^2+2*s34*(s45+11*s51)))/((s12-s23-s45)*(s12-s34-s51)^3)+(3*(11*s34^4+20*s34*s45*s51^2+5*(4*s45-11*s51)*s51^3+5*s34^2*s51*(2*s45+11*s51)+2*s34^3*(s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))-(6*(s34+s51)*(14*s34^2+s51*(s45+12*s51)+s34*(3*s45+28*s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(3*(11*s34^4+5*s51^3*(-64*s45+11*s51)+10*s34*s51^2*(-32*s45+11*s51)+10*s34^2*s51*(-16*s45+11*s51)+s34^3*(-32*s45+55*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*(28*s34^3+4*s34*(4*s45-s51)*s51+2*(12*s45-73*s51)*s51^2+s34^2*(4*s45+69*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)))/24,
p[8]->-1/24*(s12^2*(-(s23^4*s34*(9*s34^3+24*s34^2*s51+15*s34*s51^2+22*s51^3))+s45*(s34+s51)^4*(37*s45*s51^2+6*s34*s51*(s45+s51)+s34^2*(-9*s45+6*s51))+2*s23^3*(s34+s51)*(9*s34^4-9*s34^3*(s45-3*s51)+14*s45*s51^3+3*s34^2*s51*(-3*s45+7*s51)+s34*s51^2*(6*s45+25*s51))+s23*(s34+s51)^3*(6*s34^3*(-3*s45+s51)+s45*s51^2*(-62*s45+37*s51)+6*s34*s51*(-2*s45^2+2*s45*s51+s51^2)+6*s34^2*(3*s45^2-5*s45*s51+2*s51^2))+3*s12^5*(3*s23^3-3*s23^2*(2*s34+3*s51)-s51*(3*s34^2+4*s34*s51+2*s51^2)+s23*(3*s34^2+12*s34*s51+8*s51^2))-s23^2*(s34+s51)^2*(9*s34^4-36*s34^3*(s45-s51)+2*s45*s51^2*(-14*s45+31*s51)+s34*s51*(-6*s45^2+24*s45*s51+31*s51^2)+s34^2*(9*s45^2-42*s45*s51+36*s51^2))-3*s12^4*(3*s23^4+s34^3*(3*s45-11*s51)+s23^3*(6*s34+3*s45-s51)-2*s51^3*(2*s45+7*s51)-4*s34*s51^2*(2*s45+9*s51)-s34^2*s51*(2*s45+33*s51)-s23^2*(21*s34^2+2*s51*(7*s45+8*s51)+3*s34*(s45+13*s51))+s23*(12*s34^3-3*s34^2*(s45-17*s51)+4*s51^2*(4*s45+7*s51)+4*s34*s51*(4*s45+15*s51)))+s12^2*(-3*s23^4*(18*s34^2+24*s34*s51+5*s51^2)+s23^3*(72*s34^3-9*s34^2*(9*s45-25*s51)-6*s34*(9*s45-35*s51)*s51+s51^2*(27*s45+77*s51))+(s34+s51)^2*(-27*s34^3*(s45-s51)-9*s34^2*(3*s45^2-4*s45*s51-9*s51^2)+6*s34*s51*(3*s45^2+30*s45*s51+13*s51^2)+s51^2*(42*s45^2+120*s45*s51+37*s51^2))+s23^2*(18*s34^4+27*s34^3*(5*s45-s51)+s34*s51*(18*s45^2+189*s45*s51-199*s51^2)+6*s51^2*(7*s45^2+11*s45*s51-11*s51^2)-3*s34^2*(9*s45^2-102*s45*s51+55*s51^2))-s23*(s34+s51)*(36*s34^4+9*s34^3*(3*s45+13*s51)-9*s34^2*(6*s45^2-23*s45*s51-15*s51^2)+3*s51^2*(22*s45^2+68*s45*s51+11*s51^2)+s34*s51*(36*s45^2+324*s45*s51+61*s51^2)))+3*s12^3*(4*s23^4*(3*s34+2*s51)+s23^3*(-6*s34^2+3*s34*(5*s45-9*s51)+(3*s45-19*s51)*s51)-s23^2*(24*s34^3+3*s34^2*(7*s45+15*s51)+s51*(5*s45^2+30*s45*s51+3*s51^2)+s34*(-3*s45^2+53*s45*s51+16*s51^2))-(s34+s51)*(s34^3*(-9*s45+15*s51)+2*s51^2*(s45^2+14*s45*s51+10*s51^2)+2*s34*s51*(s45^2+21*s45*s51+27*s51^2)+s34^2*(-3*s45^2+8*s45*s51+49*s51^2))+s23*(18*s34^4+s34^3*(-3*s45+79*s51)+2*s51^2*(4*s45^2+25*s45*s51+17*s51^2)+2*s34*s51*(2*s45^2+47*s45*s51+47*s51^2)+s34^2*(-6*s45^2+49*s45*s51+121*s51^2)))+s12*(s23^4*(36*s34^3+72*s34^2*s51+30*s34*s51^2+22*s51^3)-s23^3*(63*s34^4+s51^3*(11*s45+78*s51)+3*s34^2*s51*(-27*s45+83*s51)+s34*s51^2*(21*s45+169*s51)+s34^3*(-63*s45+219*s51))-(s34+s51)^3*(s34^3*(-9*s45+6*s51)+2*s45*s51^2*(30*s45+37*s51)-3*s34^2*(9*s45^2-8*s45*s51-4*s51^2)+6*s34*s51*(3*s45^2+14*s45*s51+s51^2))+s23*(s34+s51)^2*(9*s34^4+9*s34^3*(5*s45+s51)+s34*s51*(36*s45^2+126*s45*s51-47*s51^2)+s51^2*(102*s45^2+95*s45*s51-37*s51^2)-3*s34^2*(18*s45^2-43*s45*s51+4*s51^2))+s23^2*(s34+s51)*(18*s34^4-9*s34^3*(13*s45-12*s51)+3*s34^2*(9*s45^2-62*s45*s51+58*s51^2)+s51^2*(-33*s45^2-4*s45*s51+93*s51^2)+s34*s51*(-18*s45^2-9*s45*s51+173*s51^2)))))/(s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[9]->(2*s12^4*(s23^2*(4*s34^2+24*s34*s51+15*s51^2)+(s34+s51)^2*(13*s34^2+24*s34*s51+15*s51^2)-2*s23*(s34^3+25*s34^2*s51+39*s34*s51^2+15*s51^3))+(s34+s51)*(6*s23^4*s34^2*s51+s45*(16*s34^2-6*s34*s45-9*s45^2)*(s34+s51)^4+s23^3*s34^2*(13*s34^2+4*s34*s51-9*s51^2)+s23*(s34+s51)^3*(16*s34^3+3*s45^2*(2*s45-3*s51)-3*s34*s45*(3*s45+2*s51)+s34^2*(-38*s45+6*s51))-s23^2*(s34+s51)^2*(32*s34^3-6*s34*s45^2-6*s45^2*s51+s34^2*(-13*s45+6*s51)))-s12^3*(s23^3*(13*s34^2+54*s34*s51+36*s51^2)+s23^2*(-8*s34^3+s34^2*(8*s45-30*s51)+12*s34*(4*s45-9*s51)*s51+3*(10*s45-27*s51)*s51^2)+2*s23*(s34+s51)*(2*s34^3+s34^2*(4*s45-57*s51)-9*s34*s51*(8*s45+3*s51)+3*s51^2*(-20*s45+9*s51))+(s34+s51)^2*(78*s34^3+9*(10*s45-s51)*s51^2+12*s34*s51*(13*s45+6*s51)+2*s34^2*(37*s45+82*s51)))-s12*(s34+s51)*(12*s23^4*s34*s51+s23^3*(39*s34^3+49*s34^2*s51+6*s34*(s45-5*s51)*s51-12*s45*s51^2)+(s34+s51)^3*(26*s34^3+3*s45^2*(10*s45-9*s51)+12*s34*s45*(6*s45-s51)+2*s34^2*(53*s45+8*s51))+s23*(s34+s51)^2*(44*s34^3+6*s45*(11*s45-3*s51)*s51+s34^2*(-68*s45+98*s51)+3*s34*(s45^2+29*s45*s51-2*s51^2))-s23^2*(s34+s51)*(88*s34^3+6*s45*(2*s45-5*s51)*s51+s34^2*(-34*s45+154*s51)-3*s34*(2*s45^2-11*s45*s51+8*s51^2)))+s12^2*(6*s23^4*s51*(s34+s51)+s23^3*(39*s34^3+125*s34^2*s51+3*(2*s45-7*s51)*s51^2+6*s34*s51*(s45+10*s51))-s23^2*(s34+s51)*(72*s34^3-3*s34*(5*s45-54*s51)*s51+3*(31*s45-8*s51)*s51^2+s34^2*(-29*s45+234*s51))+(s34+s51)^3*(78*s34^3+9*s45*(10*s45-3*s51)*s51+2*s34^2*(82*s45+53*s51)+6*s34*(13*s45^2+24*s45*s51-s51^2))+s23*(s34+s51)^2*(36*s34^3+s34^2*(-22*s45+78*s51)-3*s51*(20*s45^2-38*s45*s51+3*s51^2)+3*s34*(4*s45^2-17*s45*s51+32*s51^2))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[10]->-15/2+(3*(s12-s45-2*s51))/s34-(6*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(2*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(2*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(3*s12*s23*(s12+s23))/(s34^2*s51)+(3*(s23+s45))/s51-(3*(s23*(s23+s45)+s12*(2*s23+s45)))/(s34*s51)+(4*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(4*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(s45-6*s51)/(-s12+s34+s51)+(2*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(3*s45^2*s51^2)/(2*s34^2*(-s23+s34+s51)^2)+(55*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(11*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(18*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(9*s45*(3*s45-4*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(9*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(63*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(54*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(4*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))+(4*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(6*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(3*s45*(s12-s45+3*s51))/(s34*(-s23+s34+s51))+(s23+s34-3*s45+5*s51)/(2*(s12+s23-s34-s51))+(3*s45*s51*(s12-s45+5*s51))/(s34*(-s23+s34+s51)^2)+(3*s45*s51*(s12-s45+6*s51))/(s34^2*(-s23+s34+s51))-(3*(2*s12+7*s34-3*s45+7*s51))/(s23-s34-s51)+(2*s45*s51^3*(-36*s45+11*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(2*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))-(7*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(2*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(19*s23+45*s34-31*s45+45*s51)/(2*s12-2*s23-2*s45)+(s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(s51*(53*s23^2-18*s23*s45-18*s45^2+242*s23*s51+282*s45*s51-19*s51^2))/(6*s34^2*(-s12+s34+s51))+(44*s45^2-114*s45*s51-9*s51^2)/(6*(-s12+s34+s51)^2)+(2*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(4*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(2*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(-3*s45^2-3*s23*(s45-7*s51)+28*s45*s51+7*s51^2)/(s34*(-s12+s34+s51))-(s51^2*(115*s23^2+124*s23*s45+9*s45^2+70*s23*s51+308*s45*s51+31*s51^2))/(6*s34^2*(-s12+s34+s51)^2)+(33*s34^2-45*s34*s45+66*s34*s51-36*s45*s51+33*s51^2)/((s12-s34-s51)*(-s23+s34+s51))+(s51^3*(53*s23^2+106*s23*s45+53*s45^2-22*s23*s51+62*s45*s51+35*s51^2))/(6*s34^2*(-s12+s34+s51)^3)+(s51*(159*s45^2+93*s45*s51+35*s51^2))/(6*(-s12+s34+s51)^3)-(s51*(71*s23*s45+18*s45^2+68*s23*s51+477*s45*s51+40*s51^2))/(6*s34*(-s12+s34+s51)^2)+(s34*s45*(66*s34^2-84*s34*s45+53*s45^2+132*s34*s51-84*s45*s51+66*s51^2))/(6*(s12-s23-s45)*(s12-s34-s51)^3)+(s51^2*(159*s23*s45+159*s45^2-22*s23*s51+155*s45*s51+70*s51^2))/(6*s34*(-s12+s34+s51)^3)-(198*s34^2-366*s34*s45+161*s45^2+396*s34*s51-300*s45*s51+198*s51^2)/(6*(s12-s23-s45)*(s12-s34-s51))+(11*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((-s12+s34+s51)^3*(-s23+s34+s51)^2)+(2*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(3*(3*s12^2-s23^2-4*s23*s45+14*s23*s51+4*s45*s51+5*s51^2+4*s12*(s23-s45+s51)))/(2*s34^2)-(3*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/(4*(s12-s23-s45)*(s12+s23-s34-s51))+(2*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(3*(s12^2+7*s34^2-10*s34*s45+s45^2+14*s34*s51-20*s45*s51+7*s51^2+s12*(4*s34-2*s45+4*s51)))/(2*(-s23+s34+s51)^2)+(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51))/(4*(s12+s23-s34-s51)^2)+(s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))+(2*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/(4*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)+(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))-(66*s34^3-77*s45^3-6*s34^2*(47*s45-33*s51)+137*s45^2*s51-150*s45*s51^2+66*s51^3+s34*(221*s45^2-432*s45*s51+198*s51^2))/(6*(s12-s23-s45)*(-s12+s34+s51)^2),
p[11]->(29*s12^4*s34^2+8*s23^3*s34^2*s51+2*s45*(7*s34^2+4*s45^2)*(s34+s51)^3+s23*(s34+s51)^2*(14*s34^3+8*s34*s45^2-s34^2*s51+8*s45^2*s51)-s12^3*(87*s34^3+8*s23^2*s51+8*s51^3+s34^2*(29*s45+72*s51)+2*s23*(7*s34^2-8*s51^2))-s12*(16*s23^3*s34*s51+8*s23^2*(s34+s45)*(s34-2*s51)*s51+2*s23*(s34+s51)*(21*s34^3+4*s34*s45*(s45-s51)+6*s34^2*s51+8*s45*s51*(-s45+s51))+(s34+s51)^2*(29*s34^3+24*s45^2*s51+s34^2*(57*s45+14*s51)))+s12^2*(8*s23^3*s51+8*s23^2*(2*s34+s45-2*s51)*s51+s23*(42*s34^3+27*s34^2*s51+8*s51^2*(-4*s45+s51)-8*s34*s51*(s45+2*s51))+3*(s34+s51)*(29*s34^3+8*s45*s51^2+s34^2*(24*s45+19*s51))))/(60*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3),
p[12]->(s12^2*(3*s12^5*(s23-s51)-3*s23^2*s34*(s34^3+3*s34^2*s51+3*s34*s51^2+2*s51^3)-3*s23*s45*(2*s34^4+5*s34^3*s51+3*s34^2*s51^2-2*s34*s51^3-2*s51^4)-3*s12^4*(s23^2+s34*(s45-3*s51)+s23*(4*s34+s45+2*s51)-s51*(2*s45+3*s51))-(s34+s51)^2*(-6*s45^2*s51^2+s34^2*(3*s45^2+s51^2))+3*s12^3*(3*s34^2*(s45-s51)+s23^2*(4*s34+3*s51)+s23*(6*s34^2+5*s34*s45+6*s34*s51+2*s45*s51)+s34*(s45^2-3*s45*s51-6*s51^2)-s51*(s45^2+6*s45*s51+3*s51^2))+s12^2*(9*s34*s51^2*(3*s45+s51)+s34^3*(-9*s45+3*s51)-9*s23^2*(2*s34^2+3*s34*s51+s51^2)+3*s51^2*(3*s45^2+6*s45*s51+2*s51^2)+s34^2*(-9*s45^2+8*s51^2)-3*s23*(4*s34^3+9*s34*s45*s51-s51^3+s34^2*(9*s45+6*s51)))+s12*(3*s23^2*(4*s34^3+9*s34^2*s51+6*s34*s51^2+2*s51^3)+3*s23*(s34^4+12*s34^2*s45*s51+s34*(3*s45-s51)*s51^2-s51^3*(s45+2*s51)+s34^3*(7*s45+2*s51))+(s34+s51)*(3*s34^3*s45-9*s34*s45*s51^2-3*s45*s51^2*(3*s45+4*s51)+s34^2*(9*s45^2+2*s51^2)))))/(24*s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^3),
p[13]->(-19*s12^4*s34^2+2*s23^3*s34^2*s51+s45*(-9*s34^2+2*s45^2)*(s34+s51)^3-s23*(s34+s51)^2*(9*s34^3-2*s34*s45^2-s34^2*s51-2*s45^2*s51)+s12^3*(9*s23*s34^2+57*s34^3+19*s34^2*s45-2*s23^2*s51+47*s34^2*s51+4*s23*s51^2-2*s51^3)+s12*(-4*s23^3*s34*s51-2*s23^2*(s34+s45)*(s34-2*s51)*s51+s23*(s34+s51)*(27*s34^3-2*s34*s45*(s45-s51)+7*s34^2*s51+4*s45*(s45-s51)*s51)+(s34+s51)^2*(19*s34^3-6*s45^2*s51+s34^2*(37*s45+9*s51)))+s12^2*(2*s23^3*s51+2*s23^2*(2*s34+s45-2*s51)*s51-s23*(27*s34^3+17*s34^2*s51+2*(4*s45-s51)*s51^2+2*s34*s51*(s45+2*s51))-(s34+s51)*(57*s34^3-6*s45*s51^2+s34^2*(47*s45+37*s51))))/(30*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3),
p[14]->-1/32*s12^2/((s12-s23-s45)*(s12-s34-s51)),
p[15]->(s23^2*s34^2+2*s23*s34^2*s45+s34^2*s45^2+s12^2*(s23-s51)^2-2*s34^2*s51^2+s45^2*s51^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51^2))/(6*s34^2*s51^2),
p[16]->(2588-(54*(s23+s45))/(s12-s45)+(342*s23^3)/(s34*(-s12+s23+s45)*(s34+s45))+(54*s23*s45)/(s12*s34-s34*s45)-(9*(12*s23-29*s51))/s34+(27*s23*(s12+s23)*(s23-s51))/(s34*(s34+s45)^2)-(27*s23^3*(s23-s51))/(s34*(-s12+s23+s45)*(s34+s45)^2)+(54*s23*(s12+s23)*(s23-s51))/(s34^2*(s34+s45))-(54*s23^3*(s23-s51))/(s34^2*(-s12+s23+s45)*(s34+s45))+(36*s45^3)/((s12-s45)*(s12-s23-s45)*(s12-s34-s51))-(36*s45^3)/((s12-s45)*(s12-s23-s45)*(s12+s23-s34-s51))+(36*s45^3)/((s12-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(36*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(54*s23^2*(2*s23+s45-s51))/(s34^2*(-s12+s23+s45))-(351*s51)/(s12-s34-s51)-(36*s45*(s12+s45-s51)*s51)/(s34^2*(s23+s45-s51))+(297*s51^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(36*s51^3)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(36*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(36*s51*(s12+s51))/(s34*(s23+s45-s51))-(36*s51*(s12+s51))/((s34+s45)*(s23+s45-s51))-(594*s51^2)/(-s12+s34+s51)^2-(1188*s51^3)/(s34*(-s12+s34+s51)^2)-(594*s51^4)/(s34^2*(-s12+s34+s51)^2)-(594*s45*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(1656*s51^2)/(s34*(-s12+s34+s51))+(594*(s45-s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(1305*s51^3)/(s34^2*(-s12+s34+s51))-(972*s51^2)/(s34*(-s23+s34+s51))-(297*s51*(s12+s51))/((s34+s45)*(-s23+s34+s51))+(2376*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(594*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(675*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(36*(2*s23-s45-4*s51)*s51)/(s34*(-s12-s23+s34+s51))+(36*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(36*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(36*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(36*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(297*s51*(s34+s45+2*s51))/((s12-s23-s45)*(s23-s34-s51))+(9*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)+(81*s51^2*(-25*s45+11*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(18*(29*s23+13*s45+16*s51))/(s34+s45)+(27*(36*s34+83*s51))/(s23-s34-s51)+(9*(123*s23+98*s34+18*s45+195*s51))/(s12-s23-s45)-(27*(2*s23+s45)*(2*s23^2+2*s23*s45+s45^2-s23*s51))/((s12-s23-s45)*(s34+s45)^2)-(9*(23*s12*s23+35*s23^2-6*s12*s51+3*s23*s51))/(s34*(s34+s45))+(9*(6*s23^2-4*s23*s51+(4*s12+4*s45-71*s51)*s51))/s34^2-(9*(53*s23^2+18*s23*s45-89*s23*s51-66*s51^2))/(s34*(s12-s23-s45))+(594*s45*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))-(27*(33*s34^2-25*s34*s45+99*s34*s51-75*s45*s51+99*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(9*(99*s34^2-168*s34*s45+4*s45^2+264*s34*s51-234*s45*s51+231*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(27*(3*s23^2+3*s23*s45+s45^2-s23*s51+s12*(s23+s51)))/(s34+s45)^2-(9*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(36*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(9*(96*s23^2+s23*(90*s45+32*s51)+29*(s45^2+s45*s51+s51^2)))/((s12-s23-s45)*(s34+s45)))/216,
p[17]->(6661+(18*(297*s12+9*s23-35*s51))/s34+(72*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(72*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(1662*s23)/s51+(1662*s12^2*(s23-s45))/(s34^2*s51)+(1536*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(1662*s23^2)/((s45-s51)*s51)-(1662*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(126*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)+(18*(21*s12-3*s45-22*s51)*s51)/(s34*(s23-s51))-(36*(3*s45-8*s51)*s51)/((s12-s23-s45)*(s23-s51))+(234*s51)/(s23+s45-s51)-(54*s45*s51^2)/(s34*(s23-s51)^2)+(18*(3*s45-22*s51)*s51^2)/(s34*(s12-s23-s45)*(s23-s51))-(831*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(597*s51^2)/((s12-s34-s51)*(s45-s51))+(234*s51^2)/((s12-s23-s45)*(s23+s45-s51))+(342*s51^2)/((s23-s51)*(s23+s45-s51))-(234*s51^2)/((s45-s51)*(s23+s45-s51))+(468*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))-(54*s45*s51^3)/(s34*(s12-s23-s45)*(s23-s51)^2)+(831*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(831*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(1188*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))+(342*s51^3)/((s12-s23-s45)*(s23-s51)*(s23+s45-s51))-(72*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))-(234*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(234*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(1194*s51*(s23+s51))/((s12-s23-s45)*(s45-s51))+(36*(119*s45-33*s51)*s51)/(-s12+s34+s51)^2+(12*(357*s23+357*s45-436*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(12*(238*s23+119*s45-218*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(1428*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(1188*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(831*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(831*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(2268*s51^2)/(s34*(-s23+s34+s51))-(594*s51^3)/(s34*(s12-s23-s45)*(-s23+s34+s51))+(4752*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(1188*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(1080*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(72*(2*s23-s45-4*s51)*s51)/(s34*(-s12-s23+s34+s51))+(72*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(72*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(6*(238*s23-199*s51))/(-s45+s51)-(1428*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(1428*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(1428*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(3*(199*s23-277*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(6*s23*(437*s23-238*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(54*s51*(-s45+s51))/(s23-s51)^2+(72*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(54*s51^2*(s45+s51))/((s12-s23-s45)*(s23-s51)^2)+(2268*(s34+2*s51))/(s23-s34-s51)+(594*s51*(s34+2*s51))/((s12-s23-s45)*(s23-s34-s51))+(72*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(18*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)+(162*s51^2*(-20*s45+11*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(18*(3*s45+37*s51))/(s23-s51)+(3*s51^2*(-199*s34+78*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*(476*s45+101*s51))/(s12-s34-s51)+(3*(691*s23+588*s34+416*s45+1688*s51))/(s12-s23-s45)+(3*s51^2*(-874*s23+1929*s51))/(s34^2*(-s12+s34+s51))+(3*s51*(-398*s23+2229*s51))/(s34*(-s12+s34+s51))+(831*(s23^2+s51^2))/(s45-s51)^2+(1188*s45*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(18*(9*s23^2+9*s23*s45+11*s23*s51+6*s45*s51+11*s51^2))/(s34*(s12-s23-s45))-(54*(33*s34^2-20*s34*s45+99*s34*s51-60*s45*s51+99*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(3*(554*s12*s23-78*s23^2-199*s23*s51+277*s51^2))/(s34*(s45-s51))+(3*(594*s34^2-653*s34*s45-452*s45^2+1662*s34*s51-930*s45*s51+1464*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(3324*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(18*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(1536*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(1536*(s45*s51-s12*(3*s45+s51)))/(s34*(s23+s45))-(72*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(18*(5*s12*(4*s45-9*s51)+6*s51*(s45+10*s51)))/(s34*(s23+s45-s51))-(3*(988*s12^2+2*s12*(515*s23-515*s45-296*s51)+s51*(102*s23+452*s45+1009*s51)))/s34^2-(18*(2*s45*(5*s45-3*s51)*s51+13*s12^2*(s45+s51)+s12*(s45^2-73*s45*s51-13*s51^2)))/(s34^2*(s23+s45-s51))+(831*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(831*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(12*(99*s34^2*s45+99*s45*s51^2+s34*(119*s45^2+317*s45*s51+119*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(6*(s12^2*(515*s23-199*s51)+s23*(199*s23-238*s51)*s51+s12*(-39*s23^2-238*s23*s51+238*s51^2)))/(s34^2*(s45-s51)))/432,
p[18]->(-160-(72*s23^2)/((s12-s23)*(s12-s23-s45))-(3*s23^2*(3*s23+3*s45-11*s51))/(s34^2*(-s12+s23+s45))-(3*(3*s23+6*s45-11*s51))/s34-(9*s23)/s51+(9*s12*s23)/(s34*s51)-(9*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(9*s23^2)/((s45-s51)*s51)-(9*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(9*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)-(72*s23^3*s51)/((s12-s23)*s34^2*(s12-s23-s45))+(72*s23^2*s51)/((s12-s23)*s34*(s12-s23-s45))+(18*s51)/(s45-s51)+(9*(2*s23-s51)*s51)/((s12-s23-s45)*(s45-s51))-(18*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(36*s51^2)/((s12-s34-s51)*(s45-s51))+(27*(s45-s51)*s51^2)/((s12-s23)*s34*(s23-s34-s51))-(9*s51^2)/((s45-s51)*(s23+s45-s51))+(18*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(9*s45*s51^3)/((s12-s23)*s34^2*(s23-s34-s51))+(18*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(18*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(6*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(9*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(27*s45*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51))+(27*s45*s51^4)/((s12-s23)^2*s34^2*(s23-s34-s51))+(9*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(144*s51^2*(s23+s51))/((s12-s23)*s34^2)+(9*s51^2*(-4*s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(180*s45*s51^3)/((s12-s23)*s34*(-s12+s34+s51)^2)+(45*s45*s51^4)/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(3*s45*(-15*s34+16*s45-15*s51)*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(108*s45*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51))-(18*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(18*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(9*(s12-2*s34-s45-4*s51))/(-s23+s34+s51)+(9*s45*s51^2)/(s34^2*(-s23+s34+s51))-(108*s45*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51))+(3*s51*(-32*s45+s51))/(-s12+s34+s51)^2+(6*s51^2*(-8*s23-24*s45+s51))/(s34*(-s12+s34+s51)^2)+(3*s51^3*(-16*s23-16*s45+s51))/(s34^2*(-s12+s34+s51)^2)-(9*s23*(s23-3*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(9*s51^2*(4*s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(30*(s45+s51))/(s12-s34-s51)+(72*s51*(s23+2*s51))/((s12-s23)*s34)+(63*s51^2*(3*s45+5*s51))/((s12-s23)*s34*(s12-s34-s51))+(3*s51^2*(-7*s45+9*s51))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(9*s51^3*(7*s45+16*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(3*s51*(25*s23+12*s45+26*s51))/(s34*(-s12+s34+s51))+(3*s51^2*(41*s23+6*s45+33*s51))/(s34^2*(-s12+s34+s51))+(30*s23+117*s34-48*s45+90*s51)/(s12-s23-s45)+(18*(s23^2+s51^2))/(s45-s51)^2+(-9*s12*(s45-2*s51)+6*s51^2)/(s34*(s23+s45-s51))-(27*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s12-s34-s51))+(27*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s23-s34-s51))+(45*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(-s12+s34+s51)^2)-(3*(3*s23^2+3*s23*s45-7*s23*s51+7*s51^2))/(s34*(s12-s23-s45))-(9*(3*s34^2-s34*s45+9*s34*s51-3*s45*s51+9*s51^2))/((s12-s23)*(s23-s34-s51))+(3*(39*s34^2-65*s34*s45+16*s45^2+63*s34*s51-55*s45*s51+24*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(18*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(72*(s23+2*(s34+s51)))/(s12-s23)+(9*s51*(-s12+2*(s45+s51)))/(s34*(-s23+s34+s51))+(3*s12*(-3*s45^2+s45*s51+3*s51^2-3*s12*(s45+s51)))/(s34^2*(s23+s45-s51))-(9*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(9*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(9*(s23^2+s23*s51+s51^2-s12*(s23+3*s51)))/(s34*(s45-s51))+(3*(6*s12^2+3*s23^2-12*s23*s51+s12*(-6*s23-3*s45+2*s51)+s51*(-3*s45+14*s51)))/s34^2-(9*(13*s34^2-3*s51*(7*s45+3*s51)+s34*(-7*s45+23*s51)))/((s12-s23)*(s12-s34-s51))+(18*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(18*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(-9*s23*(s23-3*s51)*s51+9*s12^2*(s23+s51)-9*s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*(s45-s51)))/36,
p[19]->(s12^3*(s23*(42*s34-20*s51)+20*s51*(s34+s51))+(s34+s51)*(2*s45*(2*s34+s45)*(s34+s51)^2-s23^2*s34*(13*s34+6*s51)+s23*(s34+s51)*(4*s34^2-11*s34*s45+8*s34*s51+2*s45*s51))-s12^2*(s23^2*(13*s34-20*s51)+2*(s34+s51)*(10*s34*s45+8*s34*s51+20*s45*s51-s51^2)+s23*(80*s34^2+42*s34*s45+73*s34*s51-20*s45*s51+22*s51^2))+s12*(s23*(s34+s51)*(34*s34^2+53*s34*s45+43*s34*s51+22*s45*s51-2*s51^2)+s23^2*(26*s34^2-s34*s51+2*s51^2)-4*(s34+s51)^2*(s45*(-5*s45+s51)+s34*(-4*s45+s51))))/(8*s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[20]->-1/2,
p[21]->(446+(18*(s12-10*s51))/s34+(18*(s45-s51))/(s12-s34-s45)+(18*s34*s51)/((s12-s23-s45)*(s12-s34-s45))-(36*s23*s51)/(s34*(-s12+s34+s45))-(351*s51)/(s12-s34-s51)+(18*s51)/(s23+s45-s51)+(18*s51^2)/((s12-s34-s45)*(s12-s34-s51))-(18*s34*s51^2)/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51))+(18*s45*(-s12+s51))/(s34*(s23+s45-s51))+(180*(s34+s51))/(s23-s34-s51)-(270*s51^2)/(-s12+s34+s51)^2-(234*s51^3)/(s34*(-s12+s34+s51)^2)+(36*s51^3)/((s12-s34-s45)*(-s12+s34+s51)^2)-(36*s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)-(36*s23*s51^3)/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(414*s51^2)/(s34*(-s12+s34+s51))+(72*s23*s51^2)/(s34*(-s12+s34+s45)*(-s12+s34+s51))+(198*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(180*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(9*(s23+22*s34-2*s45+22*s51))/(s12-s23-s45)-(18*s34*(11*s34*s45+(9*s45-2*s51)*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(198*s45*(s34^2+3*s34*s51+3*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))-(18*(11*s34^2-10*s34*s45+22*s34*s51-20*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(9*(22*s34^2-25*s34*s45+42*s34*s51-18*s45*s51+22*s51^2))/((s12-s23-s45)*(s12-s34-s51)))/72,
p[22]->(-12+(2*(s12-s23-10*s51))/s34-(2*s12^2*s45^2)/(s34^2*(s23+s45)*(s23+s45-s51))+(2*(s12-s51)*(s45-s51))/(s34*(s23+s45-s51))+(2*s23*(s23+s45-s51))/(s34*(-s12+s23+s45))-(35*s51)/(s12-s34-s51)+(2*s12*(-2*s12+s51))/s34^2-(18*s51^2)/(-s12+s34+s51)^2-(18*s51^3)/(s34*(-s12+s34+s51)^2)+(38*s51^2)/(s34*(-s12+s34+s51))+(42*(s34+s51)^2)/(-s23+s34+s51)^2+(11*s51*(s34+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(22*s45*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(20*s45*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(20*s51^2)/(s34*(-s23+s34+s51))+(11*(s34+s51)^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(28*s34+8*s51)/(s23-s34-s51)+(2*s34*(s34+s51)*(11*s34-9*s45+11*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(2*s51^3*(9*s45+11*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(2*s51^2*(10*s45+21*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(5*s23+32*s34+2*s45+32*s51)/(s12-s23-s45)+(11*s34^2+36*s34*s51+25*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(-54*s34^2+20*s34*s45-66*s34*s51+40*s45*s51+30*s51^2)/((s12-s34-s51)*(-s23+s34+s51))+(54*s34^2-21*s34*s45+94*s34*s51-18*s45*s51+40*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(22*s45*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*s45*(s12^2+2*s12*(s45-s51)+s51*(-s45+s51)))/(s34^2*(s23+s45-s51))+(2*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(2*s45*s51-2*s12*(3*s45+s51))/(s34*(s23+s45))+(-22*s34^3+2*s34^2*(9*s45-22*s51)+54*s34*s45*s51+2*s51^2*(27*s45+22*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(33*s34^3-60*s45*s51^2+33*s51^3+s34^2*(-20*s45+99*s51)+s34*(-60*s45*s51+99*s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2))/8,
p[23]->(4-(3*(10*s12+s45-24*s51))/s34+(9*s12^2*s23^2)/(s34^2*s51^2)-(18*s12*s23*(s23+s45))/(s34*s51^2)+(9*(s23+s45)^2)/s51^2-(12*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(6*(s23+s45))/s51+(3*s12*(-6*s12*s23+s23^2+4*s12*s45+4*s23*s45))/(s34^2*s51)+(3*(8*s12*s23-s23^2-4*s12*s45+s23*s45+2*s45^2))/(s34*s51)+(96*(s23-s45)*s51)/((s12-s23)*s34)+(12*s23^2*s51)/(s34^2*(-s12+s34+s45))-(12*s23*s51)/(s34*(-s12+s34+s45))-(171*s45*s51^2)/((s12-s23)*s34*(s12-s34-s51))+(27*s45*s51^2)/((s12-s23)*s34*(s23-s34-s51))-(150*s45*s51^3)/((s12-s23)*s34^2*(s12-s34-s51))-(42*s45*s51^3)/((s12-s23)*s34^2*(s23-s34-s51))-(12*s51^4)/((s12-s34-s45)*(s12-s34-s51)^3)+(12*s34*s51^4)/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)^3)+(165*s45^2*s51^4)/((s12-s23)^2*s34*(s12-s34-s51)^3)+(66*s45*(s45-s51)*s51^4)/((s12-s23)^3*s34^2*(s12-s34-s51))+(33*s45^2*s51^5)/((s12-s23)^2*s34^2*(s12-s34-s51)^3)+(99*s45^2*s51^5)/((s12-s23)^4*s34^2*(s12-s34-s51))-(99*s45^2*s51^5)/((s12-s23)^4*s34^2*(s23-s34-s51))-(12*s23^2*s51^4)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^3)-(12*s23*s51^4)/(s34*(-s12+s34+s45)*(-s12+s34+s51)^3)-(12*s51^3)/((s12-s34-s45)*(-s12+s34+s51)^2)+(12*s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)+(36*s23^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^2)+(12*s23*s51^3)/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(3*s45*(16*s45-99*s51)*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51)^2)+(330*s45^2*s51^4)/((s12-s23)^3*s34*(-s12+s34+s51)^2)+(6*s45*(2*s45-11*s51)*s51^4)/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)+(66*s45^2*s51^5)/((s12-s23)^3*s34^2*(-s12+s34+s51)^2)+(3*(s45-2*s51))/(-s12+s34+s51)-(36*s23^2*s51^2)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51))+(12*s23*s51^2)/(s34*(-s12+s34+s45)*(-s12+s34+s51))-(33*s45*(8*s45-11*s51)*s51^3)/((s12-s23)^3*s34*(-s12+s34+s51))-(495*s45^2*s51^4)/((s12-s23)^4*s34*(-s12+s34+s51))-(3*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(27*s45^2*s51^3)/((s12-s23)*s34^2*(-s23+s34+s51)^2)+(6*s45*(4*s45-11*s51)*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51)^2)+(6*s45^2*s51^4)/((s12-s23)^2*s34^2*(-s23+s34+s51)^2)+(165*s45^2*s51^4)/((s12-s23)^3*s34*(-s23+s34+s51)^2)+(33*s45^2*s51^5)/((s12-s23)^3*s34^2*(-s23+s34+s51)^2)+(495*s45^2*s51^4)/((s12-s23)^4*s34*(-s23+s34+s51))+(66*s45*s51^4*(-s45+s51))/((s12-s23)^3*s34^2*(s23-s34-s51))-(3*s45*s51^2*(27*s45+4*s51))/((s12-s23)*s34*(-s23+s34+s51)^2)+(6*s45*s51*(s12-s45+8*s51))/(s34*(-s23+s34+s51)^2)+(3*s45*(2*s12-2*s45+9*s51))/(s34*(-s23+s34+s51))+(6*s45*s51*(s12-s45+9*s51))/(s34^2*(-s23+s34+s51))-(33*s45*s51^3*(-8*s45+11*s51))/((s12-s23)^3*s34*(-s23+s34+s51))-(27*s45*s51^2*(-3*s45+11*s51))/((s12-s23)^2*s34*(-s23+s34+s51))-(6*s45*s51^4*(7*s45+11*s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)-(21*s45*s51^3*(8*s45+11*s51))/((s12-s23)*s34*(s12-s34-s51)^3)-(3*(7*s12+12*s34-9*s45+12*s51))/(s23-s34-s51)+(3*s45*s51^3*(-9*s45+26*s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(6*s45*s51^3*(7*s45+29*s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)-(3*s45*s51^3*(7*s45+58*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))+(15*s23+66*s34-42*s45+66*s51)/(s12-s23-s45)-(3*s45*s51^2*(42*s45+127*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)+(3*s45*s51^2*(21*s45+163*s51))/((s12-s23)^2*s34*(-s12+s34+s51))+(48*s51*(s23^2-s23*s45-2*s45*s51))/((s12-s23)^2*s34)-(48*s51*(3*s23^2+4*s45*s51))/((s12-s23)*s34^2)+(-28*s45^2+54*s45*s51-6*s51^2)/(-s12+s34+s51)^2+(3*(s34^2+37*s34*s45+2*s34*s51+60*s45*s51+s51^2))/((s12-s23)*(s23-s34-s51))-(2*s51^2*(33*s23*s45+33*s45^2+17*s23*s51+68*s45*s51+s51^2))/(s34*(-s12+s34+s51)^3)+(2*s51*(5*s23*s45-6*s45^2+44*s23*s51+117*s45*s51+s51^2))/(s34*(-s12+s34+s51)^2)+(2*s51^2*(19*s23^2+16*s23*s45-3*s45^2+49*s23*s51+74*s45*s51+4*s51^2))/(s34^2*(-s12+s34+s51)^2)-(s51*(66*s45^2+96*s45*s51+13*s51^2))/(-s12+s34+s51)^3-(3*(33*s34^2-43*s34*s45+66*s34*s51-36*s45*s51+33*s51^2))/((s12-s23)*(s12-s34-s51))-(s51*(13*s23^2-6*s23*s45+3*s45^2+124*s23*s51+90*s45*s51+37*s51^2))/(s34^2*(-s12+s34+s51))+(99*s34^2+64*s45^2-33*s34*(5*s45-6*s51)-138*s45*s51+99*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(48*s51*(s23^3+2*s23*s45*s51+2*s45*s51^2))/((s12-s23)^2*s34^2)+(6*s45*(-11*s34^3+s34^2*(s45-44*s51)+2*s34*(2*s45-33*s51)*s51+2*(3*s45-22*s51)*s51^2))/((s12-s23)^2*(-s23+s34+s51)^2)+(3*s45*(-11*s34^3+s34^2*(4*s45-66*s51)+2*s34*(8*s45-77*s51)*s51+8*(3*s45-22*s51)*s51^2))/((s12-s23)^2*(-s12+s34+s51)^2)+(33*s45*(-3*s34^3+2*s34^2*(s45-7*s51)+2*s34*(4*s45-13*s51)*s51+12*(s45-2*s51)*s51^2))/((s12-s23)^3*(s12-s34-s51))-(33*s45*(-3*s34^3+2*s34^2*(s45-7*s51)+2*s34*(4*s45-13*s51)*s51+12*(s45-2*s51)*s51^2))/((s12-s23)^3*(s23-s34-s51))+(33*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(s12-s34-s51)^3)+(99*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^4*(s12-s34-s51))-(99*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^4*(s23-s34-s51))+(66*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^3*(-s12+s34+s51)^2)+(33*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^3*(-s23+s34+s51)^2)-(48*(s23^2-s23*s45-2*s45*(s34+s51)))/(s12-s23)^2-(48*(3*s23+2*(s34-s45+s51)))/(s12-s23)-(12*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))-(s51^3*(22*s23^2+22*s45^2+52*s45*s51+s51^2+22*s23*(2*s45+s51)))/(s34^2*(-s12+s34+s51)^3)+(12*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))-(3*(s12^2-10*s34^2+s45^2-32*s45*s51-10*s51^2-4*s34*(4*s45+5*s51)+s12*(7*s34-2*s45+7*s51)))/(-s23+s34+s51)^2-(s34*(33*s34^2*s45+22*s45^3-30*s45^2*s51+45*s45*s51^2+12*s51^3+6*s34*s45*(-7*s45+11*s51)))/((s12-s23-s45)*(s12-s34-s51)^3)-(3*(s45^2+15*s45*s51+16*s51^2+s23*(s45+16*s51)))/(s34*(-s12+s34+s51))-(3*s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s23)*(s12-s34-s51)^3)-(3*s45*(-11*s34^2+s34*(7*s45+25*s51)+3*s51*(7*s45+47*s51)))/((s12-s23)^2*(s12-s34-s51))+(3*s45*(21*s34^2+3*s51*(-9*s45+47*s51)+s34*(-9*s45+89*s51)))/((s12-s23)^2*(s23-s34-s51))+(12*s12^2-6*s12*(s23+s45+4*s51)-3*(s23^2+s45^2-2*s23*(s45-8*s51)+2*s45*s51-10*s51^2))/s34^2+(3*(11*s34^3+s34^2*(-4*s45+33*s51)-3*s34*(3*s45^2+4*s45*s51-11*s51^2)+s51*(-27*s45^2-12*s45*s51+11*s51^2)))/((s12-s23)*(-s23+s34+s51)^2)-(3*(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(42*s45^2+33*s45*s51+11*s51^2)+s34*(14*s45^2-83*s45*s51+33*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)+(33*s34^3-22*s45^3+52*s45^2*s51-75*s45*s51^2+33*s51^3+s34^2*(-141*s45+99*s51)+s34*(106*s45^2-204*s45*s51+99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2))/48,
p[24]->(313+(18*(s23+s45))/(s12-s45)-(18*s23*s45)/(s12*s34-s34*s45)-(3*s23*(31*s23+18*s45-10*s51))/(s34*(-s12+s23+s45))-(12*s45^3)/((s12-s45)*(s12-s23-s45)*(s12-s34-s51))+(12*s45^3)/((s12-s45)*(s12-s23-s45)*(s12+s23-s34-s51))-(12*s45^3)/((s12-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(18*s23)/(s45-s51)-(12*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(18*s23^2*(s23+s45-s51))/(s34^2*(-s12+s23+s45))+(554*s12*s23)/(s34*s51)-(277*s12^2*(s23-s45))/(s34^2*s51)-(256*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(277*(s23+s45))/s51-(21*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)-(39*s51)/(s23+s45-s51)+(18*s51^2)/((s12-s23-s45)*(s45-s51))-(39*s51^2)/((s12-s23-s45)*(s23+s45-s51))+(18*s51^2)/((s45-s51)*(s23+s45-s51))-(36*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(18*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51))+(18*s51^3)/((s12-s45)*(s12-s23-s45)*(s45-s51))-(18*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(18*s51^3)/((s12-s45)*(s12-s23-s45)*(s23+s45-s51))+(12*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(18*s51^3)/((s12-s45)*(s45-s51)*(s23+s45-s51))-(6*(138*s12-16*s23+s51))/s34+(3*(26*s45-29*s51)*s51)/(s34*(-s12+s34+s51))+(3*(13*s23+13*s45-23*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(12*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(12*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(18*(s23-s51)*(2*s12+s51))/(s34*(-s45+s51))+(18*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(18*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(12*s45^2*s51*(-s45+s51))/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(12*s51*(-2*s23+s45+4*s51))/(s34*(-s12-s23+s34+s51))-(3*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)-(81*s23-3*s34+72*s45+30*s51)/(s12-s23-s45)+(6*(10*s12*s45-6*s12*s51+3*s45*s51))/(s34*(s23+s45-s51))+(9*(3*s45^2-2*s45*s51-2*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(515*s12^2-39*s12*s23-18*s23^2-515*s12*s45+57*s12*s51-9*s23*s51-51*s45*s51+45*s51^2)/s34^2+(18*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51))+(3*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(256*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(256*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(12*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(3*(10*s45^2*s51+6*s12^2*(s45+s51)+s12*(s45^2-6*s45*s51-6*s51^2)))/(s34^2*(s23+s45-s51)))/72,
p[25]->(s12^2*(s34^4+2*s34^3*s51+s34*(s23^2-s23*s45-2*s45^2)*s51-s45*(s23+s45)*s51^2+s12^2*(s34^2+(s23-s51)*s51)+s34^2*(-s45^2+s51^2)-s12*(2*s34^3+2*s34^2*s51+s34*(s23-2*s45)*s51+s51*(s23^2+s23*s45-s23*s51-2*s45*s51))))/(4*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3),
p[26]->-1/8*(s23^2*s34^2+s12^2*(s23-s51)^2+s23*s34*(2*s34*s45-3*s34*s51-2*s45*s51)+s45*(s34^2*(s45-3*s51)+s45*s51^2+s34*s51*(-2*s45+s51))-s12*(2*s23^2*s34+s23*(2*s34*s45-5*s34*s51-2*s45*s51)+s51*(-2*s34*s45+s34*s51+2*s45*s51)))/(s34^2*(s23+s45)*s51),
p[27]->(41+(22*s23+22*s45-93*s51)/(s12-s23-s45)-(6*s23)/(s45-s51)+(2*(3*s45-8*s51)*s51)/((s12-s23-s45)*(s23-s51))+(3*(-33*s34+53*(s45-s51))*s51)/((s12-s23-s45)*(s12-s34-s51))-(126*s51)/(s23-s34-s51)+(3*(s45-s51)*s51)/(s23-s51)^2+(3*s45*s51^2)/(s34*(s23-s51)^2)-(33*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(6*s51^2)/((s12-s23-s45)*(s45-s51))-(19*s51^2)/((s23-s51)*(s23+s45-s51))-(6*s51^2)/((s45-s51)*(s23+s45-s51))+(12*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(3*s45*s51^3)/(s34*(s12-s23-s45)*(s23-s51)^2)+(6*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(19*s51^3)/((s12-s23-s45)*(s23-s51)*(s23+s45-s51))-(6*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(6*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(6*(s23-s51)*(2*s12+s51))/(s34*(s45-s51))+(66*s51^3)/(s34*(-s12+s34+s51)^2)+(66*s51^4)/(s34^2*(-s12+s34+s51)^2)+(66*s45*s51*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(27*s51^2)/(s34*(-s12+s34+s51))-(120*s51^3)/(s34^2*(-s12+s34+s51))+(126*s51^2)/(s34*(-s23+s34+s51))+(33*s51^3)/(s34*(s12-s23-s45)*(-s23+s34+s51))-(198*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(66*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(3*(40*s45-33*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(60*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(6*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))-(6*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(66*s51^2*(-s45+s51))/(s34*(s12-s23-s45)*(-s12+s34+s51))-(3*s51^2*(s45+s51))/((s12-s23-s45)*(s23-s51)^2)-(2*s51*(10*s12+3*s51))/(s34*(s23+s45-s51))-(66*s45*s51*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(s51^2*(-3*s45+22*s51))/(s34*(s12-s23-s45)*(s23-s51))+(s51*(-21*s12+3*s45+22*s51))/(s34*(s23-s51))+(3*s45+37*s51)/(s23-s51)-(2*(17*s12+11*s23+52*s51))/s34+(3*s51*(33*s34-20*s45+66*s51))/((s12-s34-s51)*(-s23+s34+s51))+((s12-s51)*(7*s12*s45-6*s12*s51+6*s45*s51))/(s34^2*(s23+s45-s51))+(-7*s12^2-12*s12*s51+54*s51^2)/s34^2-(22*s23^2+22*s23*s45+77*s23*s51+6*s45*s51+77*s51^2)/(s12*s34-s23*s34-s34*s45)-(6*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51)))/24,
p[28]->((-9*s12^2*(s23-s51))/(s23+s45-s51)-(9*s12*(s23*s34+s45*(s34+s51)))/(s23+s45-s51)+(62*s34^2*(s34+s51)^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^4*(-9*s23^2*s34+124*s34^3+133*s34^2*s51+99*s34*s51^2+90*s51^3-5*s23*(23*s34^2-18*s34*s51+18*s51^2))+s12*(s34+s51)*(s23^2*s34*(195*s34^2+89*s34*s51+9*s51^2)-s23*(s34+s51)*(71*s34^3-18*s34*s45*s51-9*s45*s51^2+s34^2*(-257*s45+18*s51))-(s34+s51)^2*(124*s34^3-9*s45^2*s51+s34^2*(257*s45+62*s51)))+s12^2*(-(s23^2*(213*s34^3+196*s34^2*s51+126*s34*s51^2-9*s51^3))-s23*(s34+s51)*(159*s34^3+s34^2*(328*s45-11*s51)+9*s51^2*(-11*s45+s51)-9*s34*s51*(7*s45+22*s51))+(s34+s51)^2*(372*s34^3+99*s34*s45*s51+18*s45*(5*s45-s51)*s51+s34^2*(328*s45+257*s51)))+s12^3*(s23^2*(89*s34^2+36*s34*s51+90*s51^2)+s23*(283*s34^3+9*(10*s45-11*s51)*s51^2-9*s34*s51*(9*s45+22*s51)+s34^2*(133*s45+32*s51))-(s34+s51)*(372*s34^3+9*(20*s45-s51)*s51^2+99*s34*s51*(s45+s51)+s34^2*(133*s45+328*s51))))/((s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)))/(36*s34^2),
p[29]->(63+(6*(s23-s51))/(s45-s51)+(18*s12^2*s45^2)/(s34^2*(s23+s45)*(s23+s45-s51))+(34*s51)/(s12-s23-s45)+(60*s51)/(s23-s34-s51)-(12*s23*s51)/(s45-s51)^2-(38*s51)/(s23+s45-s51)-(6*s51^2)/((s12-s23-s45)*(s45-s51))+(13*s51^2)/(s23+s45-s51)^2-(19*s51^2)/((s12-s23-s45)*(s23+s45-s51))+((13*s45-46*s51)*s51^2)/(s34*(s12-s23-s45)*(s23+s45-s51))-(6*s51^2)/((s45-s51)*(s23+s45-s51))-(12*s51^3)/((s12-s23-s45)*(s45-s51)^2)+(6*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(13*s51^3)/((s12-s23-s45)*(s23+s45-s51)^2)-(6*s51^3)/((s45-s51)*(s23+s45-s51)^2)+(12*s12*s51^3)/(s34*(s45-s51)*(s23+s45-s51)^2)-(12*s51^3)/((s45-s51)^2*(s23+s45-s51))+(24*s12*s51^3)/(s34*(s45-s51)^2*(s23+s45-s51))-(12*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(12*s51^4)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(6*s51^4)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51)^2)-(12*s51^4)/((s12-s23-s45)*(s45-s51)^2*(s23+s45-s51))+(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(6*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(6*s12*s51^3*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51)^2)+(12*s12*s51^3*(-s12+s51))/(s34^2*(s45-s51)^2*(s23+s45-s51))+(12*(s23-s51)*s51*(2*s12+s51))/(s34*(s45-s51)^2)+(6*s51^2*(2*s12+s51))/(s34*(s45-s51)*(s23+s45-s51))-(90*s51^3)/(s34*(-s12+s34+s51)^2)-(78*s51^4)/(s34^2*(-s12+s34+s51)^2)+(12*s51^4)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(156*s51^2)/(s34*(-s12+s34+s51))+(3*(9*s45-20*s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(171*s51^3)/(s34^2*(-s12+s34+s51))+(12*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(12*s51^4)/(s34*(s45-s51)^2*(-s12+s34+s51))+(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(60*s51^2)/(s34*(-s23+s34+s51))+(198*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(66*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(60*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(12*s51^4)/(s34*(-s12+s34+s51)^2*(-s45+s51))-(6*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(6*s51^3*(-5*s23+s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(66*s45*s51*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(2*s51*(4*s23+7*s51))/(s34*(s12-s23-s45))+(6*s51^2*(-20*s45+11*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(6*s51*(11*s34-7*s45+21*s51))/((s12-s23-s45)*(s12-s34-s51))-(6*s51*(11*s34-10*s45+22*s51))/((s12-s34-s51)*(-s23+s34+s51))-(82*s12+37*s51)/s34+(6*(-2*s12*s23+2*s12*s51+s23*s51))/(s34*(s45-s51))-(2*s51*(10*s12*s45-6*s12*s51+3*s45*s51))/(s34*(s23+s45-s51)^2)+(19*s12^2-21*s12*s51-93*s51^2)/s34^2+(28*s12*s45-6*s12*s51+31*s45*s51-46*s51^2)/(s34*(s23+s45-s51))-(12*s51*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51)^2)+(6*(s12^2*(s23-s51)+s51^2*(-3*s23+s51)+s12*s51*(-s23+s51)))/(s34^2*(s45-s51))-(18*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(18*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(6*s51*(-11*s34*s45+s51*(-9*s45+2*s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(18*s45^2*s51+s12^2*(-8*s45+6*s51)+s12*(-36*s45^2+22*s45*s51-6*s51^2))/(s34^2*(s23+s45-s51))-((s12-s51)*(-6*s45^2*s51+s12*(-7*s45^2+6*s45*s51+6*s51^2)))/(s34^2*(s23+s45-s51)^2))/24,
p[30]->(-5184+(288*s23^3)/(s34^2*(-s12+s23+s45))-(1056*s23^2)/(s34*(-s12+s23+s45))-(1824*s23^3)/(s34*(-s12+s23+s45)*(s34+s45))-(48*(7*s23-72*s51))/s34-(144*s23*(s12+s23)*(s23-s51))/(s34*(s34+s45)^2)+(144*s23^3*(s23-s51))/(s34*(-s12+s23+s45)*(s34+s45)^2)-(288*s23*(s12+s23)*(s23-s51))/(s34^2*(s34+s45))+(288*s23^3*(s23-s51))/(s34^2*(-s12+s23+s45)*(s34+s45))+(24*s45^2*(661*s45-204*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(3416*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(5760*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(144*s45*(25*s12+3*s45-3*s51)*s51)/(s34^2*(s23+s45-s51))-(1584*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(1584*s51^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(3168*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))+(192*s51^3)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(432*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(192*s51*(s12+s51))/((s34+s45)*(s23+s45-s51))-(6976*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(3808*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(3808*(s23+2*s45-2*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(8*(952*s23+952*s45-2007*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(3168*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(3416*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(5184*s51^2)/(s34*(-s23+s34+s51))+(1584*s51*(s12+s51))/((s34+s45)*(-s23+s34+s51))+(9504*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(3168*s45*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(16*(841*s23+436*s45-2127*s51)*s51)/(s34*(-s12-s23+s34+s51))+(432*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(432*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))-(6976*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(432*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(3416*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(6976*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(864*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(5184*(s34+2*s51))/(s23-s34-s51)+(3168*s45*(s45-s51)*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))-(96*(29*s23+13*s45+16*s51))/(s34+s45)+(144*s45*s51^2*(-3*s45+25*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(48*s51*(-4*s12+75*s51))/(s34*(s23+s45-s51))+(144*s51*(25*s12-30*s23+3*s45+75*s51))/s34^2+(16*s51*(-277*s45+467*s51))/(s34*(-s12+s34+s51))-(2*(1425*s23+221*s34-555*s45+2705*s51))/(s12-s23-s45)+(2170*s23+874*s34+4362*s45+3290*s51)/(s12+s23-s34-s51)+(144*(2*s23+s45)*(2*s23^2+2*s23*s45+s45^2-s23*s51))/((s12-s23-s45)*(s34+s45)^2)+(48*(23*s12*s23+35*s23^2-6*s12*s51+3*s23*s51))/(s34*(s34+s45))+(16*(532*s45^2+99*s34*(5*s45-3*s51)+549*s45*s51-495*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(32*s45*(218*s45^2+99*s34*(s45-s51)-99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(3416*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(6976*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(3416*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(432*s51*(2*s45^2-35*s45*s51+11*s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(144*(-55*s34*s45+3*s45^2+33*s34*s51-135*s45*s51+66*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(3*(5*s34^2+898*s34*s45+4425*s45^2+82*s34*s51+1094*s45*s51+221*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(48*s51^2*(9*s45^2-466*s45*s51+457*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s51*(36*s45^2-1647*s45*s51+1154*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(8*s51*(1407*s23^2-54*s23*s45+54*s45^2-4666*s23*s51-1852*s45*s51+5556*s51^2))/(s34^2*(-s12-s23+s34+s51))+(144*(3*s23^2+3*s23*s45+s45^2-s23*s51+s12*(s23+s51)))/(s34+s45)^2-(3416*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(432*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(427*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(48*(96*s23^2+s23*(90*s45+32*s51)+29*(s45^2+s45*s51+s51^2)))/((s12-s23-s45)*(s34+s45))+(427*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/1152,
p[31]->(48+(2*s23^2*(35*s23+22*s45))/(s34^2*(-s12+s23+s45))+(12*s23)/(s45-s51)+(8*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(48*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(8*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(12*s23^3*(s23+s45-s51))/(s34^3*(-s12+s23+s45))+(12*s12*s23*(-s12+s45))/(s34^2*s51)-(12*(s23+s45))/s51+(12*(-(s45*(s23+s45))+s12*(2*s23+s45)))/(s34*s51)+(4*s12*(3*s12+2*s45-3*s51)*s51)/(s34^2*(s23+s45-s51))+(12*s51^2)/((s12-s23-s45)*(s45-s51))+(12*s51^2)/((s45-s51)*(s23+s45-s51))-(24*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(12*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51))-(12*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(8*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))+(12*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(28*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(28*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(8*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(12*s45*(7*s45-18*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(4*(13*s23+4*(s45-9*s51))*s51)/(s34*(-s12-s23+s34+s51))+(28*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(12*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(12*(s23-s51)*(2*s12+s51))/(s34*(-s45+s51))+(12*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(12*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(396*s45*s51^2*(-s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(132*s45*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(24*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(4*s51*(3*s12+2*s51))/(s34*(s23+s45-s51))-(132*s45*(s45-s51)*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(12*s45^2*(-9*s45+5*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(8*(s45-s51)*s51^2*(8*s23+8*s45+5*s51))/(s34^2*(-s12+s34+s51)^2)+(12*s45*s51*(s12-s45+8*s51))/(s34^2*(-s23+s34+s51))+(12*s45*(s45-s51)*(11*s34-3*s45+11*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(12*(6*s12+3*s34-14*s45+13*s51))/(s23-s34-s51)-(2*(5*s23-s34+6*s45+13*s51))/(s12+s23-s34-s51)+(48*s12+148*s23-2*s45+70*s51)/s34+(2*(18*s23+5*s34-93*s45+71*s51))/(s12-s23-s45)+(12*s23*(s23^2+s12*(s23-s51)-s23*s51+s45*s51))/s34^3+(12*s51*(2*s45^2+13*s45*s51-11*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s51^2*(s45^2+6*s45*s51-7*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(8*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(28*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(3*(3*s34^2+16*s34*s45+41*s45^2+6*s34*s51+4*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*s51*(-16*s45^2+11*s45*s51+5*s51^2))/(s34*(-s12+s34+s51)^2)-(8*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(12*(s12^2-2*s12*s45+s45^2+7*s12*s51-22*s45*s51+10*s51^2))/(s34*(-s23+s34+s51))+(12*s51*(14*s45^2-58*s45*s51+11*s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(4*(13*s45^2-17*s45*s51+40*s51^2))/(s34*(-s12+s34+s51))+(2*(68*s23^2+7*s23*s45+19*s45^2+62*s23*s51-55*s45*s51+62*s51^2))/(s34*(s12-s23-s45))+(2*s51*(7*s45^2-38*s23*(s45-2*s51)-60*s45*s51+93*s51^2))/(s34^2*(-s12+s34+s51))+(12*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51))+(2*(19*s45^3-74*s45^2*s51+117*s45*s51^2-66*s51^3))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(12*(17*s45^2-48*s45*s51+21*s51^2+11*s34*(-2*s45+s51)))/((s12-s23-s45)*(s12-s34-s51))-(12*(7*s45^2-62*s45*s51+22*s51^2+11*s34*(-2*s45+s51)))/((s12-s34-s51)*(-s23+s34+s51))+(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(12*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51))/(s12+s23-s34-s51)^2+(4*s51*(6*s23^2-23*s23*s51+s51*(-8*s45+33*s51)))/(s34^2*(-s12-s23+s34+s51))+(2*(12*s12^2-35*s23^2+13*s23*s45+18*s45^2-36*s23*s51+66*s45*s51-99*s51^2-s12*(35*s23+30*s45+57*s51)))/s34^2-(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[32]->(-252+(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(180*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(36*s23)/s51-(36*s12*s23^2)/(s34^2*s51)+(36*s23*(-s12+s23+s45))/(s34*s51)+(36*s23^2)/((s45-s51)*s51)+(36*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(72*s45*(-4*s12+5*s45-5*s51)*s51)/(s34^2*(s23+s45-s51))+(72*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(216*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(288*s51^2)/(s34*(s23+s45-s51))-(72*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(72*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(252*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(36*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(396*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(72*s51*(-s23+s51))/((s12-s23-s45)*(s45-s51))+(120*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(120*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(72*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(396*(s45-s51)*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(396*(s45-s51)^2*s51)/(s34*(s23+s45-s51)*(-s12+s34+s51))-(396*(s45-s51)^2*s51^2)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))+(252*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(72*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(72*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))+(396*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(36*s45*s51^2)/(s34^2*(-s23+s34+s51))+(36*s45*(7*s45-18*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(12*(13*s23+10*s45-42*s51)*s51)/(s34*(-s12-s23+s34+s51))+(36*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(36*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(120*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(36*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(216*s51^2)/((s12-s34-s51)*(-s45+s51))-(72*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(72*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(72*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(36*s23*(7*s23-8*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(1584*s45*s51^3*(-s45+s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(396*s45*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(72*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*(s23+2*s51))/(s45-s51)-(72*s51^2*(3*s23+2*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(36*s45^2*(-12*s45+7*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(36*s51*(s12-3*s45+8*s51))/(s34*(-s23+s34+s51))+(36*s45*s51^2*(-2*s45+9*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*(s45+10*s51))/(s12-s34-s51)-(6*(5*s23-s34+9*s45+10*s51))/(s12+s23-s34-s51)-(36*(s12+7*s34-2*s45+15*s51))/(s23-s34-s51)-(6*(61*s23+61*s34-67*s45+160*s51))/(s12-s23-s45)-(4*(80*s45^2+33*s45*s51-192*s51^2))/(-s12+s34+s51)^2+(12*(3*s23*s45+6*s45^2-29*s23*s51+34*s45*s51-132*s51^2))/(s34*(-s12+s34+s51))+(36*s51*(2*s45^2+18*s45*s51-15*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(36*s51^2*(s45^2+9*s45*s51-10*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(9*(3*s34^2+18*s34*s45+51*s45^2+4*s34*s51-3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(72*(s23^2+s51^2))/(s45-s51)^2+(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(120*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(396*s45*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^3*(-s23+s34+s51))-(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(72*s51*(2*s45^2-16*s45*s51+9*s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(36*s51^2*(21*s45^2-76*s45*s51+11*s51^2))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(12*s51*(6*s23^2+3*s23*s45-3*s45^2-26*s23*s51-14*s45*s51+42*s51^2))/(s34^2*(-s12-s23+s34+s51))+(36*(11*s34^2-14*s34*s45+2*s45^2+40*s34*s51-37*s45*s51+47*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(4*s51*(213*s45^2-312*s45*s51+170*s51^2))/(-s12+s34+s51)^3-(4*s51^3*(71*s23^2+71*s45^2+142*s23*(s45-s51)-241*s45*s51+170*s51^2))/(s34^2*(-s12+s34+s51)^3)-(4*s51^2*(213*s45^2+71*s23*(3*s45-2*s51)-553*s45*s51+340*s51^2))/(s34*(-s12+s34+s51)^3)+(4*s51^2*(133*s23^2-9*s45^2+4*s23*(31*s45-56*s51)-391*s45*s51+499*s51^2))/(s34^2*(-s12+s34+s51)^2)-(4*s51*(44*s23^2-45*s23*s45-18*s45^2+23*s23*s51-213*s45*s51+512*s51^2))/(s34^2*(-s12+s34+s51))-(4*(99*s34^2-354*s34*s45+91*s45^2+423*s34*s51-528*s45*s51+522*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(4*s51*(53*s23*s45-18*s45^2-73*s23*s51-504*s45*s51+673*s51^2))/(s34*(-s12+s34+s51)^2)-(72*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(36*(-2*s23^2-3*s23*s45+13*s23*s51-6*s45*s51+15*s51^2+5*s12*(s23+s51)))/s34^2+(36*(-3*s23^2-4*s51^2+s12*(3*s23+s51)))/(s34*(s45-s51))+(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(36*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(36*(2*s12+3*s23-2*(2*s45+s51)))/s34+(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(4*s45*(99*s34^2*(s45-s51)+99*(s45-s51)*s51^2+s34*(71*s45^2+198*s45*s51-198*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)-(72*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(72*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(36*(s23*(5*s23-8*s51)*s51+s12^2*(-2*s23+s51)+s12*(3*s23^2-8*s23*s51+5*s51^2)))/(s34^2*(s45-s51))+(36*(11*s34^2*(-2*s45+s51)+3*s51*(7*s45^2-40*s45*s51+11*s51^2)+s34*(7*s45^2-84*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(4*(41*s45^3-99*s34^2*(2*s45-s51)+127*s45^2*s51-558*s45*s51^2+297*s51^3+s34*(106*s45^2-639*s45*s51+315*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/144,
p[33]->(-2160+(72*s45^2*(31*s45-24*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(144*s23)/(s45-s51)-(168*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(1440*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(144*s12*s23*(s12+s23))/(s34^2*s51)+(144*(s23+s45))/s51-(144*(s23*(s23+s45)+s12*(2*s23+s45)))/(s34*s51)+(144*(s12-7*s51)*s51)/(s34*(s23+s45-s51))-(288*s51^2)/((s12-s23-s45)*(s45-s51))+(144*s51^2)/((s12-s34-s51)*(s45-s51))-(144*s51^2)/((s45-s51)*(s23+s45-s51))+(288*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))-(1008*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(144*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(1584*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(144*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(144*s51^2*(-s34+s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(336*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(144*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(1584*(s45-s51)*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(24*(28*s45-59*s51))/(-s12+s34+s51)+(1584*(s45-s51)^2*s51)/(s34*(s23+s45-s51)*(-s12+s34+s51))+(1584*(s45-s51)^2*s51^2)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))-(1008*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(1584*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))-(168*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(288*s45*(-s12+s45-8*s51)*s51)/(s34*(-s23+s34+s51)^2)+(144*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(1584*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(1800*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6336*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(1584*s45*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(48*(31*s23+s45-69*s51)*s51)/(s34*(-s12-s23+s34+s51))-(336*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(288*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(144*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(144*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(144*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(144*s23*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(144*s23*s51^2*(-3*s23+s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(168*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(336*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(576*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(792*s51*(s34+s45+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(1584*s45*s51^3*(4*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(792*(s34+s51)^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(288*s45*s51^3*(5*s45+2*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(72*s45*s51^2*(-75*s45+8*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(288*s45*s51^2*(3*s45+19*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(144*s45*s51*(s12+2*s45+23*s51))/(s34^2*(-s23+s34+s51))+(72*(6*s12-8*s45+31*s51))/s34-(6*(97*s23+497*s34+581*s45+89*s51))/(s12-s23-s45)+(6*(89*s23+17*s34+45*s45+229*s51))/(s12+s23-s34-s51)-(24*s51*(9*s23^2-34*s23*s51-4*(s45-12*s51)*s51))/(s34^2*(-s12-s23+s34+s51))+(32*(40*s45^2+78*s45*s51-57*s51^2))/(-s12+s34+s51)^2-(48*(3*s23*s45+6*s45^2+2*s23*s51+70*s45*s51-31*s51^2))/(s34*(-s12+s34+s51))-(168*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(336*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(144*s51^2*(-2*s45^2-3*s45*s51+5*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(1584*s45*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^3*(-s23+s34+s51))+(168*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(144*s51^2*(30*s45^2-7*s45*s51+22*s51^2))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(72*s51*(-8*s45^2-29*s45*s51+30*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(9*(41*s34^2+178*s34*s45+357*s45^2+82*s34*s51+14*s45*s51+41*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(72*(2*s12^2-6*s12*s45+4*s45^2+16*s12*s51+17*s45*s51+50*s51^2))/(s34*(-s23+s34+s51))-(72*(33*s34^2+33*s34*s45+11*s45^2+96*s34*s51+52*s45*s51+63*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(72*s51*(24*s45^2+121*s45*s51+94*s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(16*s51*(213*s45^2-312*s45*s51+170*s51^2))/(-s12+s34+s51)^3+(16*s51^3*(71*s23^2+71*s45^2+142*s23*(s45-s51)-241*s45*s51+170*s51^2))/(s34^2*(-s12+s34+s51)^3)+(16*s51*(44*s23^2-45*s23*s45-18*s45^2-94*s23*s51-321*s45*s51+296*s51^2))/(s34^2*(-s12+s34+s51))+(16*s51^2*(213*s45^2+71*s23*(3*s45-2*s51)-553*s45*s51+340*s51^2))/(s34*(-s12+s34+s51)^3)+(16*(-162*s34^2-222*s34*s45+106*s45^2+63*s34*s51-471*s45*s51+405*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(16*s51^2*(133*s23^2-9*s45^2+4*s23*(31*s45-65*s51)-436*s45*s51+418*s51^2))/(s34^2*(-s12+s34+s51)^2)-(16*s51*(53*s23*s45-18*s45^2-148*s23*s51-633*s45*s51+523*s51^2))/(s34*(-s12+s34+s51)^2)+(144*(2*s12*(s23-s51)+s23*(s23+s51)))/(s34*(s45-s51))-(168*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(288*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(144*(s12+31*s34+10*(2*s45+s51)))/(s23-s34-s51)-(72*(2*s12^2-4*s23^2-6*s23*(s45-s51)+7*s51*(-4*s45+s51)-3*s12*(2*s45+s51)))/s34^2-(144*s51*(s12^2+11*s45*(s45-s51)-s12*(7*s45+s51)))/(s34^2*(s23+s45-s51))+(1584*s45*(s34^3+2*s51^2*(3*s45+2*s51)+2*s34*s51*(2*s45+3*s51)+s34^2*(s45+4*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(21*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(72*(-2*s12^2+34*s34^2+32*s34*s45-2*s45^2+79*s34*s51+75*s45*s51+45*s51^2+s12*(4*s34+4*s45+15*s51)))/(-s23+s34+s51)^2+(16*s45*(99*s34^2*(s45-s51)+99*(s45-s51)*s51^2+s34*(71*s45^2+198*s45*s51-198*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)-(144*(s12^2*(s23-2*s51)+s23*(2*s23-s51)*s51+s12*(s23^2-s23*s51+s51^2)))/(s34^2*(s45-s51))+(21*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(144*(11*s34^3+s34^2*(19*s45+11*s51)+s34*(-10*s45^2+53*s45*s51-33*s51^2)-5*s51*(6*s45^2-9*s45*s51+11*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(72*(36*s34^2+s34*(31*s45-22*s51)-2*(6*s45^2+7*s45*s51+76*s51^2)))/((s12-s34-s51)*(-s23+s34+s51))-(72*(33*s34^3+s34^2*(8*s45+99*s51)+3*s51*(-25*s45^2+8*s45*s51+11*s51^2)+s34*(-25*s45^2+24*s45*s51+99*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(16*(-99*s34^3+50*s45^3+127*s45^2*s51-558*s45*s51^2+297*s51^3-9*s34^2*(19*s45+11*s51)+s34*(76*s45^2-621*s45*s51+207*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/1152,
p[34]->(144+(72*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(48*s12*s23*(2*s12+s23-s45))/(s34^2*s51)-(96*(s23+s45))/s51+(48*(s23^2-s45^2+2*s12*(2*s23+s45)))/(s34*s51)+(144*s51)/(s12-s34-s51)-(48*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(48*s45*(-s12+s45-8*s51)*s51)/(s34*(-s23+s34+s51)^2)+(24*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(1320*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(264*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(48*s45*(36*s45-11*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(432*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(216*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(24*s45*(-2*s12+2*s45-9*s51))/(s34*(-s23+s34+s51))+(48*s45*(-s12+s45-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(1512*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(1296*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(48*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))-(48*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(144*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(48*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(72*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(216*s45*s51^2*(-3*s45+4*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*(s23+s34-3*s45+5*s51))/(s12+s23-s34-s51)+(24*(-4*s12+4*s45+7*s51))/s34+(48*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(168*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(24*(7*s12+20*s34-9*s45+20*s51))/(s23-s34-s51)-(48*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*(37*s23+89*s34-67*s45+89*s51))/(s12-s23-s45)-(24*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(48*(s45^2+s23*(s45-9*s51)-12*s45*s51-7*s51^2))/(s34*(-s12+s34+s51))-(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(48*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(8*(-19*s45^2+48*s45*s51+9*s51^2))/(-s12+s34+s51)^2-(72*(11*s34^2-15*s34*s45+22*s34*s51-12*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(8*s51^3*(22*s23^2+44*s23*s45+22*s45^2-2*s23*s51+40*s45*s51+13*s51^2))/(s34^2*(-s12+s34+s51)^3)-(16*s51^2*(33*s23*s45+33*s45^2-s23*s51+50*s45*s51+13*s51^2))/(s34*(-s12+s34+s51)^3)-(8*s51*(66*s45^2+60*s45*s51+13*s51^2))/(-s12+s34+s51)^3+(16*s51*(14*s23*s45+3*s45^2+20*s23*s51+117*s45*s51+13*s51^2))/(s34*(-s12+s34+s51)^2)-(8*s51*(22*s23^2-6*s23*s45-6*s45^2+118*s23*s51+126*s45*s51+13*s51^2))/(s34^2*(-s12+s34+s51))-(8*s34*s45*(33*s34^2-42*s34*s45+22*s45^2+66*s34*s51-42*s45*s51+33*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)+(8*(99*s34^2-186*s34*s45+76*s45^2+198*s34*s51-156*s45*s51+99*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(264*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(8*s51^2*(47*s23^2+3*s45^2+154*s45*s51+17*s51^2+50*s23*(s45+s51)))/(s34^2*(-s12+s34+s51)^2)+(9*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(24*(s12^2+10*s34^2-16*s34*s45+s45^2+20*s34*s51-32*s45*s51+10*s51^2+s12*(7*s34-2*s45+7*s51)))/(-s23+s34+s51)^2-(24*s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))-(48*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(24*(7*s12^2-s23^2-4*s23*(s45-5*s51)+s12*(4*s23-12*s45+7*s51)+4*(s45^2+s45*s51+2*s51^2)))/s34^2+(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(24*(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(24*(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(8*(33*s34^3-28*s45^3+64*s45^2*s51-75*s45*s51^2+33*s51^3+s34^2*(-141*s45+99*s51)+s34*(112*s45^2-216*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/192,
p[35]->(968+(3184*(s23-s51))/(s45-s51)+(3416*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(5328*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(3416*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(8864*s12*s23)/(s34*s51)+(4432*(2*s23+s45))/s51+(4432*s23^2)/((s45-s51)*s51)+(4432*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(1584*s51)/(s23-s34-s51)+(2216*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(1592*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(2216*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(2216*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(6976*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(6976*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(32*(357*s23+714*s45-674*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(96*(119*s23+119*s45-152*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(3808*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(8*(398*s23+398*s45-2941*s51)*s51)/(s34*(-s12+s34+s51))+(16*(874*s23+437*s45-1896*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(2216*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(2216*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))+(3416*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(3168*s45^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(864*s45*(s45-5*s51)*s51)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(432*s45^2*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(16*(787*s23+463*s45-2019*s51)*s51)/(s34*(-s12-s23+s34+s51))+(6976*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(432*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(1592*s51^2)/((s12-s34-s51)*(-s45+s51))+(3808*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(3808*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(3808*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(1592*s51^2*(-s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51))-(864*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(1584*s51*(s34+s45+s51))/((s12-s23-s45)*(s23-s34-s51))-(3168*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(48*(13*s23+20*s51))/s34+(96*s51*(-119*s45+33*s51))/(-s12+s34+s51)^2+(16*s23*s51^2*(-437*s23+199*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(24*s45^2*(-643*s45+204*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(16*s51*(199*s23+238*s51))/((s12-s23-s45)*(s45-s51))+(3808*s45+808*s51)/(s12-s34-s51)-(2*(977*s23+383*s34+2127*s45+1267*s51))/(s12+s23-s34-s51)-(3230*s23+4418*s34+4738*s45+8226*s51)/(s12-s23-s45)+(8864*s12*(s23-s51)+8*(606*s23+554*s45-329*s51)*s51)/s34^2+(3*(-31*s34^2+754*s34*s45+4173*s45^2-62*s34*s51+878*s45*s51-31*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(2216*(s23^2+s51^2))/(s45-s51)^2+(3416*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(6976*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(3416*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(432*(11*s34^2+10*s34*s45-s45^2+22*s34*s51+20*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(8*(710*s12*s23-78*s23^2-156*s12*s51-121*s23*s51+199*s51^2))/(s34*(s45-s51))-(8*(594*s34^2+247*s34*s45+612*s45^2+1068*s34*s51+396*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(48*s51^2*(9*s45^2-457*s45*s51+448*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(24*s51*(36*s45^2-1593*s45*s51+1118*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(8864*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(3416*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(432*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(3168*s45*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(427*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(8*s51*(1353*s23^2-4504*s23*s51+2*s51*(-926*s45+2697*s51)))/(s34^2*(-s12-s23+s34+s51))-(2216*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(2216*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(427*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(32*(99*s34^2*s45+218*s45^3+s34*(218*s45^2+218*s45*s51+119*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(16*(277*s12^2*(2*s23-s51)+199*s23*(s23-s51)*s51+s12*(-39*s23^2-199*s23*s51+238*s51^2)))/(s34^2*(s45-s51)))/1152,
p[36]->(24+(36*s45^2*(9*s45-5*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(144*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(518*s12^2*s23^2)/(s34^2*s51^2)-(1036*s12*s23*(s23+s45))/(s34*s51^2)+(518*(s23+s45)^2)/s51^2+(36*s12^2*s45^2)/(s34^2*(s23+s45)*s51)-(12*(13*s23+10*s45))/s51+(1156*s12*s23-42*s23^2-6*s23*s45+36*s45^2)/(s34*s51)+(2*s12*(-2*s12*(250*s23+9*s45)+s23*(21*s23+500*s45)))/(s34^2*s51)-(36*s23^2)/((s45-s51)*s51)-(36*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(108*s23*s51)/((-s12+s23+s45)*(s45-s51))+(72*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(180*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(72*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(72*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(84*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(6*(17*s45-32*s51))/(-s12+s34+s51)+(72*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(72*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(36*s45*(-s12+s45-6*s51))/(s34*(-s23+s34+s51))+(36*s45^2*s51)/(s34^2*(-s23+s34+s51))+(396*s45^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(252*s45^2*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*(13*s23+4*(s45-9*s51))*s51)/(s34*(-s12-s23+s34+s51))-(84*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(36*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(6*(4*s12-6*s23-5*s45+s51))/s34+(180*s51^2)/((s12-s34-s51)*(-s45+s51))+(24*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(84*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(72*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))+(396*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(36*s51^2*(5*s23+2*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(72*s45*s51*(-7*s45+2*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(36*(2*s23+3*s51))/(s45-s51)-(36*s23*s51^2*(s23+4*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(36*(s12+7*s34+6*s45+7*s51))/(s23-s34-s51)+(6*(5*s23-s34+6*s45+13*s51))/(s12+s23-s34-s51)+(6*(36*s23+61*s34-30*s45+61*s51))/(s12-s23-s45)-(12*s45*(33*s34^2-9*s34*s45+7*s45^2+33*s34*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(36*s51^2*(s45^2+6*s45*s51-7*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(12*s51^2*(16*s23^2+32*s23*s45+16*s45^2-6*s23*s51+20*s45*s51-3*s51^2))/(s34^2*(-s12+s34+s51)^2)+(36*(s23^2+4*s12*s51-s23*s51-2*s51^2))/(s34*(s45-s51))-(72*(s23^2+s51^2))/(s45-s51)^2-(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(84*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(24*s51*(16*s23*s45+16*s45^2+5*s23*s51+28*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2)-(9*(3*s34^2+16*s34*s45+41*s45^2+6*s34*s51+4*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(12*(16*s45^2+52*s45*s51+7*s51^2))/(-s12+s34+s51)^2+(36*s51*(-2*s45^2-13*s45*s51+11*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(36*(11*s34^2+4*s34*s45-7*s45^2+22*s34*s51+8*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(6*(7*s23*s45+7*s45^2-100*s23*s51-171*s45*s51+24*s51^2))/(s34*(-s12+s34+s51))+(6*(66*s34^2-111*s34*s45+62*s45^2+150*s34*s51-84*s45*s51+66*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(72*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(6*s51*(57*s23^2-7*s45^2+156*s45*s51-57*s51^2+50*s23*(s45+s51)))/(s34^2*(-s12+s34+s51))-(36*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(36*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(36*(s45*s51-s12*(3*s45+s51)))/(s34*(s23+s45))+(396*s45*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(12*s51*(6*s23^2-23*s23*s51+s51*(-8*s45+33*s51)))/(s34^2*(-s12-s23+s34+s51))+(446*s12^2-150*s23^2+482*s45^2+84*s23*(s45-5*s51)-696*s45*s51+462*s51^2+s12*(-444*s23-964*s45+402*s51))/s34^2+(36*(s12^2*(2*s23-s51)-s23*s51*(s23+4*s51)-s12*(s23^2+4*s23*s51-5*s51^2)))/(s34^2*(s45-s51))-(72*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(72*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[37]->(-24-(36*s45^2*(9*s45-5*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(144*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(518*s12^2*s23^2)/(s34^2*s51^2)+(1036*s12*s23*(s23+s45))/(s34*s51^2)-(518*(s23+s45)^2)/s51^2-(36*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(84*(s23+s45))/s51+(2*s12*(500*s12*s23-21*s23^2+18*s12*s45-500*s23*s45))/(s34^2*s51)+(-1084*s12*s23+6*(7*s23^2+s23*s45-6*s45^2))/(s34*s51)-(108*s23*s51)/((-s12+s23+s45)*(s45-s51))-(72*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(180*s51^2)/((s12-s34-s51)*(s45-s51))-(180*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(72*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(72*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(84*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(84*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(6*(23*s45-38*s51))/(-s12+s34+s51)-(72*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(72*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))+(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(36*s45^2*s51)/(s34^2*(-s23+s34+s51))-(396*s45^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(72*s45*(7*s45-2*s51)*s51)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(252*s45^2*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(12*(13*s23+4*(s45-9*s51))*s51)/(s34*(-s12-s23+s34+s51))+(84*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(36*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(144*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(72*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(396*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(36*s51^2*(5*s23+2*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(36*(s23+3*s51))/(s45-s51)+(6*(8*s12+6*s23-7*s45+5*s51))/s34+(36*s45*(s12-s45+6*s51))/(s34*(-s23+s34+s51))-(36*(s12+7*s34+6*s45+7*s51))/(s23-s34-s51)-(6*(5*s23-s34+6*s45+13*s51))/(s12+s23-s34-s51)-(6*(36*s23+61*s34-30*s45+61*s51))/(s12-s23-s45)+(144*s51*(s12*(s23-s51)+s23*s51))/(s34^2*(s45-s51))+(12*s45*(33*s34^2-9*s34*s45+7*s45^2+33*s34*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(-446*s12^2+150*s23^2-84*s23*s45-482*s45^2+s12*(372*s23+964*s45-330*s51)+348*s23*s51+660*s45*s51-426*s51^2)/s34^2-(6*s51*(57*s23^2+50*s23*s45-7*s45^2+38*s23*s51+150*s45*s51-51*s51^2))/(s34^2*(-s12+s34+s51))+(36*s51*(2*s45^2+13*s45*s51-11*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(36*s51^2*(s45^2+6*s45*s51-7*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s51^2*(16*s23^2+32*s23*s45+16*s45^2-6*s23*s51+20*s45*s51-3*s51^2))/(s34^2*(-s12+s34+s51)^2)+(72*(s23^2+s51^2))/(s45-s51)^2+(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(84*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*s51*(16*s23*s45+16*s45^2+5*s23*s51+28*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2)+(9*(3*s34^2+16*s34*s45+41*s45^2+6*s34*s51+4*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(12*(16*s45^2+52*s45*s51+7*s51^2))/(-s12+s34+s51)^2+(36*(11*s34^2+4*s34*s45-7*s45^2+22*s34*s51+8*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(6*(7*s23*s45+7*s45^2-88*s23*s51-159*s45*s51+12*s51^2))/(s34*(-s12+s34+s51))-(6*(66*s34^2-111*s34*s45+62*s45^2+150*s34*s51-84*s45*s51+66*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(36*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(36*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(36*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(36*(s51*(s23+2*s51)-s12*(s23+3*s51)))/(s34*(s45-s51))-(396*s45*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(12*s51*(6*s23^2-23*s23*s51+s51*(-8*s45+33*s51)))/(s34^2*(-s12-s23+s34+s51))+(72*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(72*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[38]->(-200+(46*s23+22*s34+150*s45-34*s51)/(s12+s23-s34-s51)-(200*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(320*s12*s23)/(s34*s51)-(160*(2*s23+s45))/s51-(160*s23^2)/((s45-s51)*s51)-(160*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(104*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(56*s51^2)/((s12-s34-s51)*(s45-s51))-(56*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(104*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(104*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(48*(s12+2*s23+s51))/s34-(256*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(768*s45*s51)/(-s12+s34+s51)^2+(256*(3*s23+6*s45-4*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(256*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(768*(s23+s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(8*(50*s23+62*s45-145*s51)*s51)/(s34*(-s12+s34+s51))-(16*(79*s23+44*s45-105*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(104*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(104*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(200*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(96*s45*s51)/(s34*(-s23+s34+s51))+(16*(28*s23+19*s45-63*s51)*s51)/(s34*(-s12-s23+s34+s51))-(256*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(48*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(8*(-26*s45+s51))/(s12-s34-s51)-(256*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(256*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(256*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(8*(7*s23-19*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(304*s23*(2*s23-s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(200*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(256*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(96*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))+(24*s45^2*(11*s45+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(16*s51*(13*s23+16*s51))/((s12-s23-s45)*(s45-s51))+(2*(s23+13*s34+77*s45+141*s51))/(s12-s23-s45)+(-160*s23+208*s51)/(s45-s51)+(8*(19*s34*s45-6*s45^2+6*s34*s51))/((s12-s23-s45)*(s12-s34-s51))+(104*(s23^2+s51^2))/(s45-s51)^2-(200*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(256*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(200*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(48*s51^2*(s45^2-15*s45*s51+14*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(3*(17*s34^2+42*s34*s45-11*s45^2+34*s34*s51-26*s45*s51+17*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(20*s12*s23+12*s23^2+6*s12*s51-13*s23*s51+19*s51^2))/(s34*(s45-s51))+(24*s51*(4*s45^2-45*s45*s51+28*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(8*s51*(63*s23^2-196*s23*s51-76*s45*s51+210*s51^2))/(s34^2*(-s12-s23+s34+s51))+(320*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(200*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(48*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(48*(s12-2*(s34+s45+s51)))/(s23-s34-s51)-(25*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(8*(34*s12*(s23-s51)+s51*(-24*s23+8*s45+31*s51)))/s34^2+(104*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(104*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(256*(s45^3+s34*(s45^2+s45*s51+s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(25*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(16*(10*s12^2*(2*s23-s51)+s23*(22*s23-19*s51)*s51+s12*(6*s23^2-19*s23*s51+13*s51^2)))/(s34^2*(s45-s51)))/384,
p[39]->((s12-s34)*(-(s23^3*s34^2*s51)+2*s23^2*s34^2*s51*(s34+s51)-s45*(s34+s45)^2*(s34+s51)^3-s23*(s34+s51)^2*(s34^3+s45^2*s51+2*s34^2*(s45+s51)+s34*s45*(s45+2*s51))+s12^3*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))-s12^2*(s23^3*s51+s23^2*(s45-2*s51)*s51+(s34+s51)^2*(3*s45*s51+s34*(s45+2*s51))+s23*(3*s34^3+2*s34^2*s45+s51^2*(-4*s45+s51)-s34*s51*(3*s45+2*s51)))+s12*(2*s23^3*s34*s51+s23^2*s51*(-3*s34^2+s34*(s45-4*s51)-2*s45*s51)+(s34+s45)*(s34+s51)^2*(3*s45*s51+s34*(2*s45+s51))+s23*(s34+s51)*(3*s34^3+2*s45*s51*(-s45+s51)+s34^2*(4*s45+3*s51)+s34*(s45^2-s45*s51+2*s51^2)))))/(2*s34^2*(s12-s23-s45)*(-s12+s34+s45)*(-s12+s34+s51)^3),
p[40]->(-48+(48*s23^2)/((s12-s23)*(s12-s23-s45))-(6*(s45-s51))/(s12-s34-s45)+(6*(s12-s45)*s45*(s12-s51))/(s34^2*(s23+s45-s51))+(6*s23^3*(s23+s45-s51))/(s34^3*(-s12+s23+s45))+(6*s12*s23*(s12-s45))/(s34^2*s51)-(6*(s12-s45)*(s23+s45))/(s34*s51)+(48*s23^3*s51)/((s12-s23)*s34^2*(s12-s23-s45))-(48*s23^2*s51)/((s12-s23)*s34*(s12-s23-s45))-(6*s34*s51)/((s12-s23-s45)*(s12-s34-s45))+(12*s23*s51)/(s34*(-s12+s34+s45))+(6*(-s12+s45)*s51)/(s34*(s23+s45-s51))-(6*s51^2)/((s12-s34-s45)*(s12-s34-s51))+(6*s34*s51^2)/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51))+(48*s45*(s45-s51)*s51^3)/((s12-s23)^2*s34^2*(s12-s34-s51))+(96*s45*(3*s45-4*s51)*s51^2)/((s12-s23)*s34*(-s12+s34+s51)^2)-(12*s51^3)/((s12-s34-s45)*(-s12+s34+s51)^2)+(12*s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)+(12*s23*s51^3)/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(96*s45*(s45-s51)*s51^3)/((s12-s23)*s34^2*(-s12+s34+s51)^2)-(24*s23*s51^2)/(s34*(-s12+s34+s45)*(-s12+s34+s51))-(48*s45*(3*s45-4*s51)*s51^2)/((s12-s23)^2*s34*(-s12+s34+s51))+(6*s45*(-s12+s45-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(48*s45*s51^3*(-s45+s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(48*s51*(2*s23-s45+2*s51))/((s12-s23)*s34)+(48*(2*s23+2*s34-s45+2*s51))/(s12-s23)-(48*s45*s51^2*(-3*s45+4*s51))/((s12-s23)^2*s34*(-s23+s34+s51))+(8*s51*(8*s45+11*s51))/(-s12+s34+s51)^2+(-30*s12-68*s23+13*s45+15*s51)/s34-(6*(8*s12+8*s34-17*s45+16*s51))/(s23-s34-s51)-(s23^2*(35*s23+22*s45+16*s51))/(s34^2*(-s12+s23+s45))+(6*s45*s51^2*(-9*s45+17*s51))/((s12-s23)*s34^2*(s23-s34-s51))+(-26*s45+115*s51)/(s12-s34-s51)-(74*s23+144*s34-179*s45+192*s51)/(s12-s23-s45)-(6*s23*(s23^2+s12*(s23-s51)-s23*s51+s45*s51))/s34^3+(48*s51*(s23^2-2*s23*s51+2*(s45-s51)*s51))/((s12-s23)*s34^2)+(s51*(38*s23*s45-7*s45^2-46*s23*s51+160*s45*s51-261*s51^2))/(s34^2*(-s12+s34+s51))+(-144*s34^2+397*s34*s45-208*s45^2-330*s34*s51+482*s45*s51-240*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(48*s45*(s34^2-s34*s45+4*s34*s51-3*s45*s51+6*s51^2))/((s12-s23)^2*(s12-s34-s51))+(48*s45*(s34^2-s34*s45+4*s34*s51-3*s45*s51+6*s51^2))/((s12-s23)^2*(s23-s34-s51))-(96*s45*(s34^2-s34*s45+4*s34*s51-3*s45*s51+6*s51^2))/((s12-s23)*(-s12+s34+s51)^2)-(6*s51*(18*s45^2-59*s45*s51+8*s51^2))/((s12-s23)*s34*(s23-s34-s51))+(6*(s12^2-2*s12*s45+s45^2+8*s12*s51-26*s45*s51+8*s51^2))/(s34*(-s23+s34+s51))-(6*s51^2*(-9*s45^2+9*s45*s51+16*s51^2))/((s12-s23)*s34^2*(s12-s34-s51))+(4*s51^2*(-8*s23*s45-8*s45^2+5*s23*s51-11*s45*s51+19*s51^2))/(s34^2*(-s12+s34+s51)^2)+(6*(24*s34^2-49*s34*s45+9*s45^2+56*s34*s51-107*s45*s51+24*s51^2))/((s12-s23)*(s12-s34-s51))-(6*(8*s34^2-25*s34*s45+9*s45^2+24*s34*s51-67*s45*s51+24*s51^2))/((s12-s23)*(s23-s34-s51))-(6*s51*(-18*s45^2+67*s45*s51+24*s51^2))/((s12-s23)*s34*(s12-s34-s51))-(74*s23^2+13*s23*s45+19*s45^2+70*s23*s51-55*s45*s51+48*s51^2)/(s12*s34-s23*s34-s34*s45)+(-19*s45^3+74*s45^2*s51-103*s45*s51^2+48*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(8*s51*(-8*s45^2+s45*s51+s51*(4*s23+19*s51)))/(s34*(-s12+s34+s51)^2)+(-18*s12^2+35*s23^2-13*s23*s45-18*s45^2+42*s23*s51-78*s45*s51+89*s51^2+s12*(29*s23+36*s45+71*s51))/s34^2-(2*(13*s45^2-42*s45*s51+s51*(19*s23+191*s51)))/(s34*(-s12+s34+s51))+(4*(24*s34^2*s45+s34*(-32*s45^2+45*s45*s51-3*s51^2)+s45*(8*s45^2-29*s45*s51+24*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/24,
p[41]->(-3+(s23+s45)^2/(-s12+s23+s45)^2+(3*s23+4*s45)/(-s12+s23+s45)+s45/(s12-s34-s51)+(s45*(-s34+2*s45-2*s51))/((s12-s23-s45)*(s12-s34-s51))-(s45^2*(s12-s51)^2)/(s34^2*(s23+s45-s51)^2)+(2*s12*s45*(s12-s51))/(s34^2*(s23+s45-s51))+(s23^2*(s23+s45)*(s23+s45-s51))/(s34^2*(-s12+s23+s45)^2)-(s23*(s23+s45)*(2*s23+2*s45-s51))/(s34*(-s12+s23+s45)^2)+(s12*s23^2)/(s34^2*s51)-(s23*(s23+s45))/(s34*s51)+(2*s45*(s12-s51)*s51)/(s34*(s23+s45-s51)^2)+(2*s51)/(s23+s45-s51)-s51^2/(s23+s45-s51)^2+(2*s45*(-2*s12+s51))/(s34*(s23+s45-s51))-(2*s45^2)/(-s12+s34+s51)^2-(2*(s23+s45)*(2*s45-s51)*s51)/(s34*(-s12+s34+s51)^2)-(2*(s23+s45)*(s23+s45-s51)*s51^2)/(s34^2*(-s12+s34+s51)^2)+(2*s45^2*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+((s23+s45)*(3*s23-s45-2*s51)*s51)/(s34^2*(-s12+s34+s51))+(s45*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(-4*s12-2*s23+s45+s51)/s34-(s45*(s23+s45+s51))/(s34*(-s12+s34+s51))-(s23*(2*s23^2+2*s23*s45-s23*s51-2*s45*s51))/(s34^2*(-s12+s23+s45))-(s12^2+2*s12*s23-2*s23*s45-s12*s51+2*s45*s51)/s34^2)/4,
p[42]->(3*s23^2*s34^2+3*s34^2*s45^2+s12^2*(s23-s51)^2-8*s34^2*s45*s51-2*s34*s45^2*s51+6*s34^2*s51^2+4*s34*s45*s51^2+s45^2*s51^2+2*s23*s34*(3*s34*s45-4*s34*s51-s45*s51)-2*s12*(2*s23^2*s34+2*s23*s34*(s45-2*s51)-s23*s45*s51+s51*(-(s34*s45)+2*s34*s51+s45*s51)))/(4*s34^2*(s23+s45-s51)^2),
p[43]->(-3*s23^2*s34^2-3*s34^2*s45^2-3*s12^2*(s23-s51)^2+2*s34^2*s45*s51+2*s34^2*s51^2-2*s34*s45*s51^2-3*s45^2*s51^2+2*s23*s34^2*(-3*s45+s51)+2*s12*(3*s23^2*s34+(s34+3*s45)*s51^2+s23*(3*s34*s45-4*s34*s51-3*s45*s51)))/(4*s34^2*s51^2),
p[44]->(-27+(12*s23)/s51+(12*s12^2*(-s23+s45))/(s34^2*s51)+(12*s23^2)/((s45-s51)*s51)+(12*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(12*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)+(38*s51)/(s23+s45-s51)-(6*s51^2)/((s12-s23-s45)*(s45-s51))-(13*s51^2)/(s23+s45-s51)^2+(19*s51^2)/((s12-s23-s45)*(s23+s45-s51))+(6*s51^2)/((s45-s51)*(s23+s45-s51))+(6*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51))-(12*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(12*(s34-s51)*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(6*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(13*s51^3)/((s12-s23-s45)*(s23+s45-s51)^2)+(6*s51^3)/((s45-s51)*(s23+s45-s51)^2)-(12*s12*s51^3)/(s34*(s45-s51)*(s23+s45-s51)^2)+(6*s12*(s12-s51)*s51^3)/(s34^2*(s45-s51)*(s23+s45-s51)^2)+(12*s51^3)/((s45-s51)^2*(s23+s45-s51))-(24*s12*s51^3)/(s34*(s45-s51)^2*(s23+s45-s51))+(12*s12*(s12-s51)*s51^3)/(s34^2*(s45-s51)^2*(s23+s45-s51))+(12*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(6*s51^4)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51)^2)+(12*s51^4)/((s12-s23-s45)*(s45-s51)^2*(s23+s45-s51))-(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(6*s51^2*(2*s12+s51))/(s34*(s45-s51)*(s23+s45-s51))+(6*(-3*s23+s51))/(s45-s51)+(12*s51^2*(-s23+s51))/((s12-s23-s45)*(s45-s51)^2)-(84*(s34+s51))/(s23-s34-s51)-(12*(3*s23+3*s45-14*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(6*(4*s23+2*s45-15*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(12*(s34-s51)*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(6*(2*s23-49*s51)*s51)/(s34*(-s12+s34+s51))+(3*(8*s23-61*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(12*s23*(s23-s51)*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(12*(s23-s51)*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(126*(s34+s51)^2)/(-s23+s34+s51)^2-(33*s51*(s34+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(66*s45*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(60*s45*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(66*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(60*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(12*s23*(s23-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(12*(s23-s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(6*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(60*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(33*(s34+s51)^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(18*s51*(-2*s45+3*s51))/(-s12+s34+s51)^2-(6*s51^3*(42*s45+11*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(3*s51^2*(-9*s45+20*s51))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(3*(4*s45+43*s51))/(s12-s34-s51)+(s51^2*(-13*s45+46*s51))/(s34*(s12-s23-s45)*(s23+s45-s51))+(40*s12+6*s23+109*s51)/s34-(3*s23+96*s34+18*s45+142*s51)/(s12-s23-s45)+(6*(8*s12*s23-4*s12*s51+s23*s51))/(s34*(s45-s51))+(2*s51*(10*s12*s45-6*s12*s51+3*s45*s51))/(s34*(s23+s45-s51)^2)+(3*(-54*s34^2+13*s34*s45+4*s45^2-120*s34*s51+32*s45*s51-82*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(2*(3*s23^2+3*s23*s45-7*s23*s51-7*s51^2))/(s34*(s12-s23-s45))-(6*s51^2*(4*s23^2-5*s23*s51+s51^2))/(s34^2*(-s12+s34+s51)*(-s45+s51))-(12*(s23^2-s23*s51+s51^2))/(s45-s51)^2+(6*(27*s34^2-10*s34*s45+44*s34*s51-30*s45*s51+7*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(3*(11*s34^2+36*s34*s51+25*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(24*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(66*s45*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(5*s51*(-5*s45+8*s51)+s12*(-34*s45+12*s51))/(s34*(s23+s45-s51))+(6*(11*s34^3-38*s34*s45*s51-2*s51^2*(30*s45+11*s51)+s34^2*(-9*s45+22*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(17*s12^2+3*s12*(8*s23-8*s45-3*s51)+3*s51*(4*s45+31*s51))/s34^2+(6*(-11*s34^3+s34^2*(9*s45-22*s51)+(9*s45-2*s51)*s51^2+s34*(2*s45^2+22*s45*s51-9*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(6*(s12^2*(5*s23-3*s51)+s12*s51*(-s23+s51)+s51*(2*s23^2-3*s23*s51+s51^2)))/(s34^2*(s45-s51))+(12*((s23-s51)^2*s51+2*s12*(s23^2-2*s23*s51+2*s51^2)))/(s34*(s45-s51)^2)+(12*(s23*s51^2*(-s23+s51)+s12*s51*(-s23^2+s23*s51+s51^2)-s12^2*(s23^2-3*s23*s51+3*s51^2)))/(s34^2*(s45-s51)^2)+(2*(s12^2*(s45-3*s51)-3*s45*s51*(2*s45+s51)+s12*(12*s45^2-5*s45*s51+3*s51^2)))/(s34^2*(s23+s45-s51))+((s12-s51)*(-6*s45^2*s51+s12*(-7*s45^2+6*s45*s51+6*s51^2)))/(s34^2*(s23+s45-s51)^2)-(3*(33*s34^3-60*s45*s51^2+33*s51^3+s34^2*(-20*s45+99*s51)+s34*(-60*s45*s51+99*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2))/24,
p[45]->(96-(s23^2*(35*s23+22*s45))/(s34^2*(-s12+s23+s45))+(-36*s12-68*s23+s45-158*s51)/s34+(3*(s34+s45-2*s51))/(s12+s23-s34-s51)-(6*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(6*s23^3*(s23+s45-s51))/(s34^3*(-s12+s23+s45))-(6*s12*s23*s45)/(s34^2*s51)+(6*(s23+s45))/s51+(-6*s12*s23+6*s45*(s23+s45))/(s34*s51)+(2*s45*(s12+3*s45-3*s51)*s51)/(s34^2*(s23+s45-s51))-(2*s51^2)/(s34*(s23+s45-s51))+(4*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))+(6*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))-(6*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(66*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*s45*(75*s45-8*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(75*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(6*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(6*s45*(s45-s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(6*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(6*s45^2*(-2*s45+s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(6*s45^2*s51*(-s45+s51))/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(12*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))+(33*s51*(s34+s45+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)-(66*s45*s51^3*(4*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(33*(s34+s51)^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(6*s45*s51*(-s23+s45+2*s51))/(s34^2*(-s12-s23+s34+s51))+(12*s45*s51*(s12-s45+8*s51))/(s34*(-s23+s34+s51)^2)+(6*s45*s51^3*(14*s45+11*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(4*s45*s51^2*(8*s23+8*s45+13*s51))/(s34^2*(-s12+s34+s51)^2)-(4*s51*(16*s45+13*s51))/(-s12+s34+s51)^2+(6*s45*s51*(3*s45+16*s51))/(s34^2*(-s23+s34+s51))-(6*s45*s51^2*(11*s45+29*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(-26*s45+103*s51)/(-s12+s34+s51)+(74*s23+177*s34+184*s45+114*s51)/(s12-s23-s45)+(s45*s51*(38*s23-7*s45+148*s51))/(s34^2*(-s12+s34+s51))-(6*s23*(s23^2+s12*(s23-s51)-s23*s51+s45*s51))/s34^3-(3*(58*s34^2+47*s34*s45-22*s45^2+36*s34*s51+36*s45*s51-102*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(2*(87*s34^2+25*s34*s45-72*s45^2+96*s34*s51+125*s45*s51-24*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(3*(s34^2+4*s34*s45+7*s45^2+3*s34*s51+3*s45*s51+4*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(6*s51^2*(42*s45^2+36*s45*s51+11*s51^2))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(2*(s34+s45)*(33*s34^2-42*s34*s45+16*s45^2+66*s34*s51-42*s45*s51+33*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(3*(4*s12^2-10*s12*s45+6*s45^2+28*s12*s51-17*s45*s51+54*s51^2))/(s34*(-s23+s34+s51))-(68*s23^2+7*s23*s45+19*s45^2+62*s23*s51-55*s45*s51+62*s51^2)/(s12*s34-s23*s34-s34*s45)+(3*(33*s34^2+33*s34*s45+11*s45^2+96*s34*s51+52*s45*s51+63*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(3*s51*(44*s45^2+69*s45*s51+80*s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(6*(-2*s45^2*s51+s51^3))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(-19*s45^3+74*s45^2*s51-117*s45*s51^2+66*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(6*s51*(-s23+2*(s45+s51)))/(s34*(-s12-s23+s34+s51))+(6*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(6*(-3*s12+33*s34+10*(3*s45+s51)))/(s23-s34-s51)-(66*s45*(s34^3+2*s51^2*(3*s45+2*s51)+2*s34*s51*(2*s45+3*s51)+s34^2*(s45+4*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(4*s51*(16*s45^2+21*s45*s51+s51*(8*s23+13*s51)))/(s34*(-s12+s34+s51)^2)+(3*(-2*s12^2+34*s34^2+32*s34*s45-2*s45^2+79*s34*s51+75*s45*s51+45*s51^2+s12*(4*s34+4*s45+15*s51)))/(-s23+s34+s51)^2+(-6*s12^2+35*s23^2-13*s23*s45+s12*(23*s23+12*s45)-6*s45*(3*s45+16*s51))/s34^2+(2*(-13*s45^2+48*s45*s51+s51*(19*s23+74*s51)))/(s34*(-s12+s34+s51))+(6*(-11*s34^3+s34^2*(3*s45-22*s51)+2*s34*s45*(7*s45+10*s51)+2*s51*(21*s45^2+21*s45*s51+11*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(3*(33*s34^3+s34^2*(8*s45+99*s51)+3*s51*(-25*s45^2+8*s45*s51+11*s51^2)+s34*(-25*s45^2+24*s45*s51+99*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2))/24,
p[46]->(24-(6*s12*s23*(s12+s23))/(s34^2*s51)-(6*(s23+s45))/s51+(6*(s23*(s23+s45)+s12*(2*s23+s45)))/(s34*s51)+(18*s51)/(s12-s34-s51)+(6*s45*(-s12+s45-8*s51)*s51)/(s34*(-s23+s34+s51)^2)+(3*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(165*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(33*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(6*s45*(36*s45-11*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(54*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(27*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(3*s45*(-2*s12+2*s45-9*s51))/(s34*(-s23+s34+s51))+(6*s45*(-s12+s45-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(189*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(162*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(27*s45*s51^2*(-3*s45+4*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(6*(5*s23+11*s34-8*s45+11*s51))/(s12-s23-s45)+(6*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(21*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(3*(7*s12+20*s34-9*s45+20*s51))/(s23-s34-s51)+(-6*s12+6*s45+21*s51)/s34-(6*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(3*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*(s45^2+s23*(s45-9*s51)-11*s45*s51-9*s51^2))/(s34*(-s12+s34+s51))+(-19*s45^2+48*s45*s51+9*s51^2)/(-s12+s34+s51)^2-(9*(11*s34^2-15*s34*s45+22*s34*s51-12*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(s51^3*(22*s23^2+44*s23*s45+22*s45^2-2*s23*s51+40*s45*s51+13*s51^2))/(s34^2*(-s12+s34+s51)^3)-(2*s51^2*(33*s23*s45+33*s45^2-s23*s51+50*s45*s51+13*s51^2))/(s34*(-s12+s34+s51)^3)-(s51*(66*s45^2+60*s45*s51+13*s51^2))/(-s12+s34+s51)^3+(2*s51*(14*s23*s45+3*s45^2+20*s23*s51+108*s45*s51+19*s51^2))/(s34*(-s12+s34+s51)^2)-(2*s51*(11*s23^2-3*s23*s45-3*s45^2+53*s23*s51+57*s45*s51+20*s51^2))/(s34^2*(-s12+s34+s51))+(s51^2*(47*s23^2+50*s23*s45+3*s45^2+44*s23*s51+142*s45*s51+29*s51^2))/(s34^2*(-s12+s34+s51)^2)-(s34*s45*(33*s34^2-42*s34*s45+22*s45^2+66*s34*s51-42*s45*s51+33*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)+(99*s34^2-186*s34*s45+70*s45^2+198*s34*s51-156*s45*s51+99*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(33*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51)^2)+(3*(3*s12^2-s23^2-4*s23*(s45-5*s51)+4*s51*(s45+2*s51)+s12*(4*s23-4*s45+7*s51)))/s34^2+(3*(s12^2+10*s34^2-16*s34*s45+s45^2+20*s34*s51-32*s45*s51+10*s51^2+s12*(7*s34-2*s45+7*s51)))/(-s23+s34+s51)^2-(3*s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))-(6*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3*(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)-(3*(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(33*s34^3-22*s45^3+64*s45^2*s51-75*s45*s51^2+33*s51^3+s34^2*(-141*s45+99*s51)+s34*(112*s45^2-216*s45*s51+99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2))/12,
p[47]->7+(21*s45^3)/(4*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(7*s45^3*(s45-s51))/(4*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(s12*s23*(7*s12+6*s23-s45))/(2*s34^2*s51)-(7*(s23+s45))/(2*s51)+(6*s23^2+5*s23*s45-s45^2+7*s12*(2*s23+s45))/(2*s34*s51)-(7*s45^3*(s45-s51))/(2*(s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(7*(s45-s51)^2*s51^3)/(4*s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(3*s45*(-s12+s45-5*s51)*s51)/(s34*(-s23+s34+s51)^2)+(3*s45^2*s51^2)/(2*s34^2*(-s23+s34+s51)^2)-(55*s45^2*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(11*s45^2*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(2*s45*(36*s45-11*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(18*s45^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(9*s45^2*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(3*s45*(-s12+s45-3*s51))/(s34*(-s23+s34+s51))+(3*s45*(-s12+s45-6*s51)*s51)/(s34^2*(-s23+s34+s51))+(63*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(54*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(7*(s23+s45-3*s51)*s51)/(2*s34*(-s12-s23+s34+s51))-(7*(s45-s51)^2*s51^3)/(2*s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(21*s51^3*(-s45+s51))/(2*s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(7*(-s45+s51)^3)/(4*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(7*(-s45+s51)^3)/(2*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(21*s51^2*(-3*s45+2*s51))/(4*s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(9*s45*s51^2*(-3*s45+4*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(7*(s23+s34-3*s45+5*s51))/(16*(s12+s23-s34-s51))+(3*(2*s12+7*s34-3*s45+7*s51))/(s23-s34-s51)+(2*s45*s51^4*(7*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(7*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(-7*s12+7*s45+12*s51)/(2*s34)+(-2*s45+23*s51)/(4*(s12-s34-s51))-(2*s45*s51^3*(9*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(151*s23+359*s34-253*s45+359*s51)/(16*(s12-s23-s45))+(-33*s34^2+45*s34*s45-66*s34*s51+36*s45*s51-33*s51^2)/((s12-s34-s51)*(-s23+s34+s51))+(6*s23*s45+6*s45^2-41*s23*s51-55*s45*s51-17*s51^2)/(2*s34*(-s12+s34+s51))-(7*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(4*s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(7*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(2*s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(2*(-11*s45^2+27*s45*s51+3*s51^2))/(3*(-s12+s34+s51)^2)+(7*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(4*s34*(s12+s23-s34-s51)^2)+(s51*(-106*s23^2+36*s23*s45+36*s45^2-472*s23*s51-552*s45*s51+11*s51^2))/(12*s34^2*(-s12+s34+s51))-(s51^3*(53*s23^2+106*s23*s45+53*s45^2-22*s23*s51+62*s45*s51+35*s51^2))/(6*s34^2*(-s12+s34+s51)^3)-(s51*(159*s45^2+93*s45*s51+35*s51^2))/(6*(-s12+s34+s51)^3)+(s51^2*(115*s23^2+124*s23*s45+9*s45^2+67*s23*s51+302*s45*s51+37*s51^2))/(6*s34^2*(-s12+s34+s51)^2)+(s51*(71*s23*s45+18*s45^2+65*s23*s51+465*s45*s51+49*s51^2))/(6*s34*(-s12+s34+s51)^2)-(s34*s45*(66*s34^2-84*s34*s45+53*s45^2+132*s34*s51-84*s45*s51+66*s51^2))/(6*(s12-s23-s45)*(s12-s34-s51)^3)-(s51^2*(159*s23*s45+159*s45^2-22*s23*s51+155*s45*s51+70*s51^2))/(6*s34*(-s12+s34+s51)^3)+(396*s34^2-735*s34*s45+322*s45^2+792*s34*s51-606*s45*s51+396*s51^2)/(12*(s12-s23-s45)*(s12-s34-s51))+(11*s45^2*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(7*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(4*s34^2*(s12+s23-s34-s51)^2)+(21*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/(32*(s12-s23-s45)*(s12+s23-s34-s51))+(11*s12^2-3*s23^2-12*s23*s45+2*s45^2+42*s23*s51+12*s45*s51+15*s51^2+4*s12*(3*s23-4*s45+3*s51))/(2*s34^2)-(7*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(4*s34^2*(-s12-s23+s34+s51))+(3*(s12^2+7*s34^2-10*s34*s45+s45^2+14*s34*s51-20*s45*s51+7*s51^2+s12*(4*s34-2*s45+4*s51)))/(2*(-s23+s34+s51)^2)-(7*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(32*(s12+s23-s34-s51)^2)-(s45*(-11*s34^3+2*s34^2*(7*s45-11*s51)+2*s34*s51*(28*s45+11*s51)+4*s51^2*(21*s45+22*s51)))/((s12-s34-s51)^3*(-s23+s34+s51))-(2*s45*(11*s34^3-54*s45*s51^2+44*s51^3+6*s34*s51*(-6*s45+11*s51)+s34^2*(-9*s45+44*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(7*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/(32*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(11*s34^3+s34^2*(-36*s45+33*s51)+s51*(27*s45^2-108*s45*s51+11*s51^2)+3*s34*(3*s45^2-36*s45*s51+11*s51^2))/((s12-s34-s51)*(-s23+s34+s51)^2)-(11*s34^3+s34^2*(-47*s45+33*s51)+s51*(54*s45^2+33*s45*s51+11*s51^2)+s34*(18*s45^2-83*s45*s51+33*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(66*s34^3-74*s45^3-6*s34^2*(47*s45-33*s51)+137*s45^2*s51-150*s45*s51^2+66*s51^3+2*s34*(112*s45^2-216*s45*s51+99*s51^2))/(6*(s12-s23-s45)*(-s12+s34+s51)^2),
p[48]->(-8864+(1152*s23^2)/((s12-s23)*(s12-s23-s45))+(6*(557*s23-839*s34-35*s45-707*s51))/(s12-s23-s45)-(24*(84*s12+80*s23+23*s45-75*s51))/s34+(72*s45^2*(51*s45-44*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(864*s23)/(s45-s51)-(144*(s45-s51))/(s12-s34-s45)+(264*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(3312*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(264*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(144*s23^3*(s23+s45-s51))/(s34^3*(-s12+s23+s45))-(384*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(48*(13*s23+7*s45))/s51-(48*(14*s12*s23+3*s23^2+3*s12*s45-3*s45^2))/(s34*s51)+(48*s12*(3*s23*(s23-s45)+s12*(s23+2*s45)))/(s34^2*s51)+(288*s23^2)/((s45-s51)*s51)+(288*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(288*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)+(1152*s23^3*s51)/((s12-s23)*s34^2*(s12-s23-s45))-(1152*s23^2*s51)/((s12-s23)*s34*(s12-s23-s45))-(144*s34*s51)/((s12-s23-s45)*(s12-s34-s45))+(288*s23*s51)/(s34*(-s12+s34+s45))+(144*s51)/(s23+s45-s51)+(432*s45*(s45-2*s51)*s51)/(s34*(-s12+s34+s45)*(s23+s45-s51))+(432*s45^2*(s45-s51)*s51)/(s34^2*(-s12+s34+s45)*(s23+s45-s51))-(144*s45*(s45-8*s51)*s51^2)/((s12-s23)*s34^2*(s23-s34-s51))+(288*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)-(1008*s51^2)/((s12-s23-s45)*(s45-s51))-(144*s51^2)/((s12-s34-s45)*(s45-s51))+(144*s34*s51^2)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(576*s23*s51^2)/(s34*(-s12+s34+s45)*(s45-s51))+(288*s51^2)/((s12-s34-s51)*(s45-s51))-(288*(s34-2*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(576*s51^2)/((s45-s51)*(s23+s45-s51))+(1152*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(432*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(s12+s23-s34-s51))-(288*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(288*s34*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^2)+(288*s23*s51^3)/(s34*(-s12+s34+s45)*(s45-s51)^2)-(1008*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(432*s51^3)/((s12-s23-s45)*(s12-s34-s45)*(s23+s45-s51))-(576*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(1584*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(1584*s45*(s45-s51)*s51^4)/((s12-s23)^3*s34^2*(s23-s34-s51))+(576*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(96*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(96*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(144*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(1584*(s45-s51)*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(192*(2*s45-25*s51))/(-s12+s34+s51)+(1584*(s45-s51)^2*s51)/(s34*(s23+s45-s51)*(-s12+s34+s51))+(1584*(s45-s51)^2*s51^2)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))+(288*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(1584*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(264*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(1440*s45*s51^3)/((s12-s23)*s34*(-s23+s34+s51)^2)+(1584*s45*s51^4)/((s12-s23)^2*s34*(-s23+s34+s51)^2)-(3024*(s34+s51)^2)/(-s23+s34+s51)^2-(792*s51*(s34+s51)^2)/((s12-s23-s45)*(-s23+s34+s51)^2)+(144*s45*(-s12+s45-8*s51)*s51)/(s34^2*(-s23+s34+s51))-(3168*s45*(2*s45-3*s51)*s51^3)/((s12-s23)^3*s34*(-s23+s34+s51))+(48*(61*s23-17*s45-129*s51)*s51)/(s34*(-s12-s23+s34+s51))+(432*s45*(s45-2*s51)*s51)/(s34*(-s12+s34+s45)*(-s12-s23+s34+s51))+(432*s45^2*(s45-s51)*s51)/(s34^2*(-s12+s34+s45)*(-s12-s23+s34+s51))+(96*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(288*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(288*s45*s51^3*(-3*s45+s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(144*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(432*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(144*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(144*(5*s23-3*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(6336*s45*s51^3*(-s45+s51))/((s12-s23)*s34*(s12-s34-s51)^3)+(1584*s45*s51^4*(-s45+s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)+(1584*s45*s51^4*(-s45+s51))/((s12-s23)^3*s34^2*(s12-s34-s51))+(1584*s45*s51^4*(-s45+s51))/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)+(1440*s45*s51^3*(s45+s51))/((s12-s23)^2*s34^2*(s12-s34-s51))-(1440*s45*s51^3*(s45+s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(576*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(144*s23*s51^2*(7*s23+2*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(792*(s34+s51)^2*(s34+2*s51))/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))-(792*(s34+s51)^2*(s34+2*s51))/((s12-s23)*(s12-s23-s45)*(s23-s34-s51))-(3168*s45*s51^3*(-2*s45+3*s51))/((s12-s23)^3*s34*(-s12+s34+s51))+(1584*s45*s51^3*(-4*s45+5*s51))/((s12-s23)^2*s34*(-s12+s34+s51)^2)-(144*(2*s12+28*s34-5*s45+18*s51))/(s23-s34-s51)-(24*s23^2*(11*s23-2*s45+40*s51))/(s34^2*(-s12+s23+s45))+(6*(227*s23+95*s34+87*s45+655*s51))/(s12+s23-s34-s51)-(144*s23*(s23^2+s12*(s23-s51)-s23*s51+s45*s51))/s34^3-(144*(24*s34^2-39*s34*s45+s45^2+17*s34*s51-86*s45*s51-38*s51^2))/((s12-s23)*(s23-s34-s51))+(144*(40*s34^2-15*s34*s45+s45^2+49*s34*s51-78*s45*s51-38*s51^2))/((s12-s23)*(s12-s34-s51))+(24*(8*s12^2+23*s23^2+5*s23*s45-18*s45^2+s12*(65*s23+28*s45-31*s51)-6*s23*s51+60*s45*s51-37*s51^2))/s34^2-(144*s51^2*(30*s45^2+45*s45*s51-22*s51^2))/((s12-s23)^2*s34*(-s12+s34+s51))+(144*s51^2*(s45^2-48*s45*s51-16*s51^2))/((s12-s23)*s34^2*(s12-s34-s51))+(144*(s12^2-2*s12*s45+s45^2+7*s12*s51-13*s45*s51-10*s51^2))/(s34*(-s23+s34+s51))+(144*(-3*s12*s45+4*s12*s51+4*s45*s51-5*s51^2))/(s34*(s23+s45-s51))+(144*(s23^2+2*s12*(7*s23-5*s51)+6*s23*s51-3*s51^2))/(s34*(s45-s51))-(288*(s23^2+s51^2))/(s45-s51)^2+(48*(-3*s23*s45-19*s45^2+4*s23*s51-76*s45*s51+s51^2))/(s34*(-s12+s34+s51))+(264*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(96*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(1584*s45*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(s12-s34-s51)^3)+(24*s51*(9*s23^2+18*s23*s45-18*s45^2-20*s23*s51-32*s45*s51+6*s51^2))/(s34^2*(-s12-s23+s34+s51))-(264*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(16*(-360*s34^2+39*s34*s45+58*s45^2-486*s34*s51+177*s45*s51+18*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(16*(80*s45^2+102*s45*s51+21*s51^2))/(-s12+s34+s51)^2-(144*s51^2*(-30*s45^2-45*s45*s51+22*s51^2))/((s12-s23)^2*s34*(-s23+s34+s51))-(144*s51^2*(18*s45^2-3*s45*s51+22*s51^2))/((s12-s23)*s34*(-s12+s34+s51)^2)-(72*(11*s34^2+36*s34*s51+25*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(144*s51*(-2*s45^2+55*s45*s51+31*s51^2))/((s12-s23)*s34*(s23-s34-s51))-(24*(44*s23^2-17*s23*s45+19*s45^2+76*s23*s51-55*s45*s51+48*s51^2))/(s34*(s12-s23-s45))+(72*s51*(-8*s45^2-49*s45*s51+50*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(144*s51*(-2*s45^2+111*s45*s51+63*s51^2))/((s12-s23)*s34*(s12-s34-s51))+(16*s51*(213*s45^2-312*s45*s51+170*s51^2))/(-s12+s34+s51)^3+(16*s51^3*(71*s23^2+71*s45^2+142*s23*(s45-s51)-241*s45*s51+170*s51^2))/(s34^2*(-s12+s34+s51)^3)-(9*(99*s34^2+398*s34*s45+703*s45^2+222*s34*s51+74*s45*s51+171*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(16*s51^2*(213*s45^2+71*s23*(3*s45-2*s51)-553*s45*s51+340*s51^2))/(s34*(-s12+s34+s51)^3)+(8*s51*(88*s23^2+24*s23*s45-57*s45^2-686*s23*s51-630*s45*s51+394*s51^2))/(s34^2*(-s12+s34+s51))-(16*s51*(53*s23*s45+78*s45^2-94*s23*s51-786*s45*s51+409*s51^2))/(s34*(-s12+s34+s51)^2)-(16*s51^2*(133*s23^2+172*s23*s45+39*s45^2-335*s23*s51-514*s45*s51+439*s51^2))/(s34^2*(-s12+s34+s51)^2)-(576*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(1584*s45*(-2*s34^3+s34^2*(s45-9*s51)+4*s34*(s45-4*s51)*s51+2*(3*s45-7*s51)*s51^2))/((s12-s23)^3*(s12-s34-s51))+(1584*s45*(-2*s34^3+s34^2*(s45-9*s51)+4*s34*(s45-4*s51)*s51+2*(3*s45-7*s51)*s51^2))/((s12-s23)^3*(s23-s34-s51))-(24*(19*s45^3-74*s45^2*s51+103*s45*s51^2-6*s51^3))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(1584*s45*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23)^2*(-s23+s34+s51)^2)+(288*(-(s45^2*s51^2)+s51^4))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(144*(2*s12^2*(4*s23-5*s51)+s12*(s23+s51)^2+2*s23*s51*(2*s23+s51)))/(s34^2*(s45-s51))+(264*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(1152*s51*(s23-2*(s45+s51)))/((s12-s23)*s34)-(288*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))-(1152*(s23-2*(s34+s45+s51)))/(s12-s23)-(384*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))-(2304*s51*(s23^2+s23*s51+s51*(2*s45+s51)))/((s12-s23)*s34^2)+(384*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(1584*s45*(s34^3-s34^2*(s45-5*s51)+2*s51^2*(-3*s45+5*s51)+2*s34*s51*(-2*s45+5*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)+(33*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(16*s45*(99*s34^2*(s45-s51)+99*(s45-s51)*s51^2+s34*(71*s45^2+198*s45*s51-198*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)-(144*(4*s12^2*s51+s45*(11*s45-13*s51)*s51+s12*(5*s45^2-5*s45*s51-4*s51^2)))/(s34^2*(s23+s45-s51))-(288*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(288*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)-(33*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(144*(11*s34^3+s34^2*(-3*s45+11*s51)-s34*(6*s45^2+7*s45*s51+33*s51^2)-s51*(18*s45^2+3*s45*s51+55*s51^2)))/((s12-s23)*(-s12+s34+s51)^2)-(72*(33*s34^3-60*s45*s51^2+33*s51^3+s34^2*(-20*s45+99*s51)+s34*(-60*s45*s51+99*s51^2)))/((s12-s23)*(-s23+s34+s51)^2)-(72*(11*s34^3+s34^2*(-30*s45+77*s51)-5*s34*(4*s45^2+22*s45*s51-33*s51^2)+s51*(-60*s45^2-150*s45*s51+143*s51^2)))/((s12-s23)^2*(s12-s34-s51))+(72*(11*s34^3+s34^2*(-30*s45+77*s51)-5*s34*(4*s45^2+22*s45*s51-33*s51^2)+s51*(-60*s45^2-150*s45*s51+143*s51^2)))/((s12-s23)^2*(s23-s34-s51))+(16*(-99*s34^3+125*s45^3+9*s34^2*(3*s45-11*s51)-47*s45^2*s51-414*s45*s51^2+297*s51^3+s34*(58*s45^2-279*s45*s51+207*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/3456,
p[49]->-1/4*(s12^2*(s23-s51)^2+(s34+s45)*s51*(s23*s34+s45*(s34+s51))-s12*(s23^2*s34+s23*s34*(s45-2*s51)-2*s23*s45*s51+2*s45*s51^2+s34*s51*(s45+s51)))/(s34^2*(s23+s45)*(s23+s45-s51)),
p[50]->((96*(s23-s45))/(s12-s23)+(48*s12-12*s51)/s34+(24*s45*(-5*s34+s45-2*s51))/((s12-s23)*(s12-s34-s51))+(8*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(48*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(8*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(12*s23^2*(s23+s45-s51))/(s34^2*(-s12+s23+s45))+(12*s23*(2*s23+2*s45-s51))/(s34*(-s12+s23+s45))-(24*s12*s23)/(s34*s51)+(12*s12^2*(s23-s45))/(s34^2*s51)+(12*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(12*(s23+s45))/s51+(96*(-s23+s45)*s51)/((s12-s23)*s34)-(24*s45^2*s51^2)/((s12-s23)*s34^2*(s23-s34-s51))-(36*s45^2*s51^3)/((s12-s23)^2*s34^2*(s12-s34-s51))+(36*s45^2*s51^3)/((s12-s23)^2*s34^2*(s23-s34-s51))+(4*s45^2*(-15*s34+7*s45))/((s12-s23-s45)*(-s12+s34+s51)^2)+(28*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(28*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(180*s45^2*s51^2)/((s12-s23)*s34*(-s12+s34+s51)^2)+(60*s45^2*s51^3)/((s12-s23)*s34^2*(-s12+s34+s51)^2)-(4*(22*s23+44*s45-29*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(4*(31*s45-38*s51)*s51)/(s34*(-s12+s34+s51))+(108*s45^2*s51^2)/((s12-s23)^2*s34*(-s12+s34+s51))+(4*(50*s23+53*s45-42*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(8*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(12*(s12-3*s34-2*s45-3*s51))/(-s23+s34+s51)-(24*s45*s51)/(s34*(-s23+s34+s51))-(108*s45^2*s51^2)/((s12-s23)^2*s34*(-s23+s34+s51))-(4*(13*s23+4*(s45-9*s51))*s51)/(s34*(-s12-s23+s34+s51))+(28*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(12*s45^2*s51^2)/(s34^2*(-s23+s34+s51)*(-s12-s23+s34+s51))+(24*s45*s51*(s45+s51))/(s34*(-s23+s34+s51)*(-s12-s23+s34+s51))-(36*s45^2*(s34+3*s51))/((s12-s23)^2*(s12-s34-s51))+(36*s45^2*(s34+3*s51))/((s12-s23)^2*(s23-s34-s51))+(60*s45^2*(s34+3*s51))/((s12-s23)*(-s12+s34+s51)^2)-(24*s45*s51*(2*s45+3*s51))/((s12-s23)*s34*(s23-s34-s51))+(12*s45^2*(-9*s45+5*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(24*s45*(3*s34+s45+6*s51))/((s12-s23)*(s23-s34-s51))+(24*s45*s51^2*(s45+8*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(-66*s23+10*s34+96*s45+10*s51)/(s12-s23-s45)+(24*s45*s51*(2*s45+11*s51))/((s12-s23)*s34*(s12-s34-s51))-(2*(5*s23-s34+6*s45+13*s51))/(s12+s23-s34-s51)+(4*s45*(30*s34-37*s45+15*s51))/((s12-s23-s45)*(s12-s34-s51))+(4*s51^2*(-66*s45+29*s51))/(s34*(-s12+s34+s51)^2)+(96*s51*(s23^2+2*s45*s51))/((s12-s23)*s34^2)-(12*(2*s12^2-s23^2+s12*(s23-2*s45-s51)+s23*s51+2*s45*s51))/s34^2+(12*s51*(2*s45^2+13*s45*s51-11*s51^2))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s51^2*(s45^2+6*s45*s51-7*s51^2))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(8*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(28*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(3*(3*s34^2+16*s34*s45+41*s45^2+6*s34*s51+4*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(12*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((s23-s34-s51)*(s12+s23-s34-s51))+(12*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(12*(s45*s51-s12*(3*s45+s51)))/(s34*(s23+s45))+(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51))/(s12+s23-s34-s51)^2+(4*s51*(6*s23^2-23*s23*s51+s51*(-8*s45+33*s51)))/(s34^2*(-s12-s23+s34+s51))-(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[51]->(-26*s23^4*s34^2*s51+39*s23^3*s34^2*s51*(s34+s51)+2*s23^2*(19*s34^2+6*s34*s45-13*s45^2)*(s34+s51)^3+s45*(-13*s34^2+38*s34*s45+51*s45^2)*(s34+s51)^4-s23*(s34+s51)^3*(13*s34^3+s45^2*(26*s45-51*s51)+s34^2*(-76*s45+26*s51)-s34*s45*(63*s45+38*s51))+s12^4*(51*s23^2*s51+s51*(-13*s34^2+38*s34*s51+51*s51^2)-s23*(13*s34^2+38*s34*s51+102*s51^2))-s12^3*(25*s23^3*s51+s23^2*(38*s34^2+103*s34*s51+s51*(51*s45+s51))-(s34+s51)*(-76*s34*s51*(s45+s51)-51*s51^2*(3*s45+s51)+13*s34^2*(s45+3*s51))-s23*(52*s34^3+s51^2*(204*s45+77*s51)+s34^2*(-38*s45+141*s51)+s34*s51*(89*s45+230*s51)))+s12*(52*s23^4*s34*s51-s23^3*s51*(103*s34^2-26*s34*s45+142*s34*s51+52*s45*s51)+(s34+s51)^3*(-76*s34*s45*(s45+s51)+13*s34^2*(3*s45+s51)-51*s45^2*(s45+3*s51))-s23^2*(s34+s51)*(114*s34^3+2*s45*(26*s45-77*s51)*s51+s34^2*(24*s45+115*s51)+s34*(-26*s45^2+77*s45*s51-128*s51^2))+s23*(s34+s51)^2*(52*s34^3+3*s45*(43*s45-34*s51)*s51+s34^2*(-190*s45+91*s51)-s34*(114*s45^2+11*s45*s51+38*s51^2)))+s12^2*(-26*s23^4*s51+s23^3*s51*(89*s34-26*s45+103*s51)+s23^2*(114*s34^3+2*s34*(58*s45-63*s51)*s51+(53*s45-128*s51)*s51^2+s34^2*(12*s45+167*s51))-(s34+s51)^2*(39*s34^2*(s45+s51)-153*s45*s51*(s45+s51)-38*s34*(s45^2+4*s45*s51+s51^2))-s23*(s34+s51)*(78*s34^3+s34^2*(-152*s45+155*s51)+3*s51*(34*s45^2+60*s45*s51-17*s51^2)+s34*(-51*s45^2+116*s45*s51+52*s51^2))))/(24*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(-s12+s34+s51)^2),
pe[1]->(s12^2*(277*s12^4*(s34+s45)*(s23+s45-2*s51)*(s23-s51)+(s45-s51)^2*(s34+s51)^2*(457*s45^2*s51+2*s34*s45*(9*s45+457*s51)+s34^2*(18*s45+475*s51))-s23^4*(277*s34^3+s34^2*(313*s45-36*s51)+18*s45*(s45-s51)*s51+18*s34*(s45^2+s45*s51-2*s51^2))-s12^3*(s34+s45)*(s23^2*(831*s34+295*s45+259*s51)+s23*(849*s34*s45+295*s45^2-2511*s34*s51-133*s45*s51-1547*s51^2)+3*s34*(6*s45^2-289*s45*s51+560*s51^2)+s51*(-295*s45^2-162*s45*s51+1288*s51^2))+s23^3*(277*s34^4+s34^3*(36*s45+795*s51)+s34^2*(-331*s45^2+554*s45*s51+331*s51^2)+s45*s51*(-36*s45^2-385*s45*s51+421*s51^2)+s34*(-36*s45^3-439*s45^2*s51+108*s45*s51^2+367*s51^3))-s23*(s45-s51)*(s34+s51)*(s34^3*(457*s45-673*s51)+2*s34^2*(457*s45^2-538*s45*s51-493*s51^2)+s45*s51*(439*s45^2-1353*s45*s51+457*s51^2)+s34*(475*s45^3-54*s45^2*s51-2249*s45*s51^2+439*s51^3))-s23^2*(s34^4*(198*s45+79*s51)+s34^3*(619*s45^2+126*s45*s51-191*s51^2)+s34^2*(493*s45^3+1130*s45^2*s51-1641*s45*s51^2+295*s51^3)+2*s45*s51*(9*s45^3+421*s45^2*s51-878*s45*s51^2+448*s51^3)+s34*(18*s45^4+1335*s45^3*s51-968*s45^2*s51^2-1227*s45*s51^3+842*s51^4))+s12^2*(-277*s23^4*(s34+s45)+3*s34^3*(12*s45^2-301*s45*s51+566*s51^2)+s45*s51*(-18*s45^3-752*s45^2*s51+885*s45*s51^2+716*s51^3)+s34^2*(54*s45^3-1493*s45^2*s51+1320*s45*s51^2+2612*s51^3)+s34*(18*s45^4-626*s45^3*s51-1094*s45^2*s51^2+3479*s45*s51^3+716*s51^4)+s23^3*(277*s34^2-554*s45*(s45-2*s51)+s34*(-259*s45+1090*s51))+s23^2*(831*s34^3+6*s34^2*(280*s45-3*s51)+s45*(-259*s45^2+2155*s45*s51-1896*s51^2)+s34*(626*s45^2+2065*s45*s51-1860*s51^2))+s23*(3*s34^3*(289*s45-843*s51)+s34^2*(1457*s45^2-3018*s45*s51-2871*s51^2)+s34*(626*s45^3+450*s45^2*s51-5285*s45*s51^2+331*s51^3)+s45*(18*s45^3+1011*s45^2*s51-2486*s45*s51^2+349*s51^3)))+s12*(2*s23^4*(277*s34^2+s34*(295*s45-18*s51)+9*s45*(s45-s51))+s34^4*(-18*s45^2+313*s45*s51-572*s51^2)+s34^3*(-54*s45^3+169*s45^2*s51+576*s45*s51^2-1799*s51^3)+s45*s51^2*(36*s45^3-54*s45^2*s51+198*s45*s51^2-457*s51^3)-s34*s51^2*(108*s45^3-907*s45^2*s51+1450*s45*s51^2+457*s51^3)-2*s34^2*(18*s45^4+54*s45^3*s51-448*s45^2*s51^2+365*s45*s51^3+842*s51^4)-s23^3*(554*s34^3+s34^2*(-223*s45+1885*s51)+s34*(-885*s45^2+2119*s45*s51+151*s51^2)+s45*(-36*s45^2+90*s45*s51+223*s51^2))+s23^2*(-277*s34^4+s34^3*(-633*s45+356*s51)+s34^2*(-187*s45^2-1187*s45*s51+1651*s51^2)+s34*(277*s45^3-1957*s45^2*s51+1806*s45*s51^2+428*s51^3)+s45*(18*s45^3-126*s45^2*s51-133*s45*s51^2+518*s51^3))+s23*(s34^4*(-295*s45+849*s51)+s34^3*(-133*s45^2+75*s45*s51+1997*s51^2)+s45*s51*(-54*s45^3+144*s45^2*s51+7*s45*s51^2+180*s51^3)+s34^2*(108*s45^3-673*s45^2*s51+1694*s45*s51^2+1364*s51^3)+s34*(-18*s45^4-151*s45^3*s51+165*s45^2*s51^2+1173*s45*s51^3+216*s51^4)))))/(36*s34^2*(s12-s23-s45)*(s34+s45)*(s23-s51)*(s45-s51)*(s23+s45-s51)*(-s12+s34+s51)*(-s12-s23+s34+s51)),
pe[2]->-43/2-(16*s12^2)/(9*s34*(s23+s45))+(16*s12^2*(s12-s45))/(9*s34^2*(s23+s45))+(2*s23*(s23+s45)^3)/(9*s34^2*(-s12+s23+s45)^2)-(2*(s23+s45)^3)/(9*s34*(-s12+s23+s45)^2)+(s12-3*(s23+s45-132*s51))/(18*s34)-(7*s45^4)/(3*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(7*(s23+2*s34+6*s45-22*s51))/(12*(s12+s23-s34-s51))+(14*s45^3)/(3*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(s12^2*s45*(s12-s51))/(18*s34^2*(s23+s45-s51)^2)-s12^3/(18*s34^2*(s23+s45-s51))+s12^2/(6*s34*(s23+s45-s51))+(55*s12^3*s23)/(54*s34^2*s51^2)-(55*s12^2*(s23+s45))/(54*s34*s51^2)+(25*s12^2)/(3*s34*s51)+(16*s12^3*s45)/(9*s34^2*(s23+s45)*s51)+(s12^2*(-403*s12+21*s23+109*s45))/(54*s34^2*s51)-(14*s12^3*s23)/(3*s34^2*(s45-s51)*s51)-(s12^2*s51)/(18*s34*(s23+s45-s51)^2)+s51^2/((s12-s23-s45)*(s12-s34-s45))-((s23+s34-10*s51)*s51^2)/(3*(s12-s23-s45)*(s45-s51)^2)+(6*s23*s51^3)/(s34^2*(-s12+s34+s45)*(s45-s51))+((131*s45-282*s51)*s51^4)/(6*(s12-s23)^2*s34^2*(s12-s34-s51))+(4*s23*s51^4)/(s34^2*(-s12+s34+s45)*(s45-s51)^2)+(66*s45*s51^5)/((s12-s23)^2*s34*(s12-s34-s51)^3)+(s23*s51^5)/(s34^2*(-s12+s34+s45)*(s45-s51)^3)+(11*s45*s51^6)/((s12-s23)^2*s34^2*(s12-s34-s51)^3)+(33*s45*s51^6)/((s12-s23)^4*s34^2*(s12-s34-s51))-(33*s45*s51^6)/((s12-s23)^4*s34^2*(s23-s34-s51))+(s51*(2*s23+s51))/(s34*(-s12+s34+s45))+(3*s51^2*(2*s23+s51))/(s34*(-s12+s34+s45)*(s45-s51))+(3*s51^3*(2*s23+s51))/(s34*(-s12+s34+s45)*(s45-s51)^2)+(s51^4*(2*s23+s51))/(s34*(-s12+s34+s45)*(s45-s51)^3)+(s51^3*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^3)+(s51^3*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^3)+(s51^3*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)^3*(s45-s51))-(14*s45^4)/(3*(s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(4*s45*s51^3)/(9*s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(5*(30*s45-11*s51)*s51^4)/((s12-s23)^2*s34*(-s12+s34+s51)^2)+(132*s45*s51^5)/((s12-s23)^3*s34*(-s12+s34+s51)^2)+((30*s45-11*s51)*s51^5)/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)-(s23*s51^5)/(s34^2*(s45-s51)^2*(-s12+s34+s51)^2)+(22*s45*s51^6)/((s12-s23)^3*s34^2*(-s12+s34+s51)^2)-(s51^4*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51)^2)+(s51^3*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)^2*(-s12+s34+s51)^2)+(7*s23+7*s34+21*s45-843*s51)/(18*(-s12+s34+s51))-(8*s51^3)/(9*s34*(s12-s23-s45)*(-s12+s34+s51))-(2*(131*s45-282*s51)*s51^3)/(3*(s12-s23)^2*s34*(-s12+s34+s51))+(2*(2*s45-s51)*s51^3)/(9*s34^2*(s12-s23-s45)*(-s12+s34+s51))+(5*s23*s51^4)/(3*s34^2*(s45-s51)^2*(-s12+s34+s51))-(198*s45*s51^5)/((s12-s23)^4*s34*(-s12+s34+s51))+(2*s51^3*(2*s23+s51))/(3*s34*(s45-s51)^2*(-s12+s34+s51))+(2*(361*s45-62*s51)*s51^3)/(3*(s12-s23)*s34*(-s23+s34+s51)^2)+(361*s45*s51^4)/(6*(s12-s23)*s34^2*(-s23+s34+s51)^2)+((620*s45-33*s51)*s51^4)/(3*(s12-s23)^2*s34*(-s23+s34+s51)^2)+(124*s45*s51^5)/(3*(s12-s23)^2*s34^2*(-s23+s34+s51)^2)+(66*s45*s51^5)/((s12-s23)^3*s34*(-s23+s34+s51)^2)+(11*s45*s51^6)/((s12-s23)^3*s34^2*(-s23+s34+s51)^2)+(198*s45*s51^5)/((s12-s23)^4*s34*(-s23+s34+s51))-(7*(10*s23+6*s45-21*s51)*s51)/(3*s34*(-s12-s23+s34+s51))+(14*(6*s45-7*s51)*s51^2)/(3*s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(7*(4*s45-7*s51)*s51^3)/(3*s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(11*s51^5*(-6*s45+s51))/((s12-s23)^3*s34^2*(s12-s34-s51))+(11*s51^5*(-6*s45+s51))/((s12-s23)^3*s34^2*(s23-s34-s51))+(66*s51^4*(-5*s45+s51))/((s12-s23)^3*s34*(-s12+s34+s51))-(66*s51^4*(-5*s45+s51))/((s12-s23)^3*s34*(-s23+s34+s51))-(s23*s51^5)/(s34^2*(-s12+s34+s51)*(-s45+s51)^3)-(s51^4*(2*s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51)^3)-(s23*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s45+s51))-(s51^4*(2*s23+s51))/(s34*(-s12+s34+s51)^3*(-s45+s51))-(2*s23*s51^4)/(3*s34^2*(-s12+s34+s51)^2*(-s45+s51))-(5*s51^3*(2*s23+s51))/(3*s34*(-s12+s34+s51)^2*(-s45+s51))+((24*s23-7*s51)*s51^3)/(3*s34^2*(-s12+s34+s51)*(-s45+s51))+(19*s51^2*(2*s23+s51))/(3*s34*(-s12+s34+s51)*(-s45+s51))+(7*s51^4*(-s45+s51))/(3*s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(14*s51^4*(-s45+s51))/(3*s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(16*s51*(2*s45+s51))/((s12-s23)*s34)-(s51*(s23+2*s51))/((s12-s34-s45)*(s45-s51))+(2*s51^3*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^3)-(s51^3*(s23+s34+2*s51))/((s12-s34-s45)*(s45-s51)^3)-(s51^3*(s23+s34+2*s51))/((s45-s51)^2*(-s12+s34+s51)^2)+(s51^3*(s23+s34+2*s51))/((s12-s34-s51)*(-s45+s51)^3)-(s51^3*(s23+s34+2*s51))/((-s12+s34+s51)^3*(-s45+s51))+(s51^2*(s23+4*s34+2*s51))/(3*(s12-s34-s51)*(s45-s51)^2)+(s51^2*(2*s34+3*s51))/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(7*s51^3*(-4*s45+3*s51))/(3*s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(14*s51^3*(-4*s45+3*s51))/(3*s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(s23*s51*(s45+3*s51))/(s34^2*(-s12+s34+s45))-(7*(s45-s51)^2*(s34+s45+3*s51))/(3*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(14*(s45-s51)^2*(s34+s45+3*s51))/(3*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(2*s51*(2*s23+2*s45+3*s51))/(9*s34*(s12-s23-s45))-(s51^2*(2*s23+s34+4*s51))/((s12-s34-s45)*(s45-s51)^2)-(s51^4*(11*s23+11*s45+4*s51))/(3*s34^2*(-s12+s34+s51)^3)-(16*(4*s23+5*s34-3*s45+6*s51))/(3*(s12-s23))-(s51^3*(22*s23+44*s45+9*s51))/(3*s34*(-s12+s34+s51)^3)-(s51^5*(6*s45+11*s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)-(s51^2*(8*s23+11*s34+16*s51))/(3*(-s12+s34+s51)^2*(-s45+s51))-(2*s51^4*(15*s45+22*s51))/((s12-s23)*s34*(s12-s34-s51)^3)-(s51*(14*s23+14*s34+37*s51))/(3*(s12-s23-s45)*(s45-s51))-(s51*(11*s23+14*s34+43*s51))/(3*(s12-s34-s51)*(-s45+s51))-(69*s12+217*s34-126*s45+73*s51)/(6*s23-6*s34-6*s51)-(4*s51^3*(67*s45+114*s51))/(3*(s12-s23)*s34*(-s12+s34+s51)^2)-(s51^4*(67*s45+141*s51))/(3*(s12-s23)*s34^2*(-s12+s34+s51)^2)+(s51^3*(92*s23+59*s45+216*s51))/(9*s34^2*(-s12+s34+s51)^2)-(2*s51^2*(120*s45+301*s51))/(3*(s12-s23)*s34*(s12-s34-s51))-(2*s51^3*(-35*s45+306*s51))/(3*(s12-s23)^2*s34*(-s23+s34+s51))+(s51^4*(-35*s45+314*s51))/(6*(s12-s23)^2*s34^2*(s23-s34-s51))+(2*s51^2*(264*s45+349*s51))/(3*(s12-s23)*s34*(s23-s34-s51))-(s51^3*(160*s45+481*s51))/(6*(s12-s23)*s34^2*(s12-s34-s51))+(s51^2*(118*s23+177*s45+561*s51))/(9*s34*(-s12+s34+s51)^2)+(s51^3*(352*s45+609*s51))/(6*(s12-s23)*s34^2*(s23-s34-s51))-(s51*(30*s23+30*s45+631*s51))/(6*s34*(-s12+s34+s51))-(205*s23+730*s34-18*s45+1050*s51)/(36*(s12-s23-s45))-(s51^2*(163*s23+45*s45+1061*s51))/(18*s34^2*(-s12+s34+s51))+(2*s51^2*(-2*s34^2-s34*s51+s51^2))/(3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(s51^2*(s34^2+4*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^2)-(s51^2*(11*s34^2+16*s34*s51+5*s51^2))/(3*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+((131*s45-282*s51)*(s34^2+4*s34*s51+6*s51^2))/(6*(s12-s23)^2*(s12-s34-s51))-(7*(s45^2-8*s45*s51+7*s51^2))/(3*(s12-s34-s51)*(s12+s23-s34-s51))-(7*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(3*s34*(s12+s23-s34-s51)^2)+(7*s12^2+14*s12*s51+8*s23*s51+15*s51^2)/(3*s34*s45-3*s34*s51)-((s34+s51)^2*(33*s34^2-18*s34*s45+11*s45^2+66*s34*s51-21*s45*s51+30*s51^2))/(3*(s12-s23-s45)*(s12-s34-s51)^3)-(s51*(14*s34^2+50*s34*s51+33*s51^2))/(3*(s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(7*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(24*(s12+s23-s34-s51)^2)+(s45*s51*(11*s12^2+63*s12*s51+179*s51^2))/(6*s34^2*(-s23+s34+s51)^2)-(418*s34^2-134*s34*s45+54*s45^2+916*s34*s51-147*s45*s51+483*s51^2)/(9*(s12-s23-s45)*(s12-s34-s51))+(14*s12^2*s23)/(3*s34*s45*s51-3*s34*s51^2)-(32*s34^3+s34^2*(35*s45-186*s51)+28*s34*(5*s45-38*s51)*s51+2*(105*s45-878*s51)*s51^2)/(6*(s12-s23)^2*(s23-s34-s51))+(-11*s12^3+s12^2*(11*s45-52*s51)+2*s12*(63*s45-58*s51)*s51+(537*s45-182*s51)*s51^2)/(6*s34*(-s23+s34+s51)^2)+(14*s12^3-7*s12^2*s51+s12*(8*s23-7*s51)*s51+(10*s23-7*s51)*s51^2)/(3*s34^2*(s45-s51))+((30*s45-11*s51)*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(-s12+s34+s51)^2)+(7*s12^3*(s23-s51)+s12^2*s23*s51-5*s12*s23*s51^2-11*s23*s51^3)/(3*s34^2*(s45-s51)^2)-(2*s51*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^3)+(11*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^2*(s12-s34-s51)^3)+(33*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^4*(s12-s34-s51))-(33*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^4*(s23-s34-s51))+(22*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^3*(-s12+s34+s51)^2)+(11*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^3*(-s23+s34+s51)^2)+(-7*s12^2*(s23-s51)+s12*s51^2-5*s51^2*(s23+s51))/(3*s34*(s45-s51)^2)-(2*(s12*s51^3+s12^2*s51*(-s23+s51)+s51^3*(s23+s51)))/(s34*(s45-s51)^3)-(11*(s34^4-6*s34^3*(s45-s51)+15*s51^3*(-4*s45+s51)+20*s34*s51^2*(-3*s45+s51)+15*s34^2*s51*(-2*s45+s51)))/((s12-s23)^3*(s12-s34-s51))+(11*(s34^4-6*s34^3*(s45-s51)+15*s51^3*(-4*s45+s51)+20*s34*s51^2*(-3*s45+s51)+15*s34^2*s51*(-2*s45+s51)))/((s12-s23)^3*(s23-s34-s51))-(16*(s23^2+s34^2-2*s34*s45+2*s34*s51-6*s45*s51+s23*(s34-s45+s51)))/(3*(s12-s23)^2)+(16*s51*(s23^3+s23^2*s51+s23*s51*(s45+s51)+s51^2*(2*s45+s51)))/(3*(s12-s23)^2*s34^2)+(16*s51*(s23*(2*s45+s51)+2*s51*(3*s45+s51)))/(3*(s12-s23)^2*s34)+(7*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(3*s34^2*(s12+s23-s34-s51)^2)+(16*s51*(4*s23^2+4*s23*s51+s51*(3*s45+4*s51)))/(3*(s12-s23)*s34^2)+(7*s51*(4*s23^2-13*s23*s51+3*s51*(-s45+5*s51)))/(3*s34^2*(-s12-s23+s34+s51))+(7*(5*s34^2+5*s45^2+14*s45*s51+5*s51^2+2*s34*(7*s45+5*s51)))/(24*(s12-s23-s45)*(s12+s23-s34-s51))-(s51*(s34*(22*s45+s51)+s51*(11*s23+55*s45+6*s51)))/(3*(-s12+s34+s51)^3)+(11*s34^4-60*s34*s45*s51^2+5*s34^2*s51*(-6*s45+11*s51)-5*s51^3*(12*s45+11*s51)+s34^3*(-6*s45+44*s51))/((s12-s23)*(s12-s34-s51)^3)+(-431*s34^2+4*s34*(88*s45-171*s51)+6*s51*(176*s45+89*s51))/(6*(s12-s23)*(s23-s34-s51))+(239*s34^2-4*s34*(40*s45-59*s51)-6*s51*(80*s45+121*s51))/(6*(s12-s23)*(s12-s34-s51))-(33*s34^4+5*s51^3*(-248*s45+33*s51)+10*s34*s51^2*(-124*s45+33*s51)+10*s34^2*s51*(-62*s45+33*s51)+s34^3*(-124*s45+165*s51))/(3*(s12-s23)^2*(-s23+s34+s51)^2)-(52*s12^2+182*s34^2-179*s34*s45+546*s34*s51-537*s45*s51+546*s51^2+s12*(116*s34-63*s45+232*s51))/(6*(-s23+s34+s51)^2)+(108*s34^3+4*s34*s51*(-67*s45+21*s51)-6*s51^2*(67*s45+69*s51)+s34^2*(-67*s45+291*s51))/(3*(s12-s23)*(-s12+s34+s51)^2)-(11*s12^3+179*s12*s51^2+s12^2*(-22*s45+63*s51)+s51^2*(126*s45+361*s51))/(6*s34^2*(-s23+s34+s51))+(-91*s12^2+8*s23^2+8*s23*s45+445*s23*s51-11*s45*s51+651*s51^2+s12*(-3*s23+7*s45+381*s51))/(18*s34^2)+(-7*s34*(s45-21*s51)+s51*(26*s23+111*s45+492*s51))/(9*(-s12+s34+s51)^2)-(11*s12^2+110*s12*s51+s51*(252*s45+505*s51))/(6*s34*(-s23+s34+s51))-(248*s34^3-4*s34*(361*s45-372*s51)*s51-2166*s45*s51^2+992*s51^3+s34^2*(-361*s45+992*s51))/(6*(s12-s23)*(-s23+s34+s51)^2)+(2*(3*s23^3+s23^2*(6*s45+s51)+s23*(3*s45^2+s51^2)+s51*(-s45^2-s45*s51+s51^2)))/(9*s34^2*(s12-s23-s45))+(7*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/(24*(s12-s23-s45)*(s12+s23-s34-s51)^2)-(2*(162*s34^3+s34^2*(-74*s45+507*s51)+3*s34*(18*s45^2-53*s45*s51+173*s51^2)+3*(7*s45^3+18*s45^2*s51-29*s45*s51^2+58*s51^3)))/(9*(s12-s23-s45)*(-s12+s34+s51)^2),
pe[3]->(-528-(120*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(30*(s23+2*s34+6*s45-22*s51))/(s12+s23-s34-s51)+(240*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(36*s12^3*s23)/(s34^2*s51^2)+(36*s12^2*(s23+s45))/(s34*s51^2)+(312*s12^2)/(s34*s51)-(12*s12^2*(25*s12+21*s23-3*s45))/(s34^2*s51)-(240*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(36*(3*s23-7*s34-s45-139*s51))/(-s12+s34+s51)-(5544*s45*s51^5)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(924*s45*s51^6)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(84*(200*s45-11*s51)*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(3360*s45*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(4704*s45*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(120*(10*s23+6*s45-21*s51)*s51)/(s34*(-s12-s23+s34+s51))+(240*(6*s45-7*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(120*(4*s45-7*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(120*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(240*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(120*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(240*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(120*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(240*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(672*s51^3*(-28*s45+5*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(84*s51^5*(14*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))-(672*s51^3*(23*s45+20*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(168*s51^4*(35*s45+22*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(168*s51^3*(25*s45+48*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(84*s51^4*(46*s45+51*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(8*s51^4*(73*s23+73*s45+74*s51))/(s34^2*(-s12+s34+s51)^3)+(36*(7*s12-3*s23-3*s45+82*s51))/s34-(16*s51^3*(73*s23+146*s45+111*s51))/(s34*(-s12+s34+s51)^3)+(168*s51^2*(75*s45+112*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(8*s51^3*(237*s23+164*s45+423*s51))/(s34^2*(-s12+s34+s51)^2)-(6*(135*s23+448*s34-84*s45+448*s51))/(s12-s23-s45)+(8*s51^2*(328*s23+492*s45+1011*s51))/(s34*(-s12+s34+s51)^2)-(4*s51^2*(483*s23+155*s45+1713*s51))/(s34^2*(-s12+s34+s51))-(4*s51*(310*s23+310*s45+2901*s51))/(s34*(-s12+s34+s51))+(168*(32*s34^2-25*s34*s45+48*s34*s51-75*s45*s51-48*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(120*(s45^2-8*s45*s51+7*s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(120*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(15*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(12*s45*s51*(11*s12^2+63*s12*s51+189*s51^2))/(s34^2*(-s23+s34+s51)^2)-(4*(s34+s51)^2*(231*s34^2-294*s34*s45+146*s45^2+462*s34*s51-294*s45*s51+231*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)-(8*(690*s34^2-453*s34*s45+88*s45^2+1380*s34*s51-453*s45*s51+690*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(924*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(84*(9*s12+31*s34+6*(-3*s45+s51)))/(s23-s34-s51)+(120*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(120*s51*(4*s23^2-13*s23*s51+3*s51*(-s45+5*s51)))/(s34^2*(-s12-s23+s34+s51))+(15*(5*s34^2+5*s45^2+14*s45*s51+5*s51^2+2*s34*(7*s45+5*s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(11*s12^2+126*s12*s51+63*s51*(4*s45+9*s51)))/(s34*(-s23+s34+s51))-(12*(11*s12^3-126*s12*(s45-s51)*s51+7*s51^2*(-81*s45+29*s51)+s12^2*(-11*s45+52*s51)))/(s34*(-s23+s34+s51)^2)-(84*(11*s34^4+5*s51^3*(-80*s45+11*s51)+10*s34*s51^2*(-40*s45+11*s51)+10*s34^2*s51*(-20*s45+11*s51)+s34^3*(-40*s45+55*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)-(12*(11*s12^3+189*s12*s51^2+14*s51^2*(9*s45+28*s51)+s12^2*(-22*s45+63*s51)))/(s34^2*(-s23+s34+s51))+(84*(44*s34^3+4*s34*s51*(-46*s45+15*s51)-2*s51^2*(138*s45+65*s51)+s34^2*(-46*s45+125*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(8*s51*(2*s34*(73*s45+37*s51)+s51*(73*s23+365*s45+222*s51)))/(-s12+s34+s51)^3+(8*(3*s34*(6*s45+55*s51)+s51*(91*s23+346*s45+753*s51)))/(-s12+s34+s51)^2+(4*(63*s12^2-9*s12*(3*s23+7*s45-45*s51)+s51*(245*s23-27*s45+805*s51)))/s34^2+(15*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(672*(5*s34^3-42*s45*s51^2+20*s51^3+s34^2*(-7*s45+20*s51)+s34*(-28*s45*s51+30*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(84*(11*s34^4-140*s34*s45*s51^2-5*s51^3*(28*s45+11*s51)+s34^3*(-14*s45+44*s51)+s34^2*(-70*s45*s51+55*s51^2)))/((s12-s34-s51)^3*(-s23+s34+s51))-(12*(52*s12^2+63*s12*(2*s34-s45+4*s51)+7*(29*s34^2-27*s34*s45+87*s34*s51-81*s45*s51+87*s51^2)))/(-s23+s34+s51)^2-(8*(462*s34^3+30*s45^3+176*s45^2*s51-447*s45*s51^2+462*s51^3+s34^2*(-447*s45+1386*s51)+2*s34*(88*s45^2-447*s45*s51+693*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/48,
pe[4]->(2*(-85-(24*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(6*(s23+2*s34+6*s45-22*s51))/(s12+s23-s34-s51)+(48*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(6*s12^3*s23)/(s34^2*s51^2)-(6*s12^2*(s23+s45))/(s34*s51^2)+(52*s12^2)/(s34*s51)+(s12^2*(-54*s12-29*s23+14*s45))/(s34^2*s51)-(16*s12^3*s23)/(s34^2*(s45-s51)*s51)-(8*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(48*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(16*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(8*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(8*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))-(792*s45*s51^5)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51)^2)-(132*s45*s51^6)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2)+(12*(200*s45-11*s51)*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(480*s45*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(672*s45*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)-(24*(10*s23+6*s45-21*s51)*s51)/(s34*(-s12-s23+s34+s51))+(48*(6*s45-7*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(4*s45-7*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(16*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(16*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))-(8*s51^3*(-6*s23+s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(32*s51^2*(2*s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(24*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(48*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(8*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(8*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)-(16*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(24*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(48*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(24*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(48*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(96*s51^3*(-28*s45+5*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(8*s51*(2*s23+2*s34+7*s51))/((s12-s23-s45)*(s45-s51))-(8*s51*(2*s23+2*s34+7*s51))/((s12-s34-s51)*(-s45+s51))+(12*s51^5*(14*s45+11*s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))-(96*s51^3*(23*s45+20*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(24*s51^4*(35*s45+22*s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(24*s51^3*(25*s45+48*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(12*s51^4*(46*s45+51*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(s51^4*(103*s23+103*s45+65*s51))/(s34^2*(-s12+s34+s51)^3)+(24*s51^2*(75*s45+112*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(6*s51^2*(74*s23+111*s45+191*s51))/(s34*(-s12+s34+s51)^2)-(s51^3*(206*s23+412*s45+195*s51))/(s34*(-s12+s34+s51)^3)-(2*(60*s23+195*s34-27*s45+211*s51))/(s12-s23-s45)+(29*s12-13*s23-13*s45+438*s51)/s34+(s51^3*(325*s23+222*s45+459*s51))/(s34^2*(-s12+s34+s51)^2)-(2*s51^2*(164*s23+53*s45+500*s51))/(s34^2*(-s12+s34+s51))+(-13*s23+29*s34+3*s45+791*s51)/(s12-s34-s51)-(2*s51*(106*s23+106*s45+881*s51))/(s34*(-s12+s34+s51))+(-798*s34^2+480*s34*s45-127*s45^2-1628*s34*s51+480*s45*s51-830*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(24*(32*s34^2-25*s34*s45+48*s34*s51-75*s45*s51-48*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(16*s51*(s34^2+4*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(24*(s45^2-8*s45*s51+7*s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(24*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(3*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(4*s45*s51*(5*s12^2+27*s12*s51+81*s51^2))/(s34^2*(-s23+s34+s51)^2)-((s34+s51)^2*(132*s34^2-168*s34*s45+103*s45^2+264*s34*s51-168*s45*s51+132*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)+(16*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(8*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(132*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s34-s51)^3*(-s23+s34+s51)^2)-(8*(-2*s12^3+s12^2*s51+s51^2*(-4*s23+s51)+s12*s51*(-2*s23+s51)))/(s34^2*(s45-s51))+(8*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)-(12*(9*s12+31*s34+6*(-3*s45+s51)))/(s23-s34-s51)+(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(8*(s12^2+2*s12*s51+s51*(2*s23+3*s51)))/(s34*(s45-s51))+(24*s51*(4*s23^2-13*s23*s51+3*s51*(-s45+5*s51)))/(s34^2*(-s12-s23+s34+s51))+(3*(5*s34^2+5*s45^2+14*s45*s51+5*s51^2+2*s34*(7*s45+5*s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(4*(5*s12^2+54*s12*s51+27*s51*(4*s45+9*s51)))/(s34*(-s23+s34+s51))-(4*(5*s12^3+81*s12*s51^2+s12^2*(-10*s45+27*s51)+6*s51^2*(9*s45+28*s51)))/(s34^2*(-s23+s34+s51))-(4*(5*s12^3-54*s12*(s45-s51)*s51+s12^2*(-5*s45+22*s51)+3*s51^2*(-81*s45+29*s51)))/(s34*(-s23+s34+s51)^2)-(12*(11*s34^4+5*s51^3*(-80*s45+11*s51)+10*s34*s51^2*(-40*s45+11*s51)+10*s34^2*s51*(-20*s45+11*s51)+s34^3*(-40*s45+55*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(12*(44*s34^3+4*s34*s51*(-46*s45+15*s51)-2*s51^2*(138*s45+65*s51)+s34^2*(-46*s45+125*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(s51*(s34*(206*s45+65*s51)+s51*(103*s23+515*s45+195*s51)))/(-s12+s34+s51)^3+(13*s12^2+s12*(-13*s23-29*s45+229*s51)+s51*(178*s23-13*s45+438*s51))/s34^2+(4*s34*(4*s45+57*s51)+s51*(119*s23+460*s45+915*s51))/(-s12+s34+s51)^2+(3*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(96*(5*s34^3-42*s45*s51^2+20*s51^3+s34^2*(-7*s45+20*s51)+s34*(-28*s45*s51+30*s51^2)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(12*(11*s34^4-140*s34*s45*s51^2-5*s51^3*(28*s45+11*s51)+s34^3*(-14*s45+44*s51)+s34^2*(-70*s45*s51+55*s51^2)))/((s12-s34-s51)^3*(-s23+s34+s51))-(4*(22*s12^2+27*s12*(2*s34-s45+4*s51)+3*(29*s34^2-27*s34*s45+87*s34*s51-81*s45*s51+87*s51^2)))/(-s23+s34+s51)^2-(2*(264*s34^3+24*s45^3+127*s45^2*s51-246*s45*s51^2+272*s51^3+s34^2*(-246*s45+800*s51)+s34*(127*s45^2-492*s45*s51+808*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)))/3,
pe[5]->(2*s12^2*(-s12+s45))/(3*s34^2*s51),
pe[6]->(s12^4*(6*s23^7*s34^3*s51+3*s12^7*(s23-s51)^2*(-s23+s34+s51)^2-6*s23^6*s34^2*s51*(3*s34^2-3*s34*s45+5*s34*s51-s45*s51)-2*s23^5*s34*(14*s34^5+s34^2*(77*s45-27*s51)*s51^2+3*s45^2*s51^3+3*s34*s45*s51^2*(s45+7*s51)+s34^4*(17*s45+22*s51)+s34^3*(3*s45^2+67*s45*s51-16*s51^2))+s45*(s34+s45)*(s34+s51)^5*(6*s34*s45*(s45-2*s51)*s51+s34^2*(-31*s45^2+68*s45*s51-40*s51^2)+3*s45^2*(3*s45^2-6*s45*s51+2*s51^2))-3*s12^6*(-s23+s34+s51)^2*(s23^3+4*s23*s34*(s45-4*s51)+s23^2*(8*s34+2*s45+s51)-s23*s51*(6*s45+5*s51)+s51*(-2*s34*s45+8*s34*s51+4*s45*s51+3*s51^2))+2*s23^4*(s34+s51)*(31*s34^6-6*s34*s45^2*(3*s45-2*s51)*s51^2-3*s45^3*s51^3+s34^5*(-5*s45+99*s51)+s34^2*s45*s51*(-24*s45^2-26*s45*s51+63*s51^2)+s34^4*(-48*s45^2+94*s45*s51+65*s51^2)-s34^3*(12*s45^3+89*s45^2*s51-177*s45*s51^2+12*s51^3))-s23*(s34+s51)^4*(s34^4*(93*s45^2-136*s45*s51+40*s51^2)+3*s45^3*(2*s45^3-13*s45^2*s51+12*s45*s51^2-2*s51^3)+3*s34*s45^2*(-11*s45^3+11*s45^2*s51-6*s45*s51^2+2*s51^3)+s34^3*(31*s45^3+59*s45^2*s51-120*s45*s51^2+18*s51^3)+s34^2*s45*(-101*s45^3+273*s45^2*s51-226*s45*s51^2+36*s51^3))+s23^2*(s34+s51)^3*(s34^5*(-93*s45+68*s51)-6*s45^3*s51*(3*s45^2-8*s45*s51+3*s51^2)+s34^4*(93*s45^2-340*s45*s51+172*s51^2)-6*s34*s45^2*(4*s45^3-19*s45^2*s51+13*s45*s51^2-4*s51^3)+11*s34^2*s45*(s45^3+24*s45^2*s51-36*s45*s51^2+12*s51^3)+s34^3*(221*s45^3-312*s45^2*s51-26*s45*s51^2+54*s51^3))-s23^3*(s34+s51)^2*(31*s34^6+18*s45^3*(s45-s51)*s51^2+s34^5*(-155*s45+207*s51)-3*s34^4*(49*s45^2+49*s45*s51-86*s51^2)+6*s34*s45^2*s51*(9*s45^2-17*s45*s51+6*s51^2)+s34^3*(75*s45^3-511*s45^2*s51+278*s45*s51^2+42*s51^3)+s34^2*s45*(36*s45^3-13*s45^2*s51-280*s45*s51^2+186*s51^3))+s12^5*(3*s23^5*(8*s34+s45+3*s51)+s23^4*(53*s34^2+s34*(51*s45-3*s51)+3*(s45^2+s51^2))-s23^3*(166*s34^3+s34^2*(-7*s45+467*s51)-6*s34*(3*s45^2-19*s45*s51-54*s51^2)+6*s51*(4*s45^2-s45*s51+17*s51^2))+s23^2*(119*s34^4+s34^3*(-155*s45+693*s51)-2*s34^2*(5*s45^2+102*s45*s51-582*s51^2)+3*s51^2*(29*s45^2-16*s45*s51+66*s51^2)+6*s34*s51*(4*s45^2-s45*s51+125*s51^2))+(s34+s51)^2*(3*s51^2*(16*s45^2-8*s45*s51+13*s51^2)+3*s34*s51*(10*s45^2-11*s45*s51+37*s51^2)+s34^2*(53*s45^2-136*s45*s51+128*s51^2))-s23*(s34+s51)*(s34^3*(-154*s45+244*s51)+3*s51^2*(38*s45^2-21*s45*s51+49*s51^2)+3*s34*s51*(18*s45^2-29*s45*s51+163*s51^2)+s34^2*(34*s45^2-336*s45*s51+650*s51^2)))+s12^4*(6*s23^6*s51-s23^5*(94*s34^2-3*(s45-27*s51)*s51+3*s34*(7*s45+43*s51))+s23^4*(-30*s34^3+s34^2*(-243*s45+266*s51)-3*s34*(11*s45^2+83*s45*s51-154*s51^2)+3*s51*(s45^2-52*s45*s51+92*s51^2))+s23^3*(303*s34^4+s34^3*(173*s45+849*s51)+s34^2*(-186*s45^2+1083*s45*s51+371*s51^2)+3*s51*(2*s45^3-43*s45^2*s51+212*s45*s51^2-138*s51^3)-6*s34*(2*s45^3+25*s45^2*s51-215*s45*s51^2+80*s51^3))-(s34+s51)^2*(4*s34^3*(53*s45^2-121*s45*s51+83*s51^2)+3*s51^2*(44*s45^3-67*s45^2*s51+62*s45*s51^2-4*s51^3)+3*s34*s51*(62*s45^3-87*s45^2*s51+63*s45*s51^2+52*s51^3)+s34^2*(154*s45^3-105*s45^2*s51-267*s45*s51^2+443*s51^3))+s23*(s34+s51)*(-8*s34^4*(62*s45-77*s51)+s34^3*(-191*s45^2-1056*s45*s51+1832*s51^2)+15*s51^2*(14*s45^3-35*s45^2*s51+47*s45*s51^2-7*s51^3)+3*s34*s51*(66*s45^3-285*s45^2*s51+382*s45*s51^2+142*s51^3)+s34^2*(92*s45^3-795*s45^2*s51+117*s45*s51^2+1681*s51^3))-s23^2*(296*s34^5+s34^4*(-233*s45+1656*s51)+s34^3*(-265*s45^2+123*s45*s51+2958*s51^2)+6*s51^2*(14*s45^3-75*s45^2*s51+167*s45*s51^2-51*s51^3)+6*s34*s51*(11*s45^3-150*s45^2*s51+385*s45*s51^2+7*s51^3)+s34^2*(46*s45^3-882*s45^2*s51+1806*s45*s51^2+1907*s51^3)))+s12*(-18*s23^7*s34^2*s51+6*s23^6*s34*s51*(8*s34^2-9*s34*s45+17*s34*s51+2*s45*s51)+2*s23^5*(62*s34^5+3*s34*s45*(2*s45-9*s51)*s51^2-9*s45^2*s51^3+3*s34^4*(19*s45+39*s51)+s34^2*s51*(-18*s45^2+179*s45*s51-108*s51^2)+s34^3*(6*s45^2+197*s45*s51-26*s51^2))+(s34+s51)^4*(s34^4*(53*s45^2-112*s45*s51+62*s51^2)+3*s45^3*(10*s45^3-34*s45^2*s51+41*s45*s51^2-10*s51^3)+3*s34*s45^2*(33*s45^3-85*s45^2*s51+72*s45*s51^2+2*s51^3)+s34^3*(247*s45^3-505*s45^2*s51+248*s45*s51^2+40*s51^3)+s34^2*s45*(241*s45^3-480*s45^2*s51+213*s45*s51^2+98*s51^3))+s23^4*(-237*s34^6+s34^5*(156*s45-1055*s51)+6*s45^2*s51^3*(-9*s45+13*s51)+s34^4*(319*s45^2-298*s45*s51-1377*s51^2)-9*s34*s45*s51^2*(4*s45^2+3*s45*s51-10*s51^2)+s34^3*(36*s45^3+751*s45^2*s51-1386*s45*s51^2-385*s51^3)+s34^2*s51*(24*s45^3+405*s45^2*s51-908*s45*s51^2+192*s51^3))+s23^3*(s34+s51)*(78*s34^6+s34^5*(-659*s45+825*s51)-3*s45^2*s51^2*(18*s45^2-85*s45*s51+42*s51^2)+s34^4*(-260*s45^2-1358*s45*s51+1747*s51^2)-6*s34*s45*s51*(s45^3-23*s45^2*s51-41*s45*s51^2+11*s51^3)+s34^3*(293*s45^3-1427*s45^2*s51+346*s45*s51^2+1022*s51^3)+s34^2*(36*s45^4+300*s45^3*s51-1059*s45^2*s51^2+1183*s45*s51^3-30*s51^4))+s23^2*(s34+s51)^2*(53*s34^6+31*s34^5*(13*s45-s51)+s34^4*(-366*s45^2+1934*s45*s51-677*s51^2)+s34^3*(-393*s45^3+762*s45^2*s51+1300*s45*s51^2-719*s51^3)+3*s45^2*s51*(-6*s45^3+97*s45^2*s51-128*s45*s51^2+30*s51^3)+s34^2*(115*s45^4-450*s45^3*s51+1446*s45^2*s51^2-628*s45*s51^3-54*s51^4)+3*s34*s45*(4*s45^4+51*s45^3*s51+82*s45^2*s51^2-133*s45*s51^3+6*s51^4))+s23*(s34+s51)^3*(2*s34^5*(53*s45-56*s51)+s34^4*(572*s45^2-536*s45*s51-84*s51^2)+3*s45^2*s51*(48*s45^3-121*s45^2*s51+71*s45*s51^2-8*s51^3)+3*s34*s45^2*(19*s45^3+73*s45^2*s51-192*s45*s51^2+60*s51^3)+s34^3*(297*s45^3+629*s45^2*s51-1176*s45*s51^2+112*s51^3)+s34^2*(-2*s45^4+810*s45^3*s51-999*s45^2*s51^2-19*s45*s51^3+24*s51^4)))+s12^3*(-6*s23^7*s51-6*s23^6*(3*s45-7*s51)*s51+s23^5*(196*s34^3+6*s34*s51*(20*s45+29*s51)+s34^2*(79*s45+377*s51)-3*s51*(6*s45^2-57*s45*s51+40*s51^2))+s23^4*(-155*s34^4+s34^3*(493*s45-1070*s51)+2*s34^2*(92*s45^2+278*s45*s51-827*s51^2)-3*s34*s51*(-82*s45^2+91*s45*s51+234*s51^2)+3*s51*(-2*s45^3+73*s45^2*s51-210*s45*s51^2+60*s51^3))-s23^3*(242*s34^5+4*s34^4*(179*s45+64*s51)+s34^3*(-352*s45^2+3047*s45*s51-1324*s51^2)+s34^2*(-140*s45^3+136*s45^2*s51+3167*s45*s51^2-2474*s51^3)+3*s51^2*(-41*s45^3+318*s45^2*s51-362*s45*s51^2+50*s51^3)-3*s34*s51*(56*s45^3-390*s45^2*s51-3*s45*s51^2+356*s51^3))+s23^2*(369*s34^6+2*s34^5*(72*s45+971*s51)-8*s34^4*(85*s45^2-304*s45*s51-390*s51^2)+s34^3*(24*s45^3-1805*s45^2*s51+6654*s45*s51^2+1163*s51^3)+s34^2*(35*s45^4-502*s45^3*s51-135*s45^2*s51^2+5972*s45*s51^3-1169*s51^4)+3*s34*s51*(14*s45^4-345*s45^3*s51+846*s45^2*s51^2+251*s45*s51^3-244*s51^4)+3*s51^2*(11*s45^4-200*s45^3*s51+555*s45^2*s51^2-306*s45*s51^3+22*s51^4))+(s34+s51)^2*(s34^4*(318*s45^2-696*s45*s51+423*s51^2)+3*s45*s51^2*(61*s45^3-126*s45^2*s51+114*s45*s51^2-14*s51^3)+s34^3*(493*s45^3-563*s45^2*s51-443*s45*s51^2+753*s51^3)-6*s34*s51*(-53*s45^4+63*s45^3*s51+9*s45^2*s51^2-80*s45*s51^3+s51^4)+s34^2*(179*s45^4+348*s45^3*s51-1106*s45^2*s51^2+692*s45*s51^3+337*s51^4))-s23*(s34+s51)*(s34^5*(-684*s45+774*s51)-2*s34^4*(435*s45^2+538*s45*s51-1243*s51^2)+s34^3*(-51*s45^3-2849*s45^2*s51+1749*s45*s51^2+2471*s51^3)+6*s34*s51*(30*s45^4-218*s45^3*s51+165*s45^2*s51^2+223*s45*s51^3-35*s51^4)+3*s51^2*(62*s45^4-287*s45^3*s51+418*s45^2*s51^2-117*s45*s51^3+4*s51^4)+s34^2*(34*s45^4-644*s45^3*s51-2045*s45^2*s51^2+3712*s45*s51^3+563*s51^4)))+s12^2*(18*s23^7*s34*s51-6*s23^6*s51*(6*s34^2-9*s34*s45+19*s34*s51+3*s45*s51)-s23^5*(219*s34^4+6*s45*(9*s45-17*s51)*s51^2+3*s34^3*(47*s45+149*s51)+s34^2*(6*s45^2+383*s45*s51+73*s51^2)-3*s34*s51*(18*s45^2-125*s45*s51+94*s51^2))+s23^4*(322*s34^5+s34^4*(-441*s45+1599*s51)-6*s45*s51^2*(9*s45^2-62*s45*s51+38*s51^2)+s34^3*(-377*s45^2-187*s45*s51+2238*s51^2)+3*s34*s51*(6*s45^3-75*s45^2*s51+349*s45*s51^2-116*s51^3)+s34^2*(-12*s45^3-726*s45^2*s51+1273*s45*s51^2+705*s51^3))-s23^2*(s34+s51)*(224*s34^6+s34^5*(550*s45+769*s51)+s34^4*(-698*s45^2+3658*s45*s51+85*s51^2)+6*s45*s51^2*(-43*s45^3+189*s45^2*s51-158*s45*s51^2+23*s51^3)-s34^3*(194*s45^3+204*s45^2*s51-5376*s45*s51^2+1451*s51^3)+s34^2*(122*s45^4-638*s45^3*s51+2570*s45^2*s51^2+1072*s45*s51^3-985*s51^4)+3*s34*s51*(-29*s45^4+165*s45^3*s51+477*s45^2*s51^2-425*s45*s51^3+22*s51^4))-(s34+s51)^3*(s34^4*(212*s45^2-454*s45*s51+260*s51^2)+3*s45^2*s51*(40*s45^3-101*s45^2*s51+100*s45*s51^2-18*s51^3)+s34^3*(555*s45^3-971*s45^2*s51+217*s45*s51^2+316*s51^3)+3*s34*s45*(36*s45^4+17*s45^3*s51-162*s45^2*s51^2+180*s45*s51^3-2*s51^4)+s34^2*(389*s45^4-398*s45^3*s51-418*s45^2*s51^2+624*s45*s51^3+46*s51^4))+s23^3*(19*s34^6+4*s34^5*(260*s45-211*s51)+s34^4*(-71*s45^2+3608*s45*s51-3258*s51^2)+s34^3*(-346*s45^3+1192*s45^2*s51+2712*s45*s51^2-3896*s51^3)+3*s34*s51^2*(91*s45^3+84*s45^2*s51-507*s45*s51^2+74*s51^3)+3*s45*s51^2*(-6*s45^3+156*s45^2*s51-299*s45*s51^2+84*s51^3)-s34^2*(6*s45^4+450*s45^3*s51-2277*s45^2*s51^2+1536*s45*s51^3+1304*s51^4))+s23*(s34+s51)^2*(s34^5*(-436*s45+472*s51)+s34^4*(-1124*s45^2+274*s45*s51+1081*s51^2)+s34^3*(-409*s45^3-2311*s45^2*s51+2843*s45*s51^2+471*s51^3)+s34^2*(-65*s45^4-1471*s45^3*s51+634*s45^2*s51^2+1835*s45*s51^3-177*s51^4)+3*s45*s51*(20*s45^4-190*s45^3*s51+340*s45^2*s51^2-141*s45*s51^3+10*s51^4)-6*s34*(2*s45^5+68*s45^4*s51+55*s45^3*s51^2-271*s45^2*s51^3+68*s45*s51^4-s51^5)))))/(6*s34^2*(s12-s23-s45)*(-s12+s34+s45)*(s23+s45-s51)^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[7]->-1/6*(s12^4*(s23^5*s34^2*(9*s34^3+24*s34^2*s51+15*s34*s51^2+22*s51^3)-s23^4*s34*(s34+s51)*(18*s34^4-27*s34^3*(s45-2*s51)-42*s34^2*(s45-s51)*s51+6*s45*s51^3+s34*s51^2*(-3*s45+50*s51))+s45*(s34+s51)^5*(43*s45^2*s51^2+6*s34*s45*s51*(-s45+s51)+s34^2*(9*s45^2-6*s45*s51-6*s51^2))+3*s12^6*(s23-s51)*(3*s23^3-3*s23^2*(2*s34+3*s51)-s51*(3*s34^2+8*s34*s51+4*s51^2)+s23*(3*s34^2+12*s34*s51+10*s51^2))+s23^3*(s34+s51)^2*(9*s34^5+34*s45^2*s51^3+2*s34*s45*s51^2*(11*s45+6*s51)+s34^4*(-54*s45+36*s51)+3*s34^3*(9*s45^2-32*s45*s51+12*s51^2)+s34^2*s51*(12*s45^2-18*s45*s51+31*s51^2))+s23*(s34+s51)^4*(s45^2*s51^2*(-74*s45+43*s51)+3*s34^3*(9*s45^2-4*s45*s51-2*s51^2)+s34*s45*s51*(12*s45^2+31*s45*s51+6*s51^2)-6*s34^2*(3*s45^3-4*s45^2*s51-s45*s51^2+s51^3))+s23^2*(s34+s51)^3*(3*s34^4*(9*s45-2*s51)+2*s45^2*(17*s45-37*s51)*s51^2+6*s34^3*s45*(-9*s45+11*s51)-2*s34*s45*s51*(3*s45^2+25*s45*s51+3*s51^2)+3*s34^2*(3*s45^3-10*s45^2*s51+8*s45*s51^2+2*s51^3))-3*s12^5*(3*s23^5+s23^4*(9*s34+3*s45-4*s51)-s23^3*(27*s34^2+54*s34*s51+s51*(20*s45+13*s51))+s51^2*(11*s34^3+9*s34^2*(s45+5*s51)+4*s51^2*(3*s45+5*s51)+2*s34*s51*(11*s45+27*s51))+2*s23*(s34^3*(3*s45-13*s51)-2*s51^3*(10*s45+13*s51)-s34^2*s51*(s45+43*s51)-s34*s51^2*(24*s45+59*s51))+s23^2*(15*s34^3+s51^2*(45*s45+46*s51)+s34^2*(-9*s45+84*s51)+s34*s51*(22*s45+109*s51)))+3*s12^4*(s23^5*(15*s34+8*s51)+s23^4*(21*s34*s45-40*s34*s51-27*s51^2)-s23^3*(45*s34^3+6*s34^2*(3*s45+13*s51)+2*s51*(4*s45^2+14*s45*s51-11*s51^2)-s34*(6*s45^2-77*s45*s51+s51^2))+s23*(4*s34^4*(6*s45-11*s51)+s34^3*(17*s45-142*s51)*s51+2*s34^2*s51*(s45^2-73*s45*s51-119*s51^2)-2*s51^3*(19*s45^2+69*s45*s51+30*s51^2)-4*s34*s51^2*(9*s45^2+71*s45*s51+50*s51^2))+(s34+s51)*(s34^3*(3*s45^2-2*s45*s51+13*s51^2)+2*s51^3*(6*s45^2+30*s45*s51+13*s51^2)+2*s34*s51^2*(4*s45^2+51*s45*s51+36*s51^2)+s34^2*s51*(s45^2+37*s45*s51+59*s51^2))+s23^2*(30*s34^4+s34^3*(-27*s45+154*s51)+s51^2*(33*s45^2+106*s45*s51+31*s51^2)+2*s34*s51*(s45^2+98*s45*s51+63*s51^2)+s34^2*(-9*s45^2+62*s45*s51+212*s51^2)))+s12^2*(s23^5*(90*s34^3+144*s34^2*s51+45*s34*s51^2+22*s51^3)-s23^4*(135*s34^4-6*s34^3*(33*s45-80*s51)-9*s34^2*(23*s45-59*s51)*s51+2*s51^3*(13*s45+50*s51)+3*s34*s51^2*(19*s45+92*s51))+3*s23^3*(-36*s34^4*(3*s45-2*s51)+s51^3*(4*s45^2+40*s45*s51+59*s51^2)+s34*s51^2*(-20*s45^2+49*s45*s51+173*s51^2)+s34^3*(45*s45^2-275*s45*s51+224*s51^2)+s34^2*s51*(24*s45^2-138*s45*s51+271*s51^2))+s23^2*(s34+s51)*(45*s34^5+9*s34^4*(6*s45+13*s51)-3*s34^3*(81*s45^2-139*s45*s51+8*s51^2)+s34*s51*(-18*s45^3+237*s45^2*s51+87*s45*s51^2-260*s51^3)+s34^2*(27*s45^3-153*s45^2*s51+342*s45*s51^2-244*s51^3)+s51^2*(60*s45^3+219*s45^2*s51-21*s45*s51^2-142*s51^3))+3*(s34+s51)^3*(s34^3*(9*s45^2-6*s45*s51-4*s51^2)+s45*s51^2*(20*s45^2+78*s45*s51+43*s51^2)+s34^2*(9*s45^3-3*s45^2*s51+17*s45*s51^2-2*s51^3)+2*s34*s51*(-3*s45^3+30*s45^2*s51+31*s45*s51^2+s51^3))-s23*(s34+s51)^2*(s34^4*(-72*s45+42*s51)-3*s34^3*(27*s45^2+7*s45*s51-16*s51^2)+s51^2*(102*s45^3+456*s45^2*s51+202*s45*s51^2-43*s51^3)+s34*s51*(-36*s45^3+330*s45^2*s51+331*s45*s51^2-22*s51^3)+6*s34^2*(9*s45^3-15*s45^2*s51+20*s45*s51^2+2*s51^3)))-s12*(s23^5*s34*(45*s34^3+96*s34^2*s51+45*s34*s51^2+44*s51^3)-s23^4*(81*s34^5-9*s34^3*(23*s45-41*s51)*s51+50*s45*s51^4+3*s34^2*s51^2*(-13*s45+92*s51)+s34*s51^3*(29*s45+150*s51)+s34^4*(-117*s45+300*s51))+s23^3*(s34+s51)*(27*s34^5-9*s34^4*(24*s45-19*s51)+s45*s51^3*(s45+180*s51)+6*s34^2*s51*(8*s45^2-19*s45*s51+47*s51^2)+s34*s51^2*(10*s45^2+87*s45*s51+174*s51^2)+s34^3*(99*s45^2-447*s45*s51+300*s51^2))+3*(s34+s51)^4*(s45^2*s51^2*(26*s45+43*s51)+s34^3*(3*s45^2-2*s45*s51-2*s51^2)+2*s34*s45*s51*(-3*s45^2+14*s45*s51+2*s51^2)+s34^2*(9*s45^3-5*s45^2*s51-4*s45*s51^2-2*s51^3))+s23*(s34+s51)^3*(6*s34^4*(3*s45-s51)-2*s45*s51^2*(69*s45^2+106*s45*s51-43*s51^2)+3*s34^3*(27*s45^2-7*s45*s51-4*s51^2)+6*s34^2*s45*(-9*s45^2+13*s45*s51+3*s51^2)+s34*s51*(36*s45^3-101*s45^2*s51+53*s45*s51^2+6*s51^3))+s23^2*(s34+s51)^2*(9*s34^5+s34^4*(81*s45-6*s51)+s45*s51^2*(51*s45^2+76*s45*s51-216*s51^2)-3*s34^3*(63*s45^2-89*s45*s51+18*s51^2)+s34^2*(27*s45^3-111*s45^2*s51+60*s45*s51^2-89*s51^3)-s34*s51*(18*s45^3+11*s45^2*s51+129*s45*s51^2+74*s51^3)))-s12^3*(3*s23^5*(30*s34^2+32*s34*s51+5*s51^2)-s23^3*(90*s34^4+36*s34^3*(6*s45+s51)+s34*s51*(33*s45^2+201*s45*s51-436*s51^2)+s34^2*(-81*s45^2+537*s45*s51-360*s51^2)+s51^2*(45*s45^2-54*s45*s51-161*s51^2))-s23^4*(90*s34^3-18*s34^2*(9*s45-20*s51)+s51^2*(51*s45+92*s51)+s34*(-69*s45*s51+339*s51^2))+(s34+s51)^2*(9*s34^3*(3*s45^2-2*s45*s51+s51^2)+6*s34*s51*(-s45^3+21*s45^2*s51+69*s45*s51^2+16*s51^3)+3*s34^2*(3*s45^3+s45^2*s51+47*s45*s51^2+25*s51^3)+s51^2*(12*s45^3+180*s45^2*s51+234*s45*s51^2+43*s51^3))-s23*(s34+s51)*(-108*s34^4*(s45-s51)-3*s34^3*(9*s45^2+23*s45*s51-76*s51^2)+2*s51^2*(18*s45^3+180*s45^2*s51+249*s45*s51^2+32*s51^3)+6*s34^2*(3*s45^3-7*s45^2*s51+70*s45*s51^2+50*s51^3)+2*s34*s51*(-6*s45^3+153*s45^2*s51+483*s45*s51^2+109*s51^3))+s23^2*(90*s34^5-6*s34^4*(9*s45-68*s51)+s34^3*(-135*s45^2+309*s45*s51+498*s51^2)+3*s51^2*(7*s45^3+80*s45^2*s51+87*s45*s51^2-21*s51^3)+s34^2*(9*s45^3-93*s45^2*s51+840*s45*s51^2+163*s51^3)+s34*(-6*s45^3*s51+303*s45^2*s51^2+780*s45*s51^3-93*s51^4)))))/(s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(-4*s12^2*(6*s12^3*(s34+s51)*(-3*s23*s34+8*s34^2-5*s23*s51+13*s34*s51+5*s51^2)+(s34+s51)*(6*s23^3*s34*s51+(10*s34^2+6*s34*s45+9*s45^2)*(s34+s51)^3-s23*(s34+s51)^2*(20*s34^2+6*s45^2-6*s34*s51-9*s45*s51)+s23^2*(s34+s51)*(13*s34^2-9*s34*s51-6*s45*s51))+s12*(s34+s51)*(-6*s23^3*s51+2*(s34+s51)^2*(14*s34^2+36*s34*s45+15*s45^2-3*s34*s51-9*s45*s51)-s23^2*(26*s34^2+45*s34*s51+3*(2*s45-5*s51)*s51)+s23*(s34+s51)*(22*s34^2-18*s34*s45+81*s34*s51+51*s45*s51-9*s51^2))+s12^2*(s23*(s34+s51)*(16*s34^2+18*s34*s45-39*s34*s51+30*s45*s51-45*s51^2)-(s34+s51)^2*(86*s34^2+78*s34*s45+72*s34*s51+60*s45*s51-9*s51^2)+s23^2*(13*s34^2+54*s34*s51+36*s51^2))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[9]->(-2*s12^2*(9*s12^7*(2*s23^2-4*s23*s34+2*s34^2-5*s23*s51+6*s34*s51+3*s51^2)+(-s23+s34+s51)^2*(s23^4*s34*(18*s34^2+45*s34*s51-26*s51^2)-2*s23^3*(s34+s51)*(27*s34^3-9*s34^2*(s45-7*s51)-29*s34*s51^2-13*s45*s51^2)-s23*(s34+s51)^3*(18*s34^3-6*s34^2*(9*s45-2*s51)+s45*(82*s45-71*s51)*s51-6*s34*s51*(8*s45+s51))-(s34+s51)^4*(-6*s34*s45*s51-71*s45^2*s51+6*s34^2*(3*s45+2*s51))+s23^2*(s34+s51)^2*(54*s34^3-6*s34^2*(9*s45-20*s51)+2*s45*(13*s45-41*s51)*s51-s34*s51*(24*s45+23*s51)))+9*s12^6*(4*s23^3-12*s34^3-s51^2*(6*s45+11*s51)-3*s34*s51*(3*s45+13*s51)-2*s34^2*(s45+20*s51)-s23^2*(20*s34+2*s45+21*s51)+s23*(28*s34^2+7*s51*(s45+4*s51)+s34*(4*s45+62*s51)))-s12^4*(36*s23^5-18*s23^4*(7*s34-3*s45+8*s51)-s23^3*(126*s34^2+(378*s45-143*s51)*s51+126*s34*(3*s45+s51))+s23^2*(846*s34^3+36*s34^2*(24*s45+61*s51)+s34*s51*(1908*s45+1373*s51)+6*s51*(9*s45^2+141*s45*s51-2*s51^2))+(s34+s51)^2*(360*s34^3+6*s34^2*(45*s45+146*s51)+3*s34*s51*(207*s45+187*s51)+s51*(99*s45^2+270*s45*s51+10*s51^2))-s23*(s34+s51)*(990*s34^3+6*s34^2*(135*s45+418*s51)+s34*s51*(1881*s45+1621*s51)+3*s51*(60*s45^2+264*s45*s51+11*s51^2)))-9*s12^5*(2*s23^3*(9*s34+3*s45+8*s51)-s23^2*(66*s34^2+8*s34*(3*s45+16*s51)+s51*(30*s45+47*s51))-(s34+s51)*(30*s34^3+12*s34^2*(s45+7*s51)+3*s34*s51*(13*s45+23*s51)+s51*(3*s45^2+22*s45*s51+15*s51^2))+s23*(78*s34^3+6*s34^2*(5*s45+38*s51)+s34*s51*(85*s45+196*s51)+2*s51*(s45^2+24*s45*s51+23*s51^2)))+s12^2*(9*s23^6*(6*s34+5*s51)+s23^5*(-378*s34^2+54*s34*s45-684*s34*s51+27*s45*s51-121*s51^2)+s23*(s34+s51)^3*(216*s34^3+3*s34*(384*s45-47*s51)*s51+54*s34^2*(20*s45+9*s51)+s51*(158*s45^2-698*s45*s51-171*s51^2))-(s34+s51)^4*(108*s34^3+36*s34*s51*(7*s45+s51)+18*s34^2*(15*s45+16*s51)+s51*(10*s45^2-248*s45*s51-71*s51^2))-s23^3*(s34+s51)*(918*s34^3-18*s34^2*(69*s45-146*s51)-5*s34*(339*s45-340*s51)*s51-4*s51*(54*s45^2-99*s45*s51+10*s51^2))+s23^4*(918*s34^3+s34*s51*(-603*s45+1684*s51)+s34^2*(-432*s45+2577*s51)+s51*(-18*s45^2+76*s45*s51+57*s51^2))+s23^2*(s34+s51)^2*(216*s34^3-9*s34^2*(186*s45-85*s51)+s34*s51*(-2067*s45+857*s51)+s51*(-343*s45^2+746*s45*s51+79*s51^2)))-s12*(s23-s34-s51)*(s23^5*(54*s34^2+90*s34*s51-26*s51^2)+2*(s34+s51)^4*(9*s34^3+3*s34*(6*s45-s51)*s51+6*s34^2*(9*s45+7*s51)-s45*s51*(62*s45+71*s51))+s23^4*(-252*s34^3+9*s34^2*(6*s45-73*s51)+s34*(45*s45-163*s51)*s51+s51^2*(-71*s45+134*s51))-s23^2*(s34+s51)^2*(270*s34^3+3*s34*s51*(-139*s45+52*s51)+s34^2*(-486*s45+642*s51)+s51*(-5*s45^2+211*s45*s51-224*s51^2))+s23*(s34+s51)^3*(36*s34^3+6*s34^2*(-63*s45+s51)+5*s34*s51*(-54*s45+13*s51)+s51*(158*s45^2+253*s45*s51-71*s51^2))+s23^3*(s34+s51)*(414*s34^3-3*s34^2*(90*s45-353*s51)+10*s34*s51*(-24*s45+19*s51)-3*s51*(15*s45^2-55*s45*s51+87*s51^2)))+s12^3*(-18*s23^6+9*s23^5*(22*s34-2*s45+21*s51)-2*s23^4*(279*s34^2-126*s34*s45+558*s34*s51-99*s45*s51+232*s51^2)+s23^2*(s34+s51)*(414*s34^3+s34*(2952*s45-299*s51)*s51+24*s34^2*(69*s45+29*s51)+s51*(324*s45^2+466*s45*s51-603*s51^2))-s23*(s34+s51)^2*(720*s34^3+9*s34*s51*(233*s45+53*s51)+3*s34^2*(420*s45+523*s51)+s51*(378*s45^2+191*s45*s51-416*s51^2))+(s34+s51)^3*(270*s34^3+24*s34^2*(15*s45+26*s51)+3*s34*s51*(187*s45+84*s51)+s51*(135*s45^2+20*s45*s51-124*s51^2))+s23^3*(414*s34^3+s34^2*(-990*s45+1413*s51)+s34*s51*(-1782*s45+1603*s51)+s51*(-54*s45^2-451*s45*s51+604*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[10]->(s12^2*(-15*s34^4-30*s34^3*s51+8*s34*(-s23^2+s23*s45+2*s45^2)*s51+8*s45*(s23+s45)*s51^2+s34^2*(8*s45^2-15*s51^2)+s12^2*(-15*s34^2+8*s51*(-s23+s51))+2*s12*(15*s34^3+15*s34^2*s51+4*s34*(s23-2*s45)*s51+4*s51*(s23^2+s23*s45-s23*s51-2*s45*s51))))/(15*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3),
pe[11]->(s12^4*(3*s12^6*(s23-s51)^2+9*s23^2*s34^2*s45*(s34+s51)^3+3*s23^3*s34^2*(s34^3+3*s34^2*s51+3*s34*s51^2+2*s51^3)-3*s12^5*(s23^3+2*s23*s34*(s45-4*s51)+3*s51^2*(s34+s45+s51)+s23^2*(5*s34+s45+s51)-s23*s51*(4*s45+5*s51))+3*s45*(s34+s51)^3*(2*s45^2*s51^2+s34^2*(s45^2-s51^2))+s23*(s34+s51)^2*(6*s34*s45^2*s51^2+6*s45^2*s51^3+s34^3*(9*s45^2-3*s51^2)+s34^2*(9*s45^2*s51-4*s51^3))-s12^3*(s34^3*(9*s45^2-3*s51^2)+9*s34*s51^2*(3*s45^2+6*s45*s51+s51^2)+s23^3*(30*s34^2+36*s34*s51+9*s51^2)+3*s51^2*(s45^3+9*s45^2*s51+9*s45*s51^2+2*s51^3)+s34^2*(3*s45^3+9*s45^2*s51+25*s45*s51^2+2*s51^3)+3*s23^2*(10*s34^3+3*s34*(4*s45-3*s51)*s51+6*s34^2*(3*s45+s51)-s51^2*(3*s45+4*s51))+3*s23*(4*s34^3*(3*s45-2*s51)-6*s34*s51^2*(3*s45+s51)+s34^2*(9*s45^2-16*s51^2)-s51^2*(5*s45^2+6*s45*s51+s51^2)))+s12^4*(9*s34*s51^2*(3*s45+2*s51)+3*s23^3*(5*s34+3*s51)+9*s51^2*(s45^2+3*s45*s51+s51^2)+s34^2*(3*s45^2+7*s51^2)+3*s23^2*(10*s34^2+(s45-3*s51)*s51+s34*(7*s45+4*s51))+3*s23*(4*s34^2*(2*s45-3*s51)+s34*(2*s45^2-8*s45*s51-15*s51^2)-s51*(2*s45^2+10*s45*s51+3*s51^2)))+s12^2*(3*s23^3*(10*s34^3+18*s34^2*s51+9*s34*s51^2+2*s51^3)+3*s23^2*(5*s34^4+3*s34^2*(10*s45-3*s51)*s51+s34*(3*s45-8*s51)*s51^2-4*s51^3*(s45+s51)+s34^3*(22*s45+4*s51))+s23*(6*s34^4*(4*s45-s51)+s34^2*s51*(45*s45^2-18*s45*s51-19*s51^2)+3*s34^3*(15*s45^2+8*s45*s51-8*s51^2)-3*s34*s51^2*(3*s45^2+5*s45*s51+s51^2)+3*s51^3*(-3*s45^2-2*s45*s51+2*s51^2))+(s34+s51)*(9*s34*s45*s51^2*(3*s45+2*s51)+s34^3*(9*s45^2-6*s51^2)+9*s45*s51^2*(s45^2+3*s45*s51+2*s51^2)+s34^2*(9*s45^3+9*s45^2*s51+2*s45*s51^2-8*s51^3)))-s12*(3*s23^3*s34*(5*s34^3+12*s34^2*s51+9*s34*s51^2+4*s51^3)+3*s23^2*(s34^5+s34^3*(28*s45-3*s51)*s51+s34^2*(15*s45-4*s51)*s51^2-4*s45*s51^4+s34^4*(13*s45+s51)-s34*s51^3*(s45+4*s51))+(s34+s51)^2*(9*s34*s45^2*s51^2+9*s45^2*s51^2*(s45+2*s51)+s34^3*(3*s45^2-2*s51^2)+s34^2*(9*s45^3+3*s45^2*s51-8*s45*s51^2-3*s51^3))+s23*(s34+s51)*(6*s34^4*s45-3*s45*(s45-4*s51)*s51^3+3*s34*s45*s51^2*(2*s45+s51)+s34^3*(33*s45^2+6*s45*s51-9*s51^2)+11*s34^2*(3*s45^2*s51-s51^3)))))/(6*s34^2*(s12-s23-s45)*s51^2*(-s12+s34+s51)^3*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[12]->(4*s12^2*(5*s34^4+10*s34^3*s51+s34*(-s23^2+s23*s45+2*s45^2)*s51+s45*(s23+s45)*s51^2+s34^2*(s45^2+5*s51^2)+s12^2*(5*s34^2+s51*(-s23+s51))+s12*(-10*s34^3-10*s34^2*s51+s34*(s23-2*s45)*s51+s51*(s23^2+s23*s45-s23*s51-2*s45*s51))))/(15*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3),
pe[13]->(s12^4*(4*s12^2+3*s45*(s34+s51)+s23*(3*s34+2*s51)-s12*(3*s23+4*s34+4*s45+3*s51)))/(8*(s12-s23-s45)*(s12-s34-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[14]->(-2*s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(3*s34^2*s51^2),
pe[15]->(-139-(3*s23*(s12^2+s12*s23+s23^2))/(s34*(s34+s45)^2)+(3*s23^4)/(s34*(-s12+s23+s45)*(s34+s45)^2)-(6*s23*(s12^2+s12*s23+s23^2))/(s34^2*(s34+s45))+(6*s23^4)/(s34^2*(-s12+s23+s45)*(s34+s45))-(6*s45^2)/(s12*s34-s34*s45)+(6*s23*(3*s23^2+3*s23*s45+s45^2))/(s34^2*(-s12+s23+s45))+(3*(4*s23^3+6*s23^2*s45+4*s23*s45^2+s45^3))/((s12-s23-s45)*(s34+s45)^2)+(3*(s12^2+3*s23^2+3*s23*s45+s45^2+s12*(2*s23+s45)))/(s34+s45)^2+(6*s12+41*s23+6*s45-89*s51)/s34+(2*s23-3*s34+s45-21*s51)/(s12+s23-s34-s51)+(4*(s12^2+s12*s45+s45^2)*s51)/(s34^2*(s23+s45-s51))+(4*s45^3*s51)/(s34^2*(s12+s23-s34-s51)*(s23+s45-s51))+(4*(s45-s51)*s51)/(s34*(s23+s45-s51))+(4*(s45-s51)*s51)/((s12+s23-s34-s51)*(s23+s45-s51))-(4*s51^4)/(s34*(s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(66*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(238*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(4*s51^4)/(s34*(s12-s45)*(s12-s23-s45)*(-s12+s34+s51))-(33*s51^4)/(s34*(s12-s23-s45)*(s34+s45)*(-s23+s34+s51))+(330*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(66*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(828*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(207*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(33*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s23+s34+s51))+(4*s51^4)/(s34*(s12-s45)*(s12-s23-s45)*(-s12-s23+s34+s51))+(4*s51^4)/(s34*(s12-s23-s45)*(s23+s45-s51)*(-s12-s23+s34+s51))-(16*s51^3)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(4*s51^4)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(4*s51^4)/(s34*(s12-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))+(4*(s45-s51)*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(4*s51*(-4*s23+2*s45+7*s51))/(s34*(-s12-s23+s34+s51))-(26*s12+55*s23+26*s45+29*s51)/(s34+s45)+(3*s51^2*(25*s12+47*s51))/(s34^2*(-s23+s34+s51))+(3*s51*(50*s12+141*s51))/(s34*(-s23+s34+s51))-(3*(36*s12+69*s34+11*s45+174*s51))/(s23-s34-s51)-(137*s23+235*s34+169*s45+438*s51)/(s12-s23-s45)+(-234*s34^2+4*s34*s45+4*s45^2-702*s34*s51+8*s45*s51-702*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(73*s23^2+53*s23*s45+12*s45^2-48*s23*s51-77*s45*s51-143*s51^2)/(s12*s34-s23*s34-s34*s45)-(4*s51*(s12^2+s12*s51+s51^2))/(s34*(s34+s45)*(s23+s45-s51))-(33*s51*(s12^2+s12*s51+s51^2))/(s34*(s34+s45)*(-s23+s34+s51))+(4*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))-(2*(3*s12*s23+6*s23^2+3*s23*s45+2*s12*s51-2*s23*s51+2*s45*s51+4*s51^2))/s34^2+(207*(s34^2+4*s34*s51+6*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(33*(3*s34^2+3*s34*s45+s45^2+8*s34*s51+4*s45*s51+6*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(87*s23^2+81*s23*s45+26*s45^2+58*s23*s51+29*s45*s51+29*s51^2)/((s12-s23-s45)*(s34+s45))+(4*(s45^3+s45^2*s51+s45*s51^2+s51^3))/((s12-s45)*(s12-s23-s45)*(s12-s34-s51))-(4*(s45^3+s45^2*s51+s45*s51^2+s51^3))/((s12-s45)*(s12-s23-s45)*(s12+s23-s34-s51))+(4*(s45^3+s45^2*s51+s45*s51^2+s51^3))/((s12-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(33*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(66*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23-s45)*(-s12+s34+s51)^2)+(66*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51))+(35*s23^3+29*s23^2*s51+29*s23*s51^2+29*s51^3)/(s34*(s12-s23-s45)*(s34+s45))+(23*s12^2+32*s23^2+29*s23*s51+29*s51^2+29*s12*(s23+s51))/(s34*(s34+s45))-(s34^2+7*s45^2+10*s45*s51+7*s51^2+4*s34*(s45+s51))/((s12-s23-s45)*(s12+s23-s34-s51))+(4*s51*(s23^2+s45^2+s45*s51+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51)))/6,
pe[16]->(-757+(512*s12^2)/(s34*(s23+s45))-(512*s12^2*(s12-s45))/(s34^2*(s23+s45))-(54*s12+54*s23+54*s45-760*s51)/s34+(6*(2*s23-3*s34+s45-21*s51))/(s12+s23-s34-s51)+(554*s12^3)/(s34^2*s51)-(512*s12^3*s45)/(s34^2*(s23+s45)*s51)-(554*s12^3*s23)/(s34^2*(s45-s51)*s51)-(42*s12^3*s45)/(s34^2*(s23+s45-s51)*s51)+(1904*s51)/(s12-s34-s51)+(24*s45^3*s51)/(s34^2*(s12+s23-s34-s51)*(s23+s45-s51))+(78*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))+(24*(s45-s51)*s51)/((s12+s23-s34-s51)*(s23+s45-s51))+(78*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(396*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(114*s51^4)/(s34*(s12-s23-s45)*(s23-s51)*(s23+s45-s51))-(78*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(277*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(1904*s51^3)/(s34*(-s12+s34+s51)^2)+(476*s51^4)/(s34^2*(-s12+s34+s51)^2)-(396*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(476*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(2856*s51^2)/(s34*(-s12+s34+s51))-(952*s51^3)/(s34^2*(-s12+s34+s51))+(162*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(396*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))-(277*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(78*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(277*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))+(1980*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(396*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(4608*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(1152*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(198*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s23+s34+s51))+(24*s51^4)/(s34*(s12-s23-s45)*(s23+s45-s51)*(-s12-s23+s34+s51))-(96*s51^3)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(24*s51^4)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))-(476*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(476*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+((1350*s23-277*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(18*s51^2*(s45+s51)^2)/(s34*(s12-s23-s45)*(s23-s51)^2)-(277*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(277*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)-(476*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(198*s51^2*(s45+2*s51))/(s34*(s12-s23-s45)*(-s23+s34+s51))+(24*(s45-s51)*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(476*s51*(2*s34+5*s51))/(-s12+s34+s51)^2+(24*s51*(-4*s23+2*s45+7*s51))/(s34*(-s12-s23+s34+s51))+(36*s51^2*(10*s12+21*s51))/(s34^2*(-s23+s34+s51))+(18*s51*(40*s12+137*s51))/(s34*(-s23+s34+s51))-(18*(20*s12+53*s34+148*s51))/(s23-s34-s51)+(4*s51^2*(437*s23+199*s51))/(s34*(-s12+s34+s51)*(-s45+s51))-(s51*(398*s23+398*s34+1471*s51))/((s12-s23-s45)*(s45-s51))-(s51*(398*s23+398*s34+1471*s51))/((s12-s34-s51)*(-s45+s51))-(745*s23+1333*s34+1215*s45+2951*s51)/(s12-s23-s45)-(4*(119*s12^2+6*s12*s51+(-6*s23+6*s45-107*s51)*s51))/s34^2+(114*s51*(s12^2+s12*s51+s51^2))/(s34*(s23-s51)*(s23+s45-s51))-(78*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))+(24*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(1152*(s34^2+4*s34*s51+6*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(6*(9*s23^2+18*s23*s45+9*s45^2+20*s23*s51+26*s45*s51+31*s51^2))/(s34*(s12-s23-s45))+(6*s51*(-6*s45^2+13*s45*s51+38*s51^2))/(s34*(s12-s23-s45)*(s23-s51))-(2*s51*(199*s34^2+835*s34*s51+597*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(1525*s34^2+928*s34*s45-24*s45^2+4932*s34*s51+904*s45*s51+3941*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(554*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(24*(s45^3+s45^2*s51+s45*s51^2+s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(198*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(396*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51))+(277*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(277*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)-(6*(s34^2+7*s45^2+10*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(18*s51*(s12^2+s12*s51+s51*(s45+s51)))/(s34*(s23-s51)^2)+(199*(s12^2+2*s12*s51+s51*(2*s23+3*s51)))/(s34*(s45-s51))+(24*s51*(s23^2+s45^2+s45*s51+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(198*(2*s34^2+2*s51*(s45+3*s51)+s34*(s45+6*s51)))/((s12-s23-s45)*(s23-s34-s51))+(6*(3*s12^2-6*s12*s51+2*s51*(-3*s45+8*s51)))/(s34*(s23-s51))+(6*(13*s12^2+13*s12*s51+s51*(4*s45+9*s51)))/(s34*(s23+s45-s51))+(6*(13*s12^3+4*s45^2*s51+2*s12*(2*s45-33*s51)*s51-66*s51^3-6*s12^2*(s45+10*s51)))/(s34^2*(s23+s45-s51))+(476*s12^3+s12*(398*s23-277*s51)*s51+(874*s23-277*s51)*s51^2-s12^2*(78*s23+277*s51))/(s34^2*(s45-s51))-(4*(99*s34^3+2*s34*s51*(119*s45+416*s51)+s34^2*(119*s45+515*s51)+s51^2*(119*s45+515*s51)))/((s12-s23-s45)*(-s12+s34+s51)^2))/36,
pe[17]->(8-(3*s12^2)/(s34*(s23+s45))+(3*s12^2*(s12-s45))/(s34^2*(s23+s45))+(14*s23-25*s34+6*s45-39*s51)/(s12-s23-s45)+(3*s12^3*s45)/(s34^2*(s23+s45)*s51)-(3*s12^3*s23)/(s34^2*(s45-s51)*s51)-(3*s12^3*s45)/(s34^2*(s23+s45-s51)*s51)+(3*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))+(204*s51^3)/((s12-s23)*s34*(s12-s34-s51))+(84*s51^3)/((s12-s23)*s34*(s23-s34-s51))+(51*s51^4)/((s12-s23)*s34^2*(s12-s34-s51))-(72*s51^4)/((s12-s23)*s34*(s12-s23-s45)*(s12-s34-s51))+(21*s51^4)/((s12-s23)*s34^2*(s23-s34-s51))+(2*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))-(3*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(9*s51^5)/((s12-s23)^2*s34^2*(s12-s34-s51))-(24*s51^5)/((s12-s23)*s34^2*(s12-s23-s45)*(s12-s34-s51))+(9*s51^5)/((s12-s23)^2*s34^2*(s23-s34-s51))-(6*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(48*s51^3)/(s34*(-s12+s34+s51)^2)+((16*s45-15*s51)*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(16*s51^4)/(s34^2*(-s12+s34+s51)^2)+(75*s51^4)/((s12-s23)*s34*(-s12+s34+s51)^2)+(15*s51^5)/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(114*s51^2)/(s34*(-s12+s34+s51))+(54*s51^3)/(s34^2*(-s12+s34+s51))-(53*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(2*(8*s45-19*s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(45*s51^4)/((s12-s23)^2*s34*(-s12+s34+s51))-(6*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(3*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(6*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))-(45*s51^4)/((s12-s23)^2*s34*(-s23+s34+s51))-(3*(s23-2*s34-5*s51)*s51)/((-s12+s34+s51)*(-s45+s51))+(3*s51^3*(-s23+s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(6*s51^2*(-s23+2*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(24*s51^2*(s23+2*s51))/((s12-s23)*s34^2)-(24*s51^2*(s23+2*s51))/((s12-s23)*s34*(s12-s23-s45))-(6*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(6*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)+(48*s51*(s23+3*s51))/((s12-s23)*s34)-(16*s51*(s34+3*s51))/(-s12+s34+s51)^2-(3*s34*s51*(2*s34+3*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(3*s51*(2*s23+2*s34+5*s51))/((s12-s23-s45)*(s45-s51))+(24*(s23+2*s34+6*s51))/(s12-s23)+(s51*(7*s23+7*s45+6*s51))/(s34*(s12-s23-s45))+(-6*s12+11*s51)/s34-(6*(s34+11*s51))/(s12-s34-s51)+(-64*s34^2+32*s34*s45-151*s34*s51+48*s45*s51-72*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(3*(s12^2-2*s12*s51-12*s51^2))/(s34*(-s23+s34+s51))+(3*s51*(s12^2-s12*s51-4*s51^2))/(s34^2*(-s23+s34+s51))-(3*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))+(3*(s23-s51)*(s12^2+s12*s51+s51^2))/(s34^2*(-s45+s51))+(-3*s12^2+3*s23^2+3*s23*s45+3*s12*(s23-2*s51)-8*s23*s51+2*s51^2)/s34^2+(51*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(s12-s34-s51))+(21*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(s23-s34-s51))+(3*s12^2+6*s12*s51-3*s23*s51+9*s51^2)/(s34*s45-s34*s51)+(3*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(-15*s34^3+4*s34^2*(4*s45-15*s51)+6*s34*(8*s45-15*s51)*s51+12*(4*s45-5*s51)*s51^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(24*(s34^3+3*s34^2*s51+2*s34*s51^2-2*s51^3))/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))-(24*s51*(s23^3+s23^2*s51+s23*s51^2+s51^3))/((s12-s23)*s34^2*(s12-s23-s45))+(3*s12^3+2*s12^2*s51+2*s12*s51^2+2*s51^3)/(s34^2*(s23+s45-s51))-(9*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(s12-s34-s51))+(9*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(s23-s34-s51))+(15*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)*(-s12+s34+s51)^2)+(6*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(6*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)+(24*(s23^2+s23*(s34+s51)+s34*(s34+2*s51)))/((s12-s23)*(s12-s23-s45))+(3*(s12+4*(s34+3*s51)))/(s23-s34-s51)+(3*s23^3+s23^2*(6*s45-32*s51)+16*s51^3+s23*(3*s45^2-8*s45*s51-8*s51^2))/(s34^2*(s12-s23-s45)))/3,
pe[18]->(s12^2*(-20*s12^2*(s34+s51)+(s34+s51)*(2*(2*s34+s45)*(s34+s51)+s23*(9*s34+2*s51))+s12*(2*(8*s34+10*s45-s51)*(s34+s51)+s23*(-9*s34+20*s51))))/(2*s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[19]->-1/2*(s12^2*(-4*s23^3*s34*s51+(2*s45^3+s34^2*(23*s45-21*s51)+s34*s45*(23*s45-19*s51))*(s34+s51)^2+2*s12^4*(-s23+s34+s51)-s23^2*s34*(21*s34^2+19*s34*s45+17*s34*s51+23*s45*s51-8*s51^2)+2*s12^3*(s23^2+s23*(12*s34+2*s45+11*s51)-(s34+s51)*(3*s34-8*s45+12*s51))+s23*(s34+s51)*(23*s34^3+2*s45^2*s51+2*s34^2*(s45+22*s51)+s34*(-17*s45^2+46*s45*s51-4*s51^2))-s12^2*(s23^2*(25*s34+2*s45+28*s51)+s23*(19*s34^2+67*s34*s45+2*s45^2-8*s34*s51+70*s45*s51-32*s51^2)-(s34+s51)*(6*s34^2-9*s34*s45-38*s45^2+27*s34*s51+54*s45*s51-4*s51^2))+s12*(4*s23^3*s51+s23^2*(44*s34^2+21*s34*s45+45*s34*s51+32*s45*s51-8*s51^2)-(s34+s51)*(2*s34^3+6*s34^2*(5*s45-3*s51)+s34*(-15*s45^2+58*s45*s51-25*s51^2)-4*s45*(5*s45^2-8*s45*s51+s51^2))+s23*(-26*s34^3+s34^2*(61*s45-97*s51)+s34*(41*s45^2+35*s45*s51-72*s51^2)+2*s51*(24*s45^2-19*s45*s51+2*s51^2)))))/(s34*(s12-s23-s45)*(-s12+s34+s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[20]->-1/2*(s12^2*(2*s12^4*(2*s23+s45-s51)*(-s23+s34+s51)^2-2*s12^3*(-s23+s34+s51)^2*(2*s23^2+(s45-s51)*(3*s34+s45+2*s51)+s23*(5*s34+3*s45+4*s51))+2*s12^2*((s45-s51)*(s34+s51)^3*(3*s34+2*s45+s51)+s23^4*(4*s34+5*s51)-s23^2*(s34+s51)*(4*s34^2-11*s34*s45-2*s45^2+16*s34*s51+15*s45*s51)+s23^3*(6*s34^2+6*s34*s45-2*s34*s51+7*s45*s51-8*s51^2)+s23*(s34+s51)*(4*s34^3+16*s34^2*s51+s51*(-4*s45^2+9*s45*s51+4*s51^2)+s34*(6*s45^2-s45*s51+16*s51^2)))+(s34+s51)*(-4*s34*s45*(s34+s45)*(s45-s51)*(s34+s51)^2+s23^4*(17*s34^2+4*s34*s51+2*s51^2)+s23^3*(-26*s34^3+s34^2*(36*s45-51*s51)+2*s34*(4*s45-7*s51)*s51+2*(s45-2*s51)*s51^2)+2*s23*(s34+s51)*(s45*s51^3+s34^3*(-4*s45+2*s51)+s34^2*(-17*s45^2+12*s45*s51+2*s51^2)+s34*s45*(s45^2-7*s45*s51+6*s51^2))+s23^2*(-4*s34^4+2*s51^3*(-2*s45+s51)+s34^3*(-56*s45+20*s51)+2*s34*s51*(3*s45^2-12*s45*s51+5*s51^2)+s34^2*(21*s45^2-91*s45*s51+32*s51^2)))-s12*(s23^4*(21*s34^2+32*s34*s51+8*s51^2)+s23^3*(-12*s34^3+s34^2*(60*s45-49*s51)+4*s34*(19*s45-14*s51)*s51+2*(5*s45-8*s51)*s51^2)+2*(s45-s51)*(s34+s51)^3*(s34^2+s45*s51+s34*(-s45+s51))+s23^2*(-4*s34^4-22*s34^3*s45+2*s51^2*(s45^2-11*s45*s51+4*s51^2)+2*s34*s51*(32*s45^2-45*s45*s51+8*s51^2)+s34^2*(59*s45^2-87*s45*s51+12*s51^2))+2*s23*(s34+s51)*(s34^4+s34^3*(-3*s45+7*s51)+s45*s51^2*(-2*s45+7*s51)+s34^2*(-5*s45^2+4*s45*s51+11*s51^2)+s34*(10*s45^3-13*s45^2*s51+10*s45*s51^2+5*s51^3)))))/(s34^2*(s12-s23-s45)*(s23+s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[21]->(126-(12*s12^2)/(s34*(s23+s45))+(12*s12^2*(s12-s45))/(s34^2*(s23+s45))-(3*(s12+s23+s45-34*s51))/s34+(9*s12^3*s23)/(s34^2*s51^2)-(9*s12^2*(s23+s45))/(s34*s51^2)+(6*s12^2)/(s34*s51)+(12*s12^3*s45)/(s34^2*(s23+s45)*s51)+(3*s12^2*(-3*s12+s23+s45))/(s34^2*s51)+(12*s51^2)/((s12-s23-s45)*(s12-s34-s45))+(9*(4*s45-17*s51)*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51))+(198*s45*s51^5)/((s12-s23)^2*s34*(s12-s34-s51)^3)+(33*s45*s51^6)/((s12-s23)^2*s34^2*(s12-s34-s51)^3)+(99*s45*s51^6)/((s12-s23)^4*s34^2*(s12-s34-s51))-(99*s45*s51^6)/((s12-s23)^4*s34^2*(s23-s34-s51))+(12*s51*(2*s23+s51))/(s34*(-s12+s34+s45))+(12*s51^3*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51)^3)-(12*s23*s51^5)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^3)-(12*s51^4*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51)^3)+(48*s23*s51^4)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51)^2)+(15*(26*s45-11*s51)*s51^4)/((s12-s23)^2*s34*(-s12+s34+s51)^2)+(396*s45*s51^5)/((s12-s23)^3*s34*(-s12+s34+s51)^2)+(3*(26*s45-11*s51)*s51^5)/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)+(66*s45*s51^6)/((s12-s23)^3*s34^2*(-s12+s34+s51)^2)+(36*s51^3*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(3*(s23+s34+3*s45-53*s51))/(-s12+s34+s51)-(72*s23*s51^3)/(s34^2*(-s12+s34+s45)*(-s12+s34+s51))-(24*(6*s45-25*s51)*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51))-(594*s45*s51^5)/((s12-s23)^4*s34*(-s12+s34+s51))-(36*s51^2*(2*s23+s51))/(s34*(-s12+s34+s45)*(-s12+s34+s51))+(72*(s45-s51)*s51^3)/((s12-s23)*s34*(-s23+s34+s51)^2)+(18*s45*s51^4)/((s12-s23)*s34^2*(-s23+s34+s51)^2)+(3*(120*s45-11*s51)*s51^4)/((s12-s23)^2*s34*(-s23+s34+s51)^2)+(72*s45*s51^5)/((s12-s23)^2*s34^2*(-s23+s34+s51)^2)+(198*s45*s51^5)/((s12-s23)^3*s34*(-s23+s34+s51)^2)+(33*s45*s51^6)/((s12-s23)^3*s34^2*(-s23+s34+s51)^2)+(594*s45*s51^5)/((s12-s23)^4*s34*(-s23+s34+s51))-(33*s51^5*(-6*s45+s51))/((s12-s23)^3*s34^2*(s12-s34-s51))+(33*s51^5*(-6*s45+s51))/((s12-s23)^3*s34^2*(s23-s34-s51))+(198*s51^4*(-5*s45+s51))/((s12-s23)^3*s34*(-s12+s34+s51))-(198*s51^4*(-5*s45+s51))/((s12-s23)^3*s34*(-s23+s34+s51))-(144*s51*(2*s45+s51))/((s12-s23)*s34)-(12*s51*(s23+2*s51))/((s12-s34-s45)*(s12-s34-s51))-(12*s51^3*(s23+s34+2*s51))/((s12-s34-s45)*(s12-s34-s51)^3)+(12*s51^2*(2*s34+3*s51))/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51))+(12*s23*s51*(s45+3*s51))/(s34^2*(-s12+s34+s45))-(12*s51^2*(2*s23+s34+4*s51))/((s12-s34-s45)*(-s12+s34+s51)^2)+(18*s51^3*(-9*s45+5*s51))/((s12-s23)*s34^2*(s23-s34-s51))+(48*(4*s23+5*s34-3*s45+6*s51))/(s12-s23)+(15*s51^4*(-12*s45+7*s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(3*s51^5*(14*s45+11*s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)-(54*s51^2*(7*s45+12*s51))/((s12-s23)*s34*(s12-s34-s51))-(2*s51^4*(11*s23+11*s45+16*s51))/(s34^2*(-s12+s34+s51)^3)-(9*s51^4*(14*s45+17*s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)-(24*s51^3*(-30*s45+19*s51))/((s12-s23)^2*s34*(-s23+s34+s51))+(18*s51^2*(-27*s45+20*s51))/((s12-s23)*s34*(s23-s34-s51))-(24*s51^3*(21*s45+20*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)-(6*s51^4*(35*s45+22*s51))/((s12-s23)*s34*(s12-s34-s51)^3)-(3*(5*s23+27*s34-9*s45+27*s51))/(s12-s23-s45)-(4*s51^3*(11*s23+22*s45+27*s51))/(s34*(-s12+s34+s51)^3)-(6*s51^3*(21*s45+47*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(2*s51^3*(30*s23+19*s45+72*s51))/(s34^2*(-s12+s34+s51)^2)+(2*s51^2*(38*s23+57*s45+186*s51))/(s34*(-s12+s34+s51)^2)+(63*s12+93*s34-54*s45+204*s51)/(s23-s34-s51)-(s51^2*(51*s23+13*s45+237*s51))/(s34^2*(-s12+s34+s51))-(s51*(26*s23+26*s45+411*s51))/(s34*(-s12+s34+s51))+(3*(s12^2-14*s12*s51+(36*s45-43*s51)*s51))/(s34*(-s23+s34+s51))+(12*s51^2*(s34^2+4*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)-(3*s45*s51*(s12^2+9*s12*s51+7*s51^2))/(s34^2*(-s23+s34+s51)^2)+(18*(5*s34^2-9*s34*s45+20*s34*s51-27*s45*s51+30*s51^2))/((s12-s23)*(s23-s34-s51))-((s34+s51)^2*(33*s34^2-42*s34*s45+22*s45^2+66*s34*s51-30*s45*s51+45*s51^2))/((s12-s23-s45)*(s12-s34-s51)^3)-(2*(s34+s51)*(66*s34^2-63*s34*s45+22*s45^2+132*s34*s51-51*s45*s51+78*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(2*(90*s34^2-63*s34*s45+11*s45^2+180*s34*s51-57*s45*s51+96*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(3*(4*s34^3+s34^2*(12*s45-35*s51)+12*s34*(4*s45-15*s51)*s51+2*(36*s45-145*s51)*s51^2))/((s12-s23)^2*(s12-s34-s51))+(3*(26*s45-11*s51)*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)^2*(-s12+s34+s51)^2)+(33*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^2*(s12-s34-s51)^3)+(99*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^4*(s12-s34-s51))-(99*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^4*(s23-s34-s51))+(66*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^3*(-s12+s34+s51)^2)+(33*s45*(s34^4+6*s34^3*s51+15*s34^2*s51^2+20*s34*s51^3+15*s51^4))/((s12-s23)^3*(-s23+s34+s51)^2)-(33*(s34^4-6*s34^3*(s45-s51)+15*s51^3*(-4*s45+s51)+20*s34*s51^2*(-3*s45+s51)+15*s34^2*s51*(-2*s45+s51)))/((s12-s23)^3*(s12-s34-s51))+(33*(s34^4-6*s34^3*(s45-s51)+15*s51^3*(-4*s45+s51)+20*s34*s51^2*(-3*s45+s51)+15*s34^2*s51*(-2*s45+s51)))/((s12-s23)^3*(s23-s34-s51))+(48*(s23^2+s34^2-2*s34*s45+2*s34*s51-6*s45*s51+s23*(s34-s45+s51)))/(s12-s23)^2-(48*s51*(s23^3+s23^2*s51+s23*s51*(s45+s51)+s51^2*(2*s45+s51)))/((s12-s23)^2*s34^2)-(48*s51*(s23*(2*s45+s51)+2*s51*(3*s45+s51)))/((s12-s23)^2*s34)-(48*s51*(4*s23^2+4*s23*s51+s51*(3*s45+4*s51)))/((s12-s23)*s34^2)-(3*(-8*s12^2+13*s34^2+7*s34*s45+39*s34*s51+21*s45*s51+39*s51^2+s12*(2*s34+9*s45+4*s51)))/(-s23+s34+s51)^2-(18*(4*s34^3-s34^2*(s45-16*s51)-4*s34*(s45-6*s51)*s51+2*s51^2*(-3*s45+8*s51)))/((s12-s23)*(-s23+s34+s51)^2)+(3*(s12^3+7*s12*s51^2+6*(3*s45-s51)*s51^2+s12^2*(-2*s45+9*s51)))/(s34^2*(-s23+s34+s51))-(3*(-s12^3+s12^2*(s45-8*s51)+2*s12*s51*(9*s45+s51)+s51^2*(21*s45+13*s51)))/(s34*(-s23+s34+s51)^2)-(3*s12^2+3*s12*(s23-s45+17*s51)+s51*(143*s23+3*s45+19*s51))/s34^2+(6*(33*s34^2-21*s51*(3*s45+2*s51)+s34*(-21*s45+52*s51)))/((s12-s23)*(s12-s34-s51))-(3*(11*s34^4+5*s51^3*(-48*s45+11*s51)+10*s34*s51^2*(-24*s45+11*s51)+10*s34^2*s51*(-12*s45+11*s51)+s34^3*(-24*s45+55*s51)))/((s12-s23)^2*(-s23+s34+s51)^2)+(2*s51*(22*s34*(s45+s51)+s51*(11*s23+55*s45+60*s51)))/(s12-s34-s51)^3+(3*(12*s34^3-4*s34*(60*s45-53*s51)*s51+6*s51^2*(-60*s45+43*s51)+s34^2*(-60*s45+83*s51)))/((s12-s23)^2*(s23-s34-s51))+(3*(44*s34^3+12*s34*s51*(-14*s45+5*s51)-2*s51^2*(126*s45+65*s51)+s34^2*(-42*s45+125*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(-6*s34*(s45-10*s51)+2*s51*(8*s23+35*s45+144*s51))/(-s12+s34+s51)^2+(3*(11*s34^4-140*s34*s45*s51^2-5*s51^3*(28*s45+11*s51)+s34^3*(-14*s45+44*s51)+s34^2*(-70*s45*s51+55*s51^2)))/((s12-s23)*(s12-s34-s51)^3))/12,
pe[22]->(s12*(s12*(-39-(256*s45)/(s23+s45)+(18*s45)/(s23+s45-s51)+(18*s51)/(s45-s51)+s34*(-256/(s23+s45)-18/(s45-s51)-39/(s23+s45-s51)+277/s51+(18*s51)/((s45-s51)*(s23+s45-s51))))+(3*(6*s23^2*(s45-s51)+s34*s45*(-19*s45+25*s51)+s51*(-13*s45^2+28*s45*s51-15*s51^2)+s23*(-19*s34*s45+6*s45^2+19*s34*s51-21*s45*s51+21*s51^2)))/((s45-s51)*(s23+s45-s51))-(s12^2*(s23^2*(277*s45-295*s51)+s51*(-277*s45^2+551*s45*s51-256*s51^2)+s23*(277*s45^2-828*s45*s51+551*s51^2)))/((s23+s45)*(s45-s51)*(s23+s45-s51)*s51)+(3*(s45*(s23+s45)*(s23-s34-s51)*(s34+s51)*(6*s23^2*(s45-s51)+s34*s45*(-19*s45+25*s51)+s51*(-13*s45^2+28*s45*s51-15*s51^2)+s23*(-19*s34*s45+6*s45^2+19*s34*s51-21*s45*s51+21*s51^2))+s12^3*(6*s23^3*(s45-s51)+s23^2*(-25*s34+12*s45-10*s51)*(s45-s51)+4*s34^2*(s45-s51)^2+s51^2*(-9*s45^2+20*s45*s51-11*s51^2)-s34*(6*s45^3+8*s45^2*s51-27*s45*s51^2+7*s51^3)+s23*(6*s45^3+4*s34^2*(s45-s51)-12*s45^2*s51+5*s45*s51^2+7*s51^3+s34*(-31*s45^2+40*s45*s51-3*s51^2)))+s12^2*(6*s23^4*(s45-s51)+s23^3*(-37*s34+6*s45-14*s51)*(s45-s51)-4*s34^3*(s45-s51)^2+2*s23^2*(s45-s51)*(25*s34^2-18*s34*s45-3*s45^2+32*s34*s51-8*s45*s51+2*s51^2)+3*s51^2*(6*s45^3-9*s45^2*s51-2*s45*s51^2+5*s51^3)+s34^2*(17*s45^3-s45^2*s51-35*s45*s51^2+7*s51^3)+s34*(6*s45^4+38*s45^3*s51-39*s45^2*s51^2-49*s45*s51^3+26*s51^4)+s23*(-6*s45^4-4*s34^3*(s45-s51)+16*s45^2*s51^2-9*s45*s51^3-19*s51^4+s34^2*(67*s45^2-88*s45*s51+9*s51^2)+s34*(7*s45^3+61*s45^2*s51-78*s45*s51^2-14*s51^3)))-s12*(6*s23^4*(s45-s51)*(s34+s45+s51)+s23^3*(12*s45^3-31*s34^2*(s45-s51)-14*s45^2*s51-19*s45*s51^2+27*s51^3+s34*(-19*s45^2-33*s45*s51+58*s51^2))+s23^2*(s45-s51)*(25*s34^3+6*s45^3-20*s45^2*s51-36*s45*s51^2+36*s51^3+s34^2*(-18*s45+77*s51)+s34*(-43*s45^2-50*s45*s51+88*s51^2))+s45*(s34^3*(15*s45^2-17*s45*s51-4*s51^2)+3*s51^2*(3*s45^3+2*s45^2*s51-15*s45*s51^2+10*s51^3)+s34^2*(21*s45^3+42*s45^2*s51-109*s45*s51^2+22*s51^3)+s34*s51*(30*s45^3+33*s45^2*s51-137*s45*s51^2+56*s51^3))+s23*(s34^3*(40*s45^2-52*s45*s51+6*s51^2)+s34^2*(34*s45^3+79*s45^2*s51-164*s45*s51^2+27*s51^3)-3*s34*(6*s45^4-11*s45^3*s51-38*s45^2*s51^2+65*s45*s51^3-12*s51^4)+s51*(-12*s45^4+2*s45^3*s51+60*s45^2*s51^2-83*s45*s51^3+15*s51^4)))))/((s12-s45)*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)*(s45-s51)*(s23+s45-s51))))/(18*s34^2),
pe[23]->s12^4/(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))),
pe[24]->(s12^4*(-(s12^4*s34^2)-s23^3*s34^2*s51-s45^3*(s34+s51)^3+s23*(s34+s51)^2*(-(s34*s45^2)+s34^2*s51-s45^2*s51)+s12^3*(3*s34^3+(s23-s51)^2*s51+s34^2*(s45+2*s51))-s12^2*(3*s34^4+s34^2*s51*(-s23+2*s45+s51)+2*s34^3*(s45+2*s51)+(s23-s51)*s51*(s23^2+s23*(s45-s51)-3*s45*s51)+s34*s51*(2*s23^2+3*s45*s51-s23*(s45+2*s51)))+s12*(s34^5+s34^3*s51*(-2*s23+2*s45+s51)+s34^4*(s45+2*s51)+s45*s51^2*(-2*s23^2-2*s23*s45+2*s23*s51+3*s45*s51)+s34*s51*(2*s23^3+s23^2*(s45-2*s51)+6*s45^2*s51+s23*s45*(-s45+s51))+s34^2*(s23^2*s51+s45*s51*(3*s45+s51)+s23*(s45^2-s45*s51-2*s51^2)))))/(s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[25]->(s12^2*(s23*s34+s34*s45-s34*s51-s45*s51+s12*(-s23+s51)))/(2*s34^2*(s23+s45)*s51),
pe[26]->((192*s51)/(s12-s23-s45)+(159*s51)/(s23-s34-s51)+(6*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))+(6*s51^2)/((s12-s23-s45)*(s45-s51))-(19*s51^4)/(s34*(s12-s23-s45)*(s23-s51)*(s23+s45-s51))-(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(66*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(225*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(6*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(264*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(66*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(576*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(192*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(33*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s23+s34+s51))+(6*s51^2)/((s12-s34-s51)*(-s45+s51))-(12*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))-(6*s51^4)/(s34^2*(-s12+s34+s51)*(-s45+s51))-(3*s51^2*(s45+s51)^2)/(s34*(s12-s23-s45)*(s23-s51)^2)+(225*s51*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51))+(6*s51^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(33*s51^2*(s45+2*s51))/(s34*(s12-s23-s45)*(-s23+s34+s51))-(192*s51*(s34+3*s51))/((s12-s34-s51)*(-s23+s34+s51))+(33*s51*(2*s34+s45+4*s51))/((s12-s23-s45)*(s23-s34-s51))-(s12^2*(7*s12+6*s51))/(s34^2*(s23+s45-s51))+(11*(2*s12+2*s23+2*s45+9*s51))/s34-(15*s51*(4*s12+19*s51))/(s34*(-s23+s34+s51))-(6*s51^2*(10*s12+21*s51))/(s34^2*(-s23+s34+s51))+(-3*s12^2+6*s12*s51+2*(3*s45-8*s51)*s51)/(s34*(s23-s51))+(s51*(6*s45^2-13*s45*s51-38*s51^2))/(s34*(s12-s23-s45)*(s23-s51))+(6*s12^2-6*s51^2)/(s34*s45-s34*s51)-(19*s51*(s12^2+s12*s51+s51^2))/(s34*(s23-s51)*(s23+s45-s51))-(6*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))+(33*s51*(s34^2+3*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(66*s51*(s34^2+3*s34*s51+3*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(66*s51*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(22*s23^2+44*s23*s45+22*s45^2+99*s23*s51+105*s45*s51+176*s51^2)/(s12*s34-s23*s34-s34*s45)-(6*(s12^3+s12^2*s51+s12*s51^2+s51^3))/(s34^2*(s45-s51))-(3*s51*(s12^2+s12*s51+s51*(s45+s51)))/(s34*(s23-s51)^2))/6,
pe[27]->(s12^2*(9*s12^5*(-s23+s34+s51)-62*s34^2*(s23+s45-s51)*(s34+s51)^2*(-s23+s34+s51)+9*s12^4*(s23-s34-s51)*(s23+3*s34+s45+3*s51)+s12^2*(s23^2*(71*s34^2+36*s34*s51+117*s51^2)+s23*(-62*s34^3+s34^2*(71*s45-43*s51)+9*(23*s45-13*s51)*s51^2+18*s34*s51*(7*s45+3*s51))-(s34+s51)*(9*s34^3+s34^2*(71*s45-17*s51)-9*s34*(5*s45-14*s51)*s51+18*s45*s51*(-5*s45+7*s51)))-9*s12^3*(s23^2*(2*s34+3*s51)-(s34+s51)*(3*s34^2+2*s34*s45+7*s34*s51-7*s45*s51+13*s51^2)+s23*(s34^2+2*s34*(s45+6*s51)+s51*(3*s45+10*s51)))-s12*(s34+s51)*(s23^2*s34*(124*s34+9*s51)+(s34+s51)*(-18*s34*s45*s51-9*s45^2*s51+s34^2*(-124*s45+115*s51))-s23*(124*s34^3+18*s34*s51^2+9*s45*s51^2+s34^2*(-124*s45+257*s51)))))/(9*s34^2*(s12-s23-s45)*(s23+s45-s51)*(-s12+s34+s51)^3*(-s23+s34+s51)),
pe[28]->(s12*((s12^2*(6*s23^3*(s45-3*s51)+s23^2*(37*s45^2-104*s45*s51+67*s51^2)+s23*(31*s45^3-135*s45^2*s51+183*s45*s51^2-67*s51^3)+s51*(-31*s45^3+98*s45^2*s51-85*s45*s51^2+18*s51^3)))/((s23+s45)*(s45-s51)^2*(s23+s45-s51)^2)+s51*(3*s51*(-6/(s45-s51)-9/(s23+s45-s51)-(2*(2*s23+s45-s51)*s51)/((s45-s51)^2*(s23+s45-s51))+20/(-s23+s34+s51))+s34*(-32/(s23+s45-s51)+((-6*s23+7*s45-7*s51)*s51)/((s45-s51)*(s23+s45-s51)^2)-(6*(2*s23+3*s45-3*s51)*s51^2)/((s45-s51)^2*(s23+s45-s51)^2)+60/(-s23+s34+s51)))-(s12*(6*s23^3*(s34*(s45-3*s51)+s51*(s45+s51))+3*s23^2*(s51*(15*s45^2-18*s45*s51+7*s51^2)+5*s34*(5*s45^2-12*s45*s51+7*s51^2))+(s45-s51)*(3*s45*s51*(7*s45^2-10*s45*s51+3*s51^2)+s34*(63*s45^3-169*s45^2*s51+142*s45*s51^2-18*s51^3))+s23*(2*s34*(66*s45^3-197*s45^2*s51+199*s45*s51^2-62*s51^3)+3*s51*(20*s45^3-43*s45^2*s51+32*s45*s51^2-9*s51^3))))/((s23+s45)*(s45-s51)^2*(s23+s45-s51)^2)+(s51*((s23+s45)*(s34+s51)^2*(6*s23^3*(3*s45-s51)*s51+s23^2*(4*s34*(23*s45^2-49*s45*s51+26*s51^2)+3*s51*(41*s45^2-82*s45*s51+37*s51^2))+s23*(s34^2*(-32*s45^2+58*s45*s51-38*s51^2)+2*s34*(76*s45^3-279*s45^2*s51+327*s45*s51^2-130*s51^3)+3*s51*(55*s45^3-184*s45^2*s51+197*s45*s51^2-68*s51^3))+(s45-s51)*(s34^2*(-32*s45^2+71*s45*s51-57*s51^2)+s34*(60*s45^3-257*s45^2*s51+335*s45*s51^2-156*s51^3)+3*s51*(20*s45^3-75*s45^2*s51+88*s45*s51^2-33*s51^3)))+s12^2*(2*s23^3*(3*(5*s45-3*s51)*s51^2+s34*(4*s45^2+s45*s51+s51^2))+(s45-s51)*(s34*s51*(244*s45^3-826*s45^2*s51+903*s45*s51^2-339*s51^3)+s34^2*(118*s45^3-391*s45^2*s51+417*s45*s51^2-162*s51^3)+3*s51^2*(42*s45^3-145*s45^2*s51+162*s45*s51^2-59*s51^3))+s23^2*(2*s34^2*(59*s45^2-127*s45*s51+62*s51^2)+3*s51^2*(71*s45^2-146*s45*s51+71*s51^2)+s34*(16*s45^3+251*s45^2*s51-562*s45*s51^2+283*s51^3))+s23*(s34^2*(236*s45^3-763*s45^2*s51+782*s45*s51^2-267*s51^3)+3*s51^2*(103*s45^3-336*s45^2*s51+357*s45*s51^2-124*s51^3)+s34*(8*s45^4+493*s45^3*s51-1658*s45^2*s51^2+1769*s45*s51^3-624*s51^4)))-s12*(-6*s23^4*s51*(s34*(-3*s45+s51)+s51*(-5*s45+3*s51))+s23^3*(2*s34^2*(50*s45^2-97*s45*s51+53*s51^2)+3*s51^2*(81*s45^2-146*s45*s51+69*s51^2)+s34*s51*(319*s45^2-584*s45*s51+289*s51^2))+s23^2*(2*s34^3*(43*s45^2-98*s45*s51+43*s51^2)+3*s51^2*(174*s45^3-441*s45^2*s51+346*s45*s51^2-87*s51^3)+4*s34*s51*(209*s45^3-500*s45^2*s51+355*s45*s51^2-76*s51^3)+s34^2*(326*s45^3-627*s45^2*s51+222*s45*s51^2+31*s51^3))+(s45-s51)*(s34+s51)^2*(2*s34*(43*s45^3-160*s45^2*s51+180*s45*s51^2-81*s51^3)+3*(42*s45^4-125*s45^3*s51+87*s45^2*s51^2+29*s45*s51^3-33*s51^4))+s23*(2*s34^3*(86*s45^3-301*s45^2*s51+308*s45*s51^2-105*s51^3)+s34*s51*(787*s45^4-2338*s45^3*s51+1892*s45^2*s51^2-26*s45*s51^3-339*s51^4)+2*s34^2*(176*s45^4-381*s45^3*s51-75*s45^2*s51^2+517*s45*s51^3-261*s51^4)-3*s51^2*(-145*s45^4+468*s45^3*s51-480*s45^2*s51^2+148*s45*s51^3+9*s51^4)))))/((s12-s23-s45)*(s45-s51)^2*(s23+s45-s51)^2*(-s12+s34+s51)^2*(-s23+s34+s51))))/(6*s34^2),
pe[29]->(2552-(288*s23^2*(2*s23+s45))/(s34^2*(-s12+s23+s45))+(144*s23*(s12^2+s12*s23+s23^2))/(s34*(s34+s45)^2)-(144*s23^4)/(s34*(-s12+s23+s45)*(s34+s45)^2)+(288*s23*(s12^2+s12*s23+s23^2))/(s34^2*(s34+s45))-(288*s23^4)/(s34^2*(-s12+s23+s45)*(s34+s45))-(144*(4*s23^3+6*s23^2*s45+4*s23*s45^2+s45^3))/((s12-s23-s45)*(s34+s45)^2)-(144*(s12^2+3*s23^2+3*s23*s45+s45^2+s12*(2*s23+s45)))/(s34+s45)^2+(16*(39*s12-48*s23-1054*s51))/s34-(3416*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(3878*s23-2612*s34+6924*s45-36716*s51)/(s12+s23-s34-s51)+(3808*s51)/(s12-s34-s51)+(432*s45^3*s51)/(s34^2*(s12+s23-s34-s51)*(s23+s45-s51))+(432*(s45-s51)*s51)/(s34*(s23+s45-s51))+(432*(s45-s51)*s51)/((s12+s23-s34-s51)*(s23+s45-s51))+(3168*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(192*s51^4)/(s34*(s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(6976*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(3808*s51^2)/(-s12+s34+s51)^2+(7616*s51^3)/(s34*(-s12+s34+s51)^2)+(3808*s51^4)/(s34^2*(-s12+s34+s51)^2)+(3168*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(15232*s51^2)/(s34*(-s12+s34+s51))+(48*(13*s45-42*s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(11424*s51^3)/(s34^2*(-s12+s34+s51))+(3168*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(1584*s51^4)/(s34*(s12-s23-s45)*(s34+s45)*(-s23+s34+s51))+(12672*(s45-s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(3168*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(1584*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s23+s34+s51))-(8*(5350*s23+2598*s45-11073*s51)*s51)/(s34*(-s12-s23+s34+s51))+(432*s51^4)/(s34*(s12-s23-s45)*(s23+s45-s51)*(-s12-s23+s34+s51))+(16*(2697*s45-3556*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(8*(1798*s45-3169*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(432*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))+(3416*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(6976*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(3416*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(6976*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(3416*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(6976*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(1584*s51*(2*s34+s45+3*s51))/((s12-s23-s45)*(s23-s34-s51))+(48*(26*s12+55*s23+26*s45+29*s51))/(s34+s45)-(144*s51^2*(25*s12-25*s45+47*s51))/(s34^2*(-s23+s34+s51))+(144*s51^3*(-47*s45+69*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(432*s51^2*(-47*s45+80*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(144*(36*s12+33*s34-25*s45+124*s51))/(s23-s34-s51)-(144*s51*(61*s12-50*s45+127*s51))/(s34*(-s23+s34+s51))+(8*(s45-s51)*(720*s34+239*s45+4609*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(4722*s23+5164*s34+4860*s45+12148*s51)/(s12-s23-s45)+(192*s51*(s12^2+s12*s51+s51^2))/(s34*(s34+s45)*(s23+s45-s51))+(1584*s51*(s12^2+s12*s51+s51^2))/(s34*(s34+s45)*(-s23+s34+s51))+(432*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(1584*s51*(s34^2+3*s34*s51+3*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(3168*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))-(3416*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)+(144*s51*(25*s12^2+3*s12*s45+3*s45^2+22*s12*s51+22*s51^2))/(s34^2*(s23+s45-s51))+(48*(87*s23^2+81*s23*s45+26*s45^2+58*s23*s51+29*s45*s51+29*s51^2))/((s12-s23-s45)*(s34+s45))-(427*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(839*s34^2+722*s34*s45-7297*s45^2+1462*s34*s51+74*s45*s51+191*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(144*(33*s34^2-47*s34*s45+168*s34*s51-141*s45*s51+306*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(8*(594*s34^2-204*s34*s45+239*s45^2+2286*s34*s51-228*s45*s51+2394*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(8*s51*(1834*s23^2-54*s23*s45+54*s45^2-5947*s23*s51-1299*s45*s51+6837*s51^2))/(s34^2*(-s12-s23+s34+s51))+(16*(778*s45^3+27*s45^2*s51+27*s45*s51^2+27*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(48*(35*s23^3+29*s23^2*s51+29*s23*s51^2+29*s51^3))/(s34*(s12-s23-s45)*(s34+s45))-(48*(23*s12^2+32*s23^2+29*s23*s51+29*s51^2+29*s12*(s23+s51)))/(s34*(s34+s45))-(48*(48*s23^2-13*s51^2+16*s23*(s45+s51)))/(s34*(s12-s23-s45))+(3416*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)-(24*(-12*s23^2-469*s23*s51+s51*(168*s12+18*s45+769*s51)))/s34^2-(32*(218*s45^3+99*s34^2*(s45-s51)+218*s45^2*s51+99*s45*s51^2-297*s51^3+s34*(218*s45^2+198*s45*s51-297*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(427*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/288,
pe[30]->(-104-(12*s23^2*(s23+s45)^2)/(s34^3*(s12-s23-s45))-(12*s23*(s12^2+s12*s23+s23*(s23+s45)))/s34^3+(8*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(2*(7*s23-10*s34+9*s45-76*s51))/(s12+s23-s34-s51)-(100*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(12*s12^2)/(s34*s51)-(12*s12^2*(s12-s45))/(s34^2*s51)-(12*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))-(12*s51^2)/((s12-s23-s45)*(s45-s51))+(12*s51^2)/((s12-s34-s51)*(s45-s51))-(8*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(12*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(28*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(64*(s45-s51)*s51)/(-s12+s34+s51)^2+(128*(s45-s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(64*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(4*(3*s45-22*s51))/(-s12+s34+s51)-(152*(s45-2*s51)*s51)/(s34*(-s12+s34+s51))+(8*(4*s45-3*s51)*s51^3)/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(12*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))+(8*(s45-s51)*s51^4)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(12*(87*s45-131*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(12*(29*s45-40*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(4*(29*s23+12*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))+(28*(4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(28*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(12*s51^4)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(528*s51^3*(-s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(132*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(12*s51^2*(s34+2*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(8*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(28*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(4*(-s45+s51)*(12*s34+13*s45+47*s51))/((s12-s34-s51)*(s12+s23-s34-s51))-(12*(10*s12+11*s34-18*s45+51*s51))/(s23-s34-s51)+(4*s51^2*(-35*s45+54*s51))/(s34^2*(-s12+s34+s51))+(4*s51^2*(-33*s45+58*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(2*(39*s12+39*s23-15*s45+82*s51))/s34-(2*(57*s23+62*s34-45*s45+200*s51))/(s12-s23-s45)+(12*(-s12^2+s51^2))/(s34*(s45-s51))-(8*s51*(s12^2+s12*s51+s51^2))/(s34^2*(s23+s45-s51))+(12*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))-(132*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(7*s34^2+40*s34*s45+109*s45^2+14*s34*s51+40*s45*s51+7*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))+(8*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(2*s51^2*(13*s45^2-42*s45*s51+33*s51^2))/(s34^2*(s12-s23-s45)*(-s12+s34+s51))-(4*s51^2*(16*s45^2-42*s45*s51+33*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(4*s51*(8*s23^2-29*s23*s51-6*s45*s51+39*s51^2))/(s34^2*(-s12-s23+s34+s51))+(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2)/(s12+s23-s34-s51)^2+(4*s51*(19*s45^2-66*s45*s51+69*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(12*(7*s12^2-8*s12*s45+28*s12*s51-36*s45*s51+69*s51^2))/(s34*(-s23+s34+s51))+(4*(s45-s51)*(33*s34^2-9*s34*s45+7*s45^2+99*s34*s51-18*s45*s51+99*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(2*(39*s23^2+30*s23*s45+10*s45^2+72*s23*s51-18*s45*s51+105*s51^2))/(s34*(s12-s23-s45))+(12*(11*s34^2-29*s34*s45+73*s34*s51-87*s45*s51+153*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(2*(66*s34^2-150*s34*s45+77*s45^2+336*s34*s51-324*s45*s51+441*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(12*(s12^3+s12^2*s51+s12*s51^2+s51^3))/(s34^2*(s45-s51))+(-44*s45*s51^3+92*s51^4)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(22*s12^2+58*s12*s23+58*s23^2+32*s23*s45+34*s23*s51+50*s45*s51-26*s51^2-14*s12*(s45+s51))/s34^2-(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(12*(s12^3-s12^2*(s45-8*s51)+2*s12*s51*(-4*s45+9*s51)+s51^2*(-18*s45+29*s51)))/(s34^2*(-s23+s34+s51))-(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(58*s23^3-26*s45*s51^2+58*s51^3+s23^2*(90*s45+58*s51)+s23*(32*s45^2+32*s45*s51+58*s51^2))/(s34^2*(s12-s23-s45)))/12,
pe[31]->13+(2*s45^4)/(3*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(s12^2*s23)/(s34^2*s51)+(s12^3*s23)/(s34^2*(s45-s51)*s51)+(s45^3*s51)/(s34^2*(s12+s23-s34-s51)*(s23+s45-s51))-(10*(s45-s51)*s51)/(s34*(s23+s45-s51))+((s45-s51)*s51)/((s12+s23-s34-s51)*(s23+s45-s51))+(7*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(11*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(s23+s45-s51))+(2*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(71*(2*s23+4*s45-3*s51)*s51^3)/(9*s34*(-s12+s34+s51)^3)+(11*(s45-s51)*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^3)-(71*(s23+s45-s51)*s51^4)/(9*s34^2*(-s12+s34+s51)^3)+(10*s45^4)/(3*(s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+((266*s23+399*s45-318*s51)*s51^2)/(9*s34*(-s12+s34+s51)^2)+((204*s23+133*s45-180*s51)*s51^3)/(9*s34^2*(-s12+s34+s51)^2)+(7*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(11*(s45-s51)*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51)^2)-(2*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(2*(s23-s34+2*(s45-5*s51)))/(-s12+s34+s51)-((177*s23+35*s45-87*s51)*s51^2)/(9*s34^2*(-s12+s34+s51))+(2*(4*s45-3*s51)*s51^3)/(3*s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(7*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(2*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(11*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(-s12+s34+s51))+(2*(s45-s51)*s51^4)/(3*s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(2*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))+((116*s45-171*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+((29*s45-40*s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+((29*s23+24*s45-84*s51)*s51)/(3*s34*(-s12-s23+s34+s51))+s51^4/(s34*(s12-s23-s45)*(s23+s45-s51)*(-s12-s23+s34+s51))+(10*(4*s45-3*s51)*s51^3)/(3*s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(10*(s45-s51)*s51^4)/(3*s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+s51^4/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))-(2*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(2*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+(2*(7*s23-3*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+((9*s23-4*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(55*s51^4*(-s45+s51))/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(11*s51^5*(-s45+s51))/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(11*(s45-s51)*s51)/((s12-s34-s51)*(-s23-s45+s51))+(33*s51^2*(-s45+s51))/(s34*(-s12+s34+s51)*(-s23-s45+s51))+(33*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s23-s45+s51))+(11*s51^4*(-s45+s51))/(s34^3*(-s12+s34+s51)*(-s23-s45+s51))+(2*s51*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51))+(2*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)-(2*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)-(2*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(2*(s45-s51)^2*(s34+s45+3*s51))/(3*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(10*(s45-s51)^2*(s34+s45+3*s51))/(3*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(s51*(2*s12-5*s23+4*s51))/(s34*(s45-s51))+(s51*(-5*s23+2*s34+4*s51))/((s12-s34-s51)*(-s45+s51))+(2*s12-2*s23-3*s45+19*s51)/s34+(s51^3*(-17*s45+32*s51))/(3*s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(s51^3*(-27*s45+56*s51))/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+((-s45+s51)*(15*s34+16*s45+62*s51))/(3*(s12-s34-s51)*(s12+s23-s34-s51))+(8*s12+18*s34-9*s45+63*s51)/(s23-s34-s51)-(s51*(88*s23+70*s45+75*s51))/(9*s34*(-s12+s34+s51))+(s51^2*(-51*s45+76*s51))/(3*s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(-7*s23+10*s34-12*s45+79*s51)/(6*(s12+s23-s34-s51))+(s51^2*(-81*s45+197*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(61*s23+122*s34-6*s45+233*s51)/(6*s12-6*s23-6*s45)+(-s12^2+s12*(s45-17*s51)+18*(s45-4*s51)*s51)/(s34*(-s23+s34+s51))+(-29*s34^2+27*s34*s45-143*s34*s51+81*s45*s51-255*s51^2)/((s12-s34-s51)*(-s23+s34+s51))+(7*s34^2+46*s34*s45+139*s45^2+8*s34*s51+28*s45*s51-11*s51^2)/(12*(s12-s23-s45)*(s12+s23-s34-s51))+(2*s51*(s34^2-s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(s51*(-2*s45^2+s45*s51+s51^2))/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(2*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(3*s34*(s12+s23-s34-s51)^2)-(s51*(s12^2-s12*s45+9*s12*s51-9*s45*s51+27*s51^2))/(s34^2*(-s23+s34+s51))+(s51*(8*s12^2-10*s12*s45+s45^2+18*s12*s51-22*s45*s51+29*s51^2))/(s34^2*(s23+s45-s51))-(s51*(8*s23^2+3*s23*s45-3*s45^2-32*s23*s51-12*s45*s51+48*s51^2))/(3*s34^2*(-s12-s23+s34+s51))+(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2)/(12*(s12+s23-s34-s51)^2)+(276*s34^2-309*s34*s45-119*s45^2+948*s34*s51-399*s45*s51+843*s51^2)/(9*(s12-s23-s45)*(s12-s34-s51))-(s12^2*s23)/(s34*s45*s51-s34*s51^2)+(-11*s34^3+s34^2*(29*s45-84*s51)+2*s34*(58*s45-113*s51)*s51+2*(87*s45-142*s51)*s51^2)/((-s12+s34+s51)^2*(-s23+s34+s51))+(-34*s45^3+3*s45^2*s51+3*s45*s51^2+3*s51^3)/(3*(s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(11*(s45-s51)*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((-s12+s34+s51)^3*(-s23+s34+s51))-(2*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)-(2*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)-(2*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(3*s34^2*(s12+s23-s34-s51)^2)+(71*s51*(s34*(-2*s45+s51)+s51*(-s23-5*s45+3*s51)))/(9*(-s12+s34+s51)^3)-(s12^3+s51^2*(-7*s23+4*s51)+s12*s51*(-5*s23+4*s51)+s12^2*(-3*s23+4*s51))/(s34^2*(s45-s51))+(27*s12^2-18*s12*(s23+s45-4*s51)+2*s51*(13*s23-18*s45+41*s51))/(9*s34^2)+((62*s23+257*s45-96*s51)*s51+s34*(-9*s45+42*s51))/(9*(-s12+s34+s51)^2)+(99*s34^3+30*s45^3-112*s45^2*s51-573*s45*s51^2+864*s51^3+s34^2*(-276*s45+639*s51)-2*s34*(56*s45^2+375*s45*s51-621*s51^2))/(9*(s12-s23-s45)*(-s12+s34+s51)^2)-(99*s34^3*(s45-s51)+s34^2*(71*s45^2+396*s45*s51-396*s51^2)+s51^2*(71*s45^2+396*s45*s51-396*s51^2)+2*s34*s51*(71*s45^2+297*s45*s51-297*s51^2))/(9*(s12-s23-s45)*(s12-s34-s51)^3)-(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2))/(12*(s12-s23-s45)*(s12+s23-s34-s51)^2),
pe[32]->(48+(48*(6*s23+9*s45-23*s51))/s34-(168*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(6*(103*s23-154*s34+66*s45-706*s51))/(s12+s23-s34-s51)+(2064*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(144*s12^2*(s12+s23))/(s34^2*s51)-(144*s12^2)/(s34*s51)+(144*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))+(1584*(s45-s51)*s51)/(s34*(s23+s45-s51))+(288*s51^2)/((s12-s23-s45)*(s45-s51))-(1008*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))-(144*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(s23+s45-s51))+(5328*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))+(1136*(2*s23+4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^3)-(1584*(s45-s51)*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^3)+(1136*(s23+s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^3)-(336*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(16*(266*s23+399*s45-438*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(16*(204*s23+133*s45-207*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(1008*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(1584*(s45-s51)*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(144*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(1584*(s34+s51)^4)/((s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2)+(16*(88*s23+70*s45-255*s51)*s51)/(s34*(-s12+s34+s51))+(16*(177*s23+35*s45-204*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(4752*(s45-s51)*s51^2)/(s34*(s23+s45-s51)*(-s12+s34+s51))-(4752*(s45-s51)*s51^3)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))-(1008*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))-(144*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(-s12+s34+s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s23+s45-s51)*(-s12+s34+s51))+(792*(s34+s51)^4)/((s12-s23-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(1584*s45*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(4968*s45*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51)^2)+(7920*(s45-s51)*s51^4)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(1584*(s45-s51)*s51^5)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))+(432*(37*s45-14*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(72*(74*s45-21*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(24*(94*s23+18*s45-207*s51)*s51)/(s34*(-s12-s23+s34+s51))+(48*(24*s45-67*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(16*s45-37*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(288*s51*(s23+s51))/((s12-s34-s51)*(-s45+s51))+(144*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(144*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))-(576*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))-(288*s51^2*(3*s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(168*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(336*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(1584*s51*(-s45+s51))/((s12-s34-s51)*(-s23-s45+s51))+(1584*s51^4*(5*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)+(144*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(168*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(336*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(168*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(336*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(144*s51^2*(3*s34+4*s51))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(48*(6*s23+12*s45+17*s51))/(s12-s34-s51)+(144*s51^4*(-32*s45+29*s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(144*s51^3*(138*s45+29*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)+(576*s51^3*(-32*s45+31*s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(144*(13*s12+33*s34+31*s45+38*s51))/(s23-s34-s51)+(24*(s45-s51)*(60*s34+65*s45+157*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(6*(97*s23+594*s34+678*s45+186*s51))/(s12-s23-s45)+(8*(-294*s34^2+606*s34*s45+337*s45^2-1398*s34*s51+804*s45*s51-1428*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(144*s51*(-7*s12^2+11*s12*s45-18*s12*s51+22*s45*s51-29*s51^2))/(s34^2*(s23+s45-s51))-(144*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))-(168*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(72*(-2*s12^2+8*s12*s45+36*s12*s51+64*s45*s51+25*s51^2))/(s34*(-s23+s34+s51))+(72*s45*s51*(2*s12^2+25*s12*s51+47*s51^2))/(s34^2*(-s23+s34+s51)^2)-(21*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(24*s51*(16*s23^2-55*s23*s51-9*s45*s51+69*s51^2))/(s34^2*(-s12-s23+s34+s51))-(3*(109*s34^2+478*s34*s45+973*s45^2+218*s34*s51+478*s45*s51+109*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(72*(156*s34^2+134*s34*s45+41*s45^2+312*s34*s51+134*s45*s51+156*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(144*(s12^3+s12^2*s23+2*s12*s23*s51+3*s23*s51^2))/(s34^2*(s45-s51))+(1584*(-s45+s51)*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s34-s51)^3*(-s23+s34+s51))+(144*(s12^2-s51*(2*s23+s51)))/(s34*(s45-s51))+(168*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)-(1136*s51*(s34*(-2*s45+s51)+s51*(-s23-5*s45+3*s51)))/(-s12+s34+s51)^3+(1584*(s34^4+10*s34*s51^2*(s45+s51)+5*s51^3*(2*s45+s51)+5*s34^2*s51*(s45+2*s51)+s34^3*(s45+5*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(72*(-2*s12^3+s12^2*(2*s45-9*s51)+2*s12*s51*(25*s45+7*s51)+3*s51^2*(47*s45+12*s51)))/(s34*(-s23+s34+s51)^2)-(72*(s51^2*(32*s45+15*s51)+s12^2*(4*s45+21*s51)+s12*s51*(8*s45+29*s51)))/(s34^2*(-s23+s34+s51))+(72*(2*s12^2+69*s34^2+80*s34*s45+11*s45^2+174*s34*s51+174*s45*s51+141*s51^2+s12*(36*s34+36*s45+50*s51)))/(-s23+s34+s51)^2+(8*(18*s12^2+36*s12*(s23+s45)+s51*(-61*s23+54*s45+61*s51)))/s34^2+(72*(21*s34^2+6*s51*(-37*s45+21*s51)+s34*(-74*s45+84*s51)))/((s12-s34-s51)*(-s23+s34+s51))+(144*(8*s34^3-4*s34*(32*s45-41*s51)*s51+s34^2*(-32*s45+61*s51)+2*s51^2*(-96*s45+103*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(72*(58*s34^3+12*s34*s51*(23*s45+29*s51)+2*s51^2*(207*s45+116*s51)+s34^2*(69*s45+232*s51)))/((s12-s34-s51)*(-s23+s34+s51)^2)+(16*(3*s34*(3*s45+8*s51)+s51*(-62*s23-257*s45+255*s51)))/(-s12+s34+s51)^2+(16*(99*s34^3*(s45-s51)+s34^2*(71*s45^2+396*s45*s51-396*s51^2)+s51^2*(71*s45^2+396*s45*s51-396*s51^2)+2*s34*s51*(71*s45^2+297*s45*s51-297*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)+(792*(4*s34^3+s45^3+4*s45^2*s51+6*s45*s51^2+4*s51^3+6*s34^2*(s45+2*s51)+4*s34*(s45^2+3*s45*s51+3*s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(21*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(16*(72*s34^3+21*s45^3-121*s45^2*s51-543*s45*s51^2+846*s51^3+s34^2*(-246*s45+567*s51)+s34*(-121*s45^2-690*s45*s51+1179*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/288,
pe[33]->(s12^2*(3*s12^7*(4*s23^2-8*s23*s34+4*s34^2-9*s23*s51+10*s34*s51+5*s51^2)+3*s12^6*(6*s23^3-24*s34^3-2*s51^2*(5*s45+9*s51)-s23^2*(36*s34+6*s45+35*s51)-s34*s51*(17*s45+65*s51)-s34^2*(6*s45+71*s51)+s23*(54*s34^2+s51*(15*s45+47*s51)+2*s34*(6*s45+55*s51)))+(-s23+s34+s51)^2*(s23^4*s34*(6*s34^2+15*s34*s51-13*s51^2)-s23^3*(s34+s51)*(24*s34^3+54*s34^2*s51+2*s34*(6*s45-13*s51)*s51-7*s45*s51^2)-s23*(s34+s51)^3*(12*s34^3+s45*(26*s45-25*s51)*s51+12*s34^2*(-2*s45+s51)-12*s34*s45*(s45+s51))-(s34+s51)^4*(6*s34*s45^2-25*s45^2*s51+6*s34^2*(2*s45+s51))+s23^2*(s34+s51)^2*(30*s34^3+s45*(7*s45-26*s51)*s51+s34^2*(-12*s45+63*s51)+s34*(-6*s45^2+12*s45*s51-7*s51^2)))-s12*(s23-s34-s51)*(s23^5*(18*s34^2+30*s34*s51-13*s51^2)+2*(s34+s51)^4*(6*s34^3+3*s34*s45*(5*s45+6*s51)+3*s34^2*(13*s45+8*s51)-s45*s51*(22*s45+25*s51))-s23^4*(108*s34^3+273*s34^2*s51+2*(23*s45-29*s51)*s51^2+s34*s51*(21*s45+53*s51))-s23^2*(s34+s51)^2*(168*s34^3-6*s34^2*(31*s45-63*s51)+s51*(-43*s45^2+107*s45*s51-82*s51^2)-3*s34*(22*s45^2+31*s45*s51-34*s51^2))+s23*(s34+s51)^3*(30*s34^3-6*s34^2*(35*s45-4*s51)+s51*(28*s45^2+89*s45*s51-25*s51^2)+s34*(-78*s45^2-132*s45*s51+37*s51^2))+s23^3*(s34+s51)*(216*s34^3+s34^2*(-54*s45+525*s51)-3*s51*(11*s45^2-36*s45*s51+34*s51^2)+s34*(-18*s45^2+12*s45*s51+95*s51^2)))-3*s12^5*(2*s23^4+2*s23^3*(11*s34+6*s45+9*s51)-2*s23^2*(55*s34^2+29*s34*s45+s45^2+101*s34*s51+31*s45*s51+34*s51^2)-(s34+s51)*(60*s34^3+2*s34^2*(17*s45+76*s51)+s51*(5*s45^2+36*s45*s51+23*s51^2)+s34*(2*s45^2+75*s45*s51+115*s51^2))+s23*(146*s34^3+s34^2*(80*s45+404*s51)+s51*(6*s45^2+91*s45*s51+71*s51^2)+s34*(4*s45^2+181*s45*s51+329*s51^2)))-s12^4*(18*s23^5-18*s23^4*(5*s34-s45+5*s51)+2*s23^3*(3*s34^2-102*s34*s45-6*s45^2+30*s34*s51-96*s45*s51+56*s51^2)+(s34+s51)^2*(240*s34^3+60*s34^2*(4*s45+9*s51)+s51*(54*s45^2+138*s45*s51+11*s51^2)+15*s34*(2*s45^2+27*s45*s51+21*s51^2))+s23^2*(426*s34^3+3*s34^2*(198*s45+355*s51)+3*s51*(24*s45^2+166*s45*s51-7*s51^2)+2*s34*(27*s45^2+597*s45*s51+311*s51^2))-s23*(s34+s51)*(600*s34^3+162*s34^2*(4*s45+9*s51)+3*s51*(44*s45^2+157*s45*s51+10*s51^2)+s34*(72*s45^2+1257*s45*s51+896*s51^2)))+s12^2*(3*s23^6*(6*s34+5*s51)-s23^5*(162*s34^2+282*s34*s51+s51*(9*s45+38*s51))+s23*(s34+s51)^3*(114*s34^3+6*s34^2*(118*s45+43*s51)+s51*(148*s45^2-229*s45*s51-63*s51^2)+3*s34*(64*s45^2+238*s45*s51-17*s51^2))-(s34+s51)^4*(72*s34^3+3*s34^2*(70*s45+59*s51)+s51*(11*s45^2-88*s45*s51-25*s51^2)+30*s34*(2*s45^2+6*s45*s51+s51^2))+s23^2*(s34+s51)^2*(192*s34^3-290*s45^2*s51+298*s45*s51^2+38*s51^3+s34^2*(-876*s45+549*s51)+s34*(-222*s45^2-987*s45*s51+478*s51^2))+s23^4*(474*s34^3+s34^2*(-90*s45+1272*s51)+2*s51*(-12*s45^2+61*s45*s51+9*s51^2)+s34*(-18*s45^2-75*s45*s51+785*s51^2))-s23^3*(s34+s51)*(564*s34^3-6*s34^2*(78*s45-251*s51)+s51*(-180*s45^2+267*s45*s51-5*s51^2)+s34*(-108*s45^2-543*s45*s51+907*s51^2)))+s12^3*(-6*s23^6+9*s23^5*(10*s34+9*s51)+s23^4*(-318*s34^2+6*s45^2+66*s34*(s45-9*s51)+42*s45*s51-223*s51^2)+2*s23^2*(s34+s51)*(72*s34^3+s34^2*(495*s45+93*s51)+s51*(135*s45^2+139*s45*s51-132*s51^2)+s34*(81*s45^2+822*s45*s51-119*s51^2))+(s34+s51)^3*(180*s34^3+30*s34^2*(10*s45+13*s51)+s51*(69*s45^2+22*s45*s51-44*s51^2)+15*s34*(4*s45^2+25*s45*s51+10*s51^2))-s23*(s34+s51)^2*(420*s34^3+s34^2*(912*s45+897*s51)+s51*(258*s45^2+178*s45*s51-157*s51^2)+3*s34*(56*s45^2+451*s45*s51+96*s51^2))+s23^3*(330*s34^3+s34^2*(-444*s45+993*s51)+s51*(-78*s45^2-158*s45*s51+299*s51^2)+s34*(-60*s45^2-762*s45*s51+962*s51^2)))))/(6*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[34]->(s12^2*(-277*s12^6*(2*s45-3*s51)*(-s23+s51)*(-s23+s34+s51)+s12^5*(s23-s34-s51)*(-277*s23^2*(2*s45-3*s51)+s23*(554*s45^2+1385*s34*(2*s45-3*s51)+1861*s45*s51-3800*s51^2)+s51*(-1108*s45^2-476*s45*s51+2969*s51^2)+s34*(554*s45^2-3203*s45*s51+4034*s51^2))+s12^4*(277*s23^4*(2*s45-3*s51)+s23^3*(1108*s45^2+554*s34*(2*s45-3*s51)-1740*s45*s51+355*s51^2)+6*s34*s51^2*(-1000*s45^2-216*s45*s51+2601*s51^2)+s34^3*(2216*s45^2-7272*s45*s51+7826*s51^2)+s51^2*(-554*s45^3-2995*s45^2*s51+2424*s45*s51^2+3895*s51^3)+s34^2*(554*s45^3-987*s45^2*s51-10596*s45*s51^2+19339*s51^3)+s23^2*(-3601*s34^2*(2*s45-3*s51)+4*s51*(-1227*s45^2+751*s45*s51+1307*s51^2)+s34*(-3324*s45^2-6968*s45*s51+17217*s51^2))+s23*(2770*s34^3*(2*s45-3*s51)+8*s34^2*(2413*s45-3798*s51)*s51+s34*(-554*s45^3+9219*s45^2*s51+7998*s45*s51^2-30513*s51^3)+s51*(554*s45^3+6795*s45^2*s51-4242*s45*s51^2-8647*s51^3)))-(s23-s34-s51)*(s23^4*s34^2*(277*s34*(2*s45-3*s51)+(1030*s45-1307*s51)*s51)+(s45-s51)^2*(s34+s51)^3*(-849*s45^2*s51+s34^2*(554*s45+121*s51))-2*s23^3*s34^2*(277*s34^2*(2*s45-3*s51)+s51*(-792*s45^2+2415*s45*s51-1900*s51^2)-277*s34*(2*s45^2-9*s45*s51+9*s51^2))+s23*(s45-s51)*(s34+s51)^2*(2*s34^3*(554*s45-355*s51)-1222*s34*s45*(s45-s51)*s51-2*s34^2*(554*s45^2-1225*s45*s51+472*s51^2)+s45*s51*(476*s45^2-1325*s45*s51+849*s51^2))+s23^2*(s34+s51)*(277*s34^4*(2*s45-3*s51)+s34*(476*s45-373*s51)*(s45-s51)^2*s51+476*s45*(s45-s51)^2*s51^2+s34^3*(-2216*s45^2+5220*s45*s51-3558*s51^2)+s34^2*(554*s45^3-4528*s45^2*s51+7628*s45*s51^2-3931*s51^3)))+s12^3*(277*s23^5*(2*s45-3*s51)+s23^4*(554*s45^2-1662*s34*(2*s45-3*s51)-4077*s45*s51+4631*s51^2)+s23^3*(831*s34^2*(2*s45-3*s51)+s34*(-5540*s45^2+15192*s45*s51-11037*s51^2)+s51*(-3722*s45^2+10491*s45*s51-7600*s51^2))+s23^2*(3324*s34^3*(2*s45-3*s51)+s34^2*(9418*s45^2-1299*s45*s51-17814*s51^2)+s51*(1108*s45^3+9221*s45^2*s51-17326*s45*s51^2+4227*s51^3)-s34*(1108*s45^3-22004*s45^2*s51+25753*s45*s51^2+4284*s51^3))-2*(s34+s51)*(s34^3*(1662*s45^2-4069*s45*s51+3792*s51^2)+s51^2*(-619*s45^3-2229*s45^2*s51+3779*s45*s51^2+454*s51^3)+3*s34*s51*(108*s45^3-1662*s45^2*s51+1061*s45*s51^2+1878*s51^3)+s34^2*(1108*s45^3-1974*s45^2*s51-3402*s45*s51^2+8423*s51^3))+s23*(-2770*s34^4*(2*s45-3*s51)-2*s34^3*(554*s45^2+10085*s45*s51-17564*s51^2)+s34*s51^2*(-29425*s45^2+27654*s45*s51+21161*s51^2)+s51^2*(-2796*s45^3-9611*s45^2*s51+17466*s45*s51^2+481*s51^3)+s34^2*(3324*s45^3-22878*s45^2*s51-2114*s45*s51^2+46598*s51^3)))+s12^2*(s23^5*(-831*s34*(2*s45-3*s51)+s51*(-1030*s45+1307*s51))+2*s23^4*(1662*s34^2*(2*s45-3*s51)+s34*(-1108*s45^2+7362*s45*s51-8193*s51^2)-2*s51*(119*s45^2-1149*s45*s51+1307*s51^2))+s23*(s34+s51)*(1385*s34^4*(2*s45-3*s51)+s34^3*(3324*s45^2+3636*s45*s51-13885*s51^2)+s34*s51*(-144*s45^3+23314*s45^2*s51-33922*s45*s51^2+1057*s51^3)+s51^2*(7537*s45^3-4860*s45^2*s51-8529*s45*s51^2+3082*s51^3)-3*s34^2*(2216*s45^3-9764*s45^2*s51+7738*s45*s51^2+3965*s51^3))-s23^2*(831*s34^4*(2*s45-3*s51)+s34^3*(14404*s45^2-21988*s45*s51+3429*s51^2)+s34*s51^2*(28067*s45^2-54620*s45*s51+22398*s51^2)+s51^2*(4175*s45^3-1576*s45^2*s51-9607*s45*s51^2+6177*s51^3)+s34^2*(-3878*s45^3+43131*s45^2*s51-67722*s45*s51^2+21821*s51^3))+s23^3*(-3047*s34^3*(2*s45-3*s51)+2*s34^2*(5540*s45^2-18516*s45*s51+16023*s51^2)+s51*(554*s45^3+620*s45^2*s51-7654*s45*s51^2+7865*s51^3)+s34*(-554*s45^3+14291*s45^2*s51-40770*s45*s51^2+31465*s51^3))+(s34+s51)^2*(s34^3*(2216*s45^2-4502*s45*s51+3671*s51^2)+3*s34*s51*(432*s45^3-2864*s45^2*s51+2770*s45*s51^2+1047*s51^3)+s34^2*(3324*s45^3-5922*s45^2*s51-726*s45*s51^2+7479*s51^3)+s51*(450*s45^4-4312*s45^3*s51+2582*s45^2*s51^2+3514*s45*s51^3-849*s51^4)))+s12*(s23^5*s34*(831*s34*(2*s45-3*s51)+2*(1030*s45-1307*s51)*s51)+s23^4*(-2770*s34^3*(2*s45-3*s51)+s51^2*(-1506*s45^2+2259*s45*s51-476*s51^2)+s34*s51*(2060*s45^2-10456*s45*s51+10335*s51^2)+s34^2*(2770*s45^2-17217*s45*s51+18879*s51^2))-(s34+s51)^3*(s34^3*(554*s45^2-987*s45*s51+710*s51^2)+3*s34*s45*s51*(216*s45^2-986*s45*s51+1047*s51^2)+s34^2*(2216*s45^3-3948*s45^2*s51+1014*s45*s51^2+1549*s51^3)-s45*s51*(399*s45^3+1930*s45^2*s51-4304*s45*s51^2+1698*s51^3))+s23^3*(2770*s34^4*(2*s45-3*s51)+s34^3*(-9972*s45^2+35448*s45*s51-32401*s51^2)+s34*s51^2*(-3800*s45^2+15676*s45*s51-14369*s51^2)+s34^2*(1108*s45^3-20005*s45^2*s51+52943*s45*s51^2-40140*s51^3)+s51^2*(-1506*s45^3+7150*s45^2*s51-7999*s45*s51^2+1801*s51^3))+s23^2*(s34+s51)*(-554*s34^4*(2*s45-3*s51)+s34^3*(11080*s45^2-23174*s45*s51+12925*s51^2)+s51^2*(4914*s45^3-12833*s45^2*s51+10093*s45*s51^2-2174*s51^3)+s34*s51*(-826*s45^3+9473*s45^2*s51-18762*s45*s51^2+9838*s51^3)+s34^2*(-4432*s45^3+29689*s45^2*s51-47451*s45*s51^2+22194*s51^3))+s23*(s34+s51)^2*(-277*s34^4*(2*s45-3*s51)+s34^3*(-3324*s45^2+4112*s45*s51+597*s51^2)+s34*s51*(1366*s45^3-9023*s45^2*s51+12364*s45*s51^2-2768*s51^3)+s34^2*(5540*s45^3-18516*s45^2*s51+17521*s45*s51^2-2052*s51^3)+s51*(-453*s45^4-5284*s45^3*s51+11547*s45^2*s51^2-6105*s45*s51^3+849*s51^4)))))/(36*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(s45-s51)^2*s51*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[35]->(-648+(36*s12^2)/(s34*(s23+s45))-(36*s12^2*(s12-s45))/(s34^2*(s23+s45))-(24*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(6*(7*s23-10*s34+9*s45-76*s51))/(s12+s23-s34-s51)+(300*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(518*s12^3*s23)/(s34^2*s51^2)-(518*s12^2*(s23+s45))/(s34*s51^2)+(120*s12^2)/(s34*s51)-(36*s12^3*s45)/(s34^2*(s23+s45)*s51)+(2*s12^2*(-241*s12+21*s23+241*s45))/(s34^2*s51)-(36*s12^3*s23)/(s34^2*(s45-s51)*s51)+(108*s51*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(72*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(84*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(72*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(72*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))+(396*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(1044*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(12*(29*s23+12*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))+(12*(33*s45-58*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*(11*s45-23*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(84*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(1044*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(396*s51^3*(4*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(36*s51^3*(s23+2*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(72*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)-(72*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)+(24*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(84*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(24*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(84*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(24*s51^3*(8*s23+8*s45+5*s51))/(s34^2*(-s12+s34+s51)^2)-(36*s51^2*(2*s23+7*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(36*s51*(s23+3*s34+8*s51))/((s12-s34-s51)*(-s45+s51))+(36*s51*(3*s23+3*s34+8*s51))/((s12-s23-s45)*(s45-s51))-(24*s51^2*(16*s23+24*s45+23*s51))/(s34*(-s12+s34+s51)^2)+(12*(s45-s51)*(12*s34+13*s45+47*s51))/((s12-s34-s51)*(s12+s23-s34-s51))-(6*(36*s23+97*s34+6*s45+79*s51))/(s12-s23-s45)+(6*s51^2*(89*s23+57*s45+121*s51))/(s34^2*(-s12+s34+s51))-(6*(67*s12+25*s23+25*s45+234*s51))/s34-(6*(25*s23+67*s34+57*s45+319*s51))/(s12-s34-s51)+(6*s51*(114*s23+114*s45+373*s51))/(s34*(-s12+s34+s51))+(6*(-159*s34^2+66*s34*s45+26*s45^2-318*s34*s51+66*s45*s51-159*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(3*(7*s34^2+40*s34*s45+109*s45^2+14*s34*s51+40*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)+(36*s45*(s12^2+8*s12*s51+18*s51^2))/(s34^2*(-s23+s34+s51))+(12*s51*(8*s23^2-29*s23*s51-6*s45*s51+39*s51^2))/(s34^2*(-s12-s23+s34+s51))-(3*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(36*s12^2*s23)/(s34*s45*s51-s34*s51^2)-(72*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)-(72*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)+(36*(s12^2+8*s12*(s45+s51)+18*s51*(2*s45+s51)))/(s34*(-s23+s34+s51))-(36*(-s12^3+s12^2*(s23+2*s51)+s12*s51*(s23+2*s51)+s51^2*(s23+2*s51)))/(s34^2*(s45-s51))+(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)-(72*(4*s12+9*(s34+s45+2*s51)))/(s23-s34-s51)+(1044*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((s12-s34-s51)*(-s23+s34+s51))+(396*(s34^3+2*s51^2*(3*s45+2*s51)+2*s34*s51*(2*s45+3*s51)+s34^2*(s45+4*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(36*(s12^2+3*s12*s51+s51*(s23+5*s51)))/(s34*(s45-s51))-(24*(s34*(8*s45+13*s51)+s51*(8*s23+24*s45+31*s51)))/(-s12+s34+s51)^2-(6*(61*s12^2+5*s51*(9*s23+5*s45+27*s51)+s12*(25*s23-7*s45+89*s51)))/s34^2+(3*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(12*(33*s34^3+7*s45^3-9*s34^2*(s45-11*s51)+7*s45^2*s51-9*s45*s51^2+33*s51^3+s34*(7*s45^2-18*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/36,
pe[36]->(612-(36*s12^2)/(s34*(s23+s45))+(36*s12^2*(s12-s45))/(s34^2*(s23+s45))+(24*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(6*(7*s23-10*s34+9*s45-76*s51))/(s12+s23-s34-s51)-(300*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(518*s12^3*s23)/(s34^2*s51^2)+(518*s12^2*(s23+s45))/(s34*s51^2)-(84*s12^2)/(s34*s51)+(2*s12^2*(241*s12-21*s23-241*s45))/(s34^2*s51)+(36*s12^3*s45)/(s34^2*(s23+s45)*s51)-(108*s51*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(72*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(84*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(24*(4*s45-3*s51)*s51^3)/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(72*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(24*(s45-s51)*s51^4)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(72*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))-(396*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(1044*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(12*(29*s23+12*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))+(84*(4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(84*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(252*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(72*s51^4)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(1044*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))-(396*s51^3*(4*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(72*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(72*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)+(24*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(84*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(24*s51^3*(8*s23+8*s45+5*s51))/(s34^2*(-s12+s34+s51)^2)-(36*s51*(3*s34+8*s51))/((s12-s34-s51)*(-s45+s51))-(36*s51*(3*s23+3*s34+8*s51))/((s12-s23-s45)*(s45-s51))+(12*s51^3*(-11*s45+23*s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*s51^2*(16*s23+24*s45+23*s51))/(s34*(-s12+s34+s51)^2)+(12*(-s45+s51)*(12*s34+13*s45+47*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(12*s51^2*(-33*s45+58*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(6*(36*s23+97*s34+6*s45+79*s51))/(s12-s23-s45)-(6*s51^2*(89*s23+57*s45+115*s51))/(s34^2*(-s12+s34+s51))+(6*(61*s12+25*s23+25*s45+222*s51))/s34+(6*(25*s23+61*s34+57*s45+301*s51))/(s12-s34-s51)-(6*s51*(114*s23+114*s45+355*s51))/(s34*(-s12+s34+s51))+(72*s51*(s12^2+s12*s51+s51^2))/(s34^2*(s45-s51))+(36*(s12^2+3*s12*s51+5*s51^2))/(s34*(s45-s51))+(3*(7*s34^2+40*s34*s45+109*s45^2+14*s34*s51+40*s45*s51+7*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(24*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(36*s45*(s12^2+8*s12*s51+18*s51^2))/(s34^2*(-s23+s34+s51))-(12*s51*(8*s23^2-29*s23*s51-6*s45*s51+39*s51^2))/(s34^2*(-s12-s23+s34+s51))+(3*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(6*(159*s34^2-66*s34*s45-26*s45^2+318*s34*s51-66*s45*s51+159*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(72*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(72*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)-(36*(s12^2+8*s12*(s45+s51)+18*s51*(2*s45+s51)))/(s34*(-s23+s34+s51))-(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(72*(4*s12+9*(s34+s45+2*s51)))/(s23-s34-s51)-(1044*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(396*(s34^3+2*s51^2*(3*s45+2*s51)+2*s34*s51*(2*s45+3*s51)+s34^2*(s45+4*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(24*(s34*(8*s45+13*s51)+s51*(8*s23+24*s45+31*s51)))/(-s12+s34+s51)^2+(6*(55*s12^2+s12*(25*s23-7*s45+83*s51)+s51*(45*s23+25*s45+129*s51)))/s34^2-(3*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(12*(33*s34^3+7*s45^3-9*s34^2*(s45-11*s51)+7*s45^2*s51-9*s45*s51^2+33*s51^3+s34*(7*s45^2-18*s45*s51+99*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/36,
pe[37]->((48*s12)/(s23-s34-s51)-(200*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(2*(73*s23-10*s34+150*s45-586*s51))/(s12+s23-s34-s51)+(64*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(160*s12^2)/(s34*s51)-(160*s12^3*s23)/(s34^2*(s45-s51)*s51)-(104*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(256*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(1536*s51^3)/(s34*(-s12+s34+s51)^2)+(512*s51^4)/(s34^2*(-s12+s34+s51)^2)-(256*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(2896*s51^2)/(s34*(-s12+s34+s51))-(1424*s51^3)/(s34^2*(-s12+s34+s51))-(104*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(104*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))+(48*s12*(s12-s45-s51))/(s34*(-s23+s34+s51))-(48*s12*s45*s51)/(s34^2*(-s23+s34+s51))-(8*(232*s23+126*s45-429*s51)*s51)/(s34*(-s12-s23+s34+s51))+(16*(105*s45-109*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(8*(70*s45-109*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(256*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(256*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+(8*(108*s23-19*s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(200*s51^4*(-s45+s51))/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(256*s51^4*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(104*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(104*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)-(256*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(512*s51*(s34+3*s51))/(-s12+s34+s51)^2+(200*s51^3*(-4*s45+3*s51))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(256*s51^3*(-4*s45+3*s51))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(200*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(256*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(32*s51^2*(38*s23+13*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(16*(3*s34+95*s51))/(s12-s34-s51)-(8*s51*(26*s23+26*s34+97*s51))/((s12-s23-s45)*(s45-s51))-(8*s51*(44*s23+26*s34+97*s51))/((s12-s34-s51)*(-s45+s51))+(48*s12+208*s51)/s34-(2*(s23+14*s34+78*s45+246*s51))/(s12-s23-s45)-(200*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(16*s51*(13*s34^2+58*s34*s51+45*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(25*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2-(8*(13*s34^2+70*s34*s45+31*s45^2+90*s34*s51+70*s45*s51+77*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(101*s34^2+326*s34*s45+317*s45^2+202*s34*s51+326*s45*s51+101*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(31*s45^2-140*s45*s51+109*s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))+(160*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(8*(20*s12^3+s12^2*(12*s23-19*s51)+s12*(44*s23-19*s51)*s51+19*(4*s23-s51)*s51^2))/(s34^2*(s45-s51))+(104*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(104*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)+(200*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)-(8*(14*s12^2-12*s12*s51+s51*(-63*s23+19*s51)))/s34^2+(8*(13*s12^2+26*s12*s51+s51*(44*s23+39*s51)))/(s34*(s45-s51))+(8*s51*(88*s23^2-271*s23*s51+3*s51*(-21*s45+95*s51)))/(s34^2*(-s12-s23+s34+s51))-(256*(s45^3+s45^2*s51+s45*s51^2+s51^3+s34^2*(s45+s51)+s34*(s45^2+2*s45*s51+2*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(25*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/96,
pe[38]->(-2*s12^2*(s12-s34)*(s34^4+s45*(s23+s45)*s51^2+2*s34^3*(s45+s51)+s12^2*(s34^2+2*s34*s51+s51*(-s23+s51))+s34^2*(s45^2+4*s45*s51+s51*(2*s23+s51))-s34*(s23+s45)*s51*(s23-2*(s45+s51))-s12*(2*s34^3+2*s34^2*(s45+2*s51)+s34*s51*(s23+4*s45+2*s51)+s51*(-s23^2-s23*s45+s23*s51+2*s45*s51))))/(s34^2*(s12-s23-s45)*(-s12+s34+s45)*(-s12+s34+s51)^3),
pe[39]->(29+(6*s23^2*(s23+s45)^2)/(s34^3*(s12-s23-s45))+(6*s23*(s12^2+s12*s23+s23*(s23+s45)))/s34^3+(6*s12^2*(-s12+s45))/(s34^2*(s23+s45-s51))+(6*s12^2*(s12-s45))/(s34^2*s51)-(24*s51)/(s12-s34-s45)+(6*(123*s45-212*s51)*s51^2)/((s12-s23)*s34*(s12-s34-s51))+(6*(41*s45-49*s51)*s51^3)/((s12-s23)*s34^2*(s12-s34-s51))+(144*s51^4)/((s12-s23)*s34*(s12-s23-s45)*(s12-s34-s51))+(48*(s45-s51)*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51))+(48*s51^5)/((s12-s23)*s34^2*(s12-s23-s45)*(s12-s34-s51))+(96*(4*s45-5*s51)*s51^3)/((s12-s23)*s34*(-s12+s34+s51)^2)+(12*s51^4)/(s34*(-s12+s34+s45)*(-s12+s34+s51)^2)+(96*(s45-s51)*s51^4)/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(12*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s45)*(-s12+s34+s51)^2)+(2*(38*s45-81*s51)*s51)/(s34*(-s12+s34+s51))+(2*(35*s45-33*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(36*s51^3)/(s34*(-s12+s34+s45)*(-s12+s34+s51))-(48*(4*s45-5*s51)*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51))+(48*s51^4*(-s45+s51))/((s12-s23)^2*s34^2*(s23-s34-s51))+(48*s51^2*(s23+2*s51))/((s12-s23)*s34*(s12-s23-s45))-(12*s51^2*(s34+2*s51))/((s12-s34-s45)*(-s12+s34+s51)^2)+(12*s51*(s45+2*s51))/(s34*(-s12+s34+s45))-(12*s51*(s34+4*s51))/((s12-s34-s45)*(s12-s34-s51))+(4*s51^3*(-8*s45+5*s51))/(s34^2*(-s12+s34+s51)^2)-(48*s51^3*(-4*s45+5*s51))/((s12-s23)^2*s34*(-s23+s34+s51))-(48*s51*(2*s23-2*s45+5*s51))/((s12-s23)*s34)-(48*(2*s23+3*s34-s45+7*s51))/(s12-s23)+(8*s51^2*(-8*s45+9*s51))/(s34*(-s12+s34+s51)^2)+(39*s12+33*s23-21*s45+14*s51)/s34+(6*(s34-s45+17*s51))/(s12-s34-s51)+(4*s51*(8*s34-8*s45+21*s51))/(-s12+s34+s51)^2+(6*s51^3*(-25*s45+33*s51))/((s12-s23)*s34^2*(s23-s34-s51))+(18*s51^2*(-25*s45+44*s51))/((s12-s23)*s34*(s23-s34-s51))+(6*(17*s12+25*s34-17*s45+75*s51))/(s23-s34-s51)+(71*s23+215*s34-63*s45+369*s51)/(s12-s23-s45)+(48*s51*(s23^2+(s45-s51)*s51))/((s12-s23)*s34^2)-(6*(s34^2+s45^2+2*s34*(s45-s51)-s45*s51-3*s51^2))/((s12-s23-s45)*(s12-s34-s45))+(6*s51*(s34^2+6*s34*s51+5*s51^2))/((s12-s23-s45)*(s12-s34-s45)*(s12-s34-s51))-(17*s12^2+29*s12*s23+29*s23^2-7*s12*s45+16*s23*s45-13*s12*s51-35*s23*s51+25*s45*s51+15*s51^2)/s34^2-(2*s51*(19*s45^2-66*s45*s51+16*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(4*s51^2*(8*s45^2-29*s45*s51+24*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(6*(9*s12^2-9*s12*s45+34*s12*s51-34*s45*s51+75*s51^2))/(s34*(-s23+s34+s51))+(33*s23^2+18*s23*s45+4*s45^2+58*s23*s51-32*s45*s51+93*s51^2)/(s12*s34-s23*s34-s34*s45)+(s51^2*(13*s45^2-74*s45*s51+109*s51^2))/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(6*(33*s34^2-25*s34*s45+132*s34*s51-75*s45*s51+198*s51^2))/((s12-s23)*(s23-s34-s51))-(6*(65*s34^2-41*s34*s45+244*s34*s51-123*s45*s51+342*s51^2))/((s12-s23)*(s12-s34-s51))+(365*s34^2-304*s34*s45+51*s45^2+956*s34*s51-510*s45*s51+732*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(48*(s34^3+3*s34^2*s51+2*s34*s51^2-2*s51^3))/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))+(48*s51*(s23^3+s23^2*s51+s23*s51^2+s51^3))/((s12-s23)*s34^2*(s12-s23-s45))-(48*(s23^2+s23*(s34+s51)+s34*(s34+2*s51)))/((s12-s23)*(s12-s23-s45))-(48*(s34^3-s34^2*(s45-5*s51)+2*s51^2*(-3*s45+5*s51)+2*s34*s51*(-2*s45+5*s51)))/((s12-s23)^2*(s12-s34-s51))+(48*(s34^3-s34^2*(s45-5*s51)+2*s51^2*(-3*s45+5*s51)+2*s34*s51*(-2*s45+5*s51)))/((s12-s23)^2*(s23-s34-s51))-(96*(s34^3-s34^2*(s45-5*s51)+2*s51^2*(-3*s45+5*s51)+2*s34*s51*(-2*s45+5*s51)))/((s12-s23)*(-s12+s34+s51)^2)-(6*(s12^3-s12^2*(s45-9*s51)+s12*s51*(-9*s45+17*s51)+s51^2*(-17*s45+25*s51)))/(s34^2*(-s23+s34+s51))+(-29*s23^3-5*s23^2*(9*s45-7*s51)+(13*s45-61*s51)*s51^2-s23*(16*s45^2+13*s51^2))/(s34^2*(s12-s23-s45))+(4*(24*s34^3+s34^2*(-32*s45+93*s51)+s51*(16*s45^2-90*s45*s51+93*s51^2)+s34*(8*s45^2-93*s45*s51+138*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/6,
pe[40]->s12/s34+(s23*(s23+s45)^3)/(s34^2*(-s12+s23+s45)^2)-(s23+s45)^3/(s34*(-s12+s23+s45)^2)+(-s12^2+s12*s45+2*(s23+s45)*(s23-s51))/s34^2+(s12^2*s45*(s12-s51))/(s34^2*(s23+s45-s51)^2)-s12^3/(s34^2*(s23+s45-s51))+(3*s12^2)/(s34*(s23+s45-s51))+(s12^2*s23)/(s34^2*s51)-(s12^2*s51)/(s34*(s23+s45-s51)^2)-(2*(2*s23+3*s45)*s51^2)/(s34*(-s12+s34+s51)^2)+(2*s45*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(2*(s23+s45)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(4*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+((2*s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(3*s51*(2*s23+2*s45+s51))/(s34*(-s12+s34+s51))+(s51^2*(5*s23+3*s45+s51))/(s34^2*(-s12+s34+s51))+(s51*(2*s23+2*s45+3*s51))/(s34*(s12-s23-s45))-(2*(s34*s45+(s23+3*s45)*s51))/(-s12+s34+s51)^2+(2*s45*(s34^2+3*s34*s51+3*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(s23+s34+3*(s45+s51))/(s12-s23-s45)-(s23+s34+3*(s45+s51))/(s12-s34-s51)+(s34^2+4*s34*(s45+s51)+6*s51*(s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(3*s23^3+s23^2*(6*s45+s51)+s23*(3*s45^2+s51^2)+s51*(-s45^2-s45*s51+s51^2))/(s34^2*(s12-s23-s45)),
pe[41]->(s12^2*(-3*s23*s34-3*s34*s45+s12*(s23-s51)+4*s34*s51+s45*s51))/(s34^2*(s23+s45-s51)^2),
pe[42]->(s12^2*(-3*s12*s23+3*s23*s34+3*s34*s45+3*s12*s51-2*s34*s51-3*s45*s51))/(s34^2*s51^2),
pe[43]->-1/2-(2*s12^3)/(s34^2*s51)+(2*s12^3*s23)/(s34^2*(s45-s51)*s51)+(2*s12^3*s45)/(s34^2*(s23+s45-s51)*s51)-(8*s51)/(s12-s34-s51)+(3*s51^2)/((s12-s23-s45)*(s45-s51))+((3*s34-s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(s12^3*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51)^2)-(2*s12^3*s51^2)/(s34^2*(s45-s51)^2*(s23+s45-s51))+s51^3/(s34*(s12-s23-s45)*(s23+s45-s51))-(13*s51^4)/(6*s34*(s12-s23-s45)*(s23+s45-s51)^2)+(9*s51^4)/(2*s34^2*(s12-s23-s45)*(s23+s45-s51))+(3*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+s51^5/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51)^2)+(2*s51^5)/(s34*(s12-s23-s45)*(s45-s51)^2*(s23+s45-s51))-s51^5/(s34^2*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(29*(s34+s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(8*s51^3)/(s34*(-s12+s34+s51)^2)-(2*s51^4)/(s34^2*(-s12+s34+s51)^2)+(9*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(2*s51^5)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(11*(s34+s51)^4)/((s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2)+(12*s51^2)/(s34*(-s12+s34+s51))+(4*s51^3)/(s34^2*(-s12+s34+s51))-(5*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(9*s51^4)/(2*s34^2*(s12-s23-s45)*(-s12+s34+s51))+(2*(s23-s51)*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(3*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))+(2*s51^5)/(s34*(s12-s23-s45)*(s45-s51)^2*(-s12+s34+s51))-s51^5/(s34^2*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(2*s51^3*(-2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))+(11*(s34+s51)^4)/(2*(s12-s23-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(11*s51^5)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51)^2)-(32*s51^4)/(s34*(-s12+s34+s51)*(-s23+s34+s51)^2)-(53*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(11*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(124*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(32*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(2*s51^2*(s23+s34+s51))/((s12-s23-s45)*(s45-s51)^2)-(2*s51^2*(s23+s34+s51))/((s12-s34-s51)*(s45-s51)^2)+(s51*(2*s23+s51))/((s12-s34-s51)*(-s45+s51))+(2*(s23-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(2*s51^3*(-2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+(2*s51^2*(s23+s34+s51))/((-s12+s34+s51)^2*(-s45+s51))+(s51^2*(s12+2*s51))/(s34*(s45-s51)*(s23+s45-s51))+(11*(s34+s51)^2*(2*s34+s45+2*s51))/(2*(s12-s23-s45)*(-s23+s34+s51)^2)+(2*s51^2*(-4*s23+3*s51))/(s34*(-s12+s34+s51)*(-s45+s51))-(2*s51*(2*s34+5*s51))/(-s12+s34+s51)^2+(s51^3*(-6*s23+7*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))-(3*s12+3*s23+3*s45+8*s51)/(3*s34)+(s51^2*(10*s12+21*s51))/(s34*(-s23+s34+s51)^2)-(s51^2*(10*s12+21*s51))/(s34^2*(-s23+s34+s51))+(-s23+31*s34+3*s45+49*s51)/(2*(s12-s23-s45))-(s51*(20*s12+61*s51))/(s34*(-s23+s34+s51))+((s34+s51)*(61*s34+14*s45+61*s51))/(2*(s12-s23-s45)*(s23-s34-s51))+(10*s12+26*s34+66*s51)/(s23-s34-s51)+(s12^2*(7*s12*s45-6*s12*s51+6*s45*s51))/(6*s34^2*(s23+s45-s51)^2)-(3*s23^2+6*s23*s45+3*s45^2-4*s23*s51-4*s45*s51-11*s51^2)/(3*s12*s34-3*s23*s34-3*s34*s45)+(2*(s12^2-s51^2))/s34^2+(2*s51^2*(s34^2+s34*s51-s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(2*s51^2*(s34^2+s34*s51-s51^2))/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(13*s51*(s12^2+s12*s51+s51^2))/(6*s34*(s23+s45-s51)^2)+(s51^2*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51)^2)+(2*s51^2*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)^2*(s23+s45-s51))-(s51^2*(s12^2+s12*s51+s51^2))/(s34^2*(s45-s51)*(s23+s45-s51))+(3*s12^2-2*s23*s51+s51^2)/(s34*s45-s34*s51)+(39*s12^2+32*s12*s51+19*s51^2)/(6*s23*s34+6*s34*s45-6*s34*s51)-(4*(7*s34^2+29*s34*s51+45*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(35*s34^2+8*s34*s45+114*s34*s51+8*s45*s51+98*s51^2)/(2*(s12-s23-s45)*(s12-s34-s51))-(2*(-(s12^2*(s23-2*s51))+s12*s51^2+s23*s51^2))/(s34*(s45-s51)^2)-(2*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(32*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s34-s51)*(-s23+s34+s51)^2)+(5*s12^3-3*s12^2*(4*s45-7*s51)+27*s12*s51^2+27*s51^3)/(6*s34^2*(s23+s45-s51))-(9*s34^3+47*s34^2*s51+98*s34*s51^2+102*s51^3)/((-s12+s34+s51)^2*(-s23+s34+s51))+(11*(s34^4+5*s34^3*s51+10*s34^2*s51^2+10*s34*s51^3+5*s51^4))/((-s12+s34+s51)^2*(-s23+s34+s51)^2)+(2*(-(s12^3*(s23-2*s51))+s12^2*s51*(-s23+s51)+s12*s51^2*(-s23+s51)+s51^3*(-s23+s51)))/(s34^2*(s45-s51)^2)+(53*s34^2+148*s34*s51+137*s51^2+20*s12*(s34+2*s51))/(2*(-s23+s34+s51)^2)+(-3*s12^3+s12^2*s51+s12*s51*(-2*s23+3*s51)+s51^2*(-4*s23+5*s51))/(s34^2*(s45-s51))+(9*s34^3+2*s34^2*(s45+20*s51)+2*s51^2*(s45+20*s51)+2*s34*s51*(2*s45+31*s51))/((s12-s23-s45)*(-s12+s34+s51)^2),
pe[44]->-1/6*(s12^2*(6*s12^5*s34*(s23-s51)*(s23+s45-s51)*s51+s12^4*(6*s23^4*s51-s23^3*(6*s34^2+6*s34*s45+35*s34*s51-6*s45*s51+18*s51^2)+s23*(-6*s34^4+s34^3*(6*s45-89*s51)+6*(s45-s51)*s51^3+2*s34^2*(6*s45^2+35*s45*s51-50*s51^2)+s34*s51*(-12*s45^2+43*s45*s51+s51^2))+s23^2*(12*s34^3+6*s51^2*(-2*s45+3*s51)+s34^2*(6*s45+88*s51)+s34*(-6*s45^2-41*s45*s51+52*s51^2))+s34*(-6*s34^3*(s45-s51)+2*s34*s51^2*(-11*s45+9*s51)+2*s51^2*(6*s45^2+2*s45*s51-9*s51^2)+s34^2*(-6*s45^2-71*s45*s51+75*s51^2)))+(s23-s34-s51)*(2*s23^4*(s34+s45)*(3*s34^3+10*s34*s51^2-3*s51^3)+s34*(s45-s51)*(s34+s51)^3*(s34^2*(6*s45-7*s51)-6*s45^2*s51+2*s34*s45*(3*s45+19*s51))+s23^3*(-12*s34^5-40*s34^4*s51-6*s45*(s45-3*s51)*s51^3+s34^3*(12*s45^2+62*s45*s51-83*s51^2)+3*s34^2*s51*(17*s45^2+30*s45*s51-25*s51^2)+s34*s51^2*(65*s45^2-18*s45*s51+12*s51^2))+s23*(s34+s51)^2*(s34^4*(12*s45-13*s51)+s34^3*(70*s45-27*s51)*s51+6*s45*s51^3*(-s45+s51)+s34*s45*s51*(-48*s45^2+17*s45*s51+25*s51^2)-2*s34^2*(6*s45^3+59*s45^2*s51-100*s45*s51^2+16*s51^3))+s23^2*(s34+s51)*(6*s34^5+6*s45*(2*s45-3*s51)*s51^3+s34^4*(-18*s45+38*s51)-2*s34^3*(9*s45^2+76*s45*s51-37*s51^2)-s34*s51*(-45*s45^3+97*s45^2*s51+21*s45*s51^2+6*s51^3)+s34^2*(6*s45^3+8*s45^2*s51-290*s45*s51^2+93*s51^3)))+s12^3*(6*s23^5*s51-s23^4*s51*(65*s34+36*s51)+s23^3*(18*s34^3+s34^2*(24*s45+226*s51)+6*s51*(-s45^2-2*s45*s51+12*s51^2)+s34*(6*s45^2-11*s45*s51+259*s51^2))+s23^2*(-36*s34^4-s34^3*(30*s45+491*s51)+s34^2*(12*s45^2+28*s45*s51-703*s51^2)+12*s51^2*(s45^2+2*s45*s51-5*s51^2)+s34*(6*s45^3+54*s45^2*s51+67*s45*s51^2-305*s51^3))+6*s34*(s34+s51)*(3*s34^3*(s45-s51)+s34^2*(4*s45^2+32*s45*s51-35*s51^2)+s34*(s45^3+4*s45^2*s51+11*s45*s51^2-14*s51^3)+s51*(-s45^3-6*s45^2*s51+5*s45*s51^2+3*s51^3))+s23*(18*s34^5-6*s34^4*(2*s45-45*s51)-7*s34^3*(6*s45^2+53*s45*s51-111*s51^2)-6*s51^3*(s45^2+2*s45*s51-3*s51^2)-s34^2*(12*s45^3+162*s45^2*s51+313*s45*s51^2-543*s51^3)+s34*s51*(6*s45^3-81*s45^2*s51-86*s45*s51^2+93*s51^3)))+s12*(-6*s23^5*(2*s34^3+2*s34^2*(s45-s51)-s51^2*(2*s45+s51)-s34*s51*(s45+4*s51))+s23^4*(36*s34^4+4*s34^3*(3*s45-s51)+12*s51^2*(s45^2-4*s45*s51-2*s51^2)-2*s34^2*(12*s45^2+33*s45*s51+41*s51^2)-s34*s51*(13*s45^2+54*s45*s51+137*s51^2))+2*s34*(s34+s51)^3*(3*s34^3*(s45-s51)+s34^2*(12*s45^2+12*s45*s51-23*s51^2)+s45*s51*(-13*s45^2+8*s45*s51+6*s51^2)+s34*(9*s45^3+40*s45^2*s51-28*s45*s51^2-19*s51^3))+s23*(s34+s51)^2*(6*s34^5+6*s34^4*(4*s45+9*s51)+6*s51^3*(-3*s45^2+2*s45*s51+s51^2)+s34^3*(-30*s45^2-29*s45*s51+289*s51^2)+s34*s51*(-84*s45^3-69*s45^2*s51+72*s45*s51^2+47*s51^3)+s34^2*(-48*s45^3-462*s45^2*s51+433*s45*s51^2+201*s51^3))+s23^3*(-30*s34^5+s34^4*(48*s45+98*s51)+6*s51^3*(-7*s45^2+12*s45*s51+6*s51^2)+s34^3*(66*s45^2+466*s45*s51+330*s51^2)+s34*s51*(-19*s45^3+73*s45^2*s51+195*s45*s51^2+261*s51^3)+s34^2*(-12*s45^3+90*s45^2*s51+702*s45*s51^2+350*s51^3))-s23^2*(s34+s51)*(13*s34^4*(6*s45+13*s51)+24*s51^3*(-2*s45^2+2*s45*s51+s51^2)+s34^3*(36*s45^2+398*s45*s51+526*s51^2)+s34*s51*(-126*s45^3+22*s45^2*s51+207*s45*s51^2+183*s51^3)+s34^2*(-42*s45^3-320*s45^2*s51+977*s45*s51^2+360*s51^3)))+s12^2*(6*s23^5*(s34^2+s34*(s45-3*s51)-s51*(s45+2*s51))+s23^4*(-18*s34^3+s34^2*(-6*s45+109*s51)+6*s51*(-s45^2+4*s45*s51+9*s51^2)+2*s34*(6*s45^2+21*s45*s51+92*s51^2))-2*s34*(s34+s51)^2*(9*s34^3*(s45-s51)+s34^2*(18*s45^2+79*s45*s51-94*s51^2)+s34*(9*s45^3+36*s45^2*s51+10*s45*s51^2-49*s51^3)+s51*(-13*s45^3-7*s45^2*s51+20*s45*s51^2+3*s51^3))-s23^3*(s34^3*(48*s45+385*s51)+30*s51^2*(-s45^2+s45*s51+3*s51^2)+s34^2*(42*s45^2+209*s45*s51+696*s51^2)+s34*(-6*s45^3-41*s45^2*s51+133*s45*s51^2+467*s51^3))-s23*(s34+s51)*(18*s34^5+s34^4*(6*s45+242*s51)+18*s51^3*(-s45^2+s51^2)+s34^3*(-54*s45^2-401*s45*s51+899*s51^2)+s34*s51*(-50*s45^3-145*s45^2*s51+2*s45*s51^2+123*s51^3)+s34^2*(-42*s45^3-488*s45^2*s51+35*s45*s51^2+639*s51^3))+s23^2*(30*s34^5+s34^4*(72*s45+629*s51)+6*s51^3*(-7*s45^2+2*s45*s51+11*s51^2)+s34^3*(12*s45^2+221*s45*s51+1549*s51^2)+s34*s51*(-19*s45^3-164*s45^2*s51+127*s45*s51^2+448*s51^3)+s34^2*(-30*s45^3-214*s45^2*s51+454*s45*s51^2+1257*s51^3)))))/(s34^3*(s12-s23-s45)*(s23+s45-s51)*s51*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(-s12-s23+s34+s51)),
pe[45]->(s12^2*(s23^4*s34*(6*s34^2+15*s34*s51-13*s51^2)+3*s12^5*(2*s23^2-4*s23*s34+2*s34^2-5*s23*s51+6*s34*s51+3*s51^2)-s23^3*(s34+s51)*(18*s34^3-6*s34^2*(s45-7*s51)-26*s34*s51^2-13*s45*s51^2)-(s34+s51)^4*(-22*s45^2*s51+3*s34^2*(2*s45+s51))-2*s23*(s34+s51)^3*(3*s34^3-6*s34*s45*s51+s45*(16*s45-11*s51)*s51+s34^2*(-9*s45+3*s51))+s23^2*(s34+s51)^2*(18*s34^3+s45*(13*s45-32*s51)*s51-2*s34*s51*(3*s45+5*s51)+s34^2*(-18*s45+39*s51))-3*s12^4*(8*s34^3+2*s51^2*(3*s45+s51)+3*s34*s51*(3*s45+5*s51)+s23^2*(8*s34+2*s45+7*s51)+s34^2*(2*s45+21*s51)-s23*(16*s34^2+4*s34*(s45+8*s51)+s51*(7*s45+9*s51)))+s12*(s23^4*(-18*s34^2-30*s34*s51+13*s51^2)+2*(s34+s51)^3*(3*s34^3+3*s34^2*(4*s45+3*s51)-2*s45*s51*(3*s45+11*s51))+s23^3*(54*s34^3-3*s34^2*(6*s45-47*s51)+(28*s45-45*s51)*s51^2+s34*s51*(-15*s45+38*s51))-s23^2*(s34+s51)*(48*s34^3-7*s34*(9*s45-4*s51)*s51+s34^2*(-60*s45+126*s51)+s51*(-15*s45^2+52*s45*s51-54*s51^2))+2*s23*(s34+s51)^2*(3*s34^3+s34*s51*(-18*s45+5*s51)+s34^2*(-33*s45+9*s51)+s51*(3*s45^2+37*s45*s51-11*s51^2)))-3*s12^3*(2*s23^4+s23^3*(-6*s34+2*s45-7*s51)-3*s23^2*(2*s34^2+(4*s45-3*s51)*s51+2*s34*(2*s45+s51))+s23*(22*s34^3+5*s34*s51*(9*s45+5*s51)+s34^2*(18*s45+55*s51)+s51*(2*s45^2+19*s45*s51-8*s51^2))-(s34+s51)*(12*s34^3+3*s34*s51*(5*s45+2*s51)+s34^2*(8*s45+22*s51)+s51*(3*s45^2+4*s45*s51-4*s51^2)))+s12^2*(3*s23^4*(6*s34+5*s51)+s23^3*(-54*s34^2+6*s34*(3*s45-17*s51)+(9*s45-22*s51)*s51)-2*(s34+s51)^2*(12*s34^3+9*s34*s45*s51+3*s34^2*(6*s45+7*s51)+s51*(3*s45^2-12*s45*s51-11*s51^2))+2*s23*(s34+s51)*(15*s34^3+s34*(63*s45-8*s51)*s51+3*s34^2*(15*s45+8*s51)-3*s51*(-5*s45^2+5*s45*s51+7*s51^2))+s23^2*(30*s34^3+s34*s51*(-117*s45+95*s51)+s34^2*(-72*s45+102*s51)+3*s51*(-2*s45^2+2*s45*s51+9*s51^2)))))/(3*s34^2*(s12-s23-s45)*s51*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[46]->(s12^2*(6*s12^7*(7*s23^2-14*s23*s34+7*s34^2-17*s23*s51+20*s34*s51+10*s51^2)+6*s12^6*(13*s23^3-42*s34^3-2*s51^2*(10*s45+19*s51)-2*s23^2*(34*s34+4*s45+35*s51)-s34*s51*(31*s45+133*s51)-s34^2*(8*s45+137*s51)+s23*(97*s34^2+16*s34*s45+210*s34*s51+25*s45*s51+95*s51^2))+(-s23+s34+s51)^2*(2*s23^4*s34*(18*s34^2+45*s34*s51-26*s51^2)-2*s23^3*(s34+s51)*(57*s34^3-3*s34^2*(5*s45-44*s51)+s34*(6*s45-55*s51)*s51-23*s45*s51^2)-(s34+s51)^4*(6*s34*s45*(s45-s51)-127*s45^2*s51+6*s34^2*(7*s45+4*s51))-s23*(s34+s51)^3*(42*s34^3-6*s34^2*(19*s45-6*s51)+s45*(146*s45-127*s51)*s51-6*s34*(2*s45^2+14*s45*s51+s51^2))+s23^2*(s34+s51)^2*(120*s34^3-3*s34^2*(34*s45-87*s51)+2*s45*(23*s45-73*s51)*s51-s34*(6*s45^2+24*s45*s51+37*s51^2)))-s12*(s23-s34-s51)*(4*s23^5*(27*s34^2+45*s34*s51-13*s51^2)-2*s23^4*(264*s34^3-9*s34^2*(5*s45-76*s51)+16*(5*s45-8*s51)*s51^2+s34*s51*(-27*s45+184*s51))-s23^2*(s34+s51)^2*(618*s34^3+s34^2*(-996*s45+1452*s51)+s51*(-82*s45^2+461*s45*s51-406*s51^2)-6*s34*(11*s45^2+131*s45*s51-72*s51^2))+2*(s34+s51)^4*(21*s34^3+3*s34^2*(43*s45+30*s51)-s45*s51*(100*s45+127*s51)+3*s34*(5*s45^2+21*s45*s51-s51^2))+s23*(s34+s51)^3*(90*s34^3+s34^2*(-840*s45+54*s51)+s51*(214*s45^2+479*s45*s51-127*s51^2)+s34*(-78*s45^2-606*s45*s51+163*s51^2))+s23^3*(s34+s51)*(906*s34^3+s34^2*(-504*s45+2286*s51)-3*s51*(36*s45^2-128*s45*s51+161*s51^2)+s34*(-18*s45^2-384*s45*s51+503*s51^2)))-6*s12^5*(s23^4+7*s23^3*(8*s34+3*s45+7*s51)-s23^2*(220*s34^2+89*s34*s45+s45^2+421*s34*s51+106*s45*s51+156*s51^2)-(s34+s51)*(105*s34^3+s34^2*(47*s45+292*s51)+s51*(10*s45^2+76*s45*s51+55*s51^2)+s34*(s45^2+138*s45*s51+242*s51^2))+s23*(268*s34^3+5*s34^2*(23*s45+155*s51)+s51*(8*s45^2+167*s45*s51+161*s51^2)+s34*(2*s45^2+303*s45*s51+668*s51^2)))+s12^3*(-36*s23^6+6*s23^5*(70*s34-5*s45+66*s51)+s23^4*(-1248*s34^2+6*s45^2+6*s34*(81*s45-409*s51)+372*s45*s51-1021*s51^2)+s23^2*(s34+s51)*(834*s34^3+6*s34^2*(625*s45+226*s51)+s51*(810*s45^2+1244*s45*s51-1209*s51^2)+s34*(162*s45^2+6618*s45*s51-661*s51^2))+2*(s34+s51)^3*(315*s34^3+9*s34^2*(50*s45+81*s51)+s51*(165*s45^2+89*s45*s51-100*s51^2)+s34*(30*s45^2+711*s45*s51+327*s51^2))-s23*(s34+s51)^2*(1620*s34^3+6*s34^2*(502*s45+591*s51)+s51*(924*s45^2+751*s45*s51-733*s51^2)+3*s34*(56*s45^2+1670*s45*s51+415*s51^2))+s23^3*(1020*s34^3-6*s34^2*(349*s45-558*s51)+s51*(-168*s45^2-965*s45*s51+1337*s51^2)+s34*(-60*s45^2-3732*s45*s51+3665*s51^2)))-s12^4*(78*s23^5-6*s23^4*(50*s34-18*s45+55*s51)-s23^3*(204*s34^2+834*s34*s45+12*s45^2+150*s34*s51+822*s45*s51-331*s51^2)+(s34+s51)^2*(840*s34^3+6*s34^2*(115*s45+342*s51)+s51*(228*s45^2+660*s45*s51+89*s51^2)+6*s34*(5*s45^2+252*s45*s51+227*s51^2))+s23^2*(1836*s34^3+18*s34^2*(113*s45+263*s51)+3*s51*(54*s45^2+648*s45*s51+19*s51^2)+s34*(54*s45^2+4374*s45*s51+3016*s51^2))-s23*(s34+s51)*(2250*s34^3+18*s34^2*(111*s45+316*s51)+9*s51*(48*s45^2+210*s45*s51+25*s51^2)+s34*(72*s45^2+4446*s45*s51+3785*s51^2)))+s12^2*(18*s23^6*(6*s34+5*s51)-2*s23^5*(396*s34^2-45*s34*s45+711*s34*s51-18*s45*s51+133*s51^2)+s23*(s34+s51)^3*(474*s34^3+6*s34^2*(418*s45+175*s51)+s51*(526*s45^2-1147*s45*s51-333*s51^2)+3*s34*(64*s45^2+932*s45*s51-83*s51^2))-(s34+s51)^4*(252*s34^3+s34^2*(660*s45+654*s51)+s51*(89*s45^2-400*s45*s51-127*s51^2)+12*s34*(5*s45^2+57*s45*s51+10*s51^2))+s23^2*(s34+s51)^2*(552*s34^3+s34^2*(-3666*s45+1839*s51)+s51*(-917*s45^2+1312*s45*s51+245*s51^2)+s34*(-222*s45^2-4524*s45*s51+1981*s51^2))+s23^4*(2004*s34^3-54*s45^2*s51+218*s45*s51^2+222*s51^3+s34^2*(-810*s45+5565*s51)+s34*(-18*s45^2-1080*s45*s51+3713*s51^2))-s23^3*(s34+s51)*(2094*s34^3-54*s34^2*(47*s45-109*s51)+s51*(-540*s45^2+813*s45*s51+85*s51^2)+s34*(-108*s45^2-3378*s45*s51+3919*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[47]->(-2616-(384*s12^2)/(s34*(s23+s45))+(384*s12^2*(s12-s45))/(s34^2*(s23+s45))+(144*s23^2*(s23+s45)^2)/(s34^3*(s12-s23-s45))+(144*s23*(s12^2+s12*s23+s23*(s23+s45)))/s34^3-(6*(593*s23-246*s34+402*s45-538*s51))/(s12-s23-s45)+(24*(75*s12+87*s23+39*s45-64*s51))/s34+(264*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(6*(205*s23-370*s34+54*s45-1366*s51))/(s12+s23-s34-s51)-(336*s12^2)/(s34*s51)+(48*s12^2*(s12+3*s23-3*s45))/(s34^2*s51)+(384*s12^3*s45)/(s34^2*(s23+s45)*s51)+(288*s12^3*s23)/(s34^2*(s45-s51)*s51)-(288*s12^3*s45)/(s34^2*(s23+s45-s51)*s51)-(576*s51)/(s12-s34-s45)-(432*(s45-s51)*s51)/((s12-s34-s45)*(s12+s23-s34-s51))-(432*s45^3*s51)/(s34^2*(-s12+s34+s45)*(s23+s45-s51))+(576*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))+(432*(s45-s51)*s51)/((s12-s34-s45)*(s23+s45-s51))-(288*s23*s51^2)/((s12-s34-s51)*(s45-s51)^2)+(1296*s51^2)/((s12-s23-s45)*(s45-s51))+(864*s51^3)/(s34*(-s12+s34+s45)*(s45-s51))+(3456*s51^4)/((s12-s23)*s34*(s12-s23-s45)*(s12-s34-s51))+(576*(3*s45-8*s51)*s51^4)/((s12-s23)^2*s34^2*(s23-s34-s51))+(288*s51^4)/(s34*(-s12+s34+s45)*(s45-s51)^2)-(1008*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(432*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s45)*(s23+s45-s51))-(576*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(s23+s45-s51))+(1152*s51^5)/((s12-s23)*s34^2*(s12-s23-s45)*(s12-s34-s51))+(1584*(s45-s51)*s51^5)/((s12-s23)^3*s34^2*(s23-s34-s51))+(288*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s45)*(s45-s51)^2)+(4176*(s34+s51)^3)/((s12-s23)*(s12-s23-s45)*(s23-s34-s51))-(792*(s34+s51)^4)/((s12-s23)^2*(s12-s23-s45)*(s12-s34-s51))+(792*(s34+s51)^4)/((s12-s23)^2*(s12-s23-s45)*(s23-s34-s51))+(1136*(2*s23+4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^3)-(1584*(s45-s51)*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^3)+(1136*(s23+s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^3)+(96*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(16*(266*s23+495*s45-588*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(16*(204*s23+181*s45-300*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(1584*(s45-s51)*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51)^2)+(144*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(1584*(s34+s51)^4)/((s12-s23)*(s12-s23-s45)*(-s12+s34+s51)^2)+(16*(88*s23+184*s45-717*s51)*s51)/(s34*(-s12+s34+s51))+(16*(177*s23+140*s45-564*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(4752*(s45-s51)*s51^2)/(s34*(s23+s45-s51)*(-s12+s34+s51))+(264*(4*s45-3*s51)*s51^3)/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(576*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(4752*(s45-s51)*s51^3)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))+(288*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(576*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s12-s23-s45)*(-s12+s34+s51))+(264*(s45-s51)*s51^4)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(1584*(s45-s51)*s51^4)/(s34^3*(s23+s45-s51)*(-s12+s34+s51))+(4608*s51^4)/((s12-s23)*s34*(-s23+s34+s51)^2)+(1584*s51^5)/((s12-s23)^2*s34*(-s23+s34+s51)^2)+(792*(s34+s51)^4)/((s12-s23)*(s12-s23-s45)*(-s23+s34+s51)^2)-(288*(24*s45-77*s51)*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51))-(1584*(5*s45-7*s51)*s51^4)/((s12-s23)^3*s34*(-s23+s34+s51))-(432*s45^3*s51)/(s34^2*(-s12+s34+s45)*(-s12-s23+s34+s51))-(24*(82*s23-90*s45-201*s51)*s51)/(s34*(-s12-s23+s34+s51))+(432*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s45)*(-s12-s23+s34+s51))+(96*(4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(96*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(432*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))+(144*s51*(4*s23-2*s34+s51))/((s12-s34-s51)*(-s45+s51))+(432*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(144*s51^3*(6*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+(7920*s51^4*(-s45+s51))/((s12-s23)*s34*(s12-s34-s51)^3)+(1584*s51^5*(-s45+s51))/((s12-s23)*s34^2*(s12-s34-s51)^3)+(1584*s51^5*(-s45+s51))/((s12-s23)^3*s34^2*(s12-s34-s51))+(1584*s51^5*(-s45+s51))/((s12-s23)^2*s34^2*(-s12+s34+s51)^2)+(1584*s51*(-s45+s51))/((s12-s34-s51)*(-s23-s45+s51))-(24*s51^3*(20*s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(1152*s51^2*(s23+2*s51))/((s12-s23)*s34*(s12-s23-s45))-(288*s51^2*(s34+2*s51))/((s12-s34-s45)*(s45-s51)^2)+(288*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)+(144*s51^2*(3*s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))+(288*s51*(s45+2*s51))/(s34*(-s12+s34+s45))+(792*(s34+s51)^2*(2*s34+s45+2*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)-(288*s51^2*(7*s23+3*s51))/(s34*(-s12+s34+s51)*(-s45+s51))-(144*s51^3*(10*s23+3*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(264*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(96*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(288*s51*(s34+4*s51))/((s12-s34-s45)*(s45-s51))-(2304*s51*(s23+2*s45+4*s51))/((s12-s23)*s34)+(576*s51^4*(-7*s45+6*s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(1584*s51^4*(-5*s45+6*s51))/((s12-s23)^2*s34*(-s12+s34+s51)^2)-(1584*s51^4*(-5*s45+7*s51))/((s12-s23)^3*s34*(-s12+s34+s51))+(576*s51^4*(-3*s45+8*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))-(288*s51^2*(15*s45+14*s51))/((s12-s23)*s34*(s23-s34-s51))+(144*(2*s23+3*s45+17*s51))/(s12-s34-s51)-(144*s51^3*(22*s45+17*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(144*s51^2*(10*s12+21*s51))/(s34*(-s23+s34+s51)^2)-(144*s51^3*(10*s45+23*s51))/((s12-s23)*s34^2*(s23-s34-s51))+(288*s51^3*(-56*s45+41*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)-(288*s51^2*(33*s45+50*s51))/((s12-s23)*s34*(s12-s34-s51))+(72*(s34+s51)*(61*s34+14*s45+61*s51))/((s12-s23-s45)*(s23-s34-s51))+(144*(27*s12+42*s34-11*s45+75*s51))/(s23-s34-s51)-(288*s51^3*(-24*s45+77*s51))/((s12-s23)^2*s34*(-s12+s34+s51))-(48*s51^2*(30*s45+79*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(s45-s51)*(138*s34+161*s45+277*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(144*(s12^2+14*(s45-s51)*s51))/(s34*(s23+s45-s51))-(144*s51*(s34^2-4*s34*s51-9*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(144*(s34^2+s45^2+2*s34*(s45-s51)-s45*s51-3*s51^2))/((s12-s23-s45)*(s12-s34-s45))-(576*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))+(432*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(-s12+s34+s45)*(s23+s45-s51))+(432*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(-s12+s34+s45)*(-s12-s23+s34+s51))+(144*s51*(s34^2+6*s34*s51+5*s51^2))/((s12-s23-s45)*(s12-s34-s45)*(s45-s51))+(264*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)-(48*s51*(19*s45^2-66*s45*s51+16*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51))+(48*s51^2*(16*s45^2-58*s45*s51+27*s51^2))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(144*(3*s12^2-3*s12*s45+35*s12*s51-22*s45*s51+31*s51^2))/(s34*(-s23+s34+s51))-(24*s51*(20*s23^2+18*s23*s45-18*s45^2-53*s23*s51-45*s45*s51+39*s51^2))/(s34^2*(-s12-s23+s34+s51))+(33*(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2))/(s12+s23-s34-s51)^2+(24*s51^2*(13*s45^2-74*s45*s51+67*s51^2))/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(24*(75*s23^2+102*s23*s45+46*s45^2+58*s23*s51-32*s45*s51+93*s51^2))/(s34*(s12-s23-s45))-(3*(319*s34^2+1282*s34*s45+2263*s45^2+710*s34*s51+1498*s45*s51+535*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(288*s12^2*s23)/(s34*s45*s51-s34*s51^2)+(1152*s51*(s23^3+s23^2*s51+s23*s51^2+s51^3))/((s12-s23)*s34^2*(s12-s23-s45))+(4608*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23)*(-s23+s34+s51)^2)+(48*(82*s45^3+9*s45^2*s51+9*s45*s51^2+9*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(1584*(-s45+s51)*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((s12-s23)*(s12-s34-s51)^3)-(144*(37*s34^3+111*s34^2*s51+103*s34*s51^2+13*s51^3))/((s12-s23)*(s12-s23-s45)*(s12-s34-s51))-(288*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)+(1584*(s34^4+5*s34^3*s51+10*s34^2*s51^2+10*s34*s51^3+5*s51^4))/((s12-s23)^2*(-s23+s34+s51)^2)-(288*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)+(72*(53*s34^2+148*s34*s51+137*s51^2+20*s12*(s34+2*s51)))/(-s23+s34+s51)^2-(1152*(s23^2+s23*(s34+s51)+s34*(s34+2*s51)))/((s12-s23)*(s12-s23-s45))-(264*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(1584*(2*s34^4-s34^3*(s45-11*s51)-5*s34^2*(s45-5*s51)*s51-10*s34*(s45-3*s51)*s51^2+10*s51^3*(-s45+2*s51)))/((s12-s23)^3*(s12-s34-s51))-(1584*(2*s34^4-s34^3*(s45-11*s51)-5*s34^2*(s45-5*s51)*s51-10*s34*(s45-3*s51)*s51^2+10*s51^3*(-s45+2*s51)))/((s12-s23)^3*(s23-s34-s51))+(1152*(s23-2*(s45+2*s51)))/(s12-s23)-(1152*s51*(2*s23^2+3*s23*s51+2*s51*(s45+2*s51)))/((s12-s23)*s34^2)+(144*(-s12^3+s12^2*(s45-8*s51)+s12*(3*s45-8*s51)*s51+s51^2*(11*s45+2*s51)))/(s34^2*(-s23+s34+s51))-(288*(-3*s12^2+s51*(2*s23+3*s51)))/(s34*(s45-s51))-(144*(6*s12^3+s12^2*(s23+3*s51)+s12*s51*(4*s23+3*s51)+s51^2*(7*s23+3*s51)))/(s34^2*(s45-s51))-(1136*s51*(s34*(-2*s45+s51)+s51*(-s23-5*s45+3*s51)))/(-s12+s34+s51)^3+(1584*(s34^4-s34^3*(s45-6*s51)-5*s34^2*(s45-3*s51)*s51-10*s34*(s45-2*s51)*s51^2+5*s51^3*(-2*s45+3*s51)))/((s12-s23)^2*(-s12+s34+s51)^2)-(288*(7*s34^3+2*s34*(28*s45-3*s51)*s51+4*(21*s45-11*s51)*s51^2+2*s34^2*(7*s45+8*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(144*(41*s34^2-10*s34*(s45-10*s51)+6*s51*(-5*s45+9*s51)))/((s12-s23)*(s23-s34-s51))-(16*((62*s23+305*s45-276*s51)*s51+s34*(-9*s45+12*s51)))/(-s12+s34+s51)^2+(8*(588*s34^2+778*s45^2+258*s45*s51+735*s51^2+78*s34*(8*s45+15*s51)))/((s12-s23-s45)*(s12-s34-s51))+(288*(13*s34^3+4*s51^2*(-9*s45+37*s51)+s34^2*(-6*s45+68*s51)+2*s34*s51*(-12*s45+71*s51)))/((s12-s23)^2*(s12-s34-s51))-(288*(13*s34^3+4*s51^2*(-9*s45+37*s51)+s34^2*(-6*s45+68*s51)+2*s34*s51*(-12*s45+71*s51)))/((s12-s23)^2*(s23-s34-s51))-(144*(49*s34^2+66*s51*(s45+3*s51)+2*s34*(11*s45+82*s51)))/((s12-s23)*(s12-s34-s51))+(8*(39*s12^2-159*s23^2-3*s12*(41*s23-19*s45+41*s51)+s51*(-75*s45+88*s51)-2*s23*(60*s45+221*s51)))/s34^2+(16*(99*s34^3*(s45-s51)+s34^2*(71*s45^2+396*s45*s51-396*s51^2)+s51^2*(71*s45^2+396*s45*s51-396*s51^2)+2*s34*s51*(71*s45^2+297*s45*s51-297*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)+(16*(126*s34^3+6*s45^3+244*s45^2*s51+177*s45*s51^2-216*s51^3+57*s34^2*(4*s45+3*s51)+s34*(196*s45^2+480*s45*s51-153*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(144*(s12^2*(3*s45-5*s51)+2*s12*(7*s45-9*s51)*s51+s51*(3*s45^2+22*s45*s51-29*s51^2)))/(s34^2*(s23+s45-s51))-(33*(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(24*(53*s23^3+s23^2*(93*s45-35*s51)+s51^2*(-13*s45+61*s51)+s23*(40*s45^2+13*s51^2)))/(s34^2*(s12-s23-s45)))/864,
pe[48]->-((s12^2*(s12*(s23-s51)+(s34+s45)*s51))/(s34^2*(s23+s45)*(s23+s45-s51))),
pe[49]->(-8+(12*s12^2)/(s34*(s23+s45))-(12*s12^2*(s12-s45))/(s34^2*(s23+s45))+(12*s23*(s23+s45)^2)/(s34^2*(s12-s23-s45))-(12*(s23+s45)^2)/(s34*(s12-s23-s45))+(8*s45^4)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(2*(7*s23-10*s34+9*s45-76*s51))/(s12+s23-s34-s51)-(100*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(12*s12^3)/(s34^2*s51)-(12*s12^2)/(s34*s51)-(12*s12^3*s45)/(s34^2*(s23+s45)*s51)-(112*s51)/(s12-s34-s51)+(48*s45*s51^3)/((s12-s23)*s34^2*(s23-s34-s51))-(36*s45*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51))+(36*s45*s51^4)/((s12-s23)^2*s34^2*(s23-s34-s51))+(28*s45^4)/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(88*s51^2)/(-s12+s34+s51)^2-(176*s51^3)/(s34*(-s12+s34+s51)^2)+(240*s45*s51^3)/((s12-s23)*s34*(-s12+s34+s51)^2)-(88*s51^4)/(s34^2*(-s12+s34+s51)^2)+(60*s45*s51^4)/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(400*s51^2)/(s34*(-s12+s34+s51))+(288*s51^3)/(s34^2*(-s12+s34+s51))+(144*s45*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51))+(8*(4*s45-3*s51)*s51^3)/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(8*(s45-s51)*s51^4)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(12*s45*(s12-s51)*s51)/(s34^2*(-s23+s34+s51))-(144*s45*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51))+(4*(29*s23+12*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))+(28*(4*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(28*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(36*s51^2*(-4*s45+s51))/((s12-s23)*s34*(s23-s34-s51))-(96*(s23+s34-s45+s51))/(s12-s23)+(96*s51*(2*s45+s51))/((s12-s23)*s34)+(48*s51^3*(3*s45+2*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(8*(s45-s51)^2*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(28*(s45-s51)^2*(s34+s45+3*s51))/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(12*(2*s12+3*s34-s45+6*s51))/(s23-s34-s51)-(4*(3*s12+3*s23+3*s45+11*s51))/s34+(12*s51^2*(36*s45+19*s51))/((s12-s23)*s34*(s12-s34-s51))+(4*(-s45+s51)*(12*s34+13*s45+47*s51))/((s12-s34-s51)*(s12+s23-s34-s51))+(4*s51^2*(-33*s45+58*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(78*s23+68*s34-6*s45+68*s51)/(s12-s23-s45)+(4*s45*(-15*s34^2+7*s34*s45+7*s45^2-30*s34*s51+7*s45*s51-15*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)-(36*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s12-s34-s51))+(36*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s23-s34-s51))+(60*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)*(-s12+s34+s51)^2)+(7*s34^2+40*s34*s45+109*s45^2+14*s34*s51+40*s45*s51+7*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(12*(3*s34^2-4*s34*s45+9*s34*s51-12*s45*s51+9*s51^2))/((s12-s23)*(s23-s34-s51))+(8*s51*(4*s23^2+2*s23*s45-11*s23*s51-6*s45*s51+10*s51^2))/(s34*(s12+s23-s34-s51)^2)+(4*(15*s34^2-45*s34*s45-13*s45^2+30*s34*s51-45*s45*s51+15*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(4*s51*(8*s23^2-29*s23*s51-6*s45*s51+39*s51^2))/(s34^2*(-s12-s23+s34+s51))+(4*s23^2+s34^2-10*s34*s45+s45^2+s23*(-6*s34+6*s45-46*s51)+18*s34*s51-42*s45*s51+65*s51^2)/(s12+s23-s34-s51)^2+(-44*s45*s51^3+92*s51^4)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(96*s51*(s23^2+s23*s51+s51*(s45+s51)))/((s12-s23)*s34^2)-(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+s51*(-s45+2*s51)))/(s34^2*(s12+s23-s34-s51)^2)+(12*(-s12^2+s12*(s45+2*s51)+s51*(-2*s45+3*s51)))/(s34*(-s23+s34+s51))-(12*(s12^2-s12*s23-s23^2+3*s51^2-s23*(s45+6*s51)))/s34^2-(12*(5*s34^2-9*s51*(4*s45+s51)+s34*(-12*s45+7*s51)))/((s12-s23)*(s12-s34-s51))-(s34^3+15*s45^3+11*s45^2*s51+5*s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+10*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/12,
pe[50]->(s12^2*(26*s23^3*s34*s51-13*s23^2*(3*s34+2*s45)*s51*(s34+s51)-(13*s34^2-38*s34*s45-51*s45^2)*(s34+s51)^3+s23*(s34+s51)^2*(38*s34^2+12*s34*s45-26*s45^2+38*s34*s51+51*s45*s51)+s12^3*(13*s34^2-38*s34*s51+51*(s23-s51)*s51)-s12*(26*s23^3*s51+s23^2*(-64*s34+26*s45-77*s51)*s51+s23*(s34+s51)*(76*s34^2+12*s34*s45+37*s34*s51-52*s45*s51+51*s51^2)-(s34+s51)^2*(39*s34^2-38*s34*(2*s45+s51)-51*s45*(s45+2*s51)))+s12^2*(-25*s23^2*s51-(s34+s51)*(39*s34^2-51*s51*(2*s45+s51)-38*s34*(s45+2*s51))+s23*(38*s34^2-52*s34*s51-s51*(51*s45+26*s51)))))/(6*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(-s12+s34+s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_ppppm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],-1/16*p[4]-(7*p[8])/8-p[28]+(tr5*(-pe[4]-2*(7*pe[8]+8*pe[28])))/64},
{F[3,2],p[2]+(tr5*pe[2])/4},
{F[3,3],(3*p[4]-2*(8*p[5]+3*p[8]+8*p[28]-8*p[29]))/48+(tr5*(3*pe[4]-24*pe[5]-6*pe[8]-32*pe[28]))/192},
{F[3,4],(-3*p[4]-4*(p[5]+2*(3*p[8]+8*p[28]+p[29])))/96+(tr5*(-3*pe[4]-8*(3*pe[8]+7*pe[28])))/384},
{F[3,5],(33*p[4]-8*(11*p[5]+2*p[28]+p[29]))/96+(tr5*(33*pe[4]-84*pe[5]-8*pe[28]))/384},
{F[3,6],-1/8*p[4]+(p[5]-3*p[8]-8*p[28]+2*p[29])/6+(tr5*(-3*pe[4]-12*pe[8]-40*pe[28]))/96},
{F[3,7],p[3]+(tr5*pe[3])/4},
{F[3,8],p[4]+(tr5*pe[4])/4},
{F[3,10],p[4]/32+(tr5*pe[4])/128},
{F[3,11],(3*p[4]-8*(4*p[5]+p[28]+2*p[29]))/24+(tr5*(3*pe[4]+8*(-3*pe[5]+pe[28])))/96},
{F[3,12],(-3*p[4]+4*(p[5]-3*p[8]-8*p[28]+2*p[29]))/96+(tr5*(-3*pe[4]-12*pe[8]-40*pe[28]))/384},
{F[3,13],(-3*p[4]+8*(p[5]-2*p[28]-p[29]))/96+(tr5*(-3*pe[4]+12*pe[5]-8*pe[28]))/384},
{F[3,14],(-3*p[4]+16*p[5]-6*p[8]-32*p[28]+32*p[29])/48+(tr5*(-3*pe[4]-6*pe[8]-64*pe[28]))/192},
{F[3,15],-1/32*p[4]-p[28]/2+tr5*(-1/128*pe[4]-pe[28]/8)},
{F[3,17],(p[4]-4*p[5]+4*p[29])/16+(tr5*(pe[4]-6*pe[5]-4*pe[28]))/64},
{F[3,18],(-p[4]+2*(p[5]-3*p[8]-8*p[28]+2*p[29]))/16+(tr5*(-pe[4]-6*pe[8]-20*pe[28]))/64},
{F[3,19],(-p[4]-2*(7*p[8]+8*p[28]))/48+(tr5*(-pe[4]-2*(7*pe[8]+8*pe[28])))/192},
{F[3,20],p[5]+(tr5*pe[5])/4},
{F[3,22],p[4]/16+p[8]/8+p[28]+(tr5*(pe[4]+2*(pe[8]+8*pe[28])))/64},
{eps5*F[3,23],p[6]+(tr5*pe[6])/4},
{F[3,24],-1/8*p[4]-(tr5*pe[4])/32},
{eps5*F[3,25],p[7]+(tr5*pe[7])/4},
{F[3,77],p[8]+(tr5*pe[8])/4},
{F[3,79],-1/2*p[4]-(tr5*pe[4])/8},
{F[1,1,1],p[9]+(tr5*pe[9])/4},
{F[1,1,1]^2,(-5*p[5]-2*(3*p[13]+3*p[18]-3*p[26]-3*p[27]+5*p[28]+5*p[29]))/12+(tr5*(-pe[13]-pe[18]+pe[26]+pe[27]))/8},
{F[1,1,1]^3,(-13*p[4]+32*p[5]-50*p[8]-144*p[28]+64*p[29])/96+(tr5*(-13*pe[4]-50*pe[8]-208*pe[28]))/384},
{F[1,1,2],p[10]+(tr5*pe[10])/4},
{F[1,1,1]*F[1,1,2],p[11]+(tr5*pe[11])/4},
{F[1,1,1]^2*F[1,1,2],(-p[4]+2*p[5]-p[8]-4*p[28]+4*p[29])/8+(tr5*(-pe[4]-pe[8]-8*pe[28]))/32},
{F[1,1,2]^2,(-19*p[5]+2*(6*p[13]-6*p[14]-12*p[16]+6*p[21]-6*p[22]-12*p[25]+6*p[26]-19*p[28]-19*p[29]+6*p[30]))/24+(tr5*(pe[13]-pe[14]-2*pe[16]+pe[21]-pe[22]-2*pe[25]+pe[26]+pe[29]))/8},
{F[1,1,1]*F[1,1,2]^2,(-9*p[4]+8*p[5]-2*p[8]+16*p[29])/32+(tr5*(-9*pe[4]-2*(pe[8]+8*pe[28])))/128},
{F[1,1,2]^3,(11*p[4]+72*p[5]+32*(p[28]+p[29]))/48+(tr5*(11*pe[4]+56*pe[5]))/192},
{F[1,1,3],p[12]+(tr5*pe[12])/4},
{F[1,1,1]*F[1,1,3],p[13]+(tr5*pe[13])/4},
{F[1,1,1]^2*F[1,1,3],(3*p[4]-4*(4*p[5]-3*p[8]-8*p[28]+8*p[29]))/96+(tr5*(3*pe[4]+12*pe[8]+64*pe[28]))/384},
{F[1,1,2]*F[1,1,3],p[14]+(tr5*pe[14])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]^2*F[1,1,3],p[8]/16+(tr5*pe[8])/64},
{F[1,1,3]^2,(-p[14]+p[18])/2+(tr5*(-pe[14]+pe[18]))/8},
{F[1,1,1]*F[1,1,3]^2,(3*p[4])/32+(-2*p[5]+3*p[8]+7*p[28]-4*p[29])/6+(tr5*(9*pe[4]+48*pe[8]+176*pe[28]))/384},
{F[1,1,2]*F[1,1,3]^2,(p[4]+16*p[28])/32+(tr5*(pe[4]+16*pe[28]))/128},
{F[1,1,3]^3,(p[4]-10*p[8]+16*p[28])/96+(tr5*(pe[4]-10*pe[8]+16*pe[28]))/384},
{F[1,1,4],p[15]+(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,4],-p[11]-p[26]+(tr5*(-pe[11]-pe[26]))/4},
{F[1,1,1]^2*F[1,1,4],(p[4]-4*p[5]+4*p[8]+8*p[28]-8*p[29])/16+(tr5*(pe[4]+4*(pe[8]+4*pe[28])))/64},
{F[1,1,2]*F[1,1,4],p[16]+(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(3*p[4]+2*(-4*p[5]+p[8]-8*p[29]))/16+(tr5*(3*pe[4]+2*(pe[8]+8*pe[28])))/64},
{F[1,1,2]^2*F[1,1,4],(p[4]-28*p[5]-8*(p[28]+p[29]))/16+(tr5*(pe[4]-24*pe[5]))/64},
{F[1,1,3]*F[1,1,4],-p[13]-(tr5*pe[13])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4],(-3*p[4]+4*(4*p[5]-3*p[8]-8*p[28]+8*p[29]))/48+(tr5*(-3*pe[4]-12*pe[8]-64*pe[28]))/192},
{F[1,1,2]*F[1,1,3]*F[1,1,4],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,3]^2*F[1,1,4],(-3*p[4]+4*(5*p[5]-3*p[8]-4*p[28]+10*p[29]))/96+(tr5*(-3*pe[4]-12*pe[8]-56*pe[28]))/384},
{F[1,1,1]*F[1,1,4]^2,p[4]/16+(3*p[8])/8+p[28]+(tr5*(pe[4]+6*pe[8]+16*pe[28]))/64},
{F[1,1,2]*F[1,1,4]^2,-1/4*p[4]-(tr5*pe[4])/16},
{F[1,1,3]*F[1,1,4]^2,(-3*p[4]-4*(p[5]+2*(3*p[8]+8*p[28]+p[29])))/96+(tr5*(-3*pe[4]-8*(3*pe[8]+7*pe[28])))/384},
{F[1,1,4]^3,p[5]/3+(tr5*pe[5])/12},
{F[1,1,5],p[17]+(tr5*pe[17])/4},
{F[1,1,1]*F[1,1,5],p[18]+(tr5*pe[18])/4},
{F[1,1,1]^2*F[1,1,5],-1/16*p[8]-(tr5*pe[8])/64},
{F[1,1,2]*F[1,1,5],p[19]+(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,2]^2*F[1,1,5],-1/32*p[4]+(7*p[5]+p[28]-p[29])/6+(tr5*(-3*pe[4]+120*pe[5]+32*pe[28]))/384},
{F[1,1,3]*F[1,1,5],-p[18]-(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,3]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,3]^2*F[1,1,5],-1/16*p[8]-(tr5*pe[8])/64},
{F[1,1,4]*F[1,1,5],-p[19]-(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],p[8]/8+(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,4]*F[1,1,5],p[4]/16+(-7*p[5]-p[28]+p[29])/3+tr5*(pe[4]/64-(5*pe[5])/8-pe[28]/6)},
{F[1,1,3]*F[1,1,4]*F[1,1,5],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,4]^2*F[1,1,5],(3*p[4]+8*(11*p[5]+2*p[28]+p[29]))/96+(tr5*(3*pe[4]+84*pe[5]+8*pe[28]))/384},
{F[1,1,1]*F[1,1,5]^2,(-p[4]-16*(p[8]+p[28]))/32+(tr5*(-pe[4]-16*(pe[8]+pe[28])))/128},
{F[1,1,2]*F[1,1,5]^2,(-9*p[4]-16*(4*p[5]+p[28]+2*p[29]))/96+(tr5*(-9*pe[4]+16*(-3*pe[5]+pe[28])))/384},
{F[1,1,3]*F[1,1,5]^2,(p[4]+16*(p[8]+p[28]))/32+(tr5*(pe[4]+16*(pe[8]+pe[28])))/128},
{F[1,1,4]*F[1,1,5]^2,(3*p[4]+8*(11*p[5]+2*p[28]+p[29]))/96+(tr5*(3*pe[4]+84*pe[5]+8*pe[28]))/384},
{F[1,1,5]^3,(-p[4]+2*(8*p[5]-7*p[8]-8*p[28]))/48+(tr5*(-pe[4]+2*(8*pe[5]-7*pe[8]-8*pe[28])))/192},
{F[1,1,8],p[20]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,8],p[21]+(tr5*pe[21])/4},
{F[1,1,1]^2*F[1,1,8],(3*p[4]-8*(p[5]-3*p[8]-8*p[28]+2*p[29]))/96+(tr5*(3*pe[4]+24*pe[8]+80*pe[28]))/384},
{F[1,1,2]*F[1,1,8],p[22]+(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8],p[4]/16+(tr5*pe[4])/64},
{F[1,1,2]^2*F[1,1,8],p[4]/32+(tr5*pe[4])/128},
{F[1,1,3]^2*F[1,1,8],(-p[4]+2*(p[5]-3*p[8]-8*p[28]+2*p[29]))/16+(tr5*(-pe[4]-6*pe[8]-20*pe[28]))/64},
{F[1,1,4]*F[1,1,8],-p[21]-(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(-3*p[4]+8*(p[5]-3*p[8]-8*p[28]+2*p[29]))/48+(tr5*(-3*pe[4]-24*pe[8]-80*pe[28]))/192},
{F[1,1,2]*F[1,1,4]*F[1,1,8],-1/16*p[4]-(tr5*pe[4])/64},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(p[4]-2*p[5]+6*p[8]+16*p[28]-4*p[29])/8+(tr5*(pe[4]+6*pe[8]+20*pe[28]))/32},
{F[1,1,4]^2*F[1,1,8],(-3*p[4]+4*(p[5]-3*p[8]-8*p[28]+2*p[29]))/96+(tr5*(-3*pe[4]-12*pe[8]-40*pe[28]))/384},
{F[1,1,8]^2,(-p[21]-p[22]-p[27]-p[30])/2+(tr5*(-pe[21]-pe[22]-pe[27]-pe[29]))/8},
{F[1,1,1]*F[1,1,8]^2,(5*p[4])/32+(-p[5]+3*p[8]+8*p[28]-2*p[29])/6+tr5*((5*pe[4])/128+pe[8]/8+(5*pe[28])/12)},
{F[1,1,2]*F[1,1,8]^2,-1/32*p[4]-(tr5*pe[4])/128},
{F[1,1,3]*F[1,1,8]^2,(-p[4]+2*(p[5]-3*p[8]-8*p[28]+2*p[29]))/16+(tr5*(-pe[4]-6*pe[8]-20*pe[28]))/64},
{F[1,1,4]*F[1,1,8]^2,(-9*p[4]+4*(p[5]-3*p[8]-8*p[28]+2*p[29]))/96+(tr5*(-9*pe[4]-12*pe[8]-40*pe[28]))/384},
{F[1,1,8]^3,p[4]/16+(tr5*pe[4])/64},
{F[1,1,9],p[23]+(tr5*pe[23])/4},
{F[1,1,1]*F[1,1,9],-p[21]-p[27]+(tr5*(-pe[21]-pe[27]))/4},
{F[1,1,1]^2*F[1,1,9],(3*p[4])/32+(3*tr5*pe[4])/128},
{F[1,1,2]*F[1,1,9],p[24]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(3*p[4])/16+(3*tr5*pe[4])/64},
{F[1,1,2]^2*F[1,1,9],(15*p[4]-16*(4*p[5]+p[28]+2*p[29]))/96+tr5*((5*pe[4])/128+(-3*pe[5]+pe[28])/24)},
{F[1,1,4]*F[1,1,9],-p[24]-(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-3*p[4])/16-(3*tr5*pe[4])/64},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(-5*p[4])/16+(4*p[5]+p[28]+2*p[29])/3+(tr5*((-5*pe[4])/16+pe[5]-pe[28]/3))/4},
{F[1,1,4]^2*F[1,1,9],(21*p[4]-8*(11*p[5]+2*p[28]+p[29]))/96+(tr5*(21*pe[4]-84*pe[5]-8*pe[28]))/384},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(-p[4]+4*p[5]-4*p[29])/8+(tr5*(-pe[4]+6*pe[5]+4*pe[28]))/32},
{F[1,1,5]^2*F[1,1,9],(p[4]-4*p[5]+4*p[29])/16+(tr5*(pe[4]-6*pe[5]-4*pe[28]))/64},
{F[1,1,8]*F[1,1,9],p[21]+p[27]+(tr5*(pe[21]+pe[27]))/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(-3*p[4])/16-(3*tr5*pe[4])/64},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-3*p[4])/16-(3*tr5*pe[4])/64},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(3*p[4])/16+(3*tr5*pe[4])/64},
{F[1,1,8]^2*F[1,1,9],(3*p[4])/32+(3*tr5*pe[4])/128},
{F[1,1,9]^2,p[25]+(tr5*pe[25])/4},
{F[1,1,1]*F[1,1,9]^2,(5*p[4])/32+(5*tr5*pe[4])/128},
{F[1,1,2]*F[1,1,9]^2,(-9*p[4])/32+(-4*p[5]-p[28]-2*p[29])/3+tr5*((-9*pe[4])/128+(-3*pe[5]+pe[28])/12)},
{F[1,1,4]*F[1,1,9]^2,(21*p[4]+8*(19*p[5]+4*p[28]+5*p[29]))/96+(tr5*(21*pe[4]+132*pe[5]-8*pe[28]))/384},
{F[1,1,5]*F[1,1,9]^2,(p[4]-4*p[5]+4*p[29])/16+(tr5*(pe[4]-6*pe[5]-4*pe[28]))/64},
{F[1,1,8]*F[1,1,9]^2,(-5*p[4])/32-(5*tr5*pe[4])/128},
{F[1,1,9]^3,p[4]/12+(tr5*pe[4])/48},
{F[2,1,1],-p[13]-p[18]+(tr5*(-pe[13]-pe[18]))/4},
{F[1,1,1]*F[2,1,1],-1/8*p[4]+(p[5]-3*p[8]-5*p[28]+2*p[29])/3+(tr5*(-3*pe[4]-8*(3*pe[8]+7*pe[28])))/96},
{F[1,1,3]*F[2,1,1],-1/8*p[4]+(p[5]-3*p[8]-5*p[28]+2*p[29])/3+(tr5*(-3*pe[4]-8*(3*pe[8]+7*pe[28])))/96},
{F[2,1,2],p[26]+(tr5*pe[26])/4},
{F[1,1,1]*F[2,1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,4]*F[2,1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[2,1,3],-p[11]-p[16]+(tr5*(-pe[11]-pe[16]))/4},
{F[1,1,2]*F[2,1,3],(3*p[4])/8+2*p[5]+tr5*((3*pe[4])/32+pe[5]/2)},
{F[1,1,4]*F[2,1,3],(3*p[4]+4*p[5])/8+(tr5*(3*pe[4]+4*pe[5]))/32},
{F[1,1,5]*F[2,1,3],3*p[5]+(3*tr5*pe[5])/4},
{F[2,1,4],-p[14]-p[19]+(tr5*(-pe[14]-pe[19]))/4},
{F[1,1,2]*F[2,1,4],p[4]/8+(-p[5]+2*p[28]+p[29])/3+(tr5*(3*pe[4]-12*pe[5]+8*pe[28]))/96},
{F[1,1,5]*F[2,1,4],p[4]/8+(-p[5]+2*p[28]+p[29])/3+(tr5*(3*pe[4]-12*pe[5]+8*pe[28]))/96},
{F[2,1,5],-p[14]+p[18]+(tr5*(-pe[14]+pe[18]))/4},
{F[1,1,1]*F[2,1,5],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,2]*F[2,1,5],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,3]*F[2,1,5],-1/16*p[4]-(7*p[8])/8-p[28]+(tr5*(-pe[4]-2*(7*pe[8]+8*pe[28])))/64},
{F[1,1,4]*F[2,1,5],p[8]/4+(tr5*pe[8])/16},
{F[1,1,5]*F[2,1,5],-1/16*p[4]-(9*p[8])/8-p[28]+(tr5*(-pe[4]-2*(9*pe[8]+8*pe[28])))/64},
{F[2,1,9],p[27]+(tr5*pe[27])/4},
{F[1,1,1]*F[2,1,9],-1/8*p[4]+(p[5]-3*p[8]-8*p[28]+2*p[29])/6+(tr5*(-3*pe[4]-12*pe[8]-40*pe[28]))/96},
{F[1,1,8]*F[2,1,9],-1/8*p[4]+(p[5]-3*p[8]-8*p[28]+2*p[29])/6+(tr5*(-3*pe[4]-12*pe[8]-40*pe[28]))/96},
{F[2,1,11],-p[22]-p[24]+(tr5*(-pe[22]-pe[24]))/4},
{F[1,1,1]*F[2,1,11],-1/4*p[4]-(tr5*pe[4])/16},
{F[1,1,2]*F[2,1,11],(5*p[4])/8+(4*p[5]+p[28]+2*p[29])/3+(tr5*((5*pe[4])/8+pe[5]-pe[28]/3))/4},
{F[1,1,4]*F[2,1,11],p[4]/4+(tr5*pe[4])/16},
{F[1,1,8]*F[2,1,11],p[4]/4+(tr5*pe[4])/16},
{F[1,1,9]*F[2,1,11],(7*p[4])/8+(4*p[5]+p[28]+2*p[29])/3+(tr5*((7*pe[4])/8+pe[5]-pe[28]/3))/4},
{F[2,1,12],-p[21]-p[22]-p[27]+(tr5*(-pe[21]-pe[22]-pe[27]))/4},
{F[1,1,1]*F[2,1,12],p[4]/8+(tr5*pe[4])/32},
{F[1,1,2]*F[2,1,12],p[4]/8+(tr5*pe[4])/32},
{F[1,1,4]*F[2,1,12],-1/8*p[4]-(tr5*pe[4])/32},
{F[1,1,8]*F[2,1,12],(3*p[4])/8+(3*tr5*pe[4])/32},
{F[1,1,9]*F[2,1,12],p[4]/2+(tr5*pe[4])/8},
{tci[1,1]^2,(-35*p[5]-2*(24*p[11]+24*p[13]+6*p[14]-6*p[16]+6*p[19]+24*p[21]+6*p[22]+6*p[24]+18*p[26]+35*p[28]+35*p[29]+18*p[30]))/72+(tr5*(-4*pe[11]-4*pe[13]-pe[14]+pe[16]-pe[19]-4*pe[21]-pe[22]-pe[24]-3*pe[26]-3*pe[29]))/24},
{F[1,1,1]*tci[1,1]^2,(-5*p[4]+16*p[5]+18*p[8]-64*p[28]+32*p[29])/96+(tr5*(-5*pe[4]+18*pe[8]-96*pe[28]))/384},
{F[1,1,2]*tci[1,1]^2,(-p[4]+12*p[5]-8*p[29])/48+(tr5*(-pe[4]+8*(2*pe[5]+pe[28])))/192},
{F[1,1,3]*tci[1,1]^2,(33*p[4]+20*p[5]+204*p[8]+560*p[28]+40*p[29])/288+(tr5*(33*pe[4]+204*pe[8]+520*pe[28]))/1152},
{F[1,1,4]*tci[1,1]^2,(-5*p[4]+68*p[5]-2*p[8]+16*p[29])/96+(tr5*(-5*pe[4]+60*pe[5]-2*(pe[8]+8*pe[28])))/384},
{F[1,1,5]*tci[1,1]^2,(21*p[4]+176*p[5]-42*p[8]+80*p[28]+64*p[29])/576+(tr5*(21*pe[4]+144*pe[5]-42*pe[8]+16*pe[28]))/2304},
{F[1,1,8]*tci[1,1]^2,(-9*p[4])/32+(p[5]-3*p[8]-8*p[28]+2*p[29])/72+(tr5*(-81*pe[4]-12*pe[8]-40*pe[28]))/1152},
{F[1,1,9]*tci[1,1]^2,(5*p[4])/16+(-7*p[5]-p[28]+p[29])/18+(tr5*(45*pe[4]-60*pe[5]-16*pe[28]))/576},
{F[1,2,6]*tci[1,1]^2,(-3*p[4]-4*p[5])/8+(tr5*(-3*pe[4]-4*pe[5]))/32},
{F[1,2,7]*tci[1,1]^2,-1/16*p[4]-(7*p[8])/8-p[28]+(tr5*(-pe[4]-2*(7*pe[8]+8*pe[28])))/64},
{F[1,2,9]*tci[1,1]^2,(3*p[4])/8+(3*tr5*pe[4])/32},
{eps5*tci[1,1]^3,(-11*(p[6]-p[7]))/270-(11*tr5*(pe[6]-pe[7]))/1080},
{tci[1,2],-p[9]-p[12]-p[15]-p[20]+(tr5*(-pe[9]-pe[12]-pe[15]-pe[20]))/4},
{F[1,1,1]*tci[1,2],(5*p[5])/6+p[11]+p[18]-p[21]-p[27]+(5*p[28])/3+(5*p[29])/3+(tr5*(pe[11]+pe[18]-pe[21]-pe[27]))/4},
{F[1,1,1]^2*tci[1,2],(9*p[4]-16*p[5]+30*p[8]+96*p[28]-32*p[29])/32+tr5*((9*pe[4])/128+(15*pe[8])/64+pe[28])},
{F[1,1,2]*tci[1,2],-p[14]-p[22]+(tr5*(-pe[14]-pe[22]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],p[28]+(tr5*pe[28])/4},
{F[1,1,2]^2*tci[1,2],(-3*p[4]-8*p[5]+8*p[28])/16+(tr5*(-3*pe[4]-8*pe[5]+8*pe[28]))/64},
{F[1,1,1]*F[1,1,3]*tci[1,2],(-9*p[4]+32*p[5]-60*p[8]-112*p[28]+64*p[29])/48+(tr5*(-9*pe[4]-60*pe[8]-176*pe[28]))/192},
{F[1,1,2]*F[1,1,3]*tci[1,2],-1/16*p[4]-p[8]/4-p[28]+(tr5*(-pe[4]-4*(pe[8]+4*pe[28])))/64},
{F[1,1,3]^2*tci[1,2],(-3*(p[4]+6*p[8]+16*p[28]))/32-(3*tr5*(pe[4]+6*pe[8]+16*pe[28]))/128},
{F[1,1,4]*tci[1,2],p[11]+p[13]+p[21]+p[26]+(tr5*(pe[11]+pe[13]+pe[21]+pe[26]))/4},
{F[1,1,1]*F[1,1,4]*tci[1,2],(-p[4]-4*(p[8]+2*p[28]))/8+(tr5*(-pe[4]-4*(pe[8]+2*pe[28])))/32},
{F[1,1,2]*F[1,1,4]*tci[1,2],p[29]+(tr5*(-pe[5]-2*pe[28]))/8},
{F[1,1,3]*F[1,1,4]*tci[1,2],(3*p[4]+4*(-5*p[5]+6*p[8]+4*p[28]-10*p[29]))/48+(tr5*(3*pe[4]+24*pe[8]+56*pe[28]))/192},
{F[1,1,4]^2*tci[1,2],-p[5]-(tr5*pe[5])/4},
{F[1,1,5]*tci[1,2],p[19]+(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],-1/8*p[8]-(tr5*pe[8])/32},
{F[1,1,2]*F[1,1,5]*tci[1,2],-1/16*p[4]+(-2*p[5]+p[28]-p[29])/3+tr5*(-1/64*pe[4]-pe[5]/8+pe[28]/6)},
{F[1,1,3]*F[1,1,5]*tci[1,2],-1/16*p[4]-p[8]-p[28]+(tr5*(-pe[4]-16*(pe[8]+pe[28])))/64},
{F[1,1,4]*F[1,1,5]*tci[1,2],(-3*p[4]-8*(11*p[5]+2*p[28]+p[29]))/48+(tr5*(-3*pe[4]-84*pe[5]-8*pe[28]))/192},
{F[1,1,5]^2*tci[1,2],(-3*p[4]-8*(11*p[5]+2*p[28]+p[29]))/96+(tr5*(-3*pe[4]-84*pe[5]-8*pe[28]))/384},
{F[1,1,8]*tci[1,2],p[30]+(tr5*pe[29])/4},
{F[1,1,1]*F[1,1,8]*tci[1,2],(-3*p[4])/16+(p[5]-3*p[8]-8*p[28]+2*p[29])/3+tr5*((-3*pe[4])/64-pe[8]/4-(5*pe[28])/6)},
{F[1,1,2]*F[1,1,8]*tci[1,2],(3*p[4])/16+(3*tr5*pe[4])/64},
{F[1,1,3]*F[1,1,8]*tci[1,2],(p[4]-2*p[5]+6*p[8]+16*p[28]-4*p[29])/8+(tr5*(pe[4]+6*pe[8]+20*pe[28]))/32},
{F[1,1,4]*F[1,1,8]*tci[1,2],(3*p[4]-4*(p[5]-3*p[8]-8*p[28]+2*p[29]))/48+(tr5*(3*pe[4]+12*pe[8]+40*pe[28]))/192},
{F[1,1,8]^2*tci[1,2],(3*p[4])/16+(3*tr5*pe[4])/64},
{F[1,1,9]*tci[1,2],p[24]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(3*p[4])/16+(3*tr5*pe[4])/64},
{F[1,1,2]*F[1,1,9]*tci[1,2],(15*p[4]-16*(4*p[5]+p[28]+2*p[29]))/48+tr5*((5*pe[4])/64+(-3*pe[5]+pe[28])/12)},
{F[1,1,4]*F[1,1,9]*tci[1,2],(-7*p[4])/16+(11*p[5]+2*p[28]+p[29])/6+(tr5*(-21*pe[4]+84*pe[5]+8*pe[28]))/192},
{F[1,1,5]*F[1,1,9]*tci[1,2],(p[4]-4*p[5]+4*p[29])/8+(tr5*(pe[4]-6*pe[5]-4*pe[28]))/32},
{F[1,1,8]*F[1,1,9]*tci[1,2],(5*p[4])/16+(5*tr5*pe[4])/64},
{F[1,1,9]^2*tci[1,2],(-21*p[4]-8*(19*p[5]+4*p[28]+5*p[29]))/96+(tr5*(-21*pe[4]-132*pe[5]+8*pe[28]))/384},
{F[1,2,6]*tci[1,2],-p[11]-p[16]+(tr5*(-pe[11]-pe[16]))/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],(3*p[4])/8+2*p[5]+tr5*((3*pe[4])/32+pe[5]/2)},
{F[1,1,4]*F[1,2,6]*tci[1,2],(3*p[4]+4*p[5])/8+(tr5*(3*pe[4]+4*pe[5]))/32},
{F[1,1,5]*F[1,2,6]*tci[1,2],3*p[5]+(3*tr5*pe[5])/4},
{F[1,2,7]*tci[1,2],p[14]-p[18]+(tr5*(pe[14]-pe[18]))/4},
{F[1,1,1]*F[1,2,7]*tci[1,2],p[8]/4+(tr5*pe[8])/16},
{F[1,1,2]*F[1,2,7]*tci[1,2],p[8]/4+(tr5*pe[8])/16},
{F[1,1,3]*F[1,2,7]*tci[1,2],p[4]/16+(7*p[8])/8+p[28]+(tr5*(pe[4]+14*pe[8]+16*pe[28]))/64},
{F[1,1,4]*F[1,2,7]*tci[1,2],-1/4*p[8]-(tr5*pe[8])/16},
{F[1,1,5]*F[1,2,7]*tci[1,2],p[4]/16+(9*p[8])/8+p[28]+(tr5*(pe[4]+18*pe[8]+16*pe[28]))/64},
{F[1,2,9]*tci[1,2],p[21]+p[22]+p[27]+(tr5*(pe[21]+pe[22]+pe[27]))/4},
{F[1,1,1]*F[1,2,9]*tci[1,2],-1/8*p[4]-(tr5*pe[4])/32},
{F[1,1,2]*F[1,2,9]*tci[1,2],-1/8*p[4]-(tr5*pe[4])/32},
{F[1,1,4]*F[1,2,9]*tci[1,2],p[4]/8+(tr5*pe[4])/32},
{F[1,1,8]*F[1,2,9]*tci[1,2],(-3*p[4])/8-(3*tr5*pe[4])/32},
{F[1,1,9]*F[1,2,9]*tci[1,2],-1/2*p[4]-(tr5*pe[4])/8},
{F[2,1,1]*tci[1,2],p[4]/4-(2*(p[5]-3*p[8]-5*p[28]+2*p[29]))/3+(tr5*(3*pe[4]+24*pe[8]+56*pe[28]))/48},
{F[2,1,2]*tci[1,2],p[8]/2+(tr5*pe[8])/8},
{F[2,1,3]*tci[1,2],(-3*p[4]-4*p[5])/8+(tr5*(-3*pe[4]-4*pe[5]))/32},
{F[2,1,5]*tci[1,2],p[4]/16+(7*p[8])/8+p[28]+(tr5*(pe[4]+14*pe[8]+16*pe[28]))/64},
{F[2,1,9]*tci[1,2],p[4]/4-p[5]/3+p[8]+(8*p[28])/3-(2*p[29])/3+(tr5*(3*pe[4]+12*pe[8]+40*pe[28]))/48},
{F[2,1,11]*tci[1,2],-1/4*p[4]-(tr5*pe[4])/16},
{F[2,1,12]*tci[1,2],(-3*p[4])/8-(3*tr5*pe[4])/32},
{tci[1,1]^2*tci[1,2],(96*p[2]+32*p[3]-19*p[4]-32*p[5]-26*p[8]-32*p[28]-48*p[29])/192+(tr5*(96*pe[2]+32*pe[3]-19*pe[4]-8*pe[5]-26*pe[8]+16*pe[28]))/768},
{eps5*tci[1,2]*tci[2,1],(-2*(p[6]-p[7]))/3+(tr5*(-pe[6]+pe[7]))/6},
{eps5*tci[3,1],(-24*(p[6]-p[7]))/5-(6*tr5*(pe[6]-pe[7]))/5},
{tci[1,1]^2*tcr[1,1],(-224*p[2]+23*p[4]+4*(-4*p[5]+13*p[8]+56*p[28]-8*p[29]))/192+(tr5*(-224*pe[2]+23*pe[4]+52*pe[8]+256*pe[28]))/768},
{eps5*tci[2,1]*tcr[1,1],-2*p[6]+2*p[7]+(tr5*(-pe[6]+pe[7]))/2},
{eps5*tci[1,1]*tcr[1,1]^2,(p[6]-p[7])/10+(tr5*(pe[6]-pe[7]))/40},
{tci[1,2]*tcr[1,1]^2,(48*p[2]-6*p[4]+4*p[5]-37*p[8]-72*p[28]+8*p[29])/16+(tr5*(48*pe[2]-6*pe[4]-37*pe[8]-80*pe[28]))/64},
{tcr[1,1]^3,(-16*p[2]+6*p[4]+33*p[8]+104*p[28])/48+(tr5*(-16*pe[2]+6*pe[4]+33*pe[8]+104*pe[28]))/192},
{tci[1,1]^2*tcr[1,2],(224*p[2]-192*p[3]+31*p[4]-96*p[5]+80*p[8]+96*p[28]+48*p[29])/192+(tr5*(224*pe[2]-192*pe[3]+31*pe[4]-120*pe[5]+80*pe[8]+48*pe[28]))/768},
{tci[1,2]*tcr[1,1]*tcr[1,2],(-32*p[2]+p[4]+12*p[8])/16+(tr5*(-32*pe[2]+pe[4]+12*pe[8]))/64},
{tci[1,2]*tcr[1,2]^2,(p[4]+18*p[5]-2*p[8])/8+(tr5*(pe[4]+18*pe[5]-2*pe[8]))/32},
{tcr[1,2]^3,(-32*p[2]+5*p[4]-8*(3*p[5]-2*p[8]+6*p[29]))/48+(tr5*(-32*pe[2]+5*pe[4]+16*(pe[8]+3*pe[28])))/192},
{tci[1,2]*tcr[2,1],4*p[2]-(5*p[4])/8+p[5]/2-(21*p[8])/4-8*p[28]+p[29]+tr5*(pe[2]+(-5*pe[4]-42*pe[8]-72*pe[28])/32)},
{tcr[1,1]*tcr[2,1],(p[4]+4*p[5]+14*p[8]+32*p[28]+8*p[29])/8+(tr5*(pe[4]+14*pe[8]+24*pe[28]))/32},
{tcr[3,1],2*p[2]-(5*p[4])/16+(3*p[5])/2-p[8]+3*p[29]+(tr5*(2*pe[2]-(5*pe[4])/16-pe[8]-3*pe[28]))/4},
{tcr[3,2],(32*p[2]-5*p[4]+8*(3*p[5]-2*p[8]+6*p[29]))/64+(tr5*(32*pe[2]-5*pe[4]-16*(pe[8]+3*pe[28])))/256},
{tcr[3,3],(-352*p[2]-576*p[3]+249*p[4]-688*p[5]+232*p[8]+352*p[28]-944*p[29])/384+(tr5*(-352*pe[2]-576*pe[3]+249*pe[4]-216*pe[5]+232*pe[8]+1296*pe[28]))/1536}
},{
p[1]->(8006+(9*(150*s23-37*s34+39*s45-111*s51))/(s12-s23-s45)+(36*s23*(19*s23+19*s45-37*s51))/(s34*(-s12+s23+s45))-(36*(19*s12+19*s23-18*s51))/s34+(1332*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(684*s23)/(s45-s51)+(1332*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(36*(19*s12^2+s12*(37*s45-19*s51)+37*s45*(s45-s51))*s51)/(s34^2*(s23+s45-s51))-(684*s51^2)/((s12-s23-s45)*(s45-s51))-(684*s51^2)/((s45-s51)*(s23+s45-s51))+(1368*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(684*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(1332*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))-(684*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(684*s12*s51^2*(-s12+s51))/(s34^2*(s45-s51)*(s23+s45-s51))+(684*(s23-s51)*(2*s12+s51))/(s34*(s45-s51))+(2700*s51^2)/(s34*(-s12+s34+s51))+(2016*s51^3)/(s34^2*(-s12+s34+s51))+(1332*(2*s23-s45-4*s51)*s51)/(s34*(-s12-s23+s34+s51))+(1332*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(1332*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))-(684*s23*s51^3)/(s34^2*(-s12+s34+s51)*(-s45+s51))-(684*s51^3)/(s34*(-s12+s34+s51)*(-s45+s51))+(1332*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(1332*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(333*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)+(36*s51*(18*s12-37*s23+37*s45+18*s51))/s34^2+(36*s51*(19*s12+37*s51))/(s34*(s23+s45-s51))+(36*(37*s45^2+19*s45*s51+19*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(684*(s12^2*(s23-2*s51)+s12*s23*s51+s23*s51^2))/(s34^2*(s45-s51))-(333*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(1332*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51)))/1296,
p[2]->(2*s23^2*(-s23+s34+s51)^2*(s23^3*s34^2*s51+s45*(2*s34^2+s45^2)*(s34+s51)^3+s23*(s34+s51)^2*(2*s34^3+s34*s45^2-4*s34^2*s51+s45^2*s51))+3*s12^7*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))+s12^6*(-3*s23^3*s51+s23^2*(13*s34^2+36*s34*s51-3*(s45-13*s51)*s51)+(s34+s51)^2*(16*s34^2-3*s34*s45+30*s34*s51-9*s45*s51+33*s51^2)-s23*(5*s34^3+3*s51^2*(-4*s45+23*s51)+3*s34*s51*(-3*s45+44*s51)+s34^2*(6*s45+68*s51)))-s12*(4*s23^7*s34*s51-6*s45^2*(s34+s45)*(s34+s51)^6-2*s23^6*s51*(4*s34^2-s34*s45+6*s34*s51+2*s45*s51)-2*s23*s45*(s34+s51)^5*(2*s34^2+3*s34*(2*s45+s51)+s45*(-2*s45+3*s51))+s23^2*(s34+s51)^4*(18*s34^3+2*s34^2*(25*s45-9*s51)+s34*s45*(103*s45-6*s51)+s45^2*(43*s45+10*s51))-s23^4*(s34+s51)^2*(3*s34^3+12*s45*s51*(-s45+s51)+s34^2*(-15*s45+87*s51)+s34*(6*s45^2+3*s45*s51+4*s51^2))+s23^3*(s34+s51)^3*(12*s34^3+4*s34^2*(14*s45+27*s51)+s34*s45*(36*s45+97*s51)+s45*(-2*s45^2+27*s45*s51+4*s51^2))+2*s23^5*(s34+s51)*(6*s34^3+20*s34^2*s51-2*s45*(s45-3*s51)*s51+s34*(s45^2-3*s45*s51+6*s51^2)))+s12^2*(2*s23^7*s51+2*s23^6*(-2*s34+s45-4*s51)*s51-2*s45*(s34+s51)^5*(s34^2+15*s34*s45+8*s45^2+6*s34*s51+9*s45*s51)+s23^5*(12*s34^3+89*s34^2*s51+4*s51^2*(-2*s45+3*s51)+s34*s51*(-8*s45+99*s51))+2*s23*(s34+s51)^4*(15*s34^3+s34^2*(38*s45-6*s51)+s45*(49*s45^2+4*s45*s51-6*s51^2)+s34*(79*s45^2-15*s45*s51-3*s51^2))+s23^4*(s34+s51)*(39*s34^3+3*s34^2*(6*s45-13*s51)+s34*(-2*s45^2+51*s45*s51-178*s51^2)-2*s51*(-2*s45^2+33*s45*s51+4*s51^2))+s23^2*(s34+s51)^3*(66*s34^3+s34^2*(211*s45+222*s51)+s34*(189*s45^2+374*s45*s51+12*s51^2)+s45*(-7*s45^2+219*s45*s51+26*s51^2))+s23^3*(s34+s51)^2*(45*s34^3+6*s34^2*(26*s45-11*s51)+s51*(-99*s45^2+58*s45*s51+2*s51^2)+s34*(27*s45^2-71*s45*s51+81*s51^2)))+s12^4*(-9*s23^5*s51+s23^3*(99*s34^3+3*s34*(39*s45-107*s51)*s51+3*(42*s45-101*s51)*s51^2+s34^2*(20*s45+49*s51))+s23^2*(s34+s51)*(93*s34^3+s34^2*(149*s45-215*s51)+3*s51^2*(-165*s45+53*s51)-3*s34*s51*(97*s45+79*s51))+s23^4*(21*s34^2+148*s34*s51+s51*(-7*s45+159*s51))+3*(s34+s51)^3*(16*s34^3-s45^3+33*s45^2*s51-16*s45*s51^2-2*s51^3+s34^2*(33*s45+16*s51)+s34*(21*s45^2+30*s45*s51-10*s51^2))+s23*(s34+s51)^2*(99*s34^3+2*s34^2*(73*s45+159*s51)+s45*s51*(-69*s45+424*s51)+s34*(27*s45^2+367*s45*s51+299*s51^2)))+s12^5*(7*s23^4*s51-s23^3*(33*s34^2+140*s34*s51+145*s51^2)-(s34+s51)^2*(48*s34^3+s34^2*(46*s45+99*s51)+s51*(-9*s45^2+99*s45*s51-16*s51^2)+s34*(-6*s45^2+126*s45*s51+45*s51^2))-s23*(s34+s51)*(33*s34^3+s34^2*(22*s45+57*s51)+s51*(6*s45^2-138*s45*s51+163*s51^2)+s34*(-3*s45^2-105*s45*s51+167*s51^2))+s23^2*(-51*s34^3+3*s51^2*(-13*s45+95*s51)+s34^2*(-13*s45+157*s51)+s34*(-33*s45*s51+483*s51^2)))-s12^3*(s23^5*(4*s34^2+30*s34*s51+s51*(-2*s45+39*s51))+s23^4*(55*s34^3+(65*s45-72*s51)*s51^2+s34*s51*(47*s45+147*s51)+s34^2*(7*s45+240*s51))+(s34+s51)^4*(16*s34^3+s34^2*(48*s45-2*s51)+s34*(45*s45^2-60*s45*s51-6*s51^2)+3*s45*(11*s45^2-16*s45*s51-6*s51^2))+s23*(s34+s51)^3*(94*s34^3+2*s34^2*(99*s45+89*s51)+s34*(200*s45^2+457*s45*s51-18*s51^2)+s51*(359*s45^2+4*s45*s51-6*s51^2))+s23^2*(s34+s51)^2*(103*s34^3+s34^2*(301*s45+234*s51)+s51*(-217*s45^2+335*s45*s51+18*s51^2)+s34*(86*s45^2+53*s45*s51+339*s51^2))+s23^3*(s34+s51)*(103*s34^3+s34^2*(112*s45-309*s51)+s51*(14*s45^2-384*s45*s51+21*s51^2)-s34*(7*s45^2+51*s45*s51+531*s51^2))))/(24*(s12-s23)^2*s34^2*(s12-s23-s45)*(s12-s34-s51)^3*(-s23+s34+s51)^2),
p[3]->(-10*(-s23+s34+s51)^2*(s23^3*s34^2*s51+s23*s45^2*(s34+s51)^3+s45^3*(s34+s51)^3)+21*s12^5*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))+21*s12^4*(s23^3*s51-(s34+s51)^2*(s51*(3*s45+s51)+s34*(s45+2*s51))+s23^2*(s34^2-4*s34*s51-s51*(s45+3*s51))+s23*(-3*s34^3-2*s34^2*(s45-s51)+s51^2*(4*s45+3*s51)+s34*s51*(3*s45+8*s51)))+s12^3*(-32*s23^4*s51+s23^3*s51*(22*s34-42*s45+65*s51)+s23^2*(-63*s34^3+3*(49*s45-8*s51)*s51^2+s34^2*(-63*s45+10*s51)+3*s34*s51*(49*s45+13*s51))+(s34+s51)^2*(21*s34^2*(2*s45+s51)+21*s34*(2*s45^2+6*s45*s51+s51^2)+s51*(63*s45^2+63*s45*s51+10*s51^2))+s23*(s34+s51)*(63*s34^3+21*s34^2*(4*s45-s51)+s34*(21*s45^2-189*s45*s51-83*s51^2)-s51*(42*s45^2+168*s45*s51+19*s51^2)))+s12*(20*s23^5*s34*s51+3*s45^2*(s34+s51)^4*(7*s34+7*s45+10*s51)-2*s23^4*s51*(36*s34^2-5*s34*(s45-6*s51)+10*s45*s51)-s23*s45*(s34+s51)^3*(32*s34*s45+42*s45^2-11*s34*s51+59*s45*s51-20*s51^2)+2*s23^3*(s34+s51)*(42*s34^2*s51-10*s45*(s45-3*s51)*s51+5*s34*(s45^2-3*s45*s51+6*s51^2))-s23^2*(s34+s51)^2*(21*s34^3+4*s45*s51*(-7*s45+15*s51)+s34^2*(63*s45+53*s51)+s34*(62*s45^2+33*s45*s51+20*s51^2)))-s12^2*(10*s23^5*s51-2*s23^4*s51*(42*s34-5*s45+20*s51)+3*s23^3*s51*(39*s34^2-24*s34*s45+63*s34*s51+8*s45*s51+20*s51^2)+3*s45*(s34+s51)^3*(7*s34^2+7*s45^2+21*s45*s51+10*s51^2+7*s34*(3*s45+2*s51))+s23*(s34+s51)^2*(21*s34^3+42*s34^2*s45+s34*(-21*s45^2-115*s45*s51+s51^2)+s51*(-147*s45^2-58*s45*s51+10*s51^2))-s23^2*(s34+s51)*(63*s34^3-84*s45^2*s51+6*s45*s51^2+40*s51^3+s34^2*(126*s45+85*s51)+s34*(42*s45^2-93*s45*s51+86*s51^2))))/(24*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[4]->(-4*(2*(-s23+s34+s51)^2*(s23^3*s34^2*s51+s23*s45^2*(s34+s51)^3+s45^3*(s34+s51)^3)-3*s12^5*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))-3*s12^4*(s23^3*s51-(s34+s51)^2*(s51*(3*s45+s51)+s34*(s45+2*s51))+s23^2*(s34^2-4*s34*s51-s51*(s45+3*s51))+s23*(-3*s34^3-2*s34^2*(s45-s51)+s51^2*(4*s45+3*s51)+s34*s51*(3*s45+8*s51)))+s12^3*(4*s23^4*s51+s23^3*(-2*s34+6*s45-7*s51)*s51+s23^2*(9*s34^3+s34^2*(9*s45-2*s51)-21*s45*s51^2-3*s34*s51*(7*s45+3*s51))-(s34+s51)^2*(3*s34^2*(2*s45+s51)+3*s34*(2*s45^2+6*s45*s51+s51^2)+s51*(9*s45^2+9*s45*s51+2*s51^2))-s23*(s34+s51)*(9*s34^3+3*s34^2*(4*s45-s51)+s34*(3*s45^2-27*s45*s51-13*s51^2)-s51*(6*s45^2+24*s45*s51+5*s51^2)))+s12*(-4*s23^5*s34*s51-3*s45^2*(s34+s51)^4*(s34+s45+2*s51)+2*s23^4*s51*(6*s34^2-s34*s45+6*s34*s51+2*s45*s51)+s23*s45*(s34+s51)^3*(4*s34*s45+6*s45^2-s34*s51+13*s45*s51-4*s51^2)+s23^2*(s34+s51)^2*(3*s34^3+4*s45*s51*(-2*s45+3*s51)+s34^2*(9*s45+7*s51)+s34*(10*s45^2+3*s45*s51+4*s51^2))-2*s23^3*(s34+s51)*(6*s34^2*s51-2*s45*(s45-3*s51)*s51+s34*(s45^2-3*s45*s51+6*s51^2)))+s12^2*(2*s23^5*s51-2*s23^4*s51*(6*s34-s45+4*s51)+3*s45*(s34+s51)^3*(s34^2+3*s34*s45+s45^2+2*s34*s51+3*s45*s51+2*s51^2)+3*s23^3*s51*(5*s34^2-4*s34*s45+9*s34*s51+4*s51^2)+s23*(s34+s51)^2*(3*s34^3+6*s34^2*s45-s34*(3*s45^2+17*s45*s51+s51^2)+s51*(-21*s45^2-14*s45*s51+2*s51^2))-s23^2*(s34+s51)*(9*s34^3+s34^2*(18*s45+11*s51)+2*s51*(-6*s45^2-3*s45*s51+4*s51^2)+s34*(6*s45^2-15*s45*s51+10*s51^2)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[5]->(-2*(s23^2*s34^2+2*s23*s34^2*s45+s34^2*s45^2+s12^2*(s23-s51)^2-2*s34^2*s51^2+s45^2*s51^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51^2)))/(27*s34^2*s51^2),
p[6]->(s12^2*(-(s34^2*(s34+s51)^2*(-s23+s34+s51)^2)-3*s12^3*(s34+s51)*(s34^2+2*s34*s51+s51*(-s23+s51))-s12*(s34+s51)*((s34^2+6*s34*s45+3*s45^2)*(s34+s51)^2-s23^2*s34*(2*s34+3*s51)+s23*(s34+s51)*(4*s34^2+6*s34*s51+3*s45*s51))+s12^2*(-(s23^2*(s34^2+3*s34*s51+3*s51^2))+s23*(s34+s51)*(2*s34^2+3*s34*s51+3*s51*(-s45+s51))+(s34+s51)^2*(5*s34^2+6*s45*s51+6*s34*(s45+s51)))))/(6*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[7]->(s12^2*(-2*(-s23+s34+s51)^2*(-(s34^2*s45^2)+s34*(s23^2-s23*s45-2*s45^2)*s51-s45*(s23+s45)*s51^2)+3*s12^4*(s34^2+2*s34*s51+s51*(-s23+s51))+s12*(2*s23^4*s51+2*s23^3*(-4*s34+s45-3*s51)*s51+2*s23^2*s51*(s34+s51)*(5*s34-s45+3*s51)-s45*(s34+s51)^3*(3*s34+3*s45+4*s51)+s23*(s34+s51)^2*(3*s34^2+9*s34*s45+6*s45^2-s34*s51+7*s45*s51-2*s51^2))-3*s12^3*(s23^2*s51+(s34+s51)^2*(2*s34+2*s45+s51)-s23*(s34^2+3*s34*s51+s51*(s45+2*s51)))+s12^2*(4*s23^3*s51+s23^2*(-5*s34+6*s45-3*s51)*s51+(s34+s51)^2*(3*s34^2+3*s45^2+6*s45*s51+2*s51^2+3*s34*(3*s45+s51))-s23*(s34+s51)*(6*s34^2+3*s51*(4*s45+s51)+s34*(9*s45+5*s51)))))/(12*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[8]->(4*(-(s34^2*(s34+s51)^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51)))-s12^4*(s23^2*(2*s34^2+3*s34*s51+3*s51^2)+(s34+s51)^2*(2*s34^2+3*s34*s51+3*s51^2)-s23*(s34^3+7*s34^2*s51+12*s34*s51^2+6*s51^3))+s12*(s34+s51)*(s23^3*s34^2*(3*s34+4*s51)-s23^2*s34^2*(s34+s51)*(4*s34-4*s45+7*s51)+(s34+s51)^3*(2*s34^3+6*s34*s45^2+3*s45^3+s34^2*(7*s45+s51))+s23*(s34+s51)^2*(2*s34^3+3*s45^2*s51+3*s34*s45*(s45+2*s51)+s34^2*(-2*s45+5*s51)))+s12^3*(s23^3*(s34^2+3*s34*s51+3*s51^2)+s23^2*(4*s34^3+3*s34*(s45-2*s51)*s51+3*(s45-2*s51)*s51^2+s34^2*(2*s45+3*s51))-s23*(s34+s51)*(2*s34^3+3*(4*s45-s51)*s51^2+3*s34*s51*(3*s45+2*s51)+s34^2*(-2*s45+9*s51))+(s34+s51)^2*(6*s34^3+9*s45*s51^2+6*s34*s51*(2*s45+s51)+s34^2*(5*s45+11*s51)))-s12^2*(s23^3*s34*(3*s34^2+8*s34*s51+6*s51^2)+s23^2*(s34+s51)*(s34^2*(5*s45-9*s51)+3*s34*(s45-4*s51)*s51-6*s45*s51^2)+(s34+s51)^3*(6*s34^3+9*s45^2*s51+6*s34*s45*(s45+2*s51)+s34^2*(11*s45+7*s51))+s23*(s34+s51)^2*(6*s45*s51*(-s45+s51)+s34^2*(2*s45+3*s51)+3*s34*(s45^2-s45*s51+2*s51^2)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
p[9]->(-548+(72*s23*(s12+s23))/(s34*(s34+s45))-(72*s23^3)/(s34*(-s12+s23+s45)*(s34+s45))-(36*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(36*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(180*s51)/s34-(36*(s12-s23+s45-5*s51)*s51)/s34^2+(108*s51)/(s12-s34-s51)+(36*s45*(s12+s45-s51)*s51)/(s34^2*(s23+s45-s51))-(108*s51^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))+(36*s51^3)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))+(36*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))-(36*s51*(s12+s51))/(s34*(s23+s45-s51))+(36*s51*(s12+s51))/((s34+s45)*(s23+s45-s51))+(216*s51^2)/(-s12+s34+s51)^2+(432*s51^3)/(s34*(-s12+s34+s51)^2)+(216*s51^4)/(s34^2*(-s12+s34+s51)^2)+(216*s45*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(576*s51^2)/(s34*(-s12+s34+s51))-(216*(s45-s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(468*s51^3)/(s34^2*(-s12+s34+s51))+(324*s51^2)/(s34*(-s23+s34+s51))+(108*s51*(s12+s51))/((s34+s45)*(-s23+s34+s51))-(864*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(216*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(216*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(36*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(36*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(36*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(324*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(36*s45^2*s51*(-s45+s51))/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))-(72*(2*s23+s45+s51))/(s34+s45)-(108*s51*(s34+s45+2*s51))/((s12-s23-s45)*(s23-s34-s51))+(36*s51*(-2*s23+s45+4*s51))/(s34*(-s12-s23+s34+s51))-(108*(3*s34+7*s51))/(s23-s34-s51)-(9*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)-(9*(42*s23+35*s34+3*s45+69*s51))/(s12-s23-s45)+(72*(s23^2-4*s23*s51-3*s51^2))/(s34*(s12-s23-s45))-(216*s45*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(108*(3*s34^2-2*s34*s45+9*s34*s51-6*s45*s51+9*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(36*(9*s34^2-15*s34*s45+s45^2+24*s34*s51-21*s45*s51+21*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(9*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(72*(3*s23^2+s45^2+s45*s51+s51^2+s23*(3*s45+s51)))/((s12-s23-s45)*(s34+s45))+(36*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51)))/216,
p[10]->(-818-(36*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(192*s23-156*s51)/(s45-s51)-(36*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(228*s23)/s51-(228*s12^2*(s23-s45))/(s34^2*s51)-(192*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(228*s23^2)/((s45-s51)*s51)+(228*s12^2*s23^2)/(s34^2*(s45-s51)*s51)-(36*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)+(36*s51)/(s23-s51)-(36*s51)/(s23+s45-s51)-(36*s51^2)/((s12-s23-s45)*(s23-s51))+(114*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(6*(13*s34-6*s51)*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(36*s51^2)/((s12-s23-s45)*(s23+s45-s51))-(36*s51^2)/((s23-s51)*(s23+s45-s51))+(36*s51^2)/((s45-s51)*(s23+s45-s51))-(72*s12*s51^2)/(s34*(s45-s51)*(s23+s45-s51))+(36*s12*(s12-s51)*s51^2)/(s34^2*(s45-s51)*(s23+s45-s51))+(36*s51^3)/(s34*(s12-s23-s45)*(s23-s51))-(114*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(114*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)+(216*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(36*s51^3)/((s12-s23-s45)*(s23-s51)*(s23+s45-s51))+(36*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(36*s51^3)/((s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(72*(-9*s12+s51))/s34-(72*s51*(s23+s51))/(s34*(s12-s23-s45))-(156*s51*(s23+s51))/((s12-s23-s45)*(s45-s51))-(48*(12*s23+12*s45-17*s51)*s51^2)/(s34*(-s12+s34+s51)^2)-(24*(16*s23+8*s45-17*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(192*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(78*(2*s23-15*s51)*s51)/(s34*(-s12+s34+s51))+(6*(58*s23-165*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(216*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(114*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(114*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))+(432*s51^2)/(s34*(-s23+s34+s51))+(108*s51^3)/(s34*(s12-s23-s45)*(-s23+s34+s51))-(864*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(216*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(216*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(36*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(36*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(36*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(324*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(78*s51^2)/((s12-s34-s51)*(-s45+s51))+(192*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(192*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(192*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(36*s45^2*s51*(-s45+s51))/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))-(432*(s34+2*s51))/(s23-s34-s51)-(108*s51*(s34+2*s51))/((s12-s23-s45)*(s23-s34-s51))+(72*s51*(-8*s45+3*s51))/(-s12+s34+s51)^2+(36*s51*(-2*s23+s45+4*s51))/(s34*(-s12-s23+s34+s51))-(9*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)+(12*s23*s51^2*(-29*s23+16*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(6*(32*s45+17*s51))/(s12-s34-s51)+(6*s51^2*(-13*s23+19*s51))/(s34*(-s12+s34+s51)*(-s45+s51))-(3*(128*s23+105*s34+61*s45+283*s51))/(s12-s23-s45)+(36*s51^2)/(s23*s34-s34*s51)+(6*(-54*s34^2+65*s34*s45+26*s45^2-150*s34*s51+84*s45*s51-132*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(114*(s23^2+s51^2))/(s45-s51)^2+(36*(2*s12*s45-3*s12*s51+6*s51^2))/(s34*(s23+s45-s51))-(216*s45*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^2*(-s23+s34+s51))+(108*(3*s34^2-2*s34*s45+9*s34*s51-6*s45*s51+9*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(6*(38*s12*s23-6*s23^2-13*s23*s51+19*s51^2))/(s34*(s45-s51))-(456*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(9*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(192*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(192*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))+(36*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(6*(64*s12^2+14*s12*(5*s23-5*s45-2*s51)+s51*(12*s23+26*s45+85*s51)))/s34^2-(114*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(36*(s45^2*s51+s12^2*(s45+s51)+s12*(s45^2-7*s45*s51-s51^2)))/(s34^2*(s23+s45-s51))+(114*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(24*(9*s34^2*s45+9*s45*s51^2+s34*(8*s45^2+26*s45*s51+8*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*(s12^2*(35*s23-13*s51)+s23*(13*s23-16*s51)*s51+s12*(-3*s23^2-16*s23*s51+16*s51^2)))/(s34^2*(s45-s51)))/216,
p[11]->(29+(9*s23^2)/((s12-s23)*(s12-s23-s45))+(3*(s23-3*s34+2*s45))/(s12-s23-s45)-(3*s51)/s34+(9*s23^3*s51)/((s12-s23)*s34^2*(s12-s23-s45))-(9*s23^2*s51)/((s12-s23)*s34*(s12-s23-s45))-(3*s23^2*s51)/(s34^2*(-s12+s23+s45))+(3*s12*s45*s51)/(s34^2*(s23+s45-s51))-(3*s51^2)/(s34*(s23+s45-s51))-(45*s51^3)/((s12-s23)*s34*(s12-s34-s51))-(9*s45*s51^3)/((s12-s23)*s34^2*(s23-s34-s51))-(3*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(18*s51^4)/((s12-s23)*s34^2*(s12-s34-s51))+(9*s45*s51^4)/((s12-s23)^2*s34^2*(s12-s34-s51))-(9*s45*s51^4)/((s12-s23)^2*s34^2*(s23-s34-s51))-(18*s51^2*(s23+s51))/((s12-s23)*s34^2)+(6*(s23+3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(6*(s23+s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(6*s45^2*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*s23*s51^2)/(s34^2*(-s12+s34+s51))+(3*(2*s45-3*s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(36*s45*s51^3)/((s12-s23)^2*s34*(-s12+s34+s51))+(6*s51*(-s23+s51))/(s34*(-s12+s34+s51))-(9*s51^2)/(s34*(-s23+s34+s51))+(36*s45*s51^3)/((s12-s23)^2*s34*(-s23+s34+s51))+(9*s51^2*(-3*s45+s51))/((s12-s23)*s34*(s23-s34-s51))-(6*s51*(-2*s45+s51))/(-s12+s34+s51)^2-(6*(s45+s51))/(s12-s34-s51)-(9*s51*(s23+2*s51))/((s12-s23)*s34)+(3*s51*(s23+2*s51))/(s34*(s12-s23-s45))+(9*(s34+2*s51))/(s23-s34-s51)-(3*s51*(s12+4*s51))/s34^2+(9*(s34^2+s34*s51-3*s51^2))/((s12-s23)*(s12-s34-s51))+(9*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s12-s34-s51))-(9*s45*(s34^2+4*s34*s51+6*s51^2))/((s12-s23)^2*(s23-s34-s51))+(-9*s34^2+12*s34*s45-6*s45^2-9*s34*s51+6*s45*s51+9*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(9*(s23+2*(s34+s51)))/(s12-s23)+(9*(s34^2-s34*(s45-3*s51)+3*s51*(-s45+s51)))/((s12-s23)*(s23-s34-s51)))/18,
p[12]->(s23*s34*(s34+s51)*(s23*s34+s45*(s34+s51))-2*s12^3*(s23*(2*s34-s51)+s51*(s34+s51))-s12*(s23^2*s34*(2*s34-s51)+2*s45*(s34+s45)*(s34+s51)^2+s23*(s34+s51)*(4*s34^2+2*s45*s51+5*s34*(s45+s51)))+s12^2*(s23^2*(s34-2*s51)+2*(s34+s51)*(2*s45*s51+s34*(s45+s51))+s23*(8*s34^2+2*s51*(-s45+s51)+s34*(4*s45+7*s51))))/(2*s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[13]->(2*s12^3*(19*s23*s34-10*s34^2-9*s23*s51-s34*s51+9*s51^2)+s34*(s34+s51)*(-s23+s34+s51)*(29*s45*(s34+s51)+s23*(29*s34+38*s51))+s12*(s23^2*s34*(58*s34+49*s51)-(s34+s51)^2*(20*s34^2+31*s34*s45-18*s45^2+29*s34*s51)-s23*(s34+s51)*(20*s34^2-67*s34*s45+2*s34*s51-18*s45*s51))+s12^2*(s23^2*(-29*s34+18*s51)+(s34+s51)*(40*s34^2+2*s34*s45+31*s34*s51-36*s45*s51)-s23*(47*s34^2+18*s51*(-s45+s51)+s34*(38*s45+56*s51))))/(18*s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
p[14]->-1/2*(s23*(2*s12^3*(2*s34^2+3*s34*s51+s51*(-s23+s51))+s34*(s34+s51)*(s23-2*(s34+s51))*(s23*s34+s45*(s34+s51))+s12^2*(s23^2*(s34+2*s51)-2*(s34+s51)*(4*s34^2+3*s34*s45+4*s34*s51+2*s45*s51)-s23*(2*s34^2+3*s34*s51+2*s51*(-s45+s51)))+s12*(-(s23^2*s34*(2*s34+3*s51))+s23*(s34+s51)*(4*s34^2-s34*s45+5*s34*s51+2*s45*s51)+2*(s34+s51)^2*(2*s34^2+s45^2+s34*(4*s45+s51)))))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[15]->(-76+(12*s23*(s23-s51))/(s34*(-s12+s23+s45))+(12*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(12*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))-(24*s12*s45)/(s34*(s23+s45-s51))-(152*s12*s23)/(s34*s51)+(76*s12^2*(s23-s45))/(s34^2*s51)+(64*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(76*(s23+s45))/s51+(12*s12^2*s45^2)/(s34^2*(s23+s45-s51)*s51)+(12*s51)/(s23+s45-s51)+(12*s51^2)/((s12-s23-s45)*(s23+s45-s51))-(12*s51^3)/((s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))-(12*s45^2*(s12+s51))/(s34^2*(s23+s45-s51))+(24*(9*s12-s23+s51))/s34-(12*(s23+s45-2*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(12*(2*s23-s45-4*s51)*s51)/(s34*(-s12-s23+s34+s51))+(12*s45*(s45-2*s51)*s51)/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))+(12*s45^2*(s45-s51)*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(24*s51*(-s45+s51))/(s34*(-s12+s34+s51))+(12*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(3*(6*s23-s34+3*s45+s51))/(s12-s23-s45)+(12*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(3*(2*s23+s34+s45+7*s51))/(s12+s23-s34-s51)-(3*(s34^2+7*s45^2+6*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(64*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(64*(s45*s51-s12*(3*s45+s51)))/(s34*(s23+s45))-(4*(35*s12^2-6*s45*s51+s12*(-3*s23-35*s45+3*s51)))/s34^2-(12*s51*(s23^2+s45^2+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51)))/72,
p[16]->(-15-(9*(s23-s45))/(s12-s23)-(3*(s45-3*s51))/s34+(6*s12*s45*(s12-2*s51))/(s34^2*(s23+s45-s51))-(19*s12^2*s23^2)/(s34^2*s51^2)+(38*s12*s23*(s23+s45))/(s34*s51^2)-(19*(s23+s45)^2)/s51^2-(6*s12^2*s45^2)/(s34^2*(s23+s45)*s51)+(s12*(32*s12*s23-3*s23^2+6*s12*s45-38*s23*s45))/(s34^2*s51)+(s23*(-32*s12+3*(s23+s45)))/(s34*s51)+(9*(s23-s45)*s51)/((s12-s23)*s34)+(6*s12*s45*s51)/(s34*(s23+s45-s51)^2)+(6*s51)/(s23+s45-s51)-(3*s51^2)/(s23+s45-s51)^2+(3*s51^2)/((s12-s23-s45)*(s23+s45-s51))-(3*(s45-4*s51)*s51^2)/(s34*(s12-s23-s45)*(s23+s45-s51))-(3*s51^3)/((s12-s23-s45)*(s23+s45-s51)^2)+(3*s12*s45^2*(-s12+s51))/(s34^2*(s23+s45-s51)^2)-(6*s51*(s23+s51))/(s34*(s12-s23-s45))+(18*s45*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(9*(s45-2*s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(6*(-s45+s51))/(s12-s34-s51)-(18*s45*s51^3*(s45+s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)+(9*s45*s51^2*(s45+2*s51))/((s12-s23)*s34^2*(s23-s34-s51))-(9*s45*s51^3*(s45+2*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))+(9*s45*s51^3*(s45+2*s51))/((s12-s23)^2*s34^2*(s23-s34-s51))+(9*s51*(s45+2*s51))/(s34*(-s23+s34+s51))-(9*s45*s51^2*(s45+4*s51))/((s12-s23)*s34^2*(s12-s34-s51))-(9*(2*s34+s45+4*s51))/(s23-s34-s51)-(18*s45*s51^2*(3*s45+4*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)+(9*s45*s51^2*(3*s45+8*s51))/((s12-s23)^2*s34*(-s12+s34+s51))-(9*s45*s51^2*(3*s45+8*s51))/((s12-s23)^2*s34*(-s23+s34+s51))-(3*(3*s23+6*s34+10*s51))/(s12-s23-s45)-(9*s51*(s23^2+2*s45*s51))/((s12-s23)*s34^2)-(3*(4*s12*s45+(s45-4*s51)*s51))/(s34*(s23+s45-s51))+(3*(s45^2+s23*(s45-7*s51)-14*s45*s51-8*s51^2))/(s34*(-s12+s34+s51))+(9*(-2*s34^2+3*s34*s45-6*s34*s51+4*s45*s51-6*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(9*s51*(2*s45^2+5*s45*s51-2*s51^2))/((s12-s23)*s34*(s23-s34-s51))+(6*(s45^2+4*s45*s51+s51^2))/(-s12+s34+s51)^2+(9*s51*(-2*s45^2-7*s45*s51+2*s51^2))/((s12-s23)*s34*(s12-s34-s51))-(9*(2*s34^2-s34*s45-s45^2+6*s34*s51-4*s45*s51+6*s51^2))/((s12-s23)*(s23-s34-s51))-(3*s51*(3*s23^2+2*s23*s45-s45^2+9*s23*s51+16*s45*s51+6*s51^2))/(s34^2*(-s12+s34+s51))+(-10*s12^2+3*s23^2-19*s45^2+s12*(15*s23+26*s45-3*s51)-6*s23*(s45-2*s51)+24*s45*s51+12*s51^2)/s34^2-(6*(s12-s45)*(-(s45*s51)+s12*(2*s45+s51)))/(s34^2*(s23+s45))+(6*s51^2*(s23^2+s45^2+4*s45*s51+s51^2+s23*(2*s45+s51)))/(s34^2*(-s12+s34+s51)^2)+(6*(-(s45*s51)+s12*(3*s45+s51)))/(s34*(s23+s45))-(18*s45*(s34^2+3*s51*(s45+2*s51)+s34*(s45+4*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(9*(2*s34^2-s45^2-2*s45*s51+6*s51^2+s34*(s45+6*s51)))/((s12-s23)*(s12-s34-s51))-(9*s45*(2*s34^2+3*s51*(s45+4*s51)+s34*(s45+8*s51)))/((s12-s23)^2*(s12-s34-s51))+(9*s45*(2*s34^2+3*s51*(s45+4*s51)+s34*(s45+8*s51)))/((s12-s23)^2*(s23-s34-s51))+(6*s51*(s23*(2*s45+s51)+2*(s45^2+4*s45*s51+s51^2)))/(s34*(-s12+s34+s51)^2))/18,
p[17]->(-2-(s23+s45-9*s51)/(s12-s23-s45)-s51/(s23-s51)+(12*s51)/(s23-s34-s51)+(2*s12*s51)/(s34*(s23+s45-s51))+s51^2/((s12-s23-s45)*(s23-s51))+(3*s51^2)/((s12-s23-s45)*(s23-s34-s51))+s51^2/((s23-s51)*(s23+s45-s51))-s51^3/(s34*(s12-s23-s45)*(s23-s51))+s51^3/((s12-s23-s45)*(s23-s51)*(s23+s45-s51))+(s12*s45*(-s12+s51))/(s34^2*(s23+s45-s51))-(6*s51^3)/(s34*(-s12+s34+s51)^2)-(6*s51^4)/(s34^2*(-s12+s34+s51)^2)-(6*s45*s51*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(3*s51^2)/(s34*(-s12+s34+s51))+(6*(s45-s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(12*s51^3)/(s34^2*(-s12+s34+s51))-(12*s51^2)/(s34*(-s23+s34+s51))-(3*s51^3)/(s34*(s12-s23-s45)*(-s23+s34+s51))+(18*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(6*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(6*s45*s51*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(3*s51^2*(-4*s45+3*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(3*s51*(3*s34-5*s45+5*s51))/((s12-s23-s45)*(s12-s34-s51))-(3*s51*(3*s34-2*s45+6*s51))/((s12-s34-s51)*(-s23+s34+s51))+(s12+s23+11*s51)/s34-s51^2/(s23*s34-s34*s51)+(s12^2-6*s51^2)/s34^2+(s23^2+s23*s45+8*s23*s51+8*s51^2)/(s12*s34-s23*s34-s34*s45))/6,
p[18]->(-5*s34^2*(s34+s51)^2*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-5*s12*s34^2*(s23-s34-s51)*(s34+s51)*(s23*(3*s34+s51)+(s34+s51)*(2*s34+4*s45+s51))-s12^4*(10*s34^3+10*s34^2*s51+9*s34*s51^2+9*s51^3+s23*(-10*s34^2+9*s34*s51-9*s51^2))+s12^2*(s23^2*s34*(15*s34^2+10*s34*s51+9*s51^2)+s23*(s34+s51)*(15*s34^3-9*s45*s51^2+s34^2*(25*s45+s51)-9*s34*s51*(s45+2*s51))-(s34+s51)^2*(30*s34^3+9*s34*s45*s51+9*s45^2*s51+5*s34^2*(5*s45+4*s51)))+s12^3*(-(s23^2*(5*s34^2+9*s51^2))+s23*(-25*s34^3+9*s51^2*(-s45+s51)-2*s34^2*(5*s45+s51)+9*s34*s51*(s45+2*s51))+(s34+s51)*(30*s34^3+18*s45*s51^2+9*s34*s51*(s45+s51)+5*s34^2*(2*s45+5*s51))))/(9*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)),
p[19]->(-3+(2*s12*s45*(s12-2*s51))/(s34^2*(s23+s45-s51))-(4*s51)/(s12-s23-s45)+(6*(-s34+s45-2*s51)*s51)/((s12-s23-s45)*(s12-s34-s51))-(6*s51)/(s23-s34-s51)+(2*s12*s45*s51)/(s34*(s23+s45-s51)^2)+(2*s51)/(s23+s45-s51)-s51^2/(s23+s45-s51)^2+s51^2/((s12-s23-s45)*(s23+s45-s51))-((s45-4*s51)*s51^2)/(s34*(s12-s23-s45)*(s23+s45-s51))-s51^3/((s12-s23-s45)*(s23+s45-s51)^2)+(s12*s45^2*(-s12+s51))/(s34^2*(s23+s45-s51)^2)+(4*s12+s51)/s34-(2*s51*(s23+s51))/(s34*(s12-s23-s45))+(6*s51^3)/(s34*(-s12+s34+s51)^2)+(6*s51^4)/(s34^2*(-s12+s34+s51)^2)+(6*s45*s51*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*s51^2)/(s34*(-s12+s34+s51))-(3*(s45-2*s51)*s51^2)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(15*s51^3)/(s34^2*(-s12+s34+s51))+(6*s51^2)/(s34*(-s23+s34+s51))-(18*s45*s51^3)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(6*s45*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(6*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(6*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(6*s51*(s34-s45+2*s51))/((s12-s34-s51)*(-s23+s34+s51))-(6*s45*s51*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(-s12^2+3*s12*s51+9*s51^2)/s34^2+(-4*s12*s45+s51*(-s45+4*s51))/(s34*(s23+s45-s51)))/6,
p[20]->(432+(48*s23^2)/(s34*(-s12+s23+s45))-(96*s23*(s12+s23))/(s34*(s34+s45))+(96*s23^3)/(s34*(-s12+s23+s45)*(s34+s45))+(48*(s23-6*s51))/s34+(200*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(576*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(200*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(288*s12*s45*s51)/(s34^2*(s23+s45-s51))+(48*(s12-6*s51)*s51)/(s34*(s23+s45-s51))+(144*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(144*s51^3)/((s12-s23-s45)*(s34+s45)*(s23-s34-s51))-(288*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(48*s51^3)/((s12-s23-s45)*(s34+s45)*(s23+s45-s51))-(48*s51*(s12+s51))/((s34+s45)*(s23+s45-s51))+(544*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(544*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(256*(s23+2*s45-2*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(16*(19*s45-32*s51)*s51)/(s34*(-s12+s34+s51))+(8*(64*s23+64*s45-135*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(288*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(200*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(432*s51^2)/(s34*(-s23+s34+s51))-(144*s51*(s12+s51))/((s34+s45)*(-s23+s34+s51))-(288*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(16*(61*s23+34*s45-165*s51)*s51)/(s34*(-s12-s23+s34+s51))+(544*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*(135*s45-98*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(1776*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(432*s51^2*(-3*s45+s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(864*s45*s51^2*(-s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(288*s45*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(96*(2*s23+s45+s51))/(s34+s45)+(432*(s34+2*s51))/(s23-s34-s51)+(256*s51^2*(-3*s45+2*s51))/(s34*(-s12+s34+s51)^2)-(288*s51*(s12-s23+3*s51))/s34^2-(288*s45*(s45-s51)*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(24*s45^2*(-61*s45+24*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(2*(83*s23+29*s34+165*s45+145*s51))/(s12+s23-s34-s51)+(222*s23+58*s34-102*s45+490*s51)/(s12-s23-s45)-(16*(49*s45^2+9*s34*(5*s45-3*s51)+45*s45*s51-45*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(32*s45*(17*s45^2+9*s34*(s45-s51)-9*s51^2))/((s12-s23-s45)*(-s12+s34+s51)^2)+(144*(5*s34*s45-3*s34*s51+12*s45*s51-6*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(200*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(544*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(200*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)+(3*(11*s34^2+118*s34*s45+447*s45^2+22*s34*s51+74*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(200*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(96*(3*s23^2+s45^2+s45*s51+s51^2+s23*(3*s45+s51)))/((s12-s23-s45)*(s34+s45))+(8*s51*(93*s23^2-322*s23*s51+136*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(25*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(25*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/288,
p[21]->(-24-(8*s23^2*(2*s23+s45))/(s34^2*(-s12+s23+s45))+(24*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*s45^2*(2*s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(8*s12*s45*s51)/(s34^2*(s23+s45-s51))+(8*s51^2)/(s34*(s23+s45-s51))+(8*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(16*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(48*s45*(s45-s51)*(s34+s51))/((s12-s23-s45)*(-s12+s34+s51)^2)-(8*((s45-3*s51)^2-2*s23*(s45-2*s51))*s51)/(s34^2*(-s12+s34+s51))-(8*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(24*s45*s51^2)/(s34^2*(-s23+s34+s51))+(144*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(48*s45*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(24*s45*(s45-3*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(8*(5*s23+2*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))-(16*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(8*s45^3*(-s45+s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(48*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(8*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(16*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(16*(s45-s51)*s51^2*(s23+s45+s51))/(s34^2*(-s12+s34+s51)^2)+(24*s51*(s12-3*s45+2*s51))/(s34*(-s23+s34+s51))-(8*(3*s12+5*s23-s45+2*s51))/s34+(48*s45*(s45-s51)*(s34+3*s51))/((-s12+s34+s51)^2*(-s23+s34+s51))+(24*s51^2*(-4*s45+3*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(24*(s12+s34-2*s45+3*s51))/(s23-s34-s51)-(2*(9*s23+2*s34-30*s45+26*s51))/(s12-s23-s45)+(8*s51*(-3*s23^2+10*s23*s51+4*(s45-3*s51)*s51))/(s34^2*(-s12-s23+s34+s51))-(48*s51*(s45^2-5*s45*s51+s51^2))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(16*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(-s12+s34+s51)^2)-(8*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(16*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*(-4*s34*s45+s45^2+2*s34*s51-11*s45*s51+4*s51^2))/((s12-s34-s51)*(-s23+s34+s51))-(16*(s45^2-2*s45*s51+4*s51^2))/(s34*(-s12+s34+s51))+(8*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(8*(s45^3-5*s45^2*s51+9*s45*s51^2-6*s51^3))/(s34*(s12-s23-s45)*(-s12+s34+s51))-(48*(s45^2-4*s45*s51+2*s51^2+s34*(-2*s45+s51)))/((s12-s23-s45)*(s12-s34-s51))-(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(3*(s34^2+17*s45^2+2*s45*s51+s51^2+2*s34*(3*s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(8*(2*s23^2-s23*s45+6*s51*(-s45+2*s51)+2*s12*(s23+3*s51)))/s34^2-(8*(5*s23^2+s45^2-4*s45*s51+5*s51^2+s23*(s45+5*s51)))/(s34*(s12-s23-s45))+(2*(5*s23+2*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)-(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51))/(s12+s23-s34-s51)^2+(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/48,
p[22]->(72-(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(72*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(72*s45^2*(2*s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(72*s51)/s34-(72*s51^2)/(s34*(s23+s45-s51))-(72*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))-(144*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(s23+s45-s51))-(48*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)-(144*(s45-s51)*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(24*(s45-5*s51))/(-s12+s34+s51)+(144*(s45-s51)^2*s51)/(s34*(s23+s45-s51)*(-s12+s34+s51))+(144*(s45-s51)^2*s51^2)/(s34^2*(s23+s45-s51)*(-s12+s34+s51))-(72*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))-(144*(s45-s51)*s51^3)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))-(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(72*s51^2)/(s34*(-s23+s34+s51))+(576*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s51)^3*(-s23+s34+s51))+(144*s45*(s45-s51)*s51^4)/(s34^2*(-s12+s34+s51)^3*(-s23+s34+s51))-(72*s45*(s45-3*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))-(72*s45*s51^3)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(24*(5*s23+2*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))-(48*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(144*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(24*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(48*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(72*(s34+2*s51))/(s23-s34-s51)+(72*s45*s51*(s12-2*s45+2*s51))/(s34^2*(s23+s45-s51))+(72*s51^2*(-4*s45+3*s51))/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(72*s51^2*(-4*s45+3*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))-(72*s51*(s12+s23-2*s45+3*s51))/s34^2+(24*s51*(s23-11*s45+30*s51))/(s34*(-s12+s34+s51))+(6*(19*s23+22*s34-22*s45+58*s51))/(s12-s23-s45)+(80*s45^2+96*s45*s51-264*s51^2)/(-s12+s34+s51)^2+(8*s51*(-10*s23*s45+17*s23*s51+90*s45*s51-119*s51^2))/(s34*(-s12+s34+s51)^2)-(72*s51^2*(3*s45^2-13*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(48*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(144*s45*(s45-s51)*(s34^2+4*s34*s51+6*s51^2))/((-s12+s34+s51)^3*(-s23+s34+s51))+(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(72*(2*s34^2-2*s34*s45+7*s34*s51-5*s45*s51+8*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(16*s51*(15*s45^2-24*s45*s51+14*s51^2))/(-s12+s34+s51)^3+(16*s51^3*(5*s23^2+5*s45^2+10*s23*(s45-s51)-19*s45*s51+14*s51^2))/(s34^2*(-s12+s34+s51)^3)+(16*s51^2*(15*s45^2+5*s23*(3*s45-2*s51)-43*s45*s51+28*s51^2))/(s34*(-s12+s34+s51)^3)+(16*s51*(5*s23^2-7*s23*s51-24*s45*s51+50*s51^2))/(s34^2*(-s12+s34+s51))-(8*s51^2*(20*s23^2+20*s23*s45-37*s23*s51-68*s45*s51+86*s51^2))/(s34^2*(-s12+s34+s51)^2)+(8*(18*s34^2-60*s34*s45+17*s45^2+81*s34*s51-93*s45*s51+90*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(9*(s34^2+17*s45^2+2*s45*s51+s51^2+2*s34*(3*s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(24*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(6*(5*s23+2*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)-(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(16*s45*(9*s34^2*(s45-s51)+9*(s45-s51)*s51^2+s34*(5*s45^2+18*s45*s51-18*s51^2)))/((s12-s23-s45)*(s12-s34-s51)^3)+(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(72*(s34^2*(-4*s45+2*s51)+3*s51*(s45^2-7*s45*s51+2*s51^2)+s34*(s45^2-15*s45*s51+6*s51^2)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(8*(4*s45^3+26*s45^2*s51-99*s45*s51^2+54*s51^3+18*s34^2*(-2*s45+s51)+s34*(20*s45^2-117*s45*s51+54*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2))/144,
p[23]->(-56+(24*s45^2*(61*s45-24*s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))-(200*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(576*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(608*s12*s23)/(s34*s51)-(304*(2*s23+s45))/s51-(304*s23^2)/((s45-s51)*s51)-(304*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(144*s51)/(s23-s34-s51)-(152*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(104*s51^2)/((s12-s34-s51)*(s45-s51))-(104*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(152*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(152*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(544*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(96*(8*s45-3*s51)*s51)/(-s12+s34+s51)^2+(64*(12*s23+24*s45-25*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(96*(8*s23+8*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)-(256*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(8*(26*s23+26*s45-235*s51)*s51)/(s34*(-s12+s34+s51))-(16*(58*s23+29*s45-141*s51)*s51^2)/(s34^2*(-s12+s34+s51))-(152*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))-(152*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))-(200*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(288*s45^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(432*s45*s51^2)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(16*(61*s23+34*s45-165*s51)*s51)/(s34*(-s12-s23+s34+s51))-(544*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(208*(s23-s51))/(-s45+s51)-(256*s51^3)/((-s12+s34+s51)^2*(-s45+s51))-(256*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))-(256*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(16*s23*(29*s23-13*s51)*s51^2)/(s34^2*(-s12+s34+s51)*(-s45+s51))+(104*(s23-s51)*s51^2)/(s34*(-s12+s34+s51)*(-s45+s51))+(1776*s51^3*(-s45+s51))/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(200*(-s45+s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)+(544*(-s45+s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(144*s51*(s34+s45+s51))/((s12-s23-s45)*(s23-s34-s51))+(288*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))+(48*(s23+2*s51))/s34+(16*s51*(13*s23+16*s51))/((s12-s23-s45)*(s45-s51))-(8*(32*s45+17*s51))/(s12-s34-s51)+(24*s51^2*(-135*s45+98*s51))/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(166*s23+58*s34+330*s45+290*s51)/(s12+s23-s34-s51)+(266*s23+374*s34+358*s45+630*s51)/(s12-s23-s45)-(8*(76*s12*(s23-s51)+(48*s23+38*s45-29*s51)*s51))/s34^2+(152*(s23^2+s51^2))/(s45-s51)^2-(200*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(544*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(200*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(3*(11*s34^2+118*s34*s45+447*s45^2+22*s34*s51+74*s45*s51+11*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(50*s12*s23-6*s23^2-12*s12*s51-7*s23*s51+13*s51^2))/(s34*(s45-s51))+(8*(54*s34^2+25*s34*s45+72*s45^2+96*s34*s51+36*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(608*s12*s23^2)/(s34*s45*s51-s34*s51^2)-(200*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(432*(s34^2+s51*(2*s45+s51)+s34*(s45+2*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(8*s51*(93*s23^2-322*s23*s51+136*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(288*s45*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))-(25*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2+(152*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)-(152*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(25*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)-(32*(9*s34^2*s45+17*s45^3+s34*(17*s45^2+17*s45*s51+8*s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)+(16*(19*s12^2*(2*s23-s51)+13*s23*(s23-s51)*s51+s12*(-3*s23^2-13*s23*s51+16*s51^2)))/(s34^2*(s45-s51)))/288,
p[24]->(-24+(24*(2*s12-s45-s51))/s34+(24*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)-(72*(s45-s51)^2)/((s12-s34-s51)*(s12+s23-s34-s51))+(24*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(152*s12^2*s23^2)/(s34^2*s51^2)+(304*s12*s23*(s23+s45))/(s34*s51^2)-(152*(s23+s45)^2)/s51^2+(8*s12*s23*(38*s12-3*s23-38*s45))/(s34^2*s51)+(48*(s23+s45))/s51+(8*s23*(-44*s12+3*(s23+s45)))/(s34*s51)+(48*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(48*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)+(24*(s45*(s45-12*s51)+s23*(s45-7*s51)))/(s34*(-s12+s34+s51))+(24*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(72*s45*s51)/(s34*(-s23+s34+s51))-(144*s45^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(72*s45*(2*s45-s51)*s51)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(72*s45^2*s51^2)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))-(24*(5*s23+2*(s45-6*s51))*s51)/(s34*(-s12-s23+s34+s51))+(48*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(72*(4*s45-3*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(144*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))+(72*s45^2*(-2*s45+s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(48*(-s45+s51))/(s12-s34-s51)-(72*(s34+s45+s51))/(s23-s34-s51)-(144*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(6*(15*s23+22*s34-6*s45+22*s51))/(s12-s23-s45)+(48*s45*(3*s34^2+s45^2+3*s34*s51))/((s12-s23-s45)*(-s12+s34+s51)^2)+(48*(s45^2+4*s45*s51+s51^2))/(-s12+s34+s51)^2+(24*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(48*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*s51*(-3*s23^2-2*s23*s45+s45^2-5*s23*s51-12*s45*s51+3*s51^2))/(s34^2*(-s12+s34+s51))-(24*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(24*(6*s34^2-9*s34*s45+5*s45^2+12*s34*s51-6*s45*s51+6*s51^2))/((s12-s23-s45)*(s12-s34-s51))+(24*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)+(48*s51*(2*s45^2+5*s45*s51+s51^2+s23*(2*s45+s51)))/(s34*(-s12+s34+s51)^2)+(9*(s34^2+17*s45^2+2*s45*s51+s51^2+2*s34*(3*s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(48*s51^2*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34^2*(-s12+s34+s51)^2)+(24*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))-(144*s45*(s34^2+3*s51*(s45+s51)+s34*(s45+3*s51)))/((-s12+s34+s51)^2*(-s23+s34+s51))+(72*(2*s34^2-s45^2+2*s45*s51+2*s51^2+s34*(s45+4*s51)))/((s12-s34-s51)*(-s23+s34+s51))-(6*(5*s23+2*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)+(3*(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51)))/(s12+s23-s34-s51)^2-(8*(19*s12^2-3*s23^2+6*s23*s45+19*s45^2-21*s23*s51-24*s45*s51+24*s51^2+s12*(-15*s23-38*s45+12*s51)))/s34^2-(3*(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/144,
p[25]->(8-(8*s34*s45)/((s12-s23-s45)*(s12-s34-s51))-(24*s45^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(16*(s23-s51))/(s45-s51)+(8*s45^3*(s45-s51))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51)^2)+(8*(s45-s51)^3)/((s12-s34-s51)*(s12+s23-s34-s51)^2)-(32*s12*s23)/(s34*s51)+(16*(2*s23+s45))/s51+(16*s23^2)/((s45-s51)*s51)+(16*s12^2*s23^2)/(s34^2*(s45-s51)*s51)+(8*s23*s51^2)/((-s12+s23+s45)*(s45-s51)^2)+(8*s34*s51^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))-(8*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(8*s34*s51^3)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(16*s51*(s23+s51))/((s12-s23-s45)*(s45-s51))+(16*s45^3*(s45-s51))/((s12-s23-s45)*(s12+s23-s34-s51)*(-s12+s34+s51)^2)+(16*(s45-s51)^3)/((s12+s23-s34-s51)*(-s12+s34+s51)^2)-(48*s45*s51)/(-s12+s34+s51)^2-(16*(3*s23+6*s45-4*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+(16*s34*s51^3)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)-(48*(s23+s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)^2)+(8*(2*s23+2*s45-7*s51)*s51)/(s34*(-s12+s34+s51))+(32*(2*s23+s45-3*s51)*s51^2)/(s34^2*(-s12+s34+s51))+(8*s23^2*s51^3)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(8*s23*s51^3)/(s34*(s45-s51)^2*(-s12+s34+s51))+(8*(s45-s51)^2*s51^3)/(s34^2*(s12+s23-s34-s51)^2*(-s12+s34+s51))-(16*(s23+s45-3*s51)*s51)/(s34*(-s12-s23+s34+s51))+(16*(s45-s51)^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s12-s23+s34+s51))+(24*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(48*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(8*(-2*s45+s51))/(s12-s34-s51)+(8*s51^2)/((s12-s34-s51)*(-s45+s51))+(16*s51^3)/((-s12+s34+s51)^2*(-s45+s51))+(16*s23^2*s51^3)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(16*s23*s51^3)/(s34*(-s12+s34+s51)^2*(-s45+s51))+(16*s23*s51^2*(-2*s23+s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(8*s51^2*(-s23+s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(2*(s23+s34-3*s45+5*s51))/(s12+s23-s34-s51)-(2*(s23+s34+5*s45+9*s51))/(s12-s23-s45)-(8*(s23^2+s51^2))/(s45-s51)^2+(8*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(s12+s23-s34-s51)^2*(-s12+s34+s51))+(16*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/(s34*(-s12+s34+s51)^2*(-s12-s23+s34+s51))-(8*s51*(2*s23^2+s23*(s45-6*s51)-8*s45*s51+6*s51^2))/(s34*(s12+s23-s34-s51)^2)-(32*s12*s23^2)/(s34*s45*s51-s34*s51^2)+(8*(2*s12*s23+s51*(-s23+s51)))/(s34*(s45-s51))-(16*(s12^2*(2*s23-s51)+s23*(s23-s51)*s51+s12*s51*(-s23+s51)))/(s34^2*(s45-s51))+(8*(s23-2*s51)*s51*(s23^2-2*s23*s51+2*s51*(-s45+s51)))/(s34^2*(s12+s23-s34-s51)^2)-(3*(s34^2-3*s45^2-2*s45*s51+s51^2+2*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))+(8*(4*s12*(s23-s51)+s51*(2*s45+s51)))/s34^2+(8*s51*(3*s23^2-10*s23*s51+4*s51*(-s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(4*s23^2+s34^2+s45^2+34*s45*s51-15*s51^2+2*s34*(3*s45+s51)+2*s23*(s34+3*s45+5*s51))/(s12+s23-s34-s51)^2-(8*(s12^2*(s23-s51)^2+s23^2*s51^2+s12*s51*(s23^2-s51^2)))/(s34^2*(s45-s51)^2)+(8*(s23*(s23-s51)*s51+2*s12*(s23^2-s23*s51+s51^2)))/(s34*(s45-s51)^2)+(16*(s45^3+s34*(s45^2+s45*s51+s51^2)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(s34^3+15*s45^3-s45^2*s51+s45*s51^2+s51^3+s34^2*(5*s45+3*s51)+s34*(11*s45^2+6*s45*s51+3*s51^2))/((s12-s23-s45)*(s12+s23-s34-s51)^2))/96,
p[26]->(s12^5*(-2*s23^2+s23*(5*s34-3*s51)+5*s51*(s34+s51))+s12^4*(2*s23^3+s23^2*(s34+3*s45+9*s51)-(s34+s51)*(5*s34*s45+7*s34*s51+14*s45*s51+5*s51^2)-s23*(12*s34^2+7*s34*s45+16*s34*s51-8*s45*s51+6*s51^2))-(s23-s34-s51)*(2*s23^3*s34*s45*s51-3*s45^2*(s34+s45)*(s34+s51)^3-s23^2*(s34+s51)*(s34^3+4*s45^2*s51+s34^2*(s45+s51)+s34*s45*(3*s45+s51))-s23*s45*(s34+s51)^2*(4*s34^2+s45*(3*s45+s51)+s34*(4*s45+s51)))+s12^3*(-(s23^3*(6*s34+3*s45+7*s51))+s23^2*(2*s34^2-2*s34*s45-s45^2+8*s34*s51-15*s45*s51+3*s51^2)+s23*(13*s34^3+s45*s51*(-6*s45+11*s51)+s34^2*(19*s45+21*s51)+s34*(s45^2+29*s45*s51+8*s51^2))+(s34+s51)*(s34^2*(7*s45+6*s51)+s51*(13*s45^2+13*s45*s51+4*s51^2)+s34*(9*s45^2+21*s45*s51+10*s51^2)))-s12^2*(2*s23^4*s51-s23^3*(7*s34^2+9*s34*s45+s45^2+13*s34*s51+8*s45*s51+7*s51^2)+s23*(s34+s51)*(10*s34^3-s45^3+6*s45^2*s51-s45*s51^2+s51^3+s34^2*(17*s45+5*s51)+s34*(10*s45^2+13*s45*s51-4*s51^2))+(s34+s51)^2*(s34^2*(6*s45+4*s51)+s34*(9*s45^2+17*s45*s51+4*s51^2)+s45*(4*s45^2+11*s45*s51+11*s51^2))+s23^2*(s34^2*(s45+15*s51)+s51*(-7*s45^2+s45*s51+4*s51^2)+s34*(-3*s45^2+5*s45*s51+19*s51^2)))+s12*(2*s23^4*(s34+s45)*s51+s45*(s34+s51)^3*(4*s34^2+7*s34*(s45+s51)+s45*(3*s45+10*s51))+s23*(s34+s51)^2*(4*s34^3+s34^2*(9*s45+5*s51)+s34*(8*s45^2-4*s45*s51+s51^2)+s45*(s45^2-s45*s51+2*s51^2))-s23^3*(4*s34^3+s34^2*(7*s45+8*s51)+s45*s51*(s45+11*s51)+2*s34*(2*s45^2+9*s45*s51+2*s51^2))+s23^2*(s34^3*(-3*s45+s51)-s45*s51*(s45^2+5*s45*s51-7*s51^2)+s34^2*(-5*s45^2+13*s45*s51+2*s51^2)+s34*(-s45^3-10*s45^2*s51+23*s45*s51^2+s51^3))))/(6*(s12-s23)*s34^2*(s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2),
p[27]->(-(s12^4*(2*s23^4+s23^3*(-7*s34+2*s45-6*s51)+s23^2*(5*s34^2-7*s34*s45+11*s34*s51-5*s45*s51+6*s51^2)+s51*(s34^2*(5*s45-6*s51)+s34*(s45-3*s51)*s51-s45*s51^2)+s23*(s34*(6*s45-s51)*s51+2*(2*s45-s51)*s51^2+s34^2*(5*s45+s51))))+(s23-s34-s51)*(2*s23^4*s34*(s34+s45)*s51-s34*(s34-2*s45)*s45*(s45-s51)*(s34+s51)^3-s23^2*(s34+s51)*(s34^4-4*s34^3*(s45-s51)+s45^2*(7*s45-5*s51)*s51+s34*s45*(6*s45^2+8*s45*s51-9*s51^2)+2*s34^2*(5*s45^2-5*s45*s51+s51^2))+s23*(s34+s51)^2*(s34^3*(-2*s45+s51)+s34*s45*(-5*s45^2+9*s45*s51-2*s51^2)-s45^2*(3*s45^2-4*s45*s51+s51^2)+s34^2*(5*s45^2-6*s45*s51+2*s51^2))+s23^3*(s34^4-4*s45^2*s51^2+s34^3*(-5*s45+s51)-s34*s45*s51*(5*s45+9*s51)-s34^2*(3*s45^2+10*s45*s51+2*s51^2)))+s12^3*(s23^4*(6*s34+3*s45+4*s51)-s23^3*(27*s34^2+4*s34*s45-3*s45^2+27*s34*s51+12*s51^2)+(s34+s51)*(s45*s51^2*(-4*s45+s51)+s34^2*(5*s45^2+s45*s51-9*s51^2)+s34*s51*(s45^2-4*s45*s51-3*s51^2))+s23*(s34+s51)*(s34^2*(17*s45-4*s51)+s34*(-7*s45^2+21*s45*s51-5*s51^2)+2*s51*(s45^2+2*s45*s51-2*s51^2))+s23^2*(12*s34^3+s34^2*(-34*s45+48*s51)+s51*(-s45^2-8*s45*s51+12*s51^2)+s34*(-10*s45^2-18*s45*s51+33*s51^2)))+s12^2*(-(s23^4*(5*s34^2+9*s34*s45+s45^2+12*s34*s51+10*s45*s51+2*s51^2))+(s34+s51)^2*(s45^2*(5*s45-2*s51)*s51+s34*s51*(s45^2+3*s45*s51+2*s51^2)+s34^2*(-7*s45^2+8*s45*s51+2*s51^2))+s23^3*(31*s34^3-s45^3-14*s45^2*s51+19*s45*s51^2+6*s51^3+6*s34^2*(4*s45+9*s51)+s34*(-7*s45^2+27*s45*s51+34*s51^2))+s23*(s34+s51)*(s34^3*(-15*s45+8*s51)+s34^2*(20*s45^2-45*s45*s51+13*s51^2)+s51*(7*s45^3-6*s45^2*s51-s45*s51^2+2*s51^3)+s34*(14*s45^3+3*s45^2*s51-24*s45*s51^2+4*s51^3))+s23^2*(-8*s34^4+s34^3*(51*s45-56*s51)+s34^2*(43*s45^2+53*s45*s51-72*s51^2)+s34*(2*s45^3+49*s45^2*s51+4*s45*s51^2-30*s51^3)-s51*(5*s45^3-23*s45^2*s51+8*s45*s51^2+6*s51^3)))+s12*(-2*s23^5*(s34+s45)*s51+(s34+s51)^3*(2*s34*s45*(s45-2*s51)*s51+s45^3*(-2*s45+s51)+s34^2*(s45^2-3*s45*s51+s51^2))+s23^4*(-(s45*(s45-11*s51)*s51)+s34^2*(11*s45+9*s51)+2*s34*(2*s45^2+8*s45*s51+5*s51^2))-s23*(s34+s51)^2*(-(s34^3*(s45-2*s51))+s34^2*(9*s45^2-15*s45*s51+4*s51^2)+s34*(25*s45^3-17*s45^2*s51-11*s45*s51^2+2*s51^3)+s45*(5*s45^3+3*s45^2*s51-9*s45*s51^2+3*s51^3))-s23^3*(9*s34^4+s34^3*(27*s45+26*s51)+s45*s51*(-2*s45^2-8*s45*s51+19*s51^2)+s34^2*(-9*s45^2+57*s45*s51+34*s51^2)+s34*(-5*s45^3-12*s45^2*s51+48*s45*s51^2+16*s51^3))+s23^2*(-6*s34^4*(3*s45-2*s51)+s34^3*(-50*s45^2-22*s45*s51+34*s51^2)+s45*s51*(s45^3-6*s45^2*s51-16*s45*s51^2+13*s51^3)+s34^2*(-7*s45^3-105*s45^2*s51+14*s45*s51^2+32*s51^3)+s34*(s45^4-13*s45^3*s51-71*s45^2*s51^2+31*s45*s51^3+10*s51^4))))/(6*s34^2*(s12-s23-s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
p[28]->(-4*s23^2*s34^2*(-s23+s34+s51)^2+s12*(8*s23^3*s34^2-16*s23^2*s34^2*(s34+s51)+s23*s34*(11*s34+3*s45)*(s34+s51)^2+3*s45*(s34+s45)*(s34+s51)^3)+3*s12^3*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))-s12^2*(s23^2*s34*(4*s34+3*s51)-s23*(s34+s51)*(2*s34^2-3*s34*s45+6*s34*s51+6*s45*s51)+(s34+s51)^2*(4*s34^2+6*s45*s51+3*s34*(s45+s51))))/(6*(s12-s23)^2*s34^2*(-s23+s34+s51)^2),
p[29]->(2*s12^4*(s23-s51)^2*(-s23+s34+s51)^2+2*s23^2*(-s23+s34+s51)^2*(s23^2*s34^2+2*s23*s34^2*s45+s45^2*s51^2+s34^2*(s45^2-2*s51^2))-s12^3*(4*s23^5-4*s23^4*(s34+4*s51)+s51^2*(s34+s51)^2*(4*s45+27*s51)-4*s23^3*(s34^2+(s45-6*s51)*s51-s34*(s45+3*s51))+s23^2*(4*s34^3-8*s34^2*(s45-s51)-12*s34*s51^2+s51^2*(12*s45+11*s51))+s23*(4*s34^3*(s45-s51)+s34^2*s51*(4*s45+23*s51)-2*s34*s51^2*(6*s45+25*s51)-2*s51^3*(6*s45+25*s51)))-s12*(4*s23^6*s34+27*s45*(s34+s45)*s51^2*(s34+s51)^3-4*s23^5*(s34^2-s34*s45+3*s34*s51+s45*s51)-4*s23^4*(s34^3-2*s34^2*s51-3*s34*s51^2-3*s45*s51^2)+4*s23^3*(s34^4+s45*(s45-3*s51)*s51^2+s34^3*(-3*s45+s51)-s34*s51^2*(3*s45+s51)+s34^2*(s45^2-3*s45*s51-3*s51^2))+4*s23^2*(s34+s51)*(2*s34^3*s45+s34*s45*s51^2+s45*s51^2*(-2*s45+s51)+s34^2*(-2*s45^2+2*s45*s51+4*s51^2))+s23*(s34+s51)^2*(27*s34*s45*s51^2+4*s45^2*s51^2+s34^2*(4*s45^2+19*s51^2)))+s12^2*(2*s23^6+4*s23^5*(s34-2*s51)-4*s23^4*(3*s34^2-2*s34*s45+3*s34*s51+2*s45*s51-3*s51^2)+4*s23^3*(s34^3-3*s34^2*(s45-2*s51)+3*s34*s51^2+2*(3*s45-s51)*s51^2)+(s34+s51)^2*(27*s34*s51^2*(s45+s51)+2*s45*s51^2*(s45+27*s51)+2*s34^2*(s45^2-2*s51^2))+s23^2*(2*s34^4-4*s34^3*s51+s34*s51^2*(-24*s45+23*s51)+2*s34^2*(s45^2-8*s51^2)+2*s51^2*(s45^2-12*s45*s51+s51^2))+s23*(s34+s51)*(4*s34^3*s45+s34*(35*s45-54*s51)*s51^2-2*s45*s51^2*(2*s45+23*s51)+s34^2*(-4*s45^2+4*s45*s51+62*s51^2))))/(54*(s12-s23)^2*s34^2*s51^2*(-s23+s34+s51)^2),
p[30]->(2*s23^4*s34^2*s51-3*s23^3*s34^2*s51*(s34+s51)-2*s23^2*(s34^2-s45^2)*(s34+s51)^3+s45*(s34^2-2*s34*s45-3*s45^2)*(s34+s51)^4+s23*(s34+s51)^3*(s34^3+s45^2*(2*s45-3*s51)+s34^2*(-4*s45+2*s51)-s34*s45*(3*s45+2*s51))+s12^4*(-3*s23^2*s51+s51*(s34^2-2*s34*s51-3*s51^2)+s23*(s34^2+2*s34*s51+6*s51^2))+s12^3*(s23^3*s51+s23^2*(2*s34^2+7*s34*s51+s51*(3*s45+s51))-(s34+s51)*(-4*s34*s51*(s45+s51)-3*s51^2*(3*s45+s51)+s34^2*(s45+3*s51))-s23*(4*s34^3+s51^2*(12*s45+5*s51)+s34^2*(-2*s45+9*s51)+s34*s51*(5*s45+14*s51)))+s12*(-4*s23^4*s34*s51+s23^3*s51*(7*s34^2-2*s34*(s45-5*s51)+4*s45*s51)-(s34+s51)^3*(-4*s34*s45*(s45+s51)+s34^2*(3*s45+s51)-3*s45^2*(s45+3*s51))+s23^2*(s34+s51)*(6*s34^3+7*s34^2*s51+2*s45*(2*s45-5*s51)*s51+s34*(-2*s45^2+5*s45*s51-8*s51^2))-s23*(s34+s51)^2*(4*s34^3+3*s45*(3*s45-2*s51)*s51+s34^2*(-10*s45+7*s51)+s34*(-6*s45^2+s45*s51-2*s51^2)))+s12^2*(2*s23^4*s51+s23^3*(-5*s34+2*s45-7*s51)*s51-s23^2*(6*s34^3+11*s34^2*s51+2*s34*(4*s45-3*s51)*s51+(5*s45-8*s51)*s51^2)+(s34+s51)^2*(3*s34^2*(s45+s51)-9*s45*s51*(s45+s51)-2*s34*(s45^2+4*s45*s51+s51^2))+s23*(s34+s51)*(6*s34^3+s34^2*(-8*s45+11*s51)-3*s51*(-2*s45^2-4*s45*s51+s51^2)+s34*(-3*s45^2+8*s45*s51+4*s51^2))))/(6*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(-s12+s34+s51)^2),
pe[1]->(s12^2*(19*s23^3*s34^2-19*s12^4*(s23+s45-2*s51)+37*(s34+s45)*(s45-s51)^2*(s34+s51)^2+s23^2*(-19*s34^3+19*s34^2*(s45-2*s51)+37*s34*(s45-s51)*s51+37*(s45-s51)*s51^2)+s23*(s45-s51)*(s34+s51)*(18*s34^2+37*(2*s45-s51)*s51+37*s34*(s45+s51))+s12^3*(19*s45^2+57*s34*(s45-2*s51)+18*s45*s51-94*s51^2+19*s23*(3*s34+s45+s51))+s12^2*(19*s23^3-57*s34^2*(s45-2*s51)-19*s23^2*(s34-2*s45+3*s51)-2*s34*(19*s45^2+18*s45*s51-94*s51^2)+s51*(-56*s45^2+57*s45*s51+56*s51^2)-s23*(57*s34^2-19*s45^2+113*s45*s51-75*s51^2+19*s34*(3*s45+s51)))+s12*(-38*s23^3*s34+19*s23^2*(2*s34^2-3*s34*s45+5*s34*s51+s51^2)+(s34+s51)*(19*s34^2*(s45-2*s51)+(18*s45-37*s51)*s51^2+s34*(-18*s45^2+73*s45*s51-93*s51^2))+s23*(19*s34^3+19*(s45-s51)*s51^2+2*s34^2*(10*s45+9*s51)+s34*(-19*s45^2+58*s45*s51-20*s51^2)))))/(9*s34^2*(s12-s23-s45)*(s45-s51)*(s23+s45-s51)*(-s12+s34+s51)*(-s12-s23+s34+s51)),
pe[2]->-1/6*(s12^2*(3*s12^6*(s34^2+2*s34*s51+s51*(-s23+s51))+2*s23^2*(-s23+s34+s51)^2*(6*s34^4+12*s34^3*s51+s34*(s23^2-s23*s45-2*s45^2)*s51-s45*(s23+s45)*s51^2-s34^2*(s45^2-6*s51^2))-s12^4*(7*s23^3*s51-s23^2*(15*s34^2+143*s34*s51+138*s51^2)+s23*(s34+s51)*(102*s34^2-3*s34*s45+229*s34*s51-36*s45*s51+147*s51^2)+(s34+s51)^2*(51*s34^2-3*s45^2+66*s45*s51-16*s51^2+9*s34*(7*s45+5*s51)))-s12*(2*s23^6*s51+2*s23^5*(-2*s34+s45-3*s51)*s51+6*s45*(s34+s45)*(s34+s51)^5-s23^3*(s34+s51)^2*(21*s34^2-9*s34*s45-2*s45^2+93*s34*s51+33*s45*s51+2*s51^2)+2*s23^4*(s34+s51)*(12*s34^2+25*s34*s51+3*s51*(-s45+s51))+2*s23*(s34+s51)^4*(15*s34^2+3*s34*(s45+s51)+s45*(-2*s45+3*s51))-s23^2*(s34+s51)^3*(72*s34^2+99*s34*s45+s45*(43*s45+8*s51)))+3*s12^5*(s23^2*s51+(s34+s51)^2*(10*s34-2*s45+11*s51)-s23*(s34^2+13*s34*s51+s51*(-s45+12*s51)))+s12^2*(3*s23^3*(s34+s51)*(10*s34^2+3*s34*s45+23*s34*s51+18*s45*s51-11*s51^2)-2*s23*(s34+s51)^3*(24*s34^2+90*s34*s45+49*s45^2-15*s34*s51-s45*s51-3*s51^2)-s23^2*(s34+s51)^2*(165*s34^2+87*s34*s45-7*s45^2+297*s34*s51+180*s45*s51+12*s51^2)+2*(s34+s51)^4*(9*s34^2+3*s34*(5*s45+s51)+2*s45*(4*s45+3*s51))+s23^4*(12*s34^2+39*s34*s51+s51*(-2*s45+39*s51)))+s12^3*(9*s23^4*s51+(s34+s51)^3*(45*s34*s45+33*s45^2-30*s34*s51-32*s45*s51-6*s51^2)+s23*(s34+s51)^2*(183*s34^2+183*s34*s45+247*s34*s51+245*s45*s51-6*s51^2)+s23^2*(s34+s51)*(66*s34^2-12*s34*s45+151*s34*s51-112*s45*s51+153*s51^2)-s23^3*(27*s34^2+155*s34*s51+s51*(-7*s45+150*s51)))))/((s12-s23)^2*s34^2*(s12-s23-s45)*(s12-s34-s51)^3*(-s23+s34+s51)^2),
pe[3]->-1/6*(s12^2*(-10*(-s23+s34+s51)^2*(-(s34^2*s45^2)+s34*(s23^2-s23*s45-2*s45^2)*s51-s45*(s23+s45)*s51^2)+21*s12^4*(s34^2+2*s34*s51+s51*(-s23+s51))+s12*(10*s23^4*s51-2*s23^3*s51*(26*s34-5*s45+15*s51)+2*s23^2*s51*(s34+s51)*(37*s34+s45+15*s51)-s45*(s34+s51)^3*(21*s34+21*s45+20*s51)+s23*(s34+s51)^2*(21*s34^2+63*s34*s45+42*s45^2-11*s34*s51+29*s45*s51-10*s51^2))+s12^2*(32*s23^3*s51+s23^2*(-43*s34+42*s45-33*s51)*s51-s23*(s34+s51)*(42*s34^2+63*s34*s45+31*s34*s51+84*s45*s51+9*s51^2)+(s34+s51)^2*(21*s34^2+21*s45^2+42*s45*s51+10*s51^2+21*s34*(3*s45+s51)))-21*s12^3*(s23^2*s51+(s34+s51)^2*(2*s34+2*s45+s51)-s23*(s34^2+3*s34*s51+s51*(s45+2*s51)))))/(s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[4]->(-16*s12^2*(-2*(-s23+s34+s51)^2*(-(s34^2*s45^2)+s34*(s23^2-s23*s45-2*s45^2)*s51-s45*(s23+s45)*s51^2)+3*s12^4*(s34^2+2*s34*s51+s51*(-s23+s51))+s12*(2*s23^4*s51+2*s23^3*(-4*s34+s45-3*s51)*s51+2*s23^2*s51*(s34+s51)*(5*s34-s45+3*s51)-s45*(s34+s51)^3*(3*s34+3*s45+4*s51)+s23*(s34+s51)^2*(3*s34^2+9*s34*s45+6*s45^2-s34*s51+7*s45*s51-2*s51^2))-3*s12^3*(s23^2*s51+(s34+s51)^2*(2*s34+2*s45+s51)-s23*(s34^2+3*s34*s51+s51*(s45+2*s51)))+s12^2*(4*s23^3*s51+s23^2*(-5*s34+6*s45-3*s51)*s51+(s34+s51)^2*(3*s34^2+3*s45^2+6*s45*s51+2*s51^2+3*s34*(3*s45+s51))-s23*(s34+s51)*(6*s34^2+3*s51*(4*s45+s51)+s34*(9*s45+5*s51)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[5]->(8*s12^2*(s23*s34+s45*(s34-s51)+s12*(-s23+s51)))/(27*s34^2*s51^2),
pe[6]->(-2*s12^4*(-(s34^2*(s34+s51)^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51)))-s12^4*(s23^2*(2*s34^2+3*s34*s51+3*s51^2)+(s34+s51)^2*(2*s34^2+3*s34*s51+3*s51^2)-s23*(s34^3+7*s34^2*s51+12*s34*s51^2+6*s51^3))+s12*(s34+s51)*(s23^3*s34^2*(3*s34+4*s51)-s23^2*s34^2*(s34+s51)*(4*s34-4*s45+7*s51)+(s34+s51)^3*(2*s34^3+6*s34*s45^2+3*s45^3+s34^2*(7*s45+s51))+s23*(s34+s51)^2*(2*s34^3+3*s45^2*s51+3*s34*s45*(s45+2*s51)+s34^2*(-2*s45+5*s51)))+s12^3*(s23^3*(s34^2+3*s34*s51+3*s51^2)+s23^2*(4*s34^3+3*s34*(s45-2*s51)*s51+3*(s45-2*s51)*s51^2+s34^2*(2*s45+3*s51))-s23*(s34+s51)*(2*s34^3+3*(4*s45-s51)*s51^2+3*s34*s51*(3*s45+2*s51)+s34^2*(-2*s45+9*s51))+(s34+s51)^2*(6*s34^3+9*s45*s51^2+6*s34*s51*(2*s45+s51)+s34^2*(5*s45+11*s51)))-s12^2*(s23^3*s34*(3*s34^2+8*s34*s51+6*s51^2)+s23^2*(s34+s51)*(s34^2*(5*s45-9*s51)+3*s34*(s45-4*s51)*s51-6*s45*s51^2)+(s34+s51)^3*(6*s34^3+9*s45^2*s51+6*s34*s45*(s45+2*s51)+s34^2*(11*s45+7*s51))+s23*(s34+s51)^2*(6*s45*s51*(-s45+s51)+s34^2*(2*s45+3*s51)+3*s34*(s45^2-s45*s51+2*s51^2)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[7]->(s12^4*(2*(-s23+s34+s51)^2*(s23^3*s34^2*s51+s23*s45^2*(s34+s51)^3+s45^3*(s34+s51)^3)-3*s12^5*(s23^2*s51+s51*(s34+s51)^2+s23*(s34^2-2*s34*s51-2*s51^2))-3*s12^4*(s23^3*s51-(s34+s51)^2*(s51*(3*s45+s51)+s34*(s45+2*s51))+s23^2*(s34^2-4*s34*s51-s51*(s45+3*s51))+s23*(-3*s34^3-2*s34^2*(s45-s51)+s51^2*(4*s45+3*s51)+s34*s51*(3*s45+8*s51)))+s12^3*(4*s23^4*s51+s23^3*(-2*s34+6*s45-7*s51)*s51+s23^2*(9*s34^3+s34^2*(9*s45-2*s51)-21*s45*s51^2-3*s34*s51*(7*s45+3*s51))-(s34+s51)^2*(3*s34^2*(2*s45+s51)+3*s34*(2*s45^2+6*s45*s51+s51^2)+s51*(9*s45^2+9*s45*s51+2*s51^2))-s23*(s34+s51)*(9*s34^3+3*s34^2*(4*s45-s51)+s34*(3*s45^2-27*s45*s51-13*s51^2)-s51*(6*s45^2+24*s45*s51+5*s51^2)))+s12*(-4*s23^5*s34*s51-3*s45^2*(s34+s51)^4*(s34+s45+2*s51)+2*s23^4*s51*(6*s34^2-s34*s45+6*s34*s51+2*s45*s51)+s23*s45*(s34+s51)^3*(4*s34*s45+6*s45^2-s34*s51+13*s45*s51-4*s51^2)+s23^2*(s34+s51)^2*(3*s34^3+4*s45*s51*(-2*s45+3*s51)+s34^2*(9*s45+7*s51)+s34*(10*s45^2+3*s45*s51+4*s51^2))-2*s23^3*(s34+s51)*(6*s34^2*s51-2*s45*(s45-3*s51)*s51+s34*(s45^2-3*s45*s51+6*s51^2)))+s12^2*(2*s23^5*s51-2*s23^4*s51*(6*s34-s45+4*s51)+3*s45*(s34+s51)^3*(s34^2+3*s34*s45+s45^2+2*s34*s51+3*s45*s51+2*s51^2)+3*s23^3*s51*(5*s34^2-4*s34*s45+9*s34*s51+4*s51^2)+s23*(s34+s51)^2*(3*s34^3+6*s34^2*s45-s34*(3*s45^2+17*s45*s51+s51^2)+s51*(-21*s45^2-14*s45*s51+2*s51^2))-s23^2*(s34+s51)*(9*s34^3+s34^2*(18*s45+11*s51)+2*s51*(-6*s45^2-3*s45*s51+4*s51^2)+s34*(6*s45^2-15*s45*s51+10*s51^2)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(16*s12^2*(s34^2*(s34+s51)^2*(-s23+s34+s51)^2+3*s12^3*(s34+s51)*(s34^2+2*s34*s51+s51*(-s23+s51))+s12*(s34+s51)*((s34^2+6*s34*s45+3*s45^2)*(s34+s51)^2-s23^2*s34*(2*s34+3*s51)+s23*(s34+s51)*(4*s34^2+6*s34*s51+3*s45*s51))+s12^2*(s23^2*(s34^2+3*s34*s51+3*s51^2)-s23*(s34+s51)*(2*s34^2+3*s34*s51+3*s51*(-s45+s51))-(s34+s51)^2*(5*s34^2+6*s45*s51+6*s34*(s45+s51)))))/(3*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)^2),
pe[9]->(-2*s12^2*(s12^4*(2*s23^2*s34-2*s34^2*(s45-s51)-s34*s51^2-s45*s51^2-s23*(s34-s45)*(2*s34+s51))+(s34+s45)*(s23-s34-s51)*(s34+s51)^2*(s23^2*(s34-s51)-(2*s34+s45)*(s45-s51)*(s34+s51)+s23*(-2*s34^2-3*s34*s51+s51*(-2*s45+s51)))+s12*(s34+s51)*(s23^3*(3*s34^2+7*s45*s51+s34*(s45+9*s51))+2*s23^2*(3*s34^3+s34^2*(10*s45-3*s51)+7*s45*(s45-s51)*s51+s34*(4*s45^2+9*s45*s51-9*s51^2))+(s34+s51)^2*(-9*s34^2*(s45-s51)+s45*(-7*s45^2+7*s45*s51+s51^2)+s34*(-18*s45^2+18*s45*s51+s51^2))-s23*(s34+s51)*(9*s34^3+3*s34^2*(4*s45+5*s51)+s45*(-7*s45^2+21*s45*s51-6*s51^2)-2*s34*(5*s45^2-22*s45*s51+4*s51^2)))+s12^3*(2*s23^3*s34-s23^2*(10*s34^2+9*s34*s51+s45*s51)-s23*(s34^3+s34^2*(17*s45-2*s51)+s45*s51*(s45+7*s51)+s34*(2*s45^2+19*s45*s51+s51^2))+(s34+s51)*(s34^2*(-s45+s51)+s45*s51*(-5*s45+8*s51)+s34*(-7*s45^2+2*s45*s51+8*s51^2)))+s12^2*(-2*s23^3*s34*(3*s34+s45+2*s51)+s23*(s34+s51)*(10*s34^3+7*s45*s51*(s45+s51)+s34^2*(27*s45+11*s51)+s34*(s45^2+40*s45*s51+s51^2))-(s34+s51)^2*(-10*s34^2*(s45-s51)+s45*(-6*s45^2+s45*s51+8*s51^2)+s34*(-22*s45^2+17*s45*s51+8*s51^2))+s23^2*(5*s34^3+s45*s51^2+s34^2*(-11*s45+18*s51)+s34*(-2*s45^2-6*s45*s51+11*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s34+s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)*(-s12-s23+s34+s51)),
pe[10]->(134-(64*s12^2)/(s34*(s23+s45))+(64*s12^2*(s12-s45))/(s34^2*(s23+s45))-(3*(2*s23-3*s34+s45-21*s51))/(s12+s23-s34-s51)-(76*s12^3)/(s34^2*s51)+(64*s12^3*s45)/(s34^2*(s23+s45)*s51)+(76*s12^3*s23)/(s34^2*(s45-s51)*s51)+(12*s12^3*s45)/(s34^2*(s23+s45-s51)*s51)-(68*s51)/s34-(256*s51)/(s12-s34-s51)-(12*s12^3*s51)/(s34^2*(s45-s51)*(s23+s45-s51))-(12*s51^3)/(s34*(s12-s23-s45)*(s23+s45-s51))+(72*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))-(12*s51^4)/(s34*(s12-s23-s45)*(s23-s51)*(s23+s45-s51))+(12*s51^4)/(s34*(s12-s23-s45)*(s12+s23-s34-s51)*(s23+s45-s51))+(12*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(s23+s45-s51))+(38*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51)*(s45-s51)^2)-(256*s51^3)/(s34*(-s12+s34+s51)^2)-(64*s51^4)/(s34^2*(-s12+s34+s51)^2)+(72*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)+(64*s51^2*(s34+s51)^2)/((s12-s23-s45)*(s45-s51)*(-s12+s34+s51)^2)+(384*s51^2)/(s34*(-s12+s34+s51))+(128*s51^3)/(s34^2*(-s12+s34+s51))-(36*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(72*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(38*s23*s51^4)/(s34^2*(s45-s51)^2*(-s12+s34+s51))+(12*s51^4)/(s34*(s12-s23-s45)*(s45-s51)*(-s12+s34+s51))+(38*s51^3*(2*s23+s51))/(s34*(s45-s51)^2*(-s12+s34+s51))-(360*s51^4)/(s34*(-s12+s34+s51)^2*(-s23+s34+s51))-(72*s51^5)/(s34^2*(-s12+s34+s51)^2*(-s23+s34+s51))+(864*s51^3)/(s34*(-s12+s34+s51)*(-s23+s34+s51))+(216*s51^4)/(s34^2*(-s12+s34+s51)*(-s23+s34+s51))+(36*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s23+s34+s51))+(12*(4*s23-2*s45-7*s51)*s51)/(s34*(-s12-s23+s34+s51))+(12*s45^3*s51)/(s34^2*(s23+s45-s51)*(-s12-s23+s34+s51))+(48*s51^3)/(s34*(-s12+s34+s51)*(-s12-s23+s34+s51))+(12*s51^4)/(s34^2*(-s12+s34+s51)*(-s12-s23+s34+s51))-(12*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)*(-s12-s23+s34+s51))+(64*s23*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s45+s51))+(64*s51^3*(2*s23+s51))/(s34*(-s12+s34+s51)^2*(-s45+s51))+(12*s51*(-s45+s51))/((s12+s23-s34-s51)*(s23+s45-s51))-(72*s51^2*(s12+2*s51))/(s34^2*(-s23+s34+s51))+(38*s51^2*(s23+s34+2*s51))/((s12-s23-s45)*(s45-s51)^2)-(38*s51^2*(s23+s34+2*s51))/((s12-s34-s51)*(s45-s51)^2)+(64*s51^2*(s23+s34+2*s51))/((-s12+s34+s51)^2*(-s45+s51))-(12*s51^2*(s45+2*s51))/(s34*(s12-s23-s45)*(s23-s51))-(36*s51^2*(s45+2*s51))/(s34*(s12-s23-s45)*(-s23+s34+s51))+(24*s51*(s23+s45+2*s51))/(s34*(s12-s23-s45))+(12*(-s45+s51)*(s34+s45+3*s51))/((s12-s34-s51)*(s12+s23-s34-s51))-(64*s51*(2*s34+5*s51))/(-s12+s34+s51)^2-(36*s51*(4*s12+13*s51))/(s34*(-s23+s34+s51))-(8*s51^2*(29*s23+13*s51))/(s34*(-s12+s34+s51)*(-s45+s51))+(36*(2*s12+5*s34+14*s51))/(s23-s34-s51)+(2*s51^3*(-90*s23+19*s51))/(s34^2*(-s12+s34+s51)*(-s45+s51))+(2*s51*(26*s23+26*s34+97*s51))/((s12-s23-s45)*(s45-s51))+(2*s51*(26*s23+26*s34+97*s51))/((s12-s34-s51)*(-s45+s51))+(128*s23+233*s34+189*s45+487*s51)/(s12-s23-s45)-(12*s51^2)/(s23*s34-s34*s51)-(12*(s12^2+s12*s51+s45*s51))/(s34*(s23+s45-s51))+(4*(16*s12^2+3*s12*s51+(-3*s23+3*s45-10*s51)*s51))/s34^2-(12*s51*(s12^2+s12*s51+s51^2))/(s34*(s23-s51)*(s23+s45-s51))+(12*s51*(s12^2+s12*s51+s51^2))/(s34*(s45-s51)*(s23+s45-s51))-(12*s51*(-2*s45^2+s45*s51+s51^2))/(s34*(s23+s45-s51)*(-s12-s23+s34+s51))-(216*(s34^2+4*s34*s51+6*s51^2))/((s12-s34-s51)*(-s23+s34+s51))+(4*s51*(13*s34^2+55*s34*s51+39*s51^2))/((s12-s23-s45)*(s12-s34-s51)*(s45-s51))+(2*(133*s34^2+58*s34*s45-6*s45^2+414*s34*s51+52*s45*s51+329*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(76*s12^2*s23)/(s34*s45*s51-s34*s51^2)-(12*(s45^3+s45^2*s51+s45*s51^2+s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(36*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23-s45)*(s12-s34-s51)*(s23-s34-s51))-(72*(s34^3+5*s34^2*s51+10*s34*s51^2+10*s51^3))/((-s12+s34+s51)^2*(-s23+s34+s51))-(38*(s12^3*(s23-s51)+s12^2*s23*s51+s12*s23*s51^2+s23*s51^3))/(s34^2*(s45-s51)^2)-(38*(s12*s51^2+s12^2*(-s23+s51)+s51^2*(s23+s51)))/(s34*(s45-s51)^2)+(3*(s34^2+7*s45^2+10*s45*s51+7*s51^2+4*s34*(s45+s51)))/((s12-s23-s45)*(s12+s23-s34-s51))-(26*(s12^2+2*s12*s51+s51*(2*s23+3*s51)))/(s34*(s45-s51))-(12*s51*(s23^2+s45^2+s45*s51+3*s51^2-s23*(s45+3*s51)))/(s34^2*(-s12-s23+s34+s51))+(36*(2*s34^2+2*s51*(s45+3*s51)+s34*(s45+6*s51)))/((s12-s23-s45)*(s23-s34-s51))+(2*(-32*s12^3+s51^2*(-58*s23+19*s51)+s12*s51*(-26*s23+19*s51)+s12^2*(6*s23+19*s51)))/(s34^2*(s45-s51))+(8*(9*s34^3+4*s51^2*(2*s45+11*s51)+2*s34*s51*(8*s45+35*s51)+s34^2*(8*s45+44*s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)-(12*(s12^3-6*s12^2*s51+s12*(s45-6*s51)*s51+s51*(s45^2-6*s51^2)))/(s34^2*(s23+s45-s51)))/18,
pe[11]->(-2*s12^2*(s12^4*(s23-s34-s51)*s51+2*s23*(s34+s45)*(s23+s45-s51)*(s34+s51)^2*(-s23+s34+s51)-s12^2*(s34+s51)*(s34^2*(4*s45-3*s51)+2*s23^2*(s34+s51)+s34*(3*s45^2+3*s45*s51-4*s51^2)-s51*(-3*s45^2+s45*s51+s51^2)+s23*(4*s34^2+(7*s45-s51)*s51+5*s34*(s45+s51)))+s12^3*(-2*s23^2*s51+(s34+s51)*(3*s34*s45-s34*s51+4*s45*s51-2*s51^2)+s23*(3*s34^2+6*s34*s51+s51*(-s45+4*s51)))+s12*(-2*s23^4*s51+(s34+s45)*(s45-s51)*(s34+s51)^3+4*s23^2*(s45-s51)*(s34^2+3*s34*s51+2*s51^2)+2*s23^3*(s34^2+4*s34*s51+s51*(-s45+4*s51))+s23*(s34+s51)^2*(s34^2+s34*(s45+2*s51)+2*(s45^2-s45*s51+s51^2)))))/(3*(s12-s23)*s34^2*(s12-s23-s45)*(s23-s34-s51)*(s23+s45-s51)*(-s12+s34+s51)^2),
pe[12]->(2*s12^2*(s12*s23*(s34-2*s51)+2*s12^2*(s34+s51)-s23*s34*(s34+s51)-2*s12*(s34+s45)*(s34+s51)))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[13]->(2*s12^2*(-2*s12^2*(s34+s51)+s12*(s34+2*s45)*(s34+s51)+s34*(s34+s51)*(-s23+s34+s51)+s12*s23*(s34+2*s51)))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[14]->(2*s12^2*s23*(2*s12^2*(s34+s51)+s34*(s34+s51)*(s23-2*(s34+s51))-s12*(2*s45*(s34+s51)+s23*(s34+2*s51))))/(s34*(s12-s23-s45)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[15]->(2*s12^2*(s12^4*(19*s23+19*s45-16*s51)*(s23-s51)-s12^3*(s23^2*(57*s34+19*s45+35*s51)+s23*(76*s34*s45+19*s45^2-108*s34*s51-19*s45*s51-67*s51^2)+s51*(-38*s45^2-3*s45*s51+32*s51^2)+s34*(19*s45^2-76*s45*s51+48*s51^2))+s12^2*(-19*s23^4+s23^3*(19*s34-38*s45+54*s51)+s34^2*(38*s45^2-95*s45*s51+48*s51^2)+s51*(-19*s45^3-54*s45^2*s51+51*s45*s51^2+16*s51^3)+s34*(19*s45^3-73*s45^2*s51-28*s45*s51^2+64*s51^3)+s23^2*(57*s34^2-19*s45^2+108*s45*s51-38*s51^2+38*s34*(2*s45+s51))+s23*(s34^2*(95*s45-111*s51)+s34*(76*s45^2-51*s45*s51-124*s51^2)+s51*(35*s45^2-124*s45*s51-13*s51^2)))-(s23+s45)*(s23^3*s34*(19*s34+16*s51)-s23^2*(19*s34^3+16*s45*s51^2+s34*s51*(-19*s45+48*s51)+s34^2*(-38*s45+70*s51))-(s34+s51)^2*(s45*s51*(-13*s45+16*s51)+s34*(19*s45^2-32*s45*s51+13*s51^2))+s23*(s34+s51)*(s45*s51*(-16*s45+29*s51)+s34^2*(-38*s45+32*s51)+s34*(19*s45^2-57*s45*s51+42*s51^2)))+s12*(2*s23^4*(19*s34+8*s51)+s23^3*(-38*s34^2+95*s34*s45-124*s34*s51+13*s45*s51-45*s51^2)+s23^2*(-19*s34^3+s34^2*(-114*s45+29*s51)+s51*(-22*s45^2-39*s45*s51+45*s51^2)+s34*(76*s45^2-251*s45*s51+109*s51^2))+s23*(-38*s34^3*(s45-s51)+s34^2*(-114*s45^2+96*s45*s51+44*s51^2)+s51*(-19*s45^3+41*s45^2*s51+55*s45*s51^2-16*s51^3)+s34*(19*s45^3-130*s45^2*s51+205*s45*s51^2-10*s51^3))-(s34+s51)*(s34^2*(19*s45^2-38*s45*s51+16*s51^2)+s45*s51*(-35*s45^2+6*s45*s51+32*s51^2)+2*s34*(19*s45^3-43*s45^2*s51+13*s45*s51^2+8*s51^3)))))/(9*s34^2*(s12-s23-s45)*(s23+s45)*(s23+s45-s51)*s51*(-s12+s34+s51)*(-s12-s23+s34+s51)),
pe[16]->(2*(30-(6*s12^2)/(s34*(s23+s45))+(6*s12^2*(s12-s45))/(s34^2*(s23+s45))+(3*s12^3*s45)/(s34^2*(s23+s45-s51)^2)-(19*s12^3*s23)/(s34^2*s51^2)+(19*s12^2*(s23+s45))/(s34*s51^2)+(s12^2*(13*s12-3*s23-19*s45))/(s34^2*s51)+(6*s12^3*s45)/(s34^2*(s23+s45)*s51)-(3*s51^4)/(s34*(s12-s23-s45)*(s23+s45-s51)^2)+(9*s51^4)/(s34^2*(s12-s23-s45)*(s23+s45-s51))+(18*s51^4)/(s34*(s12-s23-s45)*(-s12+s34+s51)^2)-(18*s51^3)/(s34*(s12-s23-s45)*(-s12+s34+s51))+(9*s51^4)/(s34^2*(s12-s23-s45)*(-s12+s34+s51))+(9*(s23+s34-s45+s51))/(s12-s23)-(18*s51^4*(s45+s51))/((s12-s23)*s34^2*(-s12+s34+s51)^2)-(9*s51*(2*s45+s51))/((s12-s23)*s34)+(27*s51^3*(s45+2*s51))/((s12-s23)*s34^2*(s23-s34-s51))-(9*s51^4*(s45+2*s51))/((s12-s23)^2*s34^2*(s12-s34-s51))+(9*s51^4*(s45+2*s51))/((s12-s23)^2*s34^2*(s23-s34-s51))-(9*s51*(s12+2*s51)*(s45+2*s51))/(s34^2*(-s23+s34+s51))+(6*s51*(s23+s45+2*s51))/(s34*(s12-s23-s45))+(6*s51^3*(s23+s45+2*s51))/(s34^2*(-s12+s34+s51)^2)+(9*(s23+3*s34+s45+5*s51))/(s12-s23-s45)+(18*s51^3*(2*s45+5*s51))/((s12-s23)^2*s34*(-s12+s34+s51))-(18*s51^3*(2*s45+5*s51))/((s12-s23)^2*s34*(-s23+s34+s51))-(18*s51^3*(4*s45+5*s51))/((s12-s23)*s34*(-s12+s34+s51)^2)-(18*s51*(s23+s45+6*s51))/(s34*(-s12+s34+s51))+(18*(s12+2*s34+s45+6*s51))/(s23-s34-s51)+(6*s51^2*(2*s23+3*s45+6*s51))/(s34*(-s12+s34+s51)^2)-(9*s51^3*(5*s45+7*s51))/((s12-s23)*s34^2*(s12-s34-s51))+(27*s51^2*(3*s45+8*s51))/((s12-s23)*s34*(s23-s34-s51))-(3*s51^2*(5*s23+3*s45+16*s51))/(s34^2*(-s12+s34+s51))+(3*(4*s12+s23+s45+18*s51))/s34-(9*s51^2*(15*s45+26*s51))/((s12-s23)*s34*(s12-s34-s51))-(3*s51*(s12^2+s12*s51+s51^2))/(s34*(s23+s45-s51)^2)+(3*(3*s12^2+2*s12*s51+s51^2))/(s34*(s23+s45-s51))+(9*(5*s34^2+14*s34*s51+12*s51^2))/((s12-s23-s45)*(s12-s34-s51))-(9*(5*s34^2+5*s34*s45+22*s34*s51+15*s45*s51+36*s51^2))/((s12-s23)*(s12-s34-s51))+(18*(s34^3+4*s34^2*s51+6*s34*s51^2+4*s51^3))/((s12-s23-s45)*(-s12+s34+s51)^2)+(-3*s12^3+9*s12^2*s51+9*s12*s51^2+9*s51^3)/(s34^2*(s23+s45-s51))-(9*s51*(s23^2+s23*s51+s51*(s45+s51)))/((s12-s23)*s34^2)-(9*(4*s51*(s45+3*s51)+s12*(s45+4*s51)))/(s34*(-s23+s34+s51))-(18*(s34^3+s34^2*(s45+5*s51)+2*s34*s51*(2*s45+5*s51)+2*s51^2*(3*s45+5*s51)))/((s12-s23)*(-s12+s34+s51)^2)+(6*(s34*(s45+2*s51)+s51*(s23+3*s45+6*s51)))/(-s12+s34+s51)^2+(3*(s23+4*s34+3*(s45+8*s51)))/(s12-s34-s51)+(27*(2*s34^2+3*s51*(s45+4*s51)+s34*(s45+8*s51)))/((s12-s23)*(s23-s34-s51))+(3*(4*s12^2+s12*(s23-s45+5*s51)+s51*(s45+9*s51)))/s34^2-(9*(2*s34^3+4*s34*s51*(s45+5*s51)+s34^2*(s45+10*s51)+2*s51^2*(3*s45+10*s51)))/((s12-s23)^2*(s12-s34-s51))+(9*(2*s34^3+4*s34*s51*(s45+5*s51)+s34^2*(s45+10*s51)+2*s51^2*(3*s45+10*s51)))/((s12-s23)^2*(s23-s34-s51))))/9,
pe[17]->(2*s12^2*(-(s12^4*(s23-s51)*(s23-s34-s51))+s23*s34*(s23+s45-s51)*(s34+s51)*(-s34^2+s23*(s34-2*s51)-2*s34*s51+2*s51^2)+s12^3*(s23-s34-s51)*(s23^2+s23*(2*s34+s45+s51)-s51*(3*s34+s45+2*s51))+s12^2*(-(s23^3*(s34+2*s51))+s23^2*(-(s34*s45)+8*s34*s51-2*s45*s51+9*s51^2)-s51*(s34+s51)*(3*s34^2+(8*s45-5*s51)*s51+2*s34*(s45+2*s51))+s23*(s34+s51)*(s34^2+2*(5*s45-6*s51)*s51+s34*(s45+4*s51)))+s12*(-(s23^3*(s34^2-3*s34*s51+5*s51^2))+s51*(s34+s51)*(s34^3+s45*(6*s45-5*s51)*s51+s34*(8*s45-5*s51)*s51+s34^2*(s45+2*s51))+s23^2*(s34^3-s34^2*(s45+4*s51)+s51^2*(-11*s45+10*s51)-s34*s51*(3*s45+13*s51))+s23*(s34^3*(s45-2*s51)+s51^2*(-6*s45^2+16*s45*s51-5*s51^2)+s34^2*(-6*s45*s51+9*s51^2)+s34*(-6*s45^2*s51+15*s51^3)))))/(3*s34^2*(s12-s23-s45)*(s23-s51)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[18]->(4*s12^2*(9*s12^3*s51*(s34+s51)-10*s12*s34^2*(s34+s51)*(-s23+s34+s51)+5*s34^2*(s34+s51)^2*(-s23+s34+s51)+s12^2*(s34+s51)*(5*s34^2-9*s34*s51-9*s45*s51)-s12^2*s23*(5*s34^2+9*s51^2)))/(9*s34^2*(s12-s23-s45)*(-s12+s34+s51)^3*(-s23+s34+s51)),
pe[19]->(2*s12^2*(s12^4*(s23-s51)*(s23-s34-s51)-3*s34^2*(s23+s45-s51)^2*(s34+s51)*(-s23+s34+s51)-s12^3*(s23-s34-s51)*(s23^2+3*s34*(s45-2*s51)+(2*s45-5*s51)*s51+s23*(5*s34+s45+4*s51))+s12^2*(s34+s51)*(5*s23^3+2*s23^2*(s34+4*s45-6*s51)+s34^2*(-6*s45+9*s51)-s23*(7*s34^2+2*s34*s45-3*s45^2+15*s34*s51+22*s45*s51-9*s51^2)+s51*(-9*s45^2+14*s45*s51-2*s51^2)+s34*(-3*s45^2-4*s45*s51+13*s51^2))+s12*(s23^3*(-7*s34^2-8*s34*s51+2*s51^2)+s23^2*(4*s34^3+(11*s45-4*s51)*s51^2+s34*s51*(-8*s45+23*s51)+s34^2*(-13*s45+25*s51))+s23*(3*s34^4+s34^3*(10*s45+3*s51)+s34*s51*(6*s45^2+26*s45*s51-17*s51^2)+s34^2*(-6*s45^2+43*s45*s51-16*s51^2)+s51^2*(15*s45^2-13*s45*s51+2*s51^2))+(s34+s51)*(s34^3*(3*s45-4*s51)+s34^2*(6*s45^2-4*s45*s51-5*s51^2)+s34*s51*(12*s45^2-17*s45*s51+2*s51^2)+s45*s51*(6*s45^2-9*s45*s51+2*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s23+s45-s51)^2*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[20]->-1/9*(s12^2*(6*s12^5*(2*s23^2*s34+6*s45*s51^2+s34*s51*(7*s45+6*s51)+s34^2*(-2*s45+9*s51)-2*s23*(s34^2-s34*s45+4*s34*s51+3*s45*s51))+6*s12^4*(4*s23^3*s34+2*s34^3*(s45-15*s51)+s23^2*s34*(-15*s34+s45-12*s51)-6*s45*s51^2*(3*s45+s51)-s34*s51*(27*s45^2+43*s45*s51+6*s51^2)-s34^2*(6*s45^2+41*s45*s51+33*s51^2)+s23*(2*s34^3+6*s45*s51*(2*s45+s51)+s34^2*(-21*s45+34*s51)+s34*(-3*s45^2+18*s45*s51+14*s51^2)))-(s34+s45)*(s23-s34-s51)*(32*s23^4*s34*s51-(7*s34^2-38*s34*s45-57*s45^2)*(s45-s51)*(s34+s51)^3+s23^3*(18*s34^3+3*s34^2*(2*s45-7*s51)+s34*(6*s45-71*s51)*s51-32*s45*s51^2)-s23*(s34+s51)^2*(7*s34^3+s34^2*(-52*s45+21*s51)+s34*(-63*s45^2-64*s45*s51+32*s51^2)+s45*(32*s45^2-146*s45*s51+57*s51^2))+s23^2*(s34+s51)*(14*s34^3+4*s34^2*(6*s45+7*s51)+s45*s51*(-64*s45+89*s51)+s34*(-26*s45^2+18*s45*s51+71*s51^2)))+s12^3*(12*s23^4*s34-3*s23^3*(5*s34+s45)*(8*s34+7*s51)+s23^2*(173*s34^3+3*s45*s51*(-7*s45+33*s51)+s34^2*(-85*s45+413*s51)+s34*(-30*s45^2+20*s45*s51+243*s51^2))+s23*(43*s34^4+6*s34^3*(62*s45-51*s51)+s34^2*(119*s45^2+203*s45*s51-484*s51^2)-3*s45*s51*(12*s45^2-2*s45*s51+45*s51^2)+s34*(6*s45^3-31*s45^2*s51-118*s45*s51^2-207*s51^3))+(s34+s51)*(s34^3*(43*s45+209*s51)+3*s45*s51*(36*s45^2+17*s45*s51+19*s51^2)+s34^2*(199*s45^2+345*s45*s51+176*s51^2)+s34*(84*s45^3+388*s45^2*s51+155*s45*s51^2+57*s51^3)))+s12*(s23-s34-s51)*(32*s23^4*(s34+s45)*s51+s23^3*(48*s34^3+s34^2*(42*s45-22*s51)+s45*(64*s45-121*s51)*s51+s34*(6*s45^2+18*s45*s51-109*s51^2))+(s34+s51)^2*(s34^3*(-45*s45+3*s51)+s34*s45*(13*s45^2+25*s45*s51-152*s51^2)+3*s45^2*(7*s45^2+19*s45*s51-38*s51^2)-5*s34^2*(13*s45^2+s45*s51+10*s51^2))-s23*(s34+s51)*(45*s34^4+s34^3*(97*s45-37*s51)+s34^2*(s45^2-54*s45*s51-97*s51^2)+s45*s51*(43*s45^2-235*s45*s51+57*s51^2)-s34*(15*s45^3+58*s45^2*s51+272*s45*s51^2-45*s51^3))+s23^2*(-32*s34^4+s34^3*(34*s45-127*s51)+s34^2*(36*s45^2-153*s45*s51+20*s51^2)+s45*s51*(32*s45^2-185*s45*s51+146*s51^2)+s34*(6*s45^3-90*s45^2*s51-81*s45*s51^2+122*s51^3)))-s12^2*(s23^4*(42*s34^2+18*s34*s45-s34*s51-25*s45*s51)-s23^3*(172*s34^3+2*s45*(23*s45-9*s51)*s51+s34^2*(46*s45+303*s51)+s34*(-6*s45^2+133*s45*s51+78*s51^2))+s23*(s34+s51)*(81*s34^4+s34^3*(362*s45-224*s51)+s34^2*(121*s45^2+188*s45*s51-483*s51^2)+s45*s51*(63*s45^2-124*s45*s51-146*s51^2)+s34*(8*s45^3+91*s45^2*s51-343*s45*s51^2-194*s51^3))+(s34+s51)^2*(s34^3*(81*s45+87*s51)+s34^2*(259*s45^2+103*s45*s51+118*s51^2)+3*s45*(12*s45^3-2*s45^2*s51+19*s45*s51^2+19*s51^3)+s34*(166*s45^3+106*s45^2*s51+127*s45*s51^2+57*s51^3))+s23^2*(103*s34^4+s34^3*(-217*s45+583*s51)+s45*s51*(-21*s45^2+113*s45*s51+96*s51^2)+s34^2*(-116*s45^2+21*s45*s51+706*s51^2)+s34*(-12*s45^3-31*s45^2*s51+363*s45*s51^2+216*s51^3)))))/(s34^2*(s12-s23-s45)*(s34+s45)*(s12+s23-s34-s51)^2*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[21]->(2*s12^2*(s12^5*(2*s23^2+s23*(-5*s34+2*s45-8*s51)-(5*s45-6*s51)*(s34+s51))-(s23-s34-s51)*(2*s23^4*(s34+s45)*s51-(s34^2-2*s34*s45-3*s45^2)*(s45-s51)*(s34+s51)^3+s23^3*(s34+s45)*(s45-s51)*(3*s34+5*s51)-s23*(s34+s45)*(s34+s51)^2*(s34^2-5*s34*s45+5*s45^2+3*s34*s51-10*s45*s51+2*s51^2)+s23^2*(s34+s45)*(s34+s51)*(2*s34^2-5*s34*s45+3*s45^2+4*s34*s51-11*s45*s51+5*s51^2))+s12^4*(4*s23^3+s34^2*(17*s45-21*s51)+s23^2*(-18*s34+s45-18*s51)+s34*(9*s45^2+16*s45*s51-33*s51^2)-s51*(-9*s45^2+s45*s51+12*s51^2)+s23*(17*s34^2-9*s34*s45-3*s45^2+49*s34*s51+26*s51^2))+s12^3*(2*s23^4-s23^3*(17*s34+4*s45+11*s51)+s34^3*(-20*s45+26*s51)-2*s34^2*(12*s45^2+8*s45*s51-29*s51^2)+s23^2*(38*s34^2+13*s34*s45-5*s45^2+71*s34*s51+24*s45*s51+27*s51^2)+s51*(-4*s45^3-13*s45^2*s51+14*s45*s51^2+9*s51^3)+s34*(-4*s45^3-37*s45^2*s51+18*s45*s51^2+41*s51^3)+s23*(-20*s34^3+s45^3+2*s34^2*(7*s45-45*s51)+21*s45^2*s51-31*s45*s51^2-27*s51^3+s34*(26*s45^2-24*s45*s51-94*s51^2)))+s12*(s23-s34-s51)*(2*s23^4*s51+s23^3*(2*s34^2+s45^2+6*s34*(s45-s51)+2*s45*s51-5*s51^2)-s23^2*(3*s34^3-s45^3+12*s45^2*s51+10*s45*s51^2-4*s51^3+s34^2*(19*s45+4*s51)+s34*(5*s45^2+40*s45*s51-8*s51^2))-s23*(s34+s51)*(s34^3+11*s45^3-11*s45^2*s51-14*s45*s51^2+s51^3-s34^2*(7*s45+4*s51)+s34*(14*s45^2-38*s45*s51-s51^2))-(s34+s51)^2*(s34^2*s45+2*s34*(-5*s45^2+5*s45*s51+s51^2)+s45*(-7*s45^2+2*s45*s51+6*s51^2)))-s12^2*(s23^4*(4*s34+3*s45-3*s51)+s23^3*(-20*s34^2-23*s34*s45+s45^2-20*s34*s51-26*s45*s51+2*s51^2)+(s34+s51)^2*(-8*s45^3-5*s45^2*s51+14*s45*s51^2+3*s51^3+s34^2*(-8*s45+12*s51)+s34*(-23*s45^2+18*s45*s51+13*s51^2))-s23*(s34+s51)*(8*s34^3-13*s45^3-12*s45^2*s51+45*s45*s51^2+10*s51^3+s34^2*(-4*s45+50*s51)+s34*(-45*s45^2+68*s45*s51+45*s51^2))+s23^2*(27*s34^3-2*s45^3-5*s45^2*s51+54*s45*s51^2+8*s51^3+s34^2*(33*s45+76*s51)+s34*(-14*s45^2+99*s45*s51+52*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[22]->(-2*s12^2*(9*s12^6*(s23-s34-s51)*s51+9*s12^5*(2*s23^2*s51+s23*(s34^2-5*s34*s51-2*s51*(s45+2*s51))+(s34+s51)*(s51*(3*s45+2*s51)+s34*(s45+4*s51)))+(s23-s34-s51)*(10*s23^5*s34*s51-10*s45^2*(s45-s51)*(s34+s51)^4-10*s23^4*s51*(2*s34^2+3*s34*s51+s45*s51)+s23*s45*(s34+s51)^3*(-7*s34*s45+23*s45^2-3*s34*s51-43*s45*s51+10*s51^2)+s23^2*(s34+s51)^2*(s34^2*(6*s45-3*s51)+s45*(-10*s45^2+56*s45*s51-33*s51^2)+s34*(26*s45^2+3*s45*s51-13*s51^2))+s23^3*(s34+s51)*(3*s34^3+s34^2*(3*s45+16*s51)+s45*s51*(-20*s45+33*s51)+s34*(-10*s45^2+6*s45*s51+33*s51^2)))-s12^2*(13*s23^5*s51-3*s23^4*(s34^2+7*s34*s51+6*s51*(-s45+2*s51))+(s34+s51)^3*(8*s45^3-3*s45^2*s51+30*s45*s51^2+10*s51^3+9*s34^2*(4*s45+s51)+18*s34*s45*(3*s45+2*s51))+s23^3*(39*s34^3+s34*s51*(-22*s45+17*s51)+s34^2*(30*s45+41*s51)+s51*(5*s45^2-62*s45*s51+20*s51^2))+s23*(s34+s51)^2*(36*s34^3-17*s45^3-9*s34^2*(3*s45-2*s51)+4*s45^2*s51-95*s45*s51^2-33*s51^3-s34*(97*s45^2+61*s45*s51+28*s51^2))-s23^2*(s34+s51)*(81*s34^3+66*s34^2*(s45+s51)+s51*(15*s45^2-109*s45*s51-26*s51^2)-s34*(16*s45^2+11*s45*s51+42*s51^2)))+s12^4*(s23^3*s51+s23^2*(27*s34^2-28*s34*s51-5*s51*(7*s45+6*s51))-(s34+s51)*(18*s34^2*(2*s45+3*s51)+18*s34*(s45^2+6*s45*s51+3*s51^2)+s51*(27*s45^2+44*s45*s51+19*s51^2))+s23*(-36*s34^3+9*s34^2*(s45+5*s51)+2*s34*s51*(58*s45+55*s51)+s51*(9*s45^2+79*s45*s51+48*s51^2)))+s12^3*(-5*s23^4*s51+2*s23^3*(9*s34^2+4*s34*s51-s51*(3*s45+7*s51))+(s34+s51)^2*(9*s45^3+34*s45^2*s51+27*s45*s51^2+20*s51^3+18*s34^2*(3*s45+2*s51)+18*s34*(3*s45^2+6*s45*s51+s51^2))+s23*(s34+s51)*(54*s34^3-9*s34^2*(3*s45+s51)-4*s51*(15*s45^2+15*s45*s51+16*s51^2)-s34*(45*s45^2+167*s45*s51+62*s51^2))+s23^2*(-81*s34^3-6*s34^2*(6*s45+11*s51)+s34*s51*(38*s45+51*s51)+s51*(17*s45^2+30*s45*s51+63*s51^2)))-s12*(s23-s34-s51)*(10*s23^5*s51+s23^4*(-33*s34+20*s45-43*s51)*s51+s45*(s34+s51)^3*(9*s34^2+18*s34*s45-11*s45^2+20*s51^2)+s23*(s34+s51)^2*(9*s34^3+5*s45^3+9*s34^2*s51+2*s45^2*s51-66*s45*s51^2+10*s51^3+s34*(-41*s45^2+5*s45*s51-13*s51^2))-s23^2*(s34+s51)*(18*s34^3+s34^2*(24*s45+11*s51)+s34*(-8*s45^2-19*s45*s51+13*s51^2)+s51*(15*s45^2-89*s45*s51+43*s51^2))+s23^3*(6*s34^3+s34^2*(3*s45+22*s51)+s51*(10*s45^2-63*s45*s51+66*s51^2)+s34*(-50*s45*s51+82*s51^2)))))/(9*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(s23+s45-s51)*(-s12+s34+s51)^3*(-s23+s34+s51)),
pe[23]->(s12^2*(19*s12^6*(2*s45-3*s51)*(-s23+s51)*(-s23+s34+s51)+s12^5*(s23-s34-s51)*(19*s23^2*(2*s45-3*s51)+s34*(-38*s45^2+221*s45*s51-278*s51^2)+s51*(76*s45^2+32*s45*s51-203*s51^2)+s23*(-38*s45^2-95*s34*(2*s45-3*s51)-127*s45*s51+260*s51^2))+(s23-s34-s51)*(s23^4*s34^2*(38*s34*s45-57*s34*s51+70*s45*s51-89*s51^2)+(s45-s51)^2*(s34+s51)^3*(-57*s45^2*s51+s34^2*(38*s45+7*s51))+s23*(s45-s51)*(s34+s51)^2*(s34^3*(76*s45-50*s51)-82*s34*s45*(s45-s51)*s51-2*s34^2*(38*s45^2-85*s45*s51+34*s51^2)+s45*s51*(32*s45^2-89*s45*s51+57*s51^2))+2*s23^3*s34^2*(s34^2*(-38*s45+57*s51)+19*s34*(2*s45^2-9*s45*s51+9*s51^2)+s51*(54*s45^2-165*s45*s51+130*s51^2))+s23^2*(s34+s51)*(19*s34^4*(2*s45-3*s51)+s34*(32*s45-25*s51)*(s45-s51)^2*s51+32*s45*(s45-s51)^2*s51^2-2*s34^3*(76*s45^2-180*s45*s51+123*s51^2)+s34^2*(38*s45^3-310*s45^2*s51+524*s45*s51^2-271*s51^3)))+s12*(s23-s34-s51)*(s23^4*s34*(-57*s34*(2*s45-3*s51)+2*s51*(-70*s45+89*s51))+s23^3*(133*s34^3*(2*s45-3*s51)+s34^2*(-190*s45^2+925*s45*s51-944*s51^2)+s34*s51*(-140*s45^2+572*s45*s51-527*s51^2)+s51^2*(102*s45^2-153*s45*s51+32*s51^2))+s23*(s34+s51)*(s34^4*(-38*s45+57*s51)+s34^3*(-266*s45^2+353*s45*s51-11*s51^2)+s34^2*(228*s45^3-1014*s45^2*s51+1165*s45*s51^2-265*s51^3)+s34*s51*(46*s45^3-419*s45^2*s51+649*s45*s51^2-200*s51^3)+s51^2*(-240*s45^3+505*s45^2*s51-303*s45*s51^2+57*s51^3))-(s34+s51)^2*(s34^3*(38*s45^2-69*s45*s51+50*s51^2)+3*s34*s45*s51*(18*s45^2-74*s45*s51+75*s51^2)+s34^2*(152*s45^3-276*s45^2*s51+78*s45*s51^2+103*s51^3)-s45*s51*(21*s45^3+142*s45^2*s51-296*s45*s51^2+114*s51^3))+s23^2*(-57*s34^4*(2*s45-3*s51)+s34*s51^2*(222*s45^2-653*s45*s51+488*s51^2)+s34^3*(494*s45^2-1245*s45*s51+884*s51^2)+s51^2*(102*s45^3-382*s45^2*s51+388*s45*s51^2-89*s51^3)+s34^2*(-76*s45^3+1039*s45^2*s51-2132*s45*s51^2+1283*s51^3)))+s12^3*(s23^5*(-38*s45+57*s51)+s23^4*(-38*s45^2+114*s34*(2*s45-3*s51)+279*s45*s51-317*s51^2)+s23^3*(-57*s34^2*(2*s45-3*s51)+s51*(254*s45^2-717*s45*s51+520*s51^2)+s34*(380*s45^2-1044*s45*s51+759*s51^2))+s23^2*(-228*s34^3*(2*s45-3*s51)+s34^2*(-646*s45^2+93*s45*s51+1218*s51^2)-s51*(76*s45^3+623*s45^2*s51-1174*s45*s51^2+285*s51^3)+s34*(76*s45^3-1508*s45^2*s51+1771*s45*s51^2+288*s51^3))+2*(s34+s51)*(s34^3*(114*s45^2-283*s45*s51+264*s51^2)+s51^2*(-37*s45^3-159*s45^2*s51+257*s45*s51^2+34*s51^3)+3*s34*s51*(9*s45^3-114*s45^2*s51+68*s45*s51^2+132*s51^3)+s34^2*(76*s45^3-138*s45^2*s51-234*s45*s51^2+581*s51^3))+s23*(190*s34^4*(2*s45-3*s51)+s34*s51^2*(2005*s45^2-1878*s45*s51-1457*s51^2)+2*s34^3*(38*s45^2+695*s45*s51-1208*s51^2)+s51^2*(186*s45^3+653*s45^2*s51-1176*s45*s51^2-43*s51^3)-2*s34^2*(114*s45^3-792*s45^2*s51-61*s45*s51^2+1594*s51^3)))+s12^4*(s23^4*(-38*s45+57*s51)+6*s34*s51^2*(67*s45^2+18*s45*s51-180*s51^2)+s23^3*(-76*s34*s45-76*s45^2+114*s34*s51+120*s45*s51-25*s51^2)-2*s34^3*(76*s45^2-252*s45*s51+271*s51^2)+s34^2*(-38*s45^3+69*s45^2*s51+732*s45*s51^2-1333*s51^3)+s51^2*(38*s45^3+199*s45^2*s51-156*s45*s51^2-271*s51^3)+s23^2*(247*s34^2*(2*s45-3*s51)+s34*(228*s45^2+476*s45*s51-1179*s51^2)-4*s51*(-84*s45^2+52*s45*s51+89*s51^2))+s23*(-190*s34^3*(2*s45-3*s51)-8*s34^2*(166*s45-261*s51)*s51+s51*(-38*s45^3-459*s45^2*s51+282*s45*s51^2+595*s51^3)+s34*(38*s45^3-633*s45^2*s51-546*s45*s51^2+2091*s51^3)))+s12^2*(s23^5*(57*s34*(2*s45-3*s51)+(70*s45-89*s51)*s51)+s23^4*(-228*s34^2*(2*s45-3*s51)+4*s51*(8*s45^2-78*s45*s51+89*s51^2)+2*s34*(76*s45^2-504*s45*s51+561*s51^2))+s23*(s34+s51)*(-95*s34^4*(2*s45-3*s51)+s34^3*(-228*s45^2-252*s45*s51+955*s51^2)+s51^2*(-493*s45^3+288*s45^2*s51+609*s45*s51^2-214*s51^3)+s34*s51*(18*s45^3-1618*s45^2*s51+2344*s45*s51^2-79*s51^3)+3*s34^2*(152*s45^3-680*s45^2*s51+550*s45*s51^2+263*s51^3))+s23^3*(209*s34^3*(2*s45-3*s51)+s34^2*(-760*s45^2+2544*s45*s51-2202*s51^2)+s34*(38*s45^3-977*s45^2*s51+2790*s45*s51^2-2155*s51^3)-s51*(38*s45^3+50*s45^2*s51-538*s45*s51^2+545*s51^3))+s23^2*(57*s34^4*(2*s45-3*s51)+s34^3*(988*s45^2-1516*s45*s51+243*s51^2)+s34*s51^2*(1937*s45^2-3776*s45*s51+1554*s51^2)+s51^2*(275*s45^3-76*s45^2*s51-691*s45*s51^2+435*s51^3)+s34^2*(-266*s45^3+2973*s45^2*s51-4686*s45*s51^2+1523*s51^3))-(s34+s51)^2*(s34^3*(152*s45^2-314*s45*s51+257*s51^2)+3*s34*s51*(36*s45^3-206*s45^2*s51+190*s45*s51^2+75*s51^3)+3*s34^2*(76*s45^3-138*s45^2*s51-14*s45*s51^2+171*s51^3)+s51*(36*s45^4-292*s45^3*s51+158*s45^2*s51^2+250*s45*s51^3-57*s51^4)))))/(9*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(s45-s51)^2*s51*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[24]->(2*s12^2*(19*s12^6*(s23-s51)*(s23-s34-s51)+s12^5*(s23-s34-s51)*(19*s23^2-19*s34*s45+82*s34*s51+38*s45*s51+64*s51^2-s23*(95*s34+19*s45+92*s51))+(s23-s34-s51)*(s23^4*s34*(19*s34^2+35*s34*s51+10*s51^2)-2*s23^3*(19*s34^4-19*s34^3*(s45-3*s51)+10*s34*s51^3+5*s45*s51^3+3*s34^2*s51*(-9*s45+17*s51))+s23*(s34+s51)^2*(s34^3*(38*s45-6*s51)+3*s34*s45*s51^2+s45*(23*s45-10*s51)*s51^2+s34^2*(-38*s45^2+66*s45*s51-6*s51^2))-(s34+s51)^3*(10*s45^2*s51^2+s34^2*(-19*s45^2+6*s45*s51+3*s51^2))+s23^2*(s34+s51)*(19*s34^4+s34*s51^2*(3*s45+13*s51)+s45*s51^2*(-10*s45+23*s51)+s34^3*(-76*s45+66*s51)+s34^2*(19*s45^2-114*s45*s51+69*s51^2)))-s12*(s23-s34-s51)*(s23^4*(57*s34^2+70*s34*s51+10*s51^2)+s23*(s34+s51)*(19*s34^4+5*s34*(27*s45-7*s51)*s51^2+s34^3*(133*s45+23*s51)+s51^2*(81*s45^2+s45*s51-10*s51^2)-3*s34^2*(38*s45^2-103*s45*s51+10*s51^2))-(s34+s51)^2*(48*s34*s45*s51^2+5*s45*s51^2*(11*s45+4*s51)+s34^3*(-19*s45+6*s51)+s34^2*(-76*s45^2+24*s45*s51+12*s51^2))-s23^3*(133*s34^3+s51^2*(25*s45+33*s51)+s34^2*(-95*s45+320*s51)+s34*(-70*s45*s51+208*s51^2))+s23^2*(57*s34^4-3*s34*(49*s45-60*s51)*s51^2+s34^3*(-247*s45+252*s51)+s51^2*(-35*s45^2+38*s45*s51+33*s51^2)+s34^2*(38*s45^2-450*s45*s51+357*s51^2)))+s12^4*(-19*s23^4+s23^3*(-38*s34-38*s45+3*s51)+s23^2*(247*s34^2+3*s51*(56*s45+47*s51)+s34*(114*s45+409*s51))+(s34+s51)*(s34^2*(-76*s45+138*s51)+s51*(19*s45^2+128*s45*s51+90*s51^2)+s34*(-19*s45^2+82*s45*s51+207*s51^2))-s23*(190*s34^3+664*s34^2*s51+s51*(19*s45^2+267*s45*s51+215*s51^2)+s34*(-19*s45^2+288*s45*s51+677*s51^2)))+s12^2*(s23^5*(57*s34+35*s51)+s23^4*(-228*s34^2+76*s34*s45-390*s34*s51+16*s45*s51-141*s51^2)+s23^2*(57*s34^4+s34^3*(494*s45-17*s51)+3*s34*(308*s45-127*s51)*s51^2+s34^2*(-133*s45^2+1260*s45*s51-345*s51^2)+s51^2*(127*s45^2+179*s45*s51-125*s51^2))+(s34+s51)^2*(48*s34*s51^2*(4*s45+s51)+s34^3*(-76*s45+43*s51)+10*s51^2*(9*s45^2+11*s45*s51+s51^2)+s34^2*(-114*s45^2+36*s45*s51+75*s51^2))-s23*(s34+s51)*(95*s34^4+s34*s51^2*(687*s45+56*s51)+3*s34^3*(38*s45+99*s51)+3*s51^2*(63*s45^2+79*s45*s51-4*s51^2)+s34^2*(-228*s45^2+624*s45*s51+249*s51^2))+s23^3*(209*s34^3+s34^2*(-380*s45+702*s51)+s51*(-19*s45^2-59*s45*s51+209*s51^2)+s34*(19*s45^2-460*s45*s51+699*s51^2)))-s12^3*(19*s23^5+s23^4*(-114*s34+19*s45-111*s51)+s23^3*(57*s34^2-190*s34*s45+237*s34*s51-127*s45*s51+165*s51^2)+s23^2*(228*s34^3+s34^2*(323*s45+438*s51)+s51*(38*s45^2+332*s45*s51-27*s51^2)+s34*(-38*s45^2+697*s45*s51+174*s51^2))+(s34+s51)*(-2*s34^3*(57*s45-56*s51)+3*s34*s51^2*(99*s45+64*s51)+s51^2*(64*s45^2+180*s45*s51+55*s51^2)+s34^2*(-76*s45^2+24*s45*s51+240*s51^2))-s23*(190*s34^4+s34*s51^2*(948*s45+535*s51)+s34^3*(38*s45+752*s51)+s51^2*(111*s45^2+404*s45*s51+101*s51^2)+s34^2*(-114*s45^2+594*s45*s51+987*s51^2)))))/(9*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*s51^2*(-s12+s34+s51)^2*(-s23+s34+s51)),
pe[25]->(s12^2*(s12^6*(2*s45-3*s51)*(s23-s51)+s23^4*s34^2*(2*s34*s45-3*s34*s51+4*s45*s51-5*s51^2)+(s45-s51)^2*(s34+s51)^3*(-3*s45^2*s51+s34^2*(2*s45+s51))-2*s23^3*s34^2*(s34^2*(2*s45-3*s51)+s34*(-2*s45^2+9*s45*s51-9*s51^2)+s51*(-3*s45^2+9*s45*s51-7*s51^2))+s23*(s45-s51)*(s34+s51)^2*(s34^3*(4*s45-2*s51)+4*s34*s45*s51*(-s45+s51)-2*s34^2*(2*s45^2-4*s45*s51+s51^2)+s45*s51*(2*s45^2-5*s45*s51+3*s51^2))+s12^5*(s23^2*(2*s45-3*s51)+s34*(-2*s45^2+11*s45*s51-14*s51^2)+s51*(4*s45^2+2*s45*s51-11*s51^2)+s23*(-10*s34*s45-2*s45^2+15*s34*s51-7*s45*s51+14*s51^2))+s23^2*(s34+s51)*(s34^4*(2*s45-3*s51)+s34*(s45-s51)^2*(2*s45-s51)*s51+2*s45*(s45-s51)^2*s51^2-2*s34^3*(4*s45^2-9*s45*s51+6*s51^2)+s34^2*(2*s45^3-16*s45^2*s51+26*s45*s51^2-13*s51^3))+s12^4*(s23^3*(-2*s45+3*s51)+s23^2*(-6*s34*s45-4*s45^2+9*s34*s51+4*s45*s51+2*s51^2)+s34^2*(8*s45^2-24*s45*s51+26*s51^2)+s51*(-2*s45^3-13*s45^2*s51+12*s45*s51^2+13*s51^3)+s34*(2*s45^3-11*s45^2*s51-12*s45*s51^2+41*s51^3)+2*s23*(5*s34^2*(2*s45-3*s51)+2*s34*(2*s45^2+6*s45*s51-13*s51^2)+s51*(7*s45^2-3*s45*s51-9*s51^2)))+s12^2*(s23^4*(6*s34*s45-9*s34*s51+4*s45*s51-5*s51^2)+s23^3*(-9*s34^2*(2*s45-3*s51)+s51*(2*s45^2-14*s45*s51+15*s51^2)+s34*(8*s45^2-44*s45*s51+46*s51^2))+s23*(5*s34^4*(2*s45-3*s51)+s34^3*(20*s45^2-2*s45*s51-38*s51^2)+2*s34*s51^2*(29*s45^2-44*s45*s51+5*s51^2)-6*s34^2*(2*s45^3-13*s45^2*s51+12*s45*s51^2+4*s51^3)+s51^2*(15*s45^3-10*s45^2*s51-17*s45*s51^2+7*s51^3))+s23^2*(s34^3*(4*s45-6*s51)+s34^2*(-32*s45^2+70*s45*s51-41*s51^2)+s34*(2*s45^3-43*s45^2*s51+92*s45*s51^2-54*s51^3)-2*s51*(s45^3-7*s45*s51^2+7*s51^3))+(s34+s51)*(3*s34*s51^2*(-8*s45^2+10*s45*s51+3*s51^2)+s34^3*(8*s45^2-14*s45*s51+11*s51^2)+s51^2*(-16*s45^3+14*s45^2*s51+10*s45*s51^2-3*s51^3)+3*s34^2*(4*s45^3-6*s45^2*s51-2*s45*s51^2+9*s51^3)))-s12^3*(s23^4*(2*s45-3*s51)+s23^3*(-10*s34*s45+2*s45^2+15*s34*s51-13*s45*s51+14*s51^2)-s23^2*(s34^2*(4*s45-6*s51)+2*s51*(6*s45^2-13*s45*s51+7*s51^2)+s34*(18*s45^2-31*s45*s51+10*s51^2))+s23*(10*s34^3*(2*s45-3*s51)+2*s34^2*(8*s45^2+12*s45*s51-35*s51^2)+s51*(4*s45^3+23*s45^2*s51-38*s45*s51^2+s51^3)-2*s34*(2*s45^3-25*s45^2*s51+17*s45*s51^2+21*s51^3))+2*(3*s34*s51^2*(-6*s45^2+5*s45*s51+6*s51^2)+s34^3*(6*s45^2-13*s45*s51+12*s51^2)+s51^2*(-4*s45^3-6*s45^2*s51+14*s45*s51^2+s51^3)+s34^2*(4*s45^3-6*s45^2*s51-12*s45*s51^2+29*s51^3)))+s12*(s23^4*s34*(-6*s34*s45+9*s34*s51-8*s45*s51+10*s51^2)+s23^3*(7*s34^3*(2*s45-3*s51)+s34^2*(-10*s45^2+49*s45*s51-50*s51^2)+s34*s51*(-8*s45^2+32*s45*s51-29*s51^2)+s51^2*(6*s45^2-9*s45*s51+2*s51^2))+s23*(s34+s51)*(s34^4*(-2*s45+3*s51)+s34^3*(-14*s45^2+17*s45*s51+s51^2)+s34*s51*(4*s45^3-23*s45^2*s51+31*s45*s51^2-8*s51^3)+s34^2*(12*s45^3-48*s45^2*s51+49*s45*s51^2-7*s51^3)+s51^2*(-12*s45^3+25*s45^2*s51-15*s45*s51^2+3*s51^3))-(s34+s51)^2*(3*s34*s45*s51^2*(-2*s45+3*s51)+s34^3*(2*s45^2-3*s45*s51+2*s51^2)-s45*s51*(3*s45^3+4*s45^2*s51-14*s45*s51^2+6*s51^3)+s34^2*(8*s45^3-12*s45^2*s51+7*s51^3))+s23^2*(s34^4*(-6*s45+9*s51)+s34*s51^2*(12*s45^2-35*s45*s51+26*s51^2)+s34^3*(26*s45^2-63*s45*s51+44*s51^2)+s51^2*(6*s45^3-22*s45^2*s51+22*s45*s51^2-5*s51^3)+s34^2*(-4*s45^3+55*s45^2*s51-110*s45*s51^2+65*s51^3)))))/(3*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(s45-s51)^2*s51*(-s12+s34+s51)^2),
pe[26]->(2*s12^2*(s12^4*(2*s23-5*(s34+s51))+s12^3*(-2*s23^2+s23*(s34-3*s45+3*s51)+(s34+s51)*(7*s34+9*s45+5*s51))+s12*(-2*s23^3*s51+(s34+s51)^2*(4*s34^2+7*s34*s45+3*s45^2+4*s34*s51+7*s45*s51)-s23*(s34+s51)*(s34^2-2*s34*s45-s45^2-s51^2)-s23^2*(3*s34^2+s45^2+4*s45*s51-s51^2+2*s34*(3*s45+s51)))+(s23-s34-s51)*(2*s23^2*s45*s51+3*s45*(s34+s45)*(s34+s51)^2+s23*(s34+s51)*(s34^2+s34*(s45+s51)+s45*(3*s45+s51)))+s12^2*(s23^2*(4*s34+3*s45+s51)-s23*(s34^2-s45*(s45-4*s51)+s34*(3*s45+s51))-(s34+s51)*(6*s34^2+4*(s45+s51)^2+s34*(9*s45+10*s51)))))/(3*(s12-s23)*s34^2*(s12-s23-s45)*(s23-s34-s51)*(-s12+s34+s51)^2),
pe[27]->(2*s12^2*(s12^3*(2*s23^3+s34^2*(5*s45-6*s51)+s23^2*(-7*s34+2*s45-4*s51)+s34*(s45-3*s51)*s51-s45*s51^2+s23*(5*s34^2-7*s34*s45+10*s34*s51-s45*s51+2*s51^2))-(s23-s34-s51)*(2*s23^3*(s34+s45)*s51+s34*(s34-2*s45)*(s45-s51)*(s34+s51)^2+s23*(s34+s51)*(s34^3+s34^2*(-3*s45+2*s51)+s45*(3*s45^2-2*s45*s51-s51^2)+s34*(5*s45^2-9*s45*s51+2*s51^2))-s23^2*(s34^3+s45*s51*(-5*s45+s51)+s34^2*(-5*s45+3*s51)+s34*(-3*s45^2-8*s45*s51+4*s51^2)))+s12^2*(-(s23^3*(4*s34+3*s45+4*s51))+s23^2*(20*s34^2+8*s34*s45-3*s45^2+25*s34*s51+5*s45*s51+8*s51^2)+(s34+s51)*(s45*(3*s45-s51)*s51+s34*s51*(s45+3*s51)+s34^2*(-7*s45+9*s51))-s23*(7*s34^3+s34^2*(-20*s45+30*s51)-2*s34*(6*s45^2+5*s45*s51-12*s51^2)+s51*(-6*s45^2+s45*s51+4*s51^2)))+s12*(s23^3*(s34^2+6*s34*s45+s45^2+2*s45*s51+2*s51^2)+(s34+s51)^2*(s34^2*(s45-2*s51)-2*s34*s51^2+s45^2*(-2*s45+s51))+s23*(s34+s51)*(s34^3-5*s45^3-4*s45^2*s51+5*s45*s51^2+2*s51^3+s34^2*(-11*s45+14*s51)+s34*(-23*s45^2+11*s45*s51+12*s51^2))-s23^2*(11*s34^3-s45^3+4*s45^2*s51+7*s45*s51^2+4*s51^3+s34^2*(20*s45+22*s51)+s34*(-s45^2+34*s45*s51+12*s51^2)))))/(3*s34^2*(s12-s23-s45)*(s23+s45-s51)*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[28]->(2*s12^3*((s34+s45)*(s34+s51)^2-s12*(s34^2+2*s34*s51+s51*(-s23+s51))))/((s12-s23)^2*s34^2*(-s23+s34+s51)^2),
pe[29]->(2*s12^2*(-2*s23^3*s34*s51+s23^2*(3*s34+2*s45)*s51*(s34+s51)+(s34^2-2*s34*s45-3*s45^2)*(s34+s51)^3-s12^3*(s34^2-2*s34*s51+3*(s23-s51)*s51)-s23*(s34+s51)^2*(2*s34^2+2*s34*s51+s45*(-2*s45+3*s51))+s12^2*(s23^2*s51+(s34+s51)*(3*s34^2-3*s51*(2*s45+s51)-2*s34*(s45+2*s51))+s23*(-2*s34^2+4*s34*s51+s51*(3*s45+2*s51)))+s12*(2*s23^3*s51+s23^2*(-4*s34+2*s45-5*s51)*s51-(s34+s51)^2*(3*s34^2-2*s34*(2*s45+s51)-3*s45*(s45+2*s51))+s23*(s34+s51)*(4*s34^2+s34*s51+s51*(-4*s45+3*s51)))))/(3*s34^2*(s12-s23-s45)*(s12+s23-s34-s51)^2*(-s12+s34+s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_ppppm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,4],p[2]+(tr5*pe[2])/4},
{F[1,1,4]^2,p[3]+(tr5*pe[3])/4},
{F[1,1,6],(-3*p[1])/5-p[2]-p[4]+(tr5*(-3*pe[1]-5*(pe[2]+pe[4])))/20},
{F[1,1,4]*F[1,1,6],(-3*p[2])/5-(3*tr5*pe[2])/20},
{F[1,1,4]^2*F[1,1,6],(-3*p[3])/5-(3*tr5*pe[3])/20},
{F[1,1,6]^2,(3*p[2]-5*p[3]+3*p[4])/5+(tr5*(3*pe[2]-5*pe[3]+3*pe[4]))/20},
{F[1,1,6]^3,(3*p[3])/5+(3*tr5*pe[3])/20},
{F[1,1,7],p[4]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,7],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,7],2*p[3]-(3*p[4])/5+tr5*(pe[3]/2-(3*pe[4])/20)},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(6*p[3])/5+(3*tr5*pe[3])/10},
{F[1,1,6]^2*F[1,1,7],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[2,1,6],2*p[3]+(tr5*pe[3])/2},
{F[1,1,6]*F[2,1,6],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[2,1,8],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[2,1,8],(6*p[3])/5+(3*tr5*pe[3])/10},
{tci[1,1]^2,p[3]/3+(tr5*pe[3])/12},
{F[1,1,6]*tci[1,1]^2,-1/5*p[3]-(tr5*pe[3])/20},
{tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,6]*tci[1,2],(3*p[2])/5+(3*tr5*pe[2])/20},
{F[1,1,7]*tci[1,2],2*p[3]+(tr5*pe[3])/2},
{F[1,1,6]*F[1,1,7]*tci[1,2],(-6*p[3])/5-(3*tr5*pe[3])/10},
{F[1,2,3]*tci[1,2],-2*p[3]-(tr5*pe[3])/2},
{F[1,1,6]*F[1,2,3]*tci[1,2],(6*p[3])/5+(3*tr5*pe[3])/10}
},{
p[1]->(-10*(2*s12^5*(s23-s51)*(s23-s34-s51)*s51-s23^2*s34^2*(s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))-s12^4*(3*s23^3*s51+s23^2*(3*s34+3*s45-5*s51)*s51+s51*(s34+s51)*(3*s34*s45+4*s34*s51+7*s45*s51+s51^2)+s23*(s34^2*(s45-6*s51)+s51^2*(-10*s45+s51)-4*s34*s51*(s45+2*s51)))+s12*(3*s23^4*s34^2*s51+s45^2*(s34+s45)*(s34+s51)^3*(s34+s45+s51)-s23^3*s34*s51*(-4*s34*s45+3*s34*s51+s45*s51)+s23^2*s51*(s34+s51)*(-3*s34^3-3*s34^2*s45+2*s34*s45*s51+s45^2*s51)+s23*s45*(s34+s51)^2*(s34^3+2*s34^2*(s45+s51)+s45*s51*(2*s45+s51)+s34*(s45^2+5*s45*s51+s51^2)))+s12^3*(s23^4*s51+s23^3*(8*s34+2*s45-s51)*s51-s23^2*s51*(3*s34^2-5*s34*s45-s45^2+13*s34*s51+9*s45*s51+s51^2)+(s34+s51)*(3*s45*s51^2*(3*s45+s51)+s34*s51*(8*s45^2+12*s45*s51+s51^2)+s34^2*(s45^2+6*s45*s51+2*s51^2))+s23*(3*s34^3*(s45-2*s51)+2*s34^2*(s45^2-2*s45*s51-2*s51^2)+s51^2*(-8*s45^2+4*s45*s51+s51^2)+s34*s51*(-3*s45^2-6*s45*s51+4*s51^2)))-s12^2*(3*s23^4*s34*s51+s23^3*s51*(6*s34^2+5*s34*s45-3*s34*s51-2*s45*s51)-s23^2*s51*(7*s34^3+11*s34^2*s51+4*s45^2*s51+s34*(-s45^2+8*s45*s51+s51^2))+s45*(s34+s51)^2*(s34^2*(2*s45+3*s51)+s45*s51*(5*s45+3*s51)+s34*(2*s45^2+9*s45*s51+2*s51^2))+s23*(s34+s51)*(s34^3*(3*s45-2*s51)+s34^2*(4*s45^2+s45*s51+2*s51^2)+s45*s51*(-2*s45^2+5*s45*s51+2*s51^2)+s34*(s45^3+2*s45^2*s51+9*s45*s51^2+s51^3)))))/(9*(s12-s23)*s34^2*(-s12+s23+s45)^2*(-s12+s34+s51)^2*(-s12+s34+s45+s51)),
p[2]->(10*(s12^6*(3*s23-2*s34-3*s51)*(s23-s51)*s51+s23^3*s34^2*(2*s23-s34-s51)*s51*(s23*s34+s45*(s34+s51))-s12^5*(8*s23^3*s51+s23^2*(4*s34+6*s45-15*s51)*s51+s51*(4*s34^2*(s45+s51)+s51^2*(12*s45+s51)+3*s34*s51*(5*s45+2*s51))+s23*(2*s34^2*(s45-3*s51)+6*s51^2*(-3*s45+s51)-s34*s51*(7*s45+10*s51)))-s12*(6*s23^5*s34^2*s51+s45^3*(s34+s45)*(s34+s51)^4+s23^4*s34*s51*(4*s34^2+8*s34*s45-5*s34*s51-2*s45*s51)+s23^3*s51*(s34+s51)*(-4*s34^3-s34^2*s45+3*s34*s45*s51+2*s45^2*s51)+s23*s45^2*(s34+s45)*(s34+s51)^3*(3*s34+2*(s45+s51))+s23^2*s45*(s34+s51)^2*(2*s34^3+2*s34^2*(2*s45+s51)+s45*s51*(4*s45+s51)+s34*(2*s45^2+8*s45*s51+s51^2)))+s12^2*(6*s23^5*s34*s51+s23^4*s51*(18*s34^2+10*s34*s45-7*s34*s51-4*s45*s51)+s23^3*s51*(-4*s34^3+s34^2*(11*s45-20*s51)+2*s34*s45*(s45-8*s51)+2*s45*s51*(-4*s45+s51))+s45^2*(s34+s51)^3*(2*s34^2+3*s34*(2*s45+s51)+s45*(3*s45+4*s51))+s23*s45*(s34+s51)^2*(2*s34^3+6*s45*s51*(2*s45+s51)+s34^2*(11*s45+7*s51)+s34*(8*s45^2+22*s45*s51+4*s51^2))+s23^2*(s34+s51)*(s34^3*(6*s45-5*s51)+2*s34^2*(4*s45^2-s45*s51+s51^2)+s45*s51*(-4*s45^2+11*s45*s51+2*s51^2)+s34*(2*s45^3+3*s45^2*s51+14*s45*s51^2+s51^3)))-s12^3*(2*s23^5*s51+s23^3*(12*s34^2+2*s45*(s45-10*s51)+7*s34*(3*s45-4*s51))*s51+s23^4*(20*s34+4*s45-3*s51)*s51+s45*(s34+s51)^2*(4*s34^2*(s45+s51)+6*s45*s51*(2*s45+s51)+s34*(5*s45^2+18*s45*s51+3*s51^2))+s23^2*(6*s34^3*(s45-2*s51)+s34^2*(4*s45^2-4*s45*s51-21*s51^2)+s51^2*(-23*s45^2+10*s45*s51+s51^2)+s34*s51*(-2*s45^2-29*s45*s51+6*s51^2))+s23*(s34+s51)*(s34^3*(6*s45-2*s51)+6*s45*s51*(-s45^2+4*s45*s51+s51^2)+s34^2*(13*s45^2+9*s45*s51+4*s51^2)+s34*(3*s45^3+12*s45^2*s51+29*s45*s51^2+2*s51^3)))+s12^4*(7*s23^4*s51+2*s23^3*(10*s34+5*s45-6*s51)*s51+(s34+s51)*(2*s45*s51^2*(9*s45+2*s51)+2*s34^2*(s45^2+4*s45*s51+s51^2)+s34*s51*(15*s45^2+18*s45*s51+s51^2))+s23^2*(2*s34^2*(s45-3*s51)+s34*(4*s45-33*s51)*s51+s51*(3*s45^2-34*s45*s51+3*s51^2))+s23*(6*s34^3*(s45-s51)+s34^2*(5*s45^2-3*s45*s51-2*s51^2)+2*s51^2*(-9*s45^2+10*s45*s51+s51^2)+s34*(-8*s45^2*s51+12*s51^3)))))/(9*(s12-s23)^2*s34^2*(-s12+s23+s45)^2*(s12-s34-s51)^3),
p[3]->(-5*(-(s23*s34^2*s51*(s23*s34+s45*(s34+s51))*(2*s23^2-2*s23*(s34+s51)+(s34+s51)^2))+s12^5*(2*s23^2*s51+s23*(s34^2-2*s34*s51-4*s51^2)+s51*(s34^2+2*s34*s51+2*s51^2))-s12^4*(4*s23^3*s51+2*s23^2*(s34+2*s45-4*s51)*s51+8*s45*s51^3+6*s34^2*s51*(s45+s51)+4*s34*s51^2*(3*s45+s51)+s34^3*(s45+3*s51)+s23*(4*s34^3+3*s34^2*s45+4*s51^2*(-3*s45+s51)-6*s34*s51*(s45+s51)))+s12*(6*s23^4*s34^2*s51+s45*(s34^3+3*s34^2*s45+4*s34*s45^2+2*s45^3)*(s34+s51)^3-2*s23^3*s34*s51*(s34^2-4*s34*s45+4*s34*s51+s45*s51)+s23^2*s51*(s34+s51)*(-s34^3+4*s34*s45*s51+2*s45^2*s51+s34^2*(-8*s45+3*s51))+s23*(s34+s51)^2*(s34^4+4*s45^3*s51+2*s34*s45^2*(s45+4*s51)+s34^3*(3*s45+4*s51)+s34^2*(4*s45^2+10*s45*s51+s51^2)))+s12^3*(2*s23^4*s51+2*s23^3*(5*s34+2*s45-2*s51)*s51+s23^2*s51*(-5*s34^2+2*s34*(2*s45-9*s51)+2*(s45^2-8*s45*s51+s51^2))+3*(s34+s51)*(4*s45^2*s51^2+s34^3*(s45+s51)+4*s34*s45*s51*(s45+s51)+s34^2*(s45^2+4*s45*s51+s51^2))+s23*(6*s34^4+12*s45*s51^2*(-s45+s51)+3*s34^3*(3*s45+4*s51)-2*s34*s51*(3*s45^2+s45*s51-4*s51^2)+2*s34^2*(2*s45^2+s45*s51+5*s51^2)))-s12^2*(6*s23^4*s34*s51+2*s23^3*s51*(3*s34^2+5*s34*(s45-s51)-2*s45*s51)+(s34+s51)^2*(8*s45^3*s51+6*s34^2*s45*(s45+s51)+s34^3*(3*s45+s51)+4*s34*s45^2*(s45+3*s51))+s23^2*s51*(-7*s34^3+4*s45*s51*(-2*s45+s51)-2*s34^2*(3*s45+5*s51)+2*s34*(s45^2-8*s45*s51+2*s51^2))+s23*(s34+s51)*(4*s34^4-4*s45^2*(s45-3*s51)*s51+3*s34^3*(3*s45+4*s51)+2*s34^2*(4*s45^2+7*s45*s51+5*s51^2)+2*s34*s45*(s45^2+s45*s51+8*s51^2)))))/(9*s34^2*(-s12+s23+s45)^2*(-s12+s34+s51)^4),
p[4]->(10*(-(s23/(-s12+s23+s45))+(s23^2-2*s23*s45+2*s45*(-2*s34+s45-s51))/(-s12+s23+s45)^2-(2*s34^2*s45^3)/((-s12+s23+s45)^2*(s12-s34-s51)^3)+(8*s34*s45^2*s51)/((s12-s23-s45)*(s12-s34-s51)^3)+s51/(s12-s34-s51)+(4*(2*s23+2*s45-3*s51)*s51^3)/(s34*(-s12+s34+s51)^3)+(2*(2*s23+s45-2*s51)*s51^4)/(s34^2*(-s12+s34+s51)^3)-(2*(s45-3*s51)*s51)/(-s12+s34+s51)^2-(2*(5*s23+3*s45-8*s51)*s51^2)/(s34*(-s12+s34+s51)^2)+((2*s23-5*s51)*s51)/(s34*(-s12+s34+s51))+((4*s23-3*s51)*s51^2)/(s34^2*(-s12+s34+s51))-s51^3/((s12-s34-s51)*(-s12+s34+s45+s51)^2)+s51^4/((-s12+s34+s51)^2*(-s12+s34+s45+s51)^2)+((s23-s51)^2*s51^4)/(s34^2*(-s12+s34+s51)^2*(-s12+s34+s45+s51)^2)+(2*s51^4*(-s23+s51))/(s34*(-s12+s34+s51)^2*(-s12+s34+s45+s51)^2)+(2*s23*s51^3)/(s34*(-s12+s34+s51)*(-s12+s34+s45+s51)^2)+s51^2/((s12-s34-s51)*(-s12+s34+s45+s51))+(s51*(2*s23+s51))/(s34*(-s12+s34+s45+s51))+(2*s51^4)/((-s12+s34+s51)^3*(-s12+s34+s45+s51))+(2*(s23-s51)^2*s51^4)/(s34^2*(-s12+s34+s51)^3*(-s12+s34+s45+s51))+(4*s51^4*(-s23+s51))/(s34*(-s12+s34+s51)^3*(-s12+s34+s45+s51))+(2*(3*s23-2*s51)*s51^3)/(s34*(-s12+s34+s51)^2*(-s12+s34+s45+s51))-(s51^2*(3*s23+s51))/(s34*(-s12+s34+s51)*(-s12+s34+s45+s51))+(s23*s51*(-3*s23+2*s51))/(s34^2*(-s12+s34+s45+s51))-(4*s51^2*(-3*s45+2*s51))/(-s12+s34+s51)^3+(s34*s45^2*(5*s34-4*s45+4*s51))/((-s12+s23+s45)^2*(-s12+s34+s51)^2)+(s51^3*(-8*s23-2*s45+7*s51))/(s34^2*(-s12+s34+s51)^2)-(s51^3*(3*s23^2-4*s23*s51+s51^2))/(s34^2*(-s12+s34+s51)*(-s12+s34+s45+s51)^2)+(2*s51^2*(3*s23^2-4*s23*s51+s51^2))/(s34^2*(-s12+s34+s51)*(-s12+s34+s45+s51))-(2*s51^3*(3*s23^2-5*s23*s51+2*s51^2))/(s34^2*(-s12+s34+s51)^2*(-s12+s34+s45+s51))+(s45*(3*s34-2*(s45+s51)))/((s12-s23-s45)*(s12-s34-s51))-(s51*(s51^2+s23*(s45+s51)))/(s34*(-s12+s34+s45+s51)^2)-(2*s45*(2*s34^2+(s45-s51)^2+s34*(-5*s45+3*s51)))/((-s12+s23+s45)^2*(s12-s34-s51))+(s23*s51*(-2*s51^2+s23*(s45+3*s51)))/(s34^2*(-s12+s34+s45+s51)^2)-(2*s45*(2*s51*(-s45+s51)+s34*(s45+3*s51)))/((s12-s23-s45)*(-s12+s34+s51)^2)))/9,
pe[1]->(-40*s12^2*(2*s12^4*(s23-s34-s51)*s51+s23^2*s34^2*(s23-s34-s51)*s51+s12^3*(s34^2*(s45+4*s51)+s34*s51*(-s23+6*s45+5*s51)+s51*(-3*s23^2-3*s23*s45+2*s23*s51+5*s45*s51+s51^2))+s12*(s34^4*s45+s45*(s23+s45)*s51^2*(s23+s45+s51)+s34^3*(2*s45^2+3*s23*s51+3*s45*s51)-s34*(s23+s45)*s51*(2*s23^2-2*s45^2-s23*s51-4*s45*s51-s51^2)+s34^2*(s45^3+5*s45^2*s51-s23*(s23-4*s51)*s51+s45*s51*(4*s23+3*s51)))-s12^2*(2*s34^3*(s45+s51)+s34^2*(2*s45^2+9*s45*s51+s51*(4*s23+3*s51))+s34*s51*(-5*s23^2+6*s45^2+9*s45*s51+s51^2+s23*(s45+6*s51))+s51*(-s23^3-2*s23^2*s45+2*s45*s51*(2*s45+s51)+s23*(-s45^2+4*s45*s51+s51^2)))))/(9*(s12-s23)*s34^2*(-s12+s23+s45)^2*(-s12+s34+s51)^2*(-s12+s34+s45+s51)),
pe[2]->(-40*s12^2*(s23^3*s34^2*(2*s23-s34-s51)*s51+s12^5*s51*(-3*s23+2*s34+3*s51)-s12^4*(2*s34^2*(s45+2*s51)+s34*s51*(-s23+10*s45+6*s51)+s51*(-8*s23^2-6*s23*s45+7*s23*s51+9*s45*s51+s51^2))+s12*(-4*s23^4*s34*s51+s45^2*(s34+s45)*(s34+s51)^3+2*s23*s45*(s34+s45)*(s34+s51)^2*(s34+s45+s51)+s23^3*s51*(-5*s34^2-4*s34*s45+2*s34*s51+2*s45*s51)+s23^2*s51*(s34+s51)*(4*s34^2+s45*(4*s45+s51)+s34*(6*s45+s51)))+s12^2*(2*s23^4*s51+s23^3*(13*s34+4*s45-s51)*s51-s23^2*s51*(-4*s34*s45-2*s45^2+10*s34*s51+9*s45*s51+s51^2)-s45*(s34+s51)^2*(2*s34^2+3*s45*(s45+s51)+2*s34*(3*s45+s51))-s23*(s34+s51)*(s45*s51*(11*s45+4*s51)+s34^2*(4*s45+5*s51)+2*s34*(2*s45^2+9*s45*s51+s51^2)))+s12^3*(-7*s23^3*s51+s23^2*s51*(-12*s34+5*(-2*s45+s51))+(s34+s51)*(2*s34^2*(2*s45+s51)+3*s45*s51*(3*s45+s51)+s34*(5*s45^2+12*s45*s51+s51^2))+s23*(s34^2*(2*s45+7*s51)+2*s34*s51*(5*s45+7*s51)+s51*(-3*s45^2+16*s45*s51+2*s51^2)))))/(9*(s12-s23)^2*s34^2*(-s12+s23+s45)^2*(s12-s34-s51)^3),
pe[3]->(-20*s12^2*(-(s12^4*(s34^2+2*s34*s51+2*s51*(-s23+s51)))+s23*s34^2*s51*(2*s23^2-2*s23*(s34+s51)+(s34+s51)^2)+s12^3*(3*s34^3+4*s34*s51*(2*s45+s51)+3*s34^2*(s45+2*s51)+2*s51*(-2*s23^2-2*s23*s45+2*s23*s51+3*s45*s51))-s12^2*(3*s34^4-2*s34*(s23+s45)*(3*s23-5*s45-4*s51)*s51+6*s34^3*(s45+s51)-2*(s23+s45)*s51*(s23^2+s23*s45-s23*s51-3*s45*s51)+s34^2*(4*s45^2+5*s23*s51+14*s45*s51+3*s51^2))+s12*(s34^5-4*s34*(s23+s45)^2*(s23-s45-s51)*s51+2*s45*(s23+s45)^2*s51^2+s34^4*(3*s45+2*s51)+s34^3*(4*s45^2+6*s45*s51+s51*(2*s23+s51))+s34^2*(2*s45^3+8*s45^2*s51+2*s23*s51^2+s45*s51*(8*s23+3*s51)))))/(9*s34^2*(-s12+s23+s45)^2*(-s12+s34+s51)^4),
pe[4]->(40*s12^2*(s12^5*(s34^2+4*s34*s51+3*s51*(-s23+s51))+s23*s34^2*(s23-s34-s51)*s51*(-(s34+s51)^2+s23*(3*s34+2*s45+3*s51))-s12^4*(4*s34^3+5*s34^2*(s45+3*s51)+s34*s51*(-s23+16*s45+14*s51)+s51*(-6*s23^2-8*s23*s45+3*s23*s51+11*s45*s51+3*s51^2))+s12*(s34^6+s45*(s23+s45)^2*s51^2*(2*s45+3*s51)+s34^5*(5*s45+3*s51)-s34*(s23+s45)^2*s51*(4*s23*s45-4*s45^2+6*s23*s51-13*s45*s51-7*s51^2)+s34^4*(9*s45^2+15*s45*s51+s51*(5*s23+3*s51))+s34^3*(7*s45^3+25*s45^2*s51+3*s45*s51*(6*s23+5*s51)+s51*(6*s23^2+10*s23*s51+s51^2))+s34^2*(2*s45^4+17*s45^3*s51+s45^2*s51*(14*s23+23*s51)+s23*s51*(-9*s23^2+13*s23*s51+5*s51^2)+s45*s51*(-6*s23^2+32*s23*s51+5*s51^2)))+s12^3*(6*s34^4+3*s34^3*(5*s45+7*s51)+s34^2*(9*s45^2+47*s45*s51+2*s51*(7*s23+11*s51))+s34*s51*(-14*s23^2+24*s45^2+41*s45*s51+7*s51^2+2*s23*(s45+11*s51))+s51*(-3*s23^3+3*s45*s51*(5*s45+3*s51)-s23^2*(10*s45+3*s51)+s23*(-7*s45^2+10*s45*s51+6*s51^2)))-s12^2*(4*s34^5+s34^4*(15*s45+13*s51)+2*s34^3*(9*s45^2+23*s45*s51+s51*(9*s23+7*s51))-(s23+s45)*s51*(-9*s45*s51*(s45+s51)+s23^2*(2*s45+3*s51)+s23*(2*s45^2-2*s45*s51-3*s51^2))+s34^2*(7*s45^3+49*s45^2*s51+s45*s51*(28*s23+45*s51)+s51*(-6*s23^2+32*s23*s51+5*s51^2))-s34*(s23+s45)*s51*(9*s23^2+s23*(9*s45-2*s51)-2*(8*s45^2+20*s45*s51+7*s51^2)))))/(9*s34^2*(-s12+s23+s45)^2*(-s12+s34+s51)^3*(-s12+s34+s45+s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_ppppp_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],p[4]/8-(483840*p[7])/11301757+(442846825*p[10])/33905271-(5*p[15])/3-(35*p[29])/12+p[32]/2-(3*p[33])/4+tr5*(pe[4]/32-(120960*pe[7])/11301757+(-20*pe[15]-35*pe[29]+6*pe[32]-9*pe[33])/48)},
{F[3,2],-1/16*p[4]-(648960*p[7])/11301757+(257254165*p[10])/22603514+p[15]/2-(7*p[29])/8-p[32]/4+(3*p[33])/8+tr5*(-1/64*pe[4]-(162240*pe[7])/11301757+(4*pe[15]-7*pe[29]-2*pe[32]+3*pe[33])/32)},
{F[3,3],p[2]+(tr5*pe[2])/4},
{F[3,4],p[4]/32-(28800*p[7])/11301757+(101425051*p[10])/67810542-(19*p[15])/36-(91*p[29])/144-(3*p[33])/8+tr5*(pe[4]/128-(7200*pe[7])/11301757+(-76*pe[15]-91*pe[29]-54*pe[33])/576)},
{F[3,5],(-5*p[4])/96-(443520*p[7])/11301757+(2859473425*p[10])/203431626+(29*p[15])/36-(6*p[22])/77+(6*p[23])/77+(12*p[24])/77-(12*p[25])/77+(60*p[27])/77+(29*p[29])/144-(6*p[31])/77+p[32]-(7*p[33])/8+(tr5*((-5*pe[4])/96-(443520*pe[7])/11301757+(29*pe[15])/36-(6*pe[22])/77+(6*pe[23])/77+(12*pe[24])/77-(12*pe[25])/77+(60*pe[27])/77+(29*pe[29])/144-(6*pe[31])/77+pe[32]-(7*pe[33])/8))/4},
{F[3,6],p[4]/24-(161280*p[7])/11301757+(302072954*p[10])/33905271-p[15]/9-p[29]/36+(2*p[32])/3-(3*p[33])/2+tr5*(pe[4]/96-(40320*pe[7])/11301757+(-4*pe[15]-pe[29]+24*pe[32]-54*pe[33])/144)},
{F[3,7],(61440*p[7])/11301757-(117671431*p[10])/67810542+(8*p[15]+2*p[29]+18*p[32]-9*p[33])/24+tr5*((15360*pe[7])/11301757+(8*pe[15]+2*pe[29]+18*pe[32]-9*pe[33])/96)},
{F[3,8],(-552960*p[7])/11301757+(1695931010*p[10])/101715813+(-616*p[15]-288*p[22]+288*p[23]+576*p[24]-576*p[25]+2880*p[27]-154*p[29]-288*p[31]+1848*p[32]+693*p[33])/693+tr5*((-138240*pe[7])/11301757+(-616*pe[15]-288*pe[22]+288*pe[23]+576*pe[24]-576*pe[25]+2880*pe[27]-154*pe[29]-288*pe[31]+1848*pe[32]+693*pe[33])/2772)},
{F[3,9],(4*(276480*p[7]-96729891*p[10]-11301757*p[32]))/11301757+tr5*((276480*pe[7])/11301757-pe[32])},
{F[3,10],(-337920*p[7])/11301757+(698050777*p[10])/67810542+(-8*p[15]-2*p[29]+6*p[32]+9*p[33])/24+tr5*((-84480*pe[7])/11301757+(-8*pe[15]-2*pe[29]+6*pe[32]+9*pe[33])/96)},
{F[3,11],p[3]+(tr5*pe[3])/4},
{F[3,12],p[4]/96+(236160*p[7])/11301757-(429342869*p[10])/67810542-p[15]/36-p[29]/144-(5*p[32])/6-(3*p[33])/8+tr5*(pe[4]/384+(59040*pe[7])/11301757+(-4*pe[15]-pe[29]-120*pe[32]-54*pe[33])/576)},
{F[3,13],(23*p[4])/96-(97920*p[7])/11301757+(195661981*p[10])/67810542+(17*p[15])/36+(2*p[22])/77-(2*p[23])/77-(4*p[24])/77+(4*p[25])/77-(20*p[27])/77+(17*p[29])/144+(2*p[31])/77-(3*p[33])/8+(tr5*((23*pe[4])/96-(97920*pe[7])/11301757+(17*pe[15])/36+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77+(17*pe[29])/144+(2*pe[31])/77-(3*pe[33])/8))/4},
{F[3,14],(368640*p[7])/11301757-(239996723*p[10])/33905271-(4*p[15])/9+(7*p[29])/18-p[32]/2-(3*p[33])/4+tr5*((92160*pe[7])/11301757-pe[15]/9+(7*pe[29])/72-pe[32]/8-(3*pe[33])/16)},
{F[3,15],p[4]/16+(372480*p[7])/11301757-(131604925*p[10])/22603514-p[15]/2-p[29]/8+p[32]/4-(3*p[33])/8+tr5*(pe[4]/64+(93120*pe[7])/11301757+(-4*pe[15]-pe[29]+2*pe[32]-3*pe[33])/32)},
{F[3,16],p[4]+(tr5*pe[4])/4},
{F[3,17],(-5*p[4])/32+(51840*p[7])/11301757-(72069559*p[10])/33905271-(7*p[15])/12-(6*p[22])/77+(6*p[23])/77+(12*p[24])/77-(12*p[25])/77+(60*p[27])/77-(7*p[29])/48-(6*p[31])/77+p[32]/4+(3*p[33])/4+tr5*((-5*pe[4])/128+(12960*pe[7])/11301757+(-2156*pe[15]-288*pe[22]+288*pe[23]+576*pe[24]-576*pe[25]+2880*pe[27]-539*pe[29]-288*pe[31]+924*pe[32]+2772*pe[33])/14784)},
{F[3,18],p[4]/32+(155520*p[7])/11301757-(69285836*p[10])/33905271-(5*p[15])/12-(5*p[29])/48-p[32]/4-(3*p[33])/4+tr5*(pe[4]/128+(38880*pe[7])/11301757+(-20*pe[15]-5*pe[29]-12*(pe[32]+3*pe[33]))/192)},
{F[3,19],p[4]/24+(207360*p[7])/11301757-(311048615*p[10])/101715813-(5*p[15])/9+(13*p[29])/36+p[32]/6-p[33]/4+tr5*(pe[4]/96+(51840*pe[7])/11301757+(-20*pe[15]+13*pe[29]+6*pe[32]-9*pe[33])/144)},
{F[3,22],(-40*p[10]-6*p[29]-6*p[32]+9*p[33])/12+(tr5*(-2*pe[29]-2*pe[32]+3*pe[33]))/16},
{eps5*F[3,23],p[5]+(tr5*pe[5])/4},
{F[3,24],(276480*p[7])/11301757-(915776047*p[10])/101715813+(-616*p[15]-18*p[22]+18*p[23]+36*p[24]-36*p[25]+180*p[27]-154*p[29]-18*p[31]-231*p[32]+693*p[33])/693+tr5*((69120*pe[7])/11301757+(-616*pe[15]-18*pe[22]+18*pe[23]+36*pe[24]-36*pe[25]+180*pe[27]-154*pe[29]-18*pe[31]-231*pe[32]+693*pe[33])/2772)},
{eps5*F[3,25],p[6]+(tr5*pe[6])/4},
{F[4,1],p[7]+(tr5*pe[7])/4},
{F[4,2],(-47745024*p[7]+106217106641*p[10])/4339874688-(31084*tr5*pe[7])/11301757},
{F[4,3],(-10070016*p[7]+302870291*p[10])/723312448-(39336*tr5*pe[7])/11301757},
{F[4,4],(779170944*p[7]-288366923509*p[10])/1446624896+(6087273*tr5*pe[7])/45207028},
{F[4,5],(-5091328*p[7]+7853822641*p[10])/90414056-(159104*tr5*pe[7])/11301757},
{F[4,6],(-54508032*p[7]+6260321539*p[10])/723312448-(212922*tr5*pe[7])/11301757},
{F[4,7],(-19*(7145472*p[7]-7790659471*p[10]))/2169937344-(176776*tr5*pe[7])/11301757},
{F[4,8],(318609408*p[7]-548785589797*p[10])/2169937344+(414856*tr5*pe[7])/11301757},
{F[4,9],(-6071036352*p[7]+3002630130091*p[10])/2169937344-(31619981*tr5*pe[7])/45207028},
{F[4,10],(-22272*p[7]-143745595*p[10])/11301757-(5568*tr5*pe[7])/11301757},
{F[4,11],(-3*(645120*p[7]-1920966629*p[10]))/361656224-(15120*tr5*pe[7])/11301757},
{F[4,12],(49323577728*p[7]-18559386236963*p[10])/13019624064+(128446817*tr5*pe[7])/135621084},
{F[4,13],(3*(600064*p[7]-112493429*p[10]))/180828112+(28128*tr5*pe[7])/11301757},
{F[4,14],(75906336*p[7]-145083566531*p[10])/3254906016+(790691*tr5*pe[7])/135621084},
{F[4,15],(3*(530432*p[7]+6372957075*p[10]))/1446624896+(3108*tr5*pe[7])/11301757},
{F[4,16],(-55793664*p[7]+26658281725*p[10])/2169937344-(72648*tr5*pe[7])/11301757},
{F[4,17],(-3*(6731776*p[7]-8995101529*p[10]))/723312448-(78888*tr5*pe[7])/11301757},
{F[4,18],(-7866961152*p[7]+559447746151*p[10])/13019624064-(10243439*tr5*pe[7])/67810542},
{F[4,19],(13486080*p[7]-22951770421*p[10])/1627453008+(70240*tr5*pe[7])/33905271},
{F[4,20],(-2123776*p[7]+3562942813*p[10])/542484336-(33184*tr5*pe[7])/33905271},
{F[4,21],(-8116224*p[7]-3915877195*p[10])/723312448-(31704*tr5*pe[7])/11301757},
{F[4,22],(281550816*p[7]-96198878363*p[10])/1084968672+(2932821*tr5*pe[7])/45207028},
{F[4,23],(2*(4608*p[7]-1047077*p[10]))/33905271+(768*tr5*pe[7])/11301757},
{F[4,24],(10500096*p[7]-21866401273*p[10])/542484336+(54688*tr5*pe[7])/11301757},
{eps5*F[4,25],p[8]+(tr5*pe[8])/4},
{F[4,26],(-1437696*p[7]+337989781*p[10])/67810542-(59904*tr5*pe[7])/11301757},
{F[4,27],(448512*p[7]-105682747*p[10])/22603514+(56064*tr5*pe[7])/11301757},
{eps5*F[4,28],(tr5*pe[9])/4},
{F[4,29],(7*(8493056*p[7]-10716367445*p[10]))/2169937344+(232232*tr5*pe[7])/33905271},
{F[4,30],(-54837339072*p[7]+20408600341549*p[10])/19529436096-(285611141*tr5*pe[7])/406863252},
{F[4,31],(-9944432544*p[7]+3807856746575*p[10])/3254906016-(103587839*tr5*pe[7])/135621084},
{F[4,32],(27420672*p[7]-39612429127*p[10])/1627453008+(142816*tr5*pe[7])/33905271},
{F[4,33],(-80*(2112*p[7]-2834443*p[10]))/33905271-(14080*tr5*pe[7])/11301757},
{F[4,34],(-5*(6539264*p[7]-14634884999*p[10]))/1084968672-(255440*tr5*pe[7])/33905271},
{F[4,35],(19011584*p[7]-49935154021*p[10])/723312448+(74264*tr5*pe[7])/11301757},
{F[4,36],(24077807808*p[7]-9141112391599*p[10])/19529436096+(125405249*tr5*pe[7])/406863252},
{F[4,37],(13824*p[7]+19462283*p[10])/33905271+(1152*tr5*pe[7])/11301757},
{F[4,38],(17*(1308672*p[7]-1484054353*p[10]))/542484336+(115872*tr5*pe[7])/11301757},
{eps5*F[4,39],(tr5*pe[9])/4},
{F[4,40],(16*(4608*p[7]-1047077*p[10]))/33905271+(6144*tr5*pe[7])/11301757},
{eps5*F[4,41],p[8]+(tr5*pe[8])/4},
{F[4,42],(2042039904*p[7]-937569809671*p[10])/9764718048+(21271249*tr5*pe[7])/406863252},
{F[4,43],(3206016*p[7]-968666159*p[10])/180828112+(50094*tr5*pe[7])/11301757},
{F[4,44],(-569219712*p[7]+375101586229*p[10])/3254906016-(1482343*tr5*pe[7])/33905271},
{F[4,46],(9*(34816*p[7]-202552619*p[10]))/180828112+(4896*tr5*pe[7])/11301757},
{F[4,47],(-3*(190464*p[7]-634737799*p[10]))/90414056-(17856*tr5*pe[7])/11301757},
{F[4,48],(40*(4608*p[7]-1047077*p[10]))/33905271+(15360*tr5*pe[7])/11301757},
{eps5*F[4,49],p[8]/3+(tr5*(pe[8]-4*pe[9]))/12},
{F[4,50],(32*(8640*p[7]-3375989*p[10]))/33905271+(23040*tr5*pe[7])/11301757},
{eps5*F[4,51],p[8]/3+(tr5*(pe[8]+pe[9]))/12},
{F[4,52],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[4,53],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[4,55],(-1239040*p[7]-1271816341*p[10])/723312448-(4840*tr5*pe[7])/11301757},
{F[4,56],(-677888*p[7]+1797814429*p[10])/723312448-(2648*tr5*pe[7])/11301757},
{F[4,57],(-115155168*p[7]+49514990509*p[10])/1627453008-(1199533*tr5*pe[7])/67810542},
{F[4,58],(5*(54224448*p[7]-24744420445*p[10]))/3254906016+(1412095*tr5*pe[7])/67810542},
{F[4,59],(3*(4608*p[7]-1047077*p[10]))/11301757+(3456*tr5*pe[7])/11301757},
{F[4,60],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[4,62],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[4,65],(-72198144*p[7]-10571691523*p[10])/6509812032-(31336*tr5*pe[7])/11301757},
{F[4,66],(1037456640*p[7]-446050278607*p[10])/3254906016+(900570*tr5*pe[7])/11301757},
{F[4,67],(-1209863168*p[7]+1430312455101*p[10])/36888934848-(4726028*tr5*pe[7])/576389607},
{F[4,68],(-7*(2618326016*p[7]-747959787255*p[10]))/36888934848-(71594852*tr5*pe[7])/576389607},
{F[4,69],(7*(1455104*p[7]-1846334837*p[10]))/180828112+(159152*tr5*pe[7])/11301757},
{F[4,70],(22430016*p[7]-5892139331*p[10])/271242168+(233646*tr5*pe[7])/11301757},
{F[4,71],(-3*(1897216*p[7]-1633486239*p[10]))/361656224-(44466*tr5*pe[7])/11301757},
{F[4,72],(25540608*p[7]-25284060601*p[10])/4339874688+(16628*tr5*pe[7])/11301757},
{F[4,73],(155464704*p[7]-39519235673*p[10])/2169937344+(202428*tr5*pe[7])/11301757},
{F[4,74],(515695104*p[7]-264420818497*p[10])/6509812032+(223826*tr5*pe[7])/11301757},
{F[4,75],(576481536*p[7]-187418066369*p[10])/9764718048+(166806*tr5*pe[7])/11301757},
{F[4,76],(-53927424*p[7]+9903176675*p[10])/2169937344-(70218*tr5*pe[7])/11301757},
{F[4,77],(-27391424*p[7]+6336078959*p[10])/180828112-(427991*tr5*pe[7])/11301757},
{F[4,79],(44*(4608*p[7]-1047077*p[10]))/11301757+(50688*tr5*pe[7])/11301757},
{eps5*F[4,80],(9*p[8])/8+(tr5*(9*pe[8]-10*pe[9]))/32},
{F[4,81],(3581184*p[7]-4963381787*p[10])/135621084+(74608*tr5*pe[7])/11301757},
{F[4,82],(-3*(195840*p[7]-547428959*p[10]))/45207028-(36720*tr5*pe[7])/11301757},
{eps5*F[4,83],(15*p[8])/8+(tr5*(15*pe[8]+2*pe[9]))/32},
{F[4,84],(-2076668928*p[7]+938881904279*p[10])/19529436096-(300444*tr5*pe[7])/11301757},
{F[4,85],(-2561024*p[7]-321720308247*p[10])/27666701136-(40016*tr5*pe[7])/1729168821},
{F[4,86],(-31908864*p[7]+39908969677*p[10])/1627453008-(166192*tr5*pe[7])/33905271},
{F[4,87],(2610012672*p[7]-1002965959369*p[10])/9764718048+(755212*tr5*pe[7])/11301757},
{F[4,88],(-2103031296*p[7]+736999015295*p[10])/6509812032-(912774*tr5*pe[7])/11301757},
{F[4,89],(-4*(52608*p[7]+289441*p[10]))/33905271-(17536*tr5*pe[7])/11301757},
{F[4,90],(5312256*p[7]-1013091773*p[10])/45207028+(332016*tr5*pe[7])/11301757},
{eps5*F[4,91],(-33*p[8])/8-(3*tr5*(11*pe[8]-14*pe[9]))/32},
{eps5*F[4,93],(9*p[8])/8+(tr5*(9*pe[8]-10*pe[9]))/32},
{F[4,94],(6*(6144*p[7]-5163355*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[4,95],(508509312*p[7]-169074761941*p[10])/2169937344+(1324243*tr5*pe[7])/22603514},
{F[4,97],(-49352832*p[7]+12127073317*p[10])/813726504-(171364*tr5*pe[7])/11301757},
{F[4,98],(22430016*p[7]-5892139331*p[10])/203431626+(311528*tr5*pe[7])/11301757},
{eps5*F[4,100],-1/3*p[8]+(tr5*(-pe[8]+pe[9]))/12},
{F[4,101],(113664*p[7]+23146381*p[10])/33905271+(9472*tr5*pe[7])/11301757},
{eps5*F[4,102],(-5*p[8])/12+tr5*((-5*pe[8])/48+(3*pe[9])/8)},
{F[4,106],(-155464704*p[7]+39519235673*p[10])/6509812032-(67476*tr5*pe[7])/11301757},
{F[4,107],(119522304*p[7]-36776878433*p[10])/6509812032+(51876*tr5*pe[7])/11301757},
{F[4,108],(7*(840768*p[7]-193402457*p[10]))/180828112+(91959*tr5*pe[7])/11301757},
{eps5*F[4,111],(3*p[8])/8+(3*tr5*(pe[8]-2*pe[9]))/32},
{eps5*F[4,113],(3*p[8])/4+(3*tr5*(pe[8]-2*pe[9]))/16},
{eps5*F[4,114],(3*p[8])/2+(3*tr5*(pe[8]-2*pe[9]))/8},
{F[4,115],(186126336*p[7]-4104897281*p[10])/6509812032+(80784*tr5*pe[7])/11301757},
{F[4,116],(-1051508736*p[7]-1836802604621*p[10])/13019624064-(228192*tr5*pe[7])/11301757},
{F[4,117],(2331710464*p[7]-518999282249*p[10])/12296311616+(9108244*tr5*pe[7])/192129869},
{F[4,118],(-125489152*p[7]+3244187526049*p[10])/18444467424-(980384*tr5*pe[7])/576389607},
{F[4,119],(-175730688*p[7]-87021307909*p[10])/4339874688-(114408*tr5*pe[7])/11301757},
{F[4,120],(-28999680*p[7]+22890505433*p[10])/1446624896-(56640*tr5*pe[7])/11301757},
{F[4,121],(-13670400*p[7]+2740904957*p[10])/2169937344-(17800*tr5*pe[7])/11301757},
{F[4,122],(1824768*p[7]-28363887553*p[10])/1084968672+(4752*tr5*pe[7])/11301757},
{F[4,123],(-174071808*p[7]-407938687663*p[10])/13019624064-(37776*tr5*pe[7])/11301757},
{F[4,124],(-187*(3096576*p[7]+4257835579*p[10]))/39058872192-(41888*tr5*pe[7])/11301757},
{F[4,125],(17*(7077888*p[7]+1522276417*p[10]))/4339874688+(78336*tr5*pe[7])/11301757},
{F[4,126],(-12155136*p[7]+906642839*p[10])/67810542-(506464*tr5*pe[7])/11301757},
{F[4,127],(29184*p[7]+903017*p[10])/67810542+(1216*tr5*pe[7])/11301757},
{F[4,128],(1026048*p[7]+19256761*p[10])/180828112+(16032*tr5*pe[7])/11301757},
{eps5*F[4,129],-2*p[8]+tr5*(-1/2*pe[8]+pe[9])},
{F[4,130],(5451776*p[7]-6160095731*p[10])/180828112+(85184*tr5*pe[7])/11301757},
{F[4,131],(-22941696*p[7]+18590560393*p[10])/542484336-(119488*tr5*pe[7])/11301757},
{eps5*F[4,132],(5*p[8])/2+(5*tr5*(pe[8]-2*pe[9]))/8},
{F[4,133],(131106816*p[7]+234477549127*p[10])/4882359024+(75872*tr5*pe[7])/11301757},
{F[4,134],(-10*(5315840*p[7]-1331611113*p[10]))/1729168821-(13289600*tr5*pe[7])/1729168821},
{F[4,135],(-1947525120*p[7]-2024083143727*p[10])/19529436096-(281760*tr5*pe[7])/11301757},
{F[4,136],(1608118272*p[7]+1541475830057*p[10])/13019624064+(348984*tr5*pe[7])/11301757},
{F[4,137],(29*(29184*p[7]+903017*p[10]))/135621084+(17632*tr5*pe[7])/11301757},
{F[4,138],(-32538624*p[7]+5476228285*p[10])/180828112-(508416*tr5*pe[7])/11301757},
{eps5*F[4,139],-1/4*p[8]+(tr5*(-pe[8]+6*pe[9]))/16},
{F[4,140],(-4*(12288*p[7]+975047*p[10]))/11301757-(12288*tr5*pe[7])/11301757},
{eps5*F[4,141],-2*p[8]+tr5*(-1/2*pe[8]+pe[9])},
{F[4,143],(214548480*p[7]+87694207141*p[10])/6509812032+(93120*tr5*pe[7])/11301757},
{F[4,144],(-182366208*p[7]-83614821853*p[10])/3254906016-(158304*tr5*pe[7])/11301757},
{F[4,145],(-20*(4608*p[7]-1047077*p[10]))/33905271-(7680*tr5*pe[7])/11301757},
{eps5*F[4,146],p[8]/3+(tr5*(pe[8]-2*pe[9]))/12},
{F[4,147],(-95232*p[7]+17872339*p[10])/11301757-(23808*tr5*pe[7])/11301757},
{eps5*F[4,148],p[8]/12+(tr5*(pe[8]-6*pe[9]))/48},
{F[4,149],(-122880*p[7]+1551287*p[10])/22603514-(15360*tr5*pe[7])/11301757},
{F[4,150],(-3*(12288*p[7]+975047*p[10]))/22603514-(4608*tr5*pe[7])/11301757},
{F[4,152],(35002368*p[7]+20447718449*p[10])/3254906016+(30384*tr5*pe[7])/11301757},
{F[4,153],(-20238336*p[7]-19327057385*p[10])/3254906016-(17568*tr5*pe[7])/11301757},
{F[4,154],(-3*(16896*p[7]-11373787*p[10]))/45207028-(3168*tr5*pe[7])/11301757},
{F[4,155],(-1536*p[7]-7185479*p[10])/45207028-(96*tr5*pe[7])/11301757},
{F[4,157],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[4,160],(17073071104*p[7]+184014671221*p[10])/36888934848+(66691684*tr5*pe[7])/576389607},
{F[4,161],(2406912*p[7]-132525463*p[10])/361656224+(18804*tr5*pe[7])/11301757},
{F[4,162],(-18941952*p[7]+32080135975*p[10])/542484336-(98656*tr5*pe[7])/11301757},
{F[4,163],(10936617984*p[7]+551662950011*p[10])/36888934848+(14240388*tr5*pe[7])/192129869},
{F[4,164],(-1203575808*p[7]-260342123555*p[10])/36888934848-(1567156*tr5*pe[7])/192129869},
{F[4,165],(-23771136*p[7]+24881983033*p[10])/1446624896-(46428*tr5*pe[7])/11301757},
{F[4,166],(-8576380928*p[7]-934557603377*p[10])/36888934848-(33501488*tr5*pe[7])/576389607},
{F[4,167],(-2*(218368*p[7]+17562851*p[10]))/11301757-(109184*tr5*pe[7])/11301757},
{F[4,168],(-5*(1127908352*p[7]+140350309161*p[10]))/110666804544-(22029460*tr5*pe[7])/1729168821},
{F[4,170],(21116928*p[7]-24278866681*p[10])/542484336+(109984*tr5*pe[7])/11301757},
{eps5*F[4,171],-2*p[8]+tr5*(-1/2*pe[8]+(15*pe[9])/32)},
{F[4,172],(6144*p[7]-5163355*p[10])/11301757+(1536*tr5*pe[7])/11301757},
{F[4,173],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{eps5*F[4,174],-p[8]+(tr5*(-8*pe[8]+25*pe[9]))/32},
{F[4,175],(1130859520*p[7]-438606076161*p[10])/110666804544+(4417420*tr5*pe[7])/1729168821},
{F[4,176],(1798750208*p[7]+33438222543*p[10])/36888934848+(7026368*tr5*pe[7])/576389607},
{F[4,177],(8042496*p[7]-18264020321*p[10])/813726504+(83776*tr5*pe[7])/33905271},
{F[4,178],(-943104*p[7]+29706395*p[10])/22603514-(117888*tr5*pe[7])/11301757},
{F[4,179],(480140288*p[7]+214156733957*p[10])/36888934848+(1875548*tr5*pe[7])/576389607},
{F[4,181],(17*(1308672*p[7]-1484054353*p[10]))/542484336+(115872*tr5*pe[7])/11301757},
{eps5*F[4,182],-p[8]+(tr5*(-8*pe[8]+25*pe[9]))/32},
{eps5*F[4,184],-2*p[8]+tr5*(-1/2*pe[8]+(15*pe[9])/32)},
{F[4,185],(5*(1739555840*p[7]+124328612649*p[10]))/110666804544+(33975700*tr5*pe[7])/1729168821},
{F[4,186],(63416832*p[7]+1917048913*p[10])/3074077904+(990888*tr5*pe[7])/192129869},
{F[4,187],(-38197248*p[7]+227101093313*p[10])/18444467424-(99472*tr5*pe[7])/192129869},
{eps5*F[4,190],p[8]/3+(tr5*(pe[8]-2*pe[9]))/12},
{eps5*F[4,192],p[8]+(tr5*(pe[8]-(7*pe[9])/12))/4},
{F[4,196],(14111232*p[7]+394994431*p[10])/768519476+(881952*tr5*pe[7])/192129869},
{eps5*F[4,199],(-3*tr5*pe[9])/32},
{eps5*F[4,201],(-3*tr5*pe[9])/16},
{eps5*F[4,202],(-3*tr5*pe[9])/8},
{F[4,203],(3*(423936*p[7]-107632841*p[10]))/45207028+(79488*tr5*pe[7])/11301757},
{F[4,204],(63006720*p[7]-8263058347*p[10])/1446624896+(123060*tr5*pe[7])/11301757},
{F[4,205],(-15*(4608*p[7]-1047077*p[10]))/45207028-(4320*tr5*pe[7])/11301757},
{F[4,206],(-94660608*p[7]+40583352349*p[10])/4339874688-(61628*tr5*pe[7])/11301757},
{F[4,207],(-27*(15360*p[7]-7257509*p[10]))/90414056-(12960*tr5*pe[7])/11301757},
{F[4,208],(7289856*p[7]-1622570543*p[10])/542484336+(37968*tr5*pe[7])/11301757},
{F[4,209],(3*(2036736*p[7]-451506277*p[10]))/180828112+(95472*tr5*pe[7])/11301757},
{F[4,210],(-4*(14953344*p[7]+731998249*p[10]))/576389607-(4984448*tr5*pe[7])/192129869},
{F[4,212],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{eps5*F[4,213],(-9*p[8])/8+(tr5*(-9*pe[8]+10*pe[9]))/32},
{F[4,214],(82944*p[7]-7545629*p[10])/11301757+(20736*tr5*pe[7])/11301757},
{eps5*F[4,215],(5*p[8])/8+(tr5*(5*pe[8]-2*pe[9]))/32},
{F[4,216],(-251904*p[7]+234301069*p[10])/45207028-(15744*tr5*pe[7])/11301757},
{F[4,217],(2036736*p[7]-451506277*p[10])/90414056+(63648*tr5*pe[7])/11301757},
{F[4,218],(-160*(2928*p[7]-76697*p[10]))/33905271-(39040*tr5*pe[7])/11301757},
{eps5*F[4,219],(27*p[8])/8+(27*tr5*(pe[8]-2*pe[9]))/32},
{eps5*F[4,221],(-9*p[8])/8+(tr5*(-9*pe[8]+10*pe[9]))/32},
{F[4,223],(-27*(1024*p[7]+1023067*p[10]))/90414056-(864*tr5*pe[7])/11301757},
{eps5*F[4,225],-1/3*p[8]+(tr5*(-pe[8]+2*pe[9]))/12},
{F[4,226],(3*(57344*p[7]+782967*p[10]))/11301757+(43008*tr5*pe[7])/11301757},
{F[4,230],(-156672*p[7]+1695347*p[10])/90414056-(4896*tr5*pe[7])/11301757},
{eps5*F[4,233],(-3*p[8])/8-(3*tr5*(pe[8]-2*pe[9]))/32},
{eps5*F[4,234],(-3*p[8])/4-(3*tr5*(pe[8]-2*pe[9]))/16},
{eps5*F[4,235],(-3*p[8])/2-(3*tr5*(pe[8]-2*pe[9]))/8},
{F[4,236],(-786432*p[7]+355762001*p[10])/45207028-(49152*tr5*pe[7])/11301757},
{F[4,237],(-4194048*p[7]+4842702617*p[10])/180828112-(65532*tr5*pe[7])/11301757},
{F[4,238],(-9*(3712*p[7]-529541*p[10]))/22603514-(4176*tr5*pe[7])/11301757},
{F[4,239],(-259584*p[7]+119261375*p[10])/45207028-(16224*tr5*pe[7])/11301757},
{F[4,240],(-5*(25728*p[7]-6787993*p[10]))/22603514-(16080*tr5*pe[7])/11301757},
{F[4,241],(-475008*p[7]+159735907*p[10])/22603514-(59376*tr5*pe[7])/11301757},
{F[4,242],(109056*p[7]-100125869*p[10])/67810542+(4544*tr5*pe[7])/11301757},
{F[4,243],(6*(16640*p[7]-14454993*p[10]))/11301757+(24960*tr5*pe[7])/11301757},
{eps5*F[4,244],-p[8]+(tr5*(-2*pe[8]-11*pe[9]))/8},
{F[4,245],(-32*(2592*p[7]+117379*p[10]))/11301757-(20736*tr5*pe[7])/11301757},
{eps5*F[4,246],-3*p[8]+(tr5*(-3*pe[8]+2*pe[9]))/4},
{F[4,247],(2*(10176*p[7]-75302809*p[10]))/33905271+(1696*tr5*pe[7])/11301757},
{F[4,248],(-475008*p[7]+159735907*p[10])/33905271-(39584*tr5*pe[7])/11301757},
{F[4,249],(1648128*p[7]+115238263*p[10])/135621084+(34336*tr5*pe[7])/11301757},
{eps5*F[4,250],3*p[8]+(3*tr5*(pe[8]-pe[9]))/4},
{F[4,251],(2*(51456*p[7]-2274229*p[10]))/11301757+(25728*tr5*pe[7])/11301757},
{eps5*F[4,252],p[8]+(tr5*(pe[8]+(5*pe[9])/4))/4},
{F[4,253],(13056*p[7]+10218665*p[10])/22603514+(1632*tr5*pe[7])/11301757},
{F[4,254],(2*(22272*p[7]-14479003*p[10]))/33905271+(3712*tr5*pe[7])/11301757},
{eps5*F[4,255],-1/3*p[8]+(tr5*(-4*pe[8]+17*pe[9]))/48},
{F[4,256],(-454656*p[7]+9130289*p[10])/33905271-(37888*tr5*pe[7])/11301757},
{F[4,257],(122880*p[7]-1551287*p[10])/22603514+(15360*tr5*pe[7])/11301757},
{F[4,258],(49152*p[7]-7401569*p[10])/22603514+(6144*tr5*pe[7])/11301757},
{F[4,260],(-9*(2560*p[7]-3093211*p[10]))/45207028-(1440*tr5*pe[7])/11301757},
{F[4,261],(26112*p[7]-13467941*p[10])/45207028+(1632*tr5*pe[7])/11301757},
{F[4,264],(1308672*p[7]-263464597*p[10])/45207028+(81792*tr5*pe[7])/11301757},
{F[4,265],(-5*(18432*p[7]+7113449*p[10]))/180828112-(1440*tr5*pe[7])/11301757},
{F[4,266],(4294656*p[7]-1416644287*p[10])/135621084+(89472*tr5*pe[7])/11301757},
{F[4,267],(9*(22528*p[7]-11397797*p[10]))/180828112+(3168*tr5*pe[7])/11301757},
{F[4,268],(-2*(55296*p[7]-23866681*p[10]))/11301757-(27648*tr5*pe[7])/11301757},
{F[4,269],(6*(8192*p[7]-3117221*p[10]))/11301757+(12288*tr5*pe[7])/11301757},
{eps5*F[4,271],-p[8]+(tr5*(-8*pe[8]+9*pe[9]))/32},
{F[4,272],(2*(22272*p[7]-14479003*p[10]))/33905271+(3712*tr5*pe[7])/11301757},
{eps5*F[4,273],p[8]+(tr5*(pe[8]+(27*pe[9])/8))/4},
{F[4,274],(-2*(249600*p[7]-58600297*p[10]))/33905271-(41600*tr5*pe[7])/11301757},
{F[4,275],(-3*(54272*p[7]-13587991*p[10]))/11301757-(40704*tr5*pe[7])/11301757},
{F[4,276],(-3*(10240*p[7]-1071087*p[10]))/11301757-(7680*tr5*pe[7])/11301757},
{eps5*F[4,277],-p[8]+(tr5*(-8*pe[8]-27*pe[9]))/32},
{eps5*F[4,279],-p[8]+(tr5*(-8*pe[8]+9*pe[9]))/32},
{F[4,280],(-18432*p[7]-7113449*p[10])/90414056-(576*tr5*pe[7])/11301757},
{eps5*F[4,282],p[8]+(tr5*(pe[8]-pe[9]))/4},
{F[4,283],(2*(68352*p[7]-2346259*p[10]))/33905271+(11392*tr5*pe[7])/11301757},
{eps5*F[4,289],(3*tr5*pe[9])/32},
{eps5*F[4,290],(3*tr5*pe[9])/16},
{eps5*F[4,291],(3*tr5*pe[9])/8},
{F[4,292],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{eps5*F[4,293],2*p[8]+(tr5*(2*pe[8]-3*pe[9]))/4},
{F[4,294],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{eps5*F[4,295],-p[8]+(tr5*(-pe[8]+3*pe[9]))/4},
{F[4,296],(16*(4608*p[7]-1047077*p[10]))/33905271+(6144*tr5*pe[7])/11301757},
{F[4,297],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[4,298],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[4,300],(3*(4608*p[7]-1047077*p[10]))/11301757+(3456*tr5*pe[7])/11301757},
{F[4,301],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[4,304],(3*(6144*p[7]-5163355*p[10]))/11301757+(4608*tr5*pe[7])/11301757},
{F[4,310],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[4,312],(3*(8192*p[7]-3117221*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[4,318],(-440*(4608*p[7]-1047077*p[10]))/33905271-(168960*tr5*pe[7])/11301757},
{F[4,322],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[4,323],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[4,326],(-88*(4608*p[7]-1047077*p[10]))/33905271-(33792*tr5*pe[7])/11301757},
{F[4,327],(-44*(4608*p[7]-1047077*p[10]))/11301757-(50688*tr5*pe[7])/11301757},
{F[4,329],(-16*(4608*p[7]-1047077*p[10]))/33905271-(6144*tr5*pe[7])/11301757},
{eps5*F[4,330],3*p[8]+(3*tr5*(pe[8]-2*pe[9]))/4},
{F[1,1,1],p[9]+(tr5*pe[10])/4},
{F[3,1]*F[1,1,1],(2139320064*p[7]+425886462559*p[10])/2169937344+(2785573*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,1],(-16*(18816*p[7]+433501*p[10]))/11301757-(75264*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,1],(439296*p[7]-1278971321*p[10])/135621084+(9152*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,1],(19296632832*p[7]-2313260859283*p[10])/39058872192+(12562912*tr5*pe[7])/101715813},
{F[3,5]*F[1,1,1],(-22354944*p[7]-5675785859*p[10])/542484336-(116432*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,1],(-4765654272*p[7]+3405583293395*p[10])/9764718048-(12410558*tr5*pe[7])/101715813},
{F[3,7]*F[1,1,1],(-2712576*p[7]-291528485*p[10])/90414056-(84768*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,1],(-2*(1846272*p[7]+578793017*p[10]))/33905271-(307712*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,1],(20187744*p[7]+7334439311*p[10])/22603514+(2523468*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,1],(-261120*p[7]-12243431*p[10])/45207028-(16320*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,1],(-1016832*p[7]-722059849*p[10])/135621084-(21184*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,1],(1248889344*p[7]+5324899833839*p[10])/39058872192+(813079*tr5*pe[7])/101715813},
{F[3,13]*F[1,1,1],(7689216*p[7]-703693591*p[10])/542484336+(40048*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,1],(-10221851904*p[7]+7257036600415*p[10])/19529436096-(13309703*tr5*pe[7])/101715813},
{F[3,15]*F[1,1,1],(3*(6144*p[7]-5163355*p[10]))/22603514+(2304*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,1],(359*(4608*p[7]-1047077*p[10]))/33905271+(137856*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,1],(-7*(224256*p[7]+111034103*p[10]))/180828112-(24528*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,1],(-1163306496*p[7]+1495242920821*p[10])/4339874688-(757361*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,1],(239104*p[7]-4101631*p[10])/11301757+(59776*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,1],(2123718144*p[7]-793386394987*p[10])/6509812032+(2765258*tr5*pe[7])/33905271},
{F[3,22]*F[1,1,1],p[10]},
{eps5*F[3,23]*F[1,1,1],(5*p[8])/2+(5*tr5*(pe[8]-2*pe[9]))/8},
{F[3,24]*F[1,1,1],(2989056*p[7]+183496837*p[10])/135621084+(62272*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,1],(-3*p[8])/2+(tr5*(-3*pe[8]+2*pe[9]))/8},
{F[3,27]*F[1,1,1],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,1],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,1],(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,1],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[3,31]*F[1,1,1],(454656*p[7]-9130289*p[10])/33905271+(37888*tr5*pe[7])/11301757},
{F[3,32]*F[1,1,1],(5*(454656*p[7]-9130289*p[10]))/67810542+(94720*tr5*pe[7])/11301757},
{F[3,33]*F[1,1,1],(454656*p[7]-9130289*p[10])/22603514+(56832*tr5*pe[7])/11301757},
{F[3,34]*F[1,1,1],(8*(454656*p[7]-9130289*p[10]))/33905271+(303104*tr5*pe[7])/11301757},
{F[3,35]*F[1,1,1],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,1],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[3,37]*F[1,1,1],(454656*p[7]-9130289*p[10])/67810542+(18944*tr5*pe[7])/11301757},
{F[3,38]*F[1,1,1],(454656*p[7]-9130289*p[10])/22603514+(56832*tr5*pe[7])/11301757},
{F[3,42]*F[1,1,1],(-454656*p[7]+9130289*p[10])/11301757-(113664*tr5*pe[7])/11301757},
{eps5*F[3,43]*F[1,1,1],-1/2*p[8]+(tr5*(-pe[8]+2*pe[9]))/8},
{eps5*F[3,45]*F[1,1,1],(-3*p[8])/2+(tr5*(-3*pe[8]+2*pe[9]))/8},
{F[3,51]*F[1,1,1],(-16*(37248*p[7]-3754807*p[10]))/33905271-(49664*tr5*pe[7])/11301757},
{F[3,52]*F[1,1,1],(-22176768*p[7]+853815233*p[10])/542484336-(115504*tr5*pe[7])/11301757},
{F[3,53]*F[1,1,1],(-9*(100352*p[7]-1455247*p[10]))/45207028-(56448*tr5*pe[7])/11301757},
{F[3,54]*F[1,1,1],(-32*(130560*p[7]+470837*p[10]))/33905271-(348160*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,1],(-3554304*p[7]-386573597*p[10])/135621084-(74048*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,1],(-2085888*p[7]-1315468003*p[10])/542484336-(10864*tr5*pe[7])/11301757},
{F[3,57]*F[1,1,1],(-2141184*p[7]-82313323*p[10])/90414056-(66912*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,1],(3*(169984*p[7]-22300747*p[10]))/22603514+(63744*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,1],(-9*(140288*p[7]-40667933*p[10]))/180828112-(19728*tr5*pe[7])/11301757},
{F[3,61]*F[1,1,1],(3*(844800*p[7]+7700257*p[10]))/45207028+(158400*tr5*pe[7])/11301757},
{eps5*F[3,62]*F[1,1,1],-1/2*p[8]+(tr5*(-pe[8]+2*pe[9]))/8},
{eps5*F[3,63]*F[1,1,1],(-5*p[8])/4-(5*tr5*(pe[8]-2*pe[9]))/16},
{F[3,65]*F[1,1,1],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,1],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,1],(-6144*p[7]+5163355*p[10])/22603514-(768*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,1],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{eps5*F[3,70]*F[1,1,1],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[3,71]*F[1,1,1],(-3*p[8])/2+(tr5*(-3*pe[8]+4*pe[9]))/8},
{eps5*F[3,78]*F[1,1,1],-1/8*(tr5*pe[9])},
{F[3,79]*F[1,1,1],(-16*(768*p[7]-2058139*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,1],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{eps5*F[3,81]*F[1,1,1],(3*p[8])/2+(3*tr5*(pe[8]-pe[9]))/8},
{eps5*F[3,82]*F[1,1,1],-1/2*p[8]+(tr5*(-pe[8]+3*pe[9]))/8},
{F[1,1,1]^2,(71*p[10])/18+(-p[13]-p[22]+p[28]+p[31])/2+(tr5*(-pe[13]-pe[22]+pe[28]+pe[31]))/8},
{F[1,1,1]^3,p[4]/24+(207360*p[7])/11301757-(82935173*p[10])/22603514-(5*p[15])/9-(5*p[29])/9-(3*p[32])/4-(13*p[33])/8+tr5*(pe[4]/96+(51840*pe[7])/11301757+(-40*pe[15]-40*pe[29]-54*pe[32]-117*pe[33])/288)},
{F[1,1,1]^4,(-68245563648*p[7]+55732615496849*p[10])/58588308288-(88861411*tr5*pe[7])/305147439},
{F[1,1,2],p[11]+(tr5*pe[11])/4},
{F[3,1]*F[1,1,2],(-8*(187200*p[7]-58077419*p[10]))/33905271-(124800*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,2],(-9*(47104*p[7]-9447703*p[10]))/22603514-(52992*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,2],(38615040*p[7]-66198732577*p[10])/1627453008+(67040*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,2],(-827904*p[7]+127848797*p[10])/135621084-(17248*tr5*pe[7])/11301757},
{F[3,5]*F[1,1,2],(5*(96823296*p[7]-50741549975*p[10]))/6509812032+(210120*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,2],(-16*(9536*p[7]-3893525*p[10]))/11301757-(38144*tr5*pe[7])/11301757},
{F[3,7]*F[1,1,2],(320256*p[7]-67120973*p[10])/11301757+(80064*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,2],(27297792*p[7]-22918182751*p[10])/180828112+(426528*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,2],(2142720*p[7]-577304861*p[10])/33905271+(178560*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,2],(-43776*p[7]+4296353*p[10])/11301757-(10944*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,2],(-3520512*p[7]+22849694735*p[10])/813726504-(12224*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,2],(810496*p[7]-179146207*p[10])/45207028+(50656*tr5*pe[7])/11301757},
{F[3,13]*F[1,1,2],(1050624*p[7]+92401768573*p[10])/6509812032+(456*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,2],(752640*p[7]-174789829*p[10])/33905271+(62720*tr5*pe[7])/11301757},
{F[3,15]*F[1,1,2],(3*(12288*p[7]+975047*p[10]))/22603514+(4608*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,2],(-38651904*p[7]+56374580603*p[10])/542484336-(201312*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,2],(46884864*p[7]-68175835327*p[10])/2169937344+(61048*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,2],(247296*p[7]-18520609*p[10])/45207028+(15456*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,2],(16*(21024*p[7]-4070929*p[10]))/33905271+(28032*tr5*pe[7])/11301757},
{F[3,20]*F[1,1,2],(-13744128*p[7]+20433606137*p[10])/1627453008-(71584*tr5*pe[7])/33905271},
{F[3,21]*F[1,1,2],(8*(6144*p[7]-5163355*p[10]))/33905271+(4096*tr5*pe[7])/11301757},
{F[3,22]*F[1,1,2],(36864*p[7]-19678373*p[10])/11301757+(9216*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,2],p[8]+(tr5*(pe[8]-3*pe[9]))/4},
{F[3,24]*F[1,1,2],(-6*(45056*p[7]-11493837*p[10]))/11301757-(67584*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,2],-2*p[8]+(tr5*(-4*pe[8]+3*pe[9]))/8},
{F[3,27]*F[1,1,2],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,2],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,2],(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,2],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{eps5*F[3,43]*F[1,1,2],(tr5*pe[9])/8},
{F[3,52]*F[1,1,2],(-129024*p[7]+85826941*p[10])/135621084-(2688*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,2],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,2],(129024*p[7]-85826941*p[10])/45207028+(8064*tr5*pe[7])/11301757},
{F[3,57]*F[1,1,2],(-18432*p[7]-7113449*p[10])/11301757-(4608*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,2],(224*(4608*p[7]-1047077*p[10]))/33905271+(86016*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,2],(-129024*p[7]+85826941*p[10])/45207028-(8064*tr5*pe[7])/11301757},
{eps5*F[3,62]*F[1,1,2],-p[8]+(tr5*(-pe[8]+2*pe[9]))/4},
{eps5*F[3,63]*F[1,1,2],p[8]+(tr5*(2*pe[8]-3*pe[9]))/8},
{eps5*F[3,70]*F[1,1,2],p[8]+(tr5*(2*pe[8]-3*pe[9]))/8},
{eps5*F[3,71]*F[1,1,2],-2*p[8]+(tr5*(-2*pe[8]+3*pe[9]))/4},
{F[3,77]*F[1,1,2],(-80*(4608*p[7]-1047077*p[10]))/11301757-(92160*tr5*pe[7])/11301757},
{eps5*F[3,78]*F[1,1,2],-1/8*(tr5*pe[9])},
{F[3,79]*F[1,1,2],(-60*(8192*p[7]-3117221*p[10]))/11301757-(122880*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,2],-1/8*(tr5*pe[9])},
{F[1,1,1]*F[1,1,2],(-77*p[4])/96+(1330560*p[7])/11301757-(1209373935*p[10])/45207028-(3*p[13])/2-p[14]/2-(77*p[15])/12-p[16]-5*p[20]-2*p[22]-p[25]-p[28]/2-(77*p[29])/48-p[30]-p[31]+(tr5*((-77*pe[4])/96+(1330560*pe[7])/11301757-(3*pe[13])/2-pe[14]/2-(77*pe[15])/12-pe[16]-5*pe[20]-2*pe[22]-pe[25]-pe[28]/2-(77*pe[29])/48-pe[30]-pe[31]))/4},
{F[1,1,1]^2*F[1,1,2],p[4]/16+(34560*p[7])/11301757+(491542997*p[10])/203431626+p[15]/18+(2*p[22])/77-(2*p[23])/77-(4*p[24])/77+(4*p[25])/77-(20*p[27])/77+(73*p[29])/72+(2*p[31])/77+(5*p[32])/6-p[33]/4+(tr5*(pe[4]/16+(34560*pe[7])/11301757+pe[15]/18+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77+(73*pe[29])/72+(2*pe[31])/77+(5*pe[32])/6-pe[33]/4))/4},
{F[1,1,1]^3*F[1,1,2],(17439744*p[7]-1382269571*p[10])/813726504+(181664*tr5*pe[7])/33905271},
{F[1,1,2]^2,(259*p[10])/36+(p[13]+2*p[16]-2*p[19]-2*p[20]+p[22]+2*p[24]-2*p[26]-2*p[27]+p[28]+p[31])/2+(tr5*(pe[13]+2*pe[16]-2*pe[19]-2*pe[20]+pe[22]+2*pe[24]-2*pe[26]-2*pe[27]+pe[28]+pe[31]))/8},
{F[1,1,1]*F[1,1,2]^2,(3*p[4])/16+(241920*p[7])/11301757-(839447471*p[10])/101715813-(5*p[15])/18+(5*p[22])/77-(5*p[23])/77-(10*p[24])/77+(10*p[25])/77-(50*p[27])/77+(13*p[29])/72+(5*p[31])/77-(5*p[32])/12+(7*p[33])/8+tr5*((3*pe[4])/64+(60480*pe[7])/11301757+(-1540*pe[15]+360*pe[22]-360*pe[23]-720*pe[24]+720*pe[25]-3600*pe[27]+1001*pe[29]+360*pe[31]-2310*pe[32]+4851*pe[33])/22176)},
{F[1,1,1]^2*F[1,1,2]^2,(1872384*p[7]+554023319*p[10])/67810542+(78016*tr5*pe[7])/11301757},
{F[1,1,2]^3,(-7*p[4])/24-(23040*p[7])/11301757-(728879894*p[10])/305147439-(19*p[15])/27-(31*p[22])/231+(31*p[23])/231+(62*p[24])/231-(62*p[25])/231+(310*p[27])/231-(19*p[29])/108-(31*p[31])/231+(11*p[32])/18+(17*p[33])/12+tr5*((-7*pe[4])/96-(5760*pe[7])/11301757+(-5852*pe[15]-1116*pe[22]+1116*pe[23]+2232*pe[24]-2232*pe[25]+11160*pe[27]-1463*pe[29]-1116*pe[31]+5082*pe[32]+11781*pe[33])/33264)},
{F[1,1,1]*F[1,1,2]^3,(-62819328*p[7]+5545728059*p[10])/813726504-(654368*tr5*pe[7])/33905271},
{F[1,1,2]^4,(850556928*p[7]-1231267067521*p[10])/9764718048+(2214992*tr5*pe[7])/101715813},
{F[1,1,3],p[12]+(tr5*pe[12])/4},
{F[3,1]*F[1,1,3],(2307894528*p[7]+479792280031*p[10])/3254906016+(6010142*tr5*pe[7])/33905271},
{F[3,2]*F[1,1,3],(-3*(12298240*p[7]-9830503779*p[10]))/361656224-(288240*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,3],(-935424*p[7]+280367173*p[10])/45207028-(58464*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,3],(6925380864*p[7]-2691058868059*p[10])/19529436096+(9017423*tr5*pe[7])/101715813},
{F[3,5]*F[1,1,3],(-23228928*p[7]+7516063043*p[10])/542484336-(120984*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,3],(-109718208*p[7]+43959216653*p[10])/203431626-(1523864*tr5*pe[7])/11301757},
{F[3,7]*F[1,1,3],(-1875456*p[7]+629591965*p[10])/90414056-(58608*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,3],(-2*(2492928*p[7]-769900283*p[10]))/33905271-(415488*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,3],(243690432*p[7]-55898899003*p[10])/271242168+(2538442*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,3],(37*(4608*p[7]-1047077*p[10]))/45207028+(10656*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,3],(-3866112*p[7]+1081929229*p[10])/135621084-(80544*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,3],(-2216759040*p[7]+784964588521*p[10])/6509812032-(962135*tr5*pe[7])/11301757},
{F[3,13]*F[1,1,3],(-1986048*p[7]+383479645*p[10])/180828112-(31032*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,3],(-37*(10036416*p[7]-2453400035*p[10]))/1220589756-(7736404*tr5*pe[7])/101715813},
{F[3,15]*F[1,1,3],(-9*(4608*p[7]-1047077*p[10]))/11301757-(10368*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,3],(-577*(4608*p[7]-1047077*p[10]))/67810542-(110784*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,3],(-1156608*p[7]+466247953*p[10])/180828112-(18072*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,3],(-4443194112*p[7]+1161736580419*p[10])/6509812032-(5785409*tr5*pe[7])/33905271},
{F[3,19]*F[1,1,3],(13993984*p[7]-10441863255*p[10])/180828112+(218656*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,3],(3804508032*p[7]-1431582869767*p[10])/9764718048+(9907573*tr5*pe[7])/101715813},
{F[3,22]*F[1,1,3],(-20*(4608*p[7]-1047077*p[10]))/11301757-(23040*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,3],(-3*p[8])/2-(3*tr5*(pe[8]-2*pe[9]))/8},
{F[3,24]*F[1,1,3],(2216448*p[7]-707075663*p[10])/135621084+(46176*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,3],(tr5*pe[9])/8},
{F[3,27]*F[1,1,3],(-4608*p[7]+1047077*p[10])/22603514-(576*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,3],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,3],(-3*(4608*p[7]-1047077*p[10]))/22603514-(1728*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,3],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,32]*F[1,1,3],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[3,33]*F[1,1,3],(-160*(2928*p[7]-76697*p[10]))/11301757-(117120*tr5*pe[7])/11301757},
{F[3,34]*F[1,1,3],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[3,35]*F[1,1,3],(80*(2928*p[7]-76697*p[10]))/11301757+(58560*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,3],(-320*(2928*p[7]-76697*p[10]))/101715813-(78080*tr5*pe[7])/33905271},
{F[3,44]*F[1,1,3],(320*(2928*p[7]-76697*p[10]))/101715813+(78080*tr5*pe[7])/33905271},
{eps5*F[3,45]*F[1,1,3],(tr5*pe[9])/8},
{F[3,51]*F[1,1,3],(6623232*p[7]+10629321091*p[10])/135621084+(137984*tr5*pe[7])/11301757},
{F[3,52]*F[1,1,3],(101947392*p[7]+18051976231*p[10])/2169937344+(132744*tr5*pe[7])/11301757},
{F[3,53]*F[1,1,3],(80*(2928*p[7]-76697*p[10]))/11301757+(58560*tr5*pe[7])/11301757},
{F[3,54]*F[1,1,3],(8*(503808*p[7]+17373413*p[10]))/33905271+(335872*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,3],(-982656*p[7]-2446750921*p[10])/33905271-(81888*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,3],(-125822976*p[7]-10034851663*p[10])/2169937344-(163832*tr5*pe[7])/11301757},
{F[3,57]*F[1,1,3],(-3930624*p[7]+1096588307*p[10])/90414056-(122832*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,3],(-16*p[10])/3},
{F[3,59]*F[1,1,3],(928143360*p[7]+468005595407*p[10])/6509812032+(402840*tr5*pe[7])/11301757},
{F[3,60]*F[1,1,3],(-258287616*p[7]-270518119649*p[10])/4882359024-(149472*tr5*pe[7])/11301757},
{F[3,61]*F[1,1,3],(9*(373248*p[7]-107416751*p[10]))/45207028+(209952*tr5*pe[7])/11301757},
{eps5*F[3,63]*F[1,1,3],(9*p[8])/4+(9*tr5*(pe[8]-2*pe[9]))/16},
{F[3,69]*F[1,1,3],(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{eps5*F[3,70]*F[1,1,3],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{eps5*F[3,71]*F[1,1,3],-1/2*p[8]+(tr5*(-pe[8]+2*pe[9]))/8},
{F[3,77]*F[1,1,3],(-3*(2350080*p[7]-658328597*p[10]))/45207028-(440640*tr5*pe[7])/11301757},
{eps5*F[3,78]*F[1,1,3],(tr5*pe[9])/8},
{F[3,79]*F[1,1,3],(-40*(4608*p[7]-1047077*p[10]))/11301757-(46080*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,3],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{eps5*F[3,81]*F[1,1,3],-1/2*p[8]-(tr5*pe[8])/8},
{eps5*F[3,82]*F[1,1,3],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{F[1,1,1]*F[1,1,3],p[13]+(tr5*pe[13])/4},
{F[1,1,1]^2*F[1,1,3],(-184320*p[7])/11301757+(239996723*p[10])/67810542+(-8*p[15]-38*p[29]+18*p[32]+27*p[33])/72+tr5*((-46080*pe[7])/11301757+(-8*pe[15]-38*pe[29]+18*pe[32]+27*pe[33])/288)},
{F[1,1,1]^3*F[1,1,3],(-1074615792*p[7]+51234440107*p[10])/1830884634-(44775658*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,3],p[14]+(tr5*pe[14])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3],-1/8*p[4]-(69120*p[7])/11301757+(15706155*p[10])/11301757-p[15]/3-(7*p[29])/12+tr5*(-1/32*pe[4]-(17280*pe[7])/11301757+(-4*pe[15]-7*pe[29])/48)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-757248*p[7]-377949187*p[10])/271242168-(7888*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3],p[15]+(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(3589632*p[7]-1222536235*p[10])/135621084+(74784*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,3],(-30308352*p[7]+5308495727*p[10])/6509812032-(39464*tr5*pe[7])/33905271},
{F[1,1,3]^2,p[16]+(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,3]^2,-1/16*p[4]-(126720*p[7])/11301757+(12382207*p[10])/22603514+(17*p[15])/18+(53*p[29])/72+p[32]/4+(9*p[33])/8+tr5*(-1/64*pe[4]-(31680*pe[7])/11301757+(68*pe[15]+53*pe[29]+18*pe[32]+81*pe[33])/288)},
{F[1,1,1]^2*F[1,1,3]^2,(4011906432*p[7]-3251055360401*p[10])/6509812032+(10447673*tr5*pe[7])/67810542},
{F[1,1,2]*F[1,1,3]^2,p[4]/16+(34560*p[7])/11301757-(160136035*p[10])/67810542-p[15]/2-(5*p[29])/8-p[32]/4+(3*p[33])/8+tr5*(pe[4]/64+(8640*pe[7])/11301757+(-4*pe[15]-5*pe[29]-2*pe[32]+3*pe[33])/32)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(21504*p[7]-1119107*p[10])/33905271+(1792*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]^2,(-15689728*p[7]+9335355667*p[10])/1446624896-(30644*tr5*pe[7])/11301757},
{F[1,1,3]^3,(9953280*p[7]-2713756600*p[10]+33905271*(10*p[29]-2*p[32]+3*p[33]))/813726504+tr5*((34560*pe[7])/11301757+(10*pe[29]-2*pe[32]+3*pe[33])/96)},
{F[1,1,1]*F[1,1,3]^3,(1378136976*p[7]-673121611945*p[10])/3661769268+(28711187*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,3]^3,(-27723776*p[7]+36597179615*p[10])/2169937344-(108296*tr5*pe[7])/33905271},
{F[1,1,3]^4,(-18841435008*p[7]-1966848348335*p[10])/234353233152-(49066237*tr5*pe[7])/2441179512},
{F[1,1,4],p[17]+(tr5*pe[17])/4},
{F[3,1]*F[1,1,4],(-12230369280*p[7]+5150094189593*p[10])/2169937344-(15924960*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,4],(9*(6144*p[7]-5163355*p[10]))/22603514+(6912*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,4],(1191936*p[7]-8110496023*p[10])/203431626+(49664*tr5*pe[7])/33905271},
{F[3,4]*F[1,1,4],(61757101056*p[7]-22698903463571*p[10])/39058872192+(40206446*tr5*pe[7])/101715813},
{F[3,5]*F[1,1,4],(-6140928*p[7]-1885872167*p[10])/406863252-(127936*tr5*pe[7])/33905271},
{F[3,6]*F[1,1,4],(-21801062400*p[7]+9598547738809*p[10])/9764718048-(56773600*tr5*pe[7])/101715813},
{F[3,7]*F[1,1,4],(-9*(92160*p[7]-32243297*p[10]))/90414056-(25920*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,4],(-34*(92160*p[7]-32243297*p[10]))/33905271-(261120*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,4],(27679680*p[7]-12179288771*p[10])/271242168+(288330*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,4],(-9*(38912*p[7]-17632239*p[10]))/90414056-(10944*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,4],(-5710848*p[7]+5709129911*p[10])/101715813-(475904*tr5*pe[7])/33905271},
{F[3,12]*F[1,1,4],(-151*(51864576*p[7]-35703485725*p[10]))/39058872192-(5098666*tr5*pe[7])/101715813},
{F[3,13]*F[1,1,4],(-29*(356352*p[7]-378586889*p[10]))/813726504-(107648*tr5*pe[7])/33905271},
{F[3,14]*F[1,1,4],(-4327198464*p[7]+2876271370385*p[10])/19529436096-(5634373*tr5*pe[7])/101715813},
{F[3,15]*F[1,1,4],(-9*(6144*p[7]-5163355*p[10]))/22603514-(6912*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,4],(-416*(4608*p[7]-1047077*p[10]))/33905271-(159744*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,4],(2*(372096*p[7]-923706925*p[10]))/33905271+(62016*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,4],(-20868741120*p[7]+9961134309947*p[10])/13019624064-(13586420*tr5*pe[7])/33905271},
{F[3,19]*F[1,1,4],(-3*(6144*p[7]-5163355*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[3,20]*F[1,1,4],(-16680960*p[7]+25930560703*p[10])/1627453008-(28960*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,4],(1399300096*p[7]-577307242449*p[10])/723312448+(5466016*tr5*pe[7])/11301757},
{F[3,22]*F[1,1,4],(9*(6144*p[7]-5163355*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[3,24]*F[1,1,4],(3*(59392*p[7]-19774413*p[10]))/45207028+(11136*tr5*pe[7])/11301757},
{F[3,31]*F[1,1,4],(11*(871780352*p[7]+240788772239*p[10]))/110666804544+(37459312*tr5*pe[7])/1729168821},
{F[3,32]*F[1,1,4],(34521305088*p[7]+736464906527*p[10])/442667218176+(11237404*tr5*pe[7])/576389607},
{F[3,33]*F[1,1,4],(-326199296*p[7]-165609265587*p[10])/18444467424-(2548432*tr5*pe[7])/576389607},
{F[3,34]*F[1,1,4],(-4705087488*p[7]-2391704650463*p[10])/55333402272-(12252832*tr5*pe[7])/576389607},
{F[3,35]*F[1,1,4],(-27*(6144*p[7]-5163355*p[10]))/90414056-(5184*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,4],(359534592*p[7]-450597786085*p[10])/55333402272+(312096*tr5*pe[7])/192129869},
{F[3,37]*F[1,1,4],(-11*(871780352*p[7]+240788772239*p[10]))/442667218176-(9364828*tr5*pe[7])/1729168821},
{F[3,40]*F[1,1,4],(11*(871780352*p[7]+240788772239*p[10]))/147555739392+(9364828*tr5*pe[7])/576389607},
{eps5*F[3,43]*F[1,1,4],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{F[3,44]*F[1,1,4],(-359534592*p[7]+450597786085*p[10])/55333402272-(312096*tr5*pe[7])/192129869},
{F[3,51]*F[1,1,4],(320014336*p[7]+83934204147*p[10])/3074077904+(5000224*tr5*pe[7])/192129869},
{F[3,52]*F[1,1,4],(2893080576*p[7]+744523484983*p[10])/36888934848+(3767032*tr5*pe[7])/192129869},
{F[3,53]*F[1,1,4],(5*(73328640*p[7]+43775543857*p[10]))/18444467424+(954800*tr5*pe[7])/192129869},
{F[3,54]*F[1,1,4],(2*(3600384*p[7]+59653631*p[10]))/33905271+(600064*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,4],(-13*(6144*p[7]-5163355*p[10]))/135621084-(1664*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,4],(-332965888*p[7]-73049851807*p[10])/12296311616-(1300648*tr5*pe[7])/192129869},
{F[3,57]*F[1,1,4],(-3*(6144*p[7]-5163355*p[10]))/22603514-(2304*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,4],(-17*(6144*p[7]-5163355*p[10]))/45207028-(6528*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,4],(967145472*p[7]+245833774061*p[10])/12296311616+(3777912*tr5*pe[7])/192129869},
{eps5*F[3,62]*F[1,1,4],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{F[3,65]*F[1,1,4],(-3*(6144*p[7]-5163355*p[10]))/45207028-(1152*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,4],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,4],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,4],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,69]*F[1,1,4],(935538688*p[7]+334822931715*p[10])/55333402272+(7308896*tr5*pe[7])/1729168821},
{eps5*F[3,78]*F[1,1,4],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{F[3,79]*F[1,1,4],(24*(8192*p[7]-3117221*p[10]))/11301757+(49152*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,4],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{eps5*F[3,81]*F[1,1,4],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{eps5*F[3,82]*F[1,1,4],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{F[1,1,1]*F[1,1,4],p[13]+p[22]+(tr5*(pe[13]+pe[22]))/4},
{F[1,1,1]^2*F[1,1,4],-1/48*p[4]-(103680*p[7])/11301757-(25387237*p[10])/33905271+(5*p[15])/18-(31*p[29])/72-p[32]/3+(3*p[33])/4+tr5*(-1/192*pe[4]-(25920*pe[7])/11301757+(20*pe[15]-31*pe[29]-24*pe[32]+54*pe[33])/288)},
{F[1,1,1]^3*F[1,1,4],(-19868307648*p[7]+9260649498043*p[10])/14647077072-(103480769*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,4],(103*p[4])/96-(1779840*p[7])/11301757+(1617733965*p[10])/45207028-p[13]/2-p[14]/2+(103*p[15])/12-p[16]+p[19]+7*p[20]+(13*p[22])/77-(90*p[23])/77-(180*p[24])/77+(103*p[25])/77+p[26]+(24*p[27])/77-p[28]/2+(103*p[29])/48+(13*p[31])/77+(tr5*((103*pe[4])/96-(1779840*pe[7])/11301757-pe[13]/2-pe[14]/2+(103*pe[15])/12-pe[16]+pe[19]+7*pe[20]+(13*pe[22])/77-(90*pe[23])/77-(180*pe[24])/77+(103*pe[25])/77+pe[26]+(24*pe[27])/77-pe[28]/2+(103*pe[29])/48+(13*pe[31])/77))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],-1/8*p[4]-(69120*p[7])/11301757+(152657152*p[10])/101715813-p[15]/9-(4*p[22])/77+(4*p[23])/77+(8*p[24])/77-(8*p[25])/77+(40*p[27])/77-(19*p[29])/36-(4*p[31])/77-p[32]/6-p[33]/4+(tr5*(-1/8*pe[4]-(69120*pe[7])/11301757-pe[15]/9-(4*pe[22])/77+(4*pe[23])/77+(8*pe[24])/77-(8*pe[25])/77+(40*pe[27])/77-(19*pe[29])/36-(4*pe[31])/77-pe[32]/6-pe[33]/4))/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-7636992*p[7]+89066345*p[10])/271242168-(79552*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4],-1/24*p[4]-(69120*p[7])/11301757+(881703911*p[10])/203431626+p[15]/9-p[22]/77+p[23]/77+(2*p[24])/77-(2*p[25])/77+(10*p[27])/77+p[29]/36-p[31]/77+p[32]/6-p[33]+tr5*(-1/96*pe[4]-(17280*pe[7])/11301757+(308*pe[15]-36*pe[22]+36*pe[23]+72*pe[24]-72*pe[25]+360*pe[27]+77*pe[29]-36*pe[31]+462*pe[32]-2772*pe[33])/11088)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(7*(171008*p[7]-77786465*p[10]))/90414056+(37408*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,4],(5*(48592896*p[7]-63146643013*p[10]))/9764718048+(632720*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4],-p[13]-(tr5*pe[13])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4],(368640*p[7])/11301757-(239996723*p[10])/33905271+(8*p[15]+38*p[29]-18*p[32]-27*p[33])/36+tr5*((92160*pe[7])/11301757+(8*pe[15]+38*pe[29]-18*pe[32]-27*pe[33])/144)},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(1852013696*p[7]-649225408633*p[10])/1084968672+(14468857*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,4],p[4]/8+(69120*p[7])/11301757-(15706155*p[10])/11301757+p[15]/3+(7*p[29])/12+tr5*(pe[4]/32+(17280*pe[7])/11301757+(4*pe[15]+7*pe[29])/48)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(2112000*p[7]+70108549*p[10])/135621084+(44000*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(-465408*p[7]+173565319*p[10])/90414056-(14544*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4],p[4]/32-(28800*p[7])/11301757+(101425051*p[10])/67810542-(19*p[15])/36-(91*p[29])/144-(3*p[33])/8+tr5*(pe[4]/128-(7200*pe[7])/11301757+(-76*pe[15]-91*pe[29]-54*pe[33])/576)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(-19613184*p[7]-1034724778403*p[10])/13019624064-(12769*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(-5*(176640*p[7]+12603581*p[10]))/135621084-(18400*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,4],(-84364647936*p[7]+20825809640065*p[10])/498000620448-(219699604*tr5*pe[7])/5187506463},
{F[1,1,1]*F[1,1,4]^2,-1/24*p[4]-(207360*p[7])/11301757+(163958909*p[10])/33905271+(5*p[15])/9+(23*p[29])/36+(5*p[32])/6+(3*p[33])/4+tr5*(-1/96*pe[4]-(51840*pe[7])/11301757+(20*pe[15]+23*pe[29]+30*pe[32]+27*pe[33])/144)},
{F[1,1,1]^2*F[1,1,4]^2,(1442332480*p[7]-797189402687*p[10])/542484336+(22536445*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,4]^2,(7*p[4])/24+(69120*p[7])/11301757-(220467694*p[10])/101715813+(5*p[15])/9+(10*p[22])/77-(10*p[23])/77-(20*p[24])/77+(20*p[25])/77-(100*p[27])/77+(5*p[29])/36+(10*p[31])/77-(2*p[32])/3-p[33]/2+tr5*((7*pe[4])/96+(17280*pe[7])/11301757+(1540*pe[15]+360*pe[22]-360*pe[23]-720*pe[24]+720*pe[25]-3600*pe[27]+385*pe[29]+360*pe[31]-1848*pe[32]-1386*pe[33])/11088)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(2328576*p[7]+1659650695*p[10])/135621084+(48512*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]^2,(-9291776*p[7]+11071154399*p[10])/135621084-(580736*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]^2,p[4]/32-(28800*p[7])/11301757+(101425051*p[10])/67810542-(19*p[15])/36-(91*p[29])/144-(3*p[33])/8+tr5*(pe[4]/128-(7200*pe[7])/11301757+(-76*pe[15]-91*pe[29]-54*pe[33])/576)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(-59510687232*p[7]+27951385705495*p[10])/13019624064-(38743937*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(1715712*p[7]-857000959*p[10])/135621084+(35744*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]^2,(662387808*p[7]-232446400277*p[10])/542484336+(6899873*tr5*pe[7])/22603514},
{F[1,1,1]*F[1,1,4]^3,(-5434764288*p[7]+51155389333*p[10])/14647077072-(28306064*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,4]^3,(-10518528*p[7]+25509755335*p[10])/610294878-(438272*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]^3,(128414897664*p[7]-45356421456247*p[10])/117176616576+(83603449*tr5*pe[7])/305147439},
{F[1,1,4]^4,(1761570936576*p[7]-577025497082279*p[10])/3984004963584+(764570719*tr5*pe[7])/6916675284},
{F[1,1,5],p[18]+(tr5*pe[18])/4},
{F[3,1]*F[1,1,5],(31094784*p[7]-63065881531*p[10])/542484336+(161952*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,5],(2955264*p[7]+17317104509*p[10])/361656224+(23088*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,5],(-20449280*p[7]+6772681109*p[10])/1627453008-(319520*tr5*pe[7])/101715813},
{F[3,4]*F[1,1,5],(17799168*p[7]-22033139317*p[10])/723312448+(69528*tr5*pe[7])/11301757},
{F[3,5]*F[1,1,5],(-7*(14940160*p[7]-6558092527*p[10]))/3254906016-(817040*tr5*pe[7])/101715813},
{F[3,6]*F[1,1,5],(5404672*p[7]-7224314943*p[10])/180828112+(84448*tr5*pe[7])/11301757},
{F[3,7]*F[1,1,5],(-1677312*p[7]+279420215*p[10])/90414056-(52416*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,5],(-2*(396288*p[7]-56143351*p[10]))/11301757-(198144*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,5],(-17*(4608*p[7]-1047077*p[10]))/22603514-(9792*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,5],(-9*(4608*p[7]-1047077*p[10]))/45207028-(2592*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,5],(-8628224*p[7]-24341106529*p[10])/813726504-(269632*tr5*pe[7])/101715813},
{F[3,12]*F[1,1,5],(4261888*p[7]-6964639847*p[10])/723312448+(16648*tr5*pe[7])/11301757},
{F[3,13]*F[1,1,5],(7211008*p[7]-121081805893*p[10])/3254906016+(56336*tr5*pe[7])/101715813},
{F[3,15]*F[1,1,5],(3*(4608*p[7]-1047077*p[10]))/11301757+(3456*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,5],(-58042368*p[7]-34402716835*p[10])/542484336-(302304*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,5],(-5*(1796096*p[7]-9676823837*p[10]))/1084968672-(70160*tr5*pe[7])/33905271},
{F[3,18]*F[1,1,5],(14923776*p[7]-21379763269*p[10])/723312448+(58296*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,5],(-1406976*p[7]-18347027801*p[10])/542484336-(7328*tr5*pe[7])/11301757},
{F[3,20]*F[1,1,5],(-1267712*p[7]+1931840285*p[10])/406863252-(79232*tr5*pe[7])/101715813},
{F[3,22]*F[1,1,5],(-20*(4608*p[7]-1047077*p[10]))/11301757-(23040*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,5],(-3*p[8])/2-(3*tr5*(pe[8]-2*pe[9]))/8},
{F[3,24]*F[1,1,5],(451584*p[7]-68708275*p[10])/45207028+(28224*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,5],p[8]/2+(tr5*pe[8])/8},
{F[3,27]*F[1,1,5],(3*(4608*p[7]-1047077*p[10]))/22603514+(1728*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,5],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,5],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,5],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,31]*F[1,1,5],(-292018176*p[7]+125836510735*p[10])/14647077072-(168992*tr5*pe[7])/33905271},
{F[3,32]*F[1,1,5],(-1122882048*p[7]+134065745939*p[10])/29294154144-(324908*tr5*pe[7])/33905271},
{F[3,36]*F[1,1,5],(262960128*p[7]+128365249183*p[10])/7323538536+(304352*tr5*pe[7])/33905271},
{F[3,37]*F[1,1,5],(-2355540480*p[7]+1278498803593*p[10])/29294154144-(681580*tr5*pe[7])/33905271},
{F[3,38]*F[1,1,5],(22*(4608*p[7]-1047077*p[10]))/11301757+(25344*tr5*pe[7])/11301757},
{F[3,39]*F[1,1,5],(-5*(19052544*p[7]-3873476837*p[10]))/180828112-(1488480*tr5*pe[7])/11301757},
{F[3,40]*F[1,1,5],(958348800*p[7]-356619225577*p[10])/9764718048+(277300*tr5*pe[7])/11301757},
{F[3,41]*F[1,1,5],(119522304*p[7]-36776878433*p[10])/3661769268+(92224*tr5*pe[7])/11301757},
{eps5*F[3,45]*F[1,1,5],-p[8]+(tr5*(-pe[8]+pe[9]))/4},
{F[3,51]*F[1,1,5],(-16*(4608*p[7]-1047077*p[10]))/33905271-(6144*tr5*pe[7])/11301757},
{F[3,52]*F[1,1,5],(156672*p[7]-1695347*p[10])/180828112+(2448*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,5],(-156672*p[7]+1695347*p[10])/45207028-(9792*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,5],(-3769344*p[7]+551361547*p[10])/542484336-(19632*tr5*pe[7])/11301757},
{F[3,57]*F[1,1,5],(-3*(156672*p[7]-1695347*p[10]))/90414056-(14688*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,5],(-128*(4608*p[7]-1047077*p[10]))/33905271-(49152*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,5],(3*(156672*p[7]-1695347*p[10]))/180828112+(7344*tr5*pe[7])/11301757},
{F[3,61]*F[1,1,5],(764928*p[7]-72098969*p[10])/45207028+(47808*tr5*pe[7])/11301757},
{eps5*F[3,62]*F[1,1,5],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[3,63]*F[1,1,5],-p[8]+(tr5*(-pe[8]+2*pe[9]))/4},
{eps5*F[3,71]*F[1,1,5],2*p[8]+(tr5*(2*pe[8]-3*pe[9]))/4},
{F[3,77]*F[1,1,5],(3806208*p[7]-1237843583*p[10])/45207028+(237888*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,5],-p[8]+(tr5*(-pe[8]+pe[9]))/4},
{eps5*F[3,82]*F[1,1,5],(3*p[8])/2+(3*tr5*(pe[8]-2*pe[9]))/8},
{F[1,1,1]*F[1,1,5],(77*p[4])/96-(1330560*p[7])/11301757+(1209373935*p[10])/45207028-p[13]/2+p[14]/2+(77*p[15])/12+p[16]+5*p[20]-p[28]/2+(77*p[29])/48+(tr5*((77*pe[4])/96-(1330560*pe[7])/11301757-pe[13]/2+pe[14]/2+(77*pe[15])/12+pe[16]+5*pe[20]-pe[28]/2+(77*pe[29])/48))/4},
{F[1,1,1]^2*F[1,1,5],-1/16*p[4]-(34560*p[7])/11301757+(15706155*p[10])/22603514-p[15]/6-(7*p[29])/24+tr5*(-1/64*pe[4]-(8640*pe[7])/11301757+(-4*pe[15]-7*pe[29])/96)},
{F[1,1,1]^3*F[1,1,5],(298297344*p[7]-314111508889*p[10])/6509812032+(388408*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5],p[19]+(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,5],-1/8*p[4]+(207360*p[7])/11301757-(47118465*p[10])/11301757-p[15]/3-(7*p[29])/12+tr5*(-1/32*pe[4]+(51840*pe[7])/11301757+(-4*pe[15]-7*pe[29])/48)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(322560*p[7]-39390119*p[10])/90414056+(10080*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5],(-5*p[4])/24+(115200*p[7])/11301757-(145759793*p[10])/67810542-(2*p[15])/9+(4*p[22])/77-(4*p[23])/77-(8*p[24])/77+(8*p[25])/77-(40*p[27])/77-p[29]/18+(4*p[31])/77-p[32]/4-(3*p[33])/8+tr5*((-5*pe[4])/96+(28800*pe[7])/11301757-pe[15]/18+pe[22]/77-pe[23]/77-(2*pe[24])/77+(2*pe[25])/77-(10*pe[27])/77-pe[29]/72+pe[31]/77-pe[32]/16-(3*pe[33])/32)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(3790848*p[7]+724617887*p[10])/271242168+(39488*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,5],(-210939904*p[7]+545396342353*p[10])/4882359024-(3295936*tr5*pe[7])/305147439},
{F[1,1,3]*F[1,1,5],-p[14]-2*p[16]+(tr5*(-pe[14]-2*pe[16]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5],p[4]/8+(69120*p[7])/11301757-(15706155*p[10])/11301757+p[15]/3+(7*p[29])/12+tr5*(pe[4]/32+(17280*pe[7])/11301757+(4*pe[15]+7*pe[29])/48)},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(18432*p[7]+97527505*p[10])/90414056+(576*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5],(2*(138240*p[7]-31412310*p[10]-11301757*p[15]))/11301757+tr5*((69120*pe[7])/11301757-pe[15]/2)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-10*(4608*p[7]-1047077*p[10]))/11301757-(11520*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(3866112*p[7]-1081929229*p[10])/271242168+(40272*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5],-1/16*p[4]-(172800*p[7])/11301757+(78530775*p[10])/22603514+p[15]/2-p[29]/8+tr5*(-1/64*pe[4]-(43200*pe[7])/11301757+pe[15]/8-pe[29]/32)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(-17614848*p[7]+21991256237*p[10])/361656224-(137616*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(44*(4608*p[7]-1047077*p[10]))/33905271+(16896*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,5],(-27297792*p[7]-49661700703*p[10])/3254906016-(23696*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5],(-103*p[4])/96+(1779840*p[7])/11301757-(1617733965*p[10])/45207028+p[13]/2+p[14]/2-(103*p[15])/12+p[16]-p[19]-7*p[20]+p[28]/2-(103*p[29])/48+(tr5*((-103*pe[4])/96+(1779840*pe[7])/11301757+pe[13]/2+pe[14]/2-(103*pe[15])/12+pe[16]-pe[19]-7*pe[20]+pe[28]/2-(103*pe[29])/48))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5],p[4]/8+(69120*p[7])/11301757-(15706155*p[10])/11301757+p[15]/3+(7*p[29])/12+tr5*(pe[4]/32+(17280*pe[7])/11301757+(4*pe[15]+7*pe[29])/48)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(-2934784*p[7]+6663081671*p[10])/361656224-(22928*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(7*p[4])/24-(299520*p[7])/11301757+(192878258*p[10])/33905271+(7*p[15])/9-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77+(7*p[29])/36-(8*p[31])/77+p[32]/2+(3*p[33])/4+tr5*((7*pe[4])/96-(74880*pe[7])/11301757+(7*pe[15])/36-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77+(7*pe[29])/144-(2*pe[31])/77+pe[32]/8+(3*pe[33])/16)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(385536*p[7]-728038339*p[10])/67810542+(16064*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(10229760*p[7]-16756854629*p[10])/271242168+(106560*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,5],-1/8*p[4]-(69120*p[7])/11301757+(15706155*p[10])/11301757-p[15]/3-(7*p[29])/12+tr5*(-1/32*pe[4]-(17280*pe[7])/11301757+(-4*pe[15]-7*pe[29])/48)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-67*(4608*p[7]-1047077*p[10]))/22603514-(38592*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-1497600*p[7]+408110567*p[10])/45207028-(93600*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(20011008*p[7]-22535736277*p[10])/723312448+(78168*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5],(-23*p[4])/96+(97920*p[7])/11301757-(195661981*p[10])/67810542-(17*p[15])/36-(2*p[22])/77+(2*p[23])/77+(4*p[24])/77-(4*p[25])/77+(20*p[27])/77-(17*p[29])/144-(2*p[31])/77+(3*p[33])/8+(tr5*((-23*pe[4])/96+(97920*pe[7])/11301757-(17*pe[15])/36-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77-(17*pe[29])/144-(2*pe[31])/77+(3*pe[33])/8))/4},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(-5754624*p[7]+5543899909*p[10])/135621084-(119888*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(82569216*p[7]-248071106015*p[10])/2169937344+(107512*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(23384064*p[7]-23030954473*p[10])/723312448+(91344*tr5*pe[7])/11301757},
{F[1,1,4]^3*F[1,1,5],(6479360*p[7]-7354243247*p[10])/610294878+(809920*tr5*pe[7])/305147439},
{F[1,1,5]^2,p[20]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,5]^2,(414720*p[7])/11301757-(226202005*p[10])/33905271+(-8*p[15]+6*p[29]+2*p[32]-3*p[33])/8+tr5*((103680*pe[7])/11301757+(-8*pe[15]+6*pe[29]+2*pe[32]-3*pe[33])/32)},
{F[1,1,1]^2*F[1,1,5]^2,(77346816*p[7]+32871739525*p[10])/4339874688+(50356*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2,(11*p[4])/24-(253440*p[7])/11301757+(80192749*p[10])/11301757+(14*p[15])/9+(8*p[22])/77-(8*p[23])/77-(16*p[24])/77+(16*p[25])/77-(80*p[27])/77+(7*p[29])/18+(8*p[31])/77-p[32]/4-(9*p[33])/8+tr5*((11*pe[4])/96-(63360*pe[7])/11301757+(7*pe[15])/18+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77+(7*pe[29])/72+(2*pe[31])/77-pe[32]/16-(9*pe[33])/32)},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(5422080*p[7]-52910623*p[10])/135621084+(112960*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5]^2,(3979264*p[7]+103035538467*p[10])/3254906016+(31088*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]^2,(-414720*p[7])/11301757+(226202005*p[10])/33905271+p[15]-(3*p[29])/4-p[32]/4+(3*p[33])/8+(tr5*((-414720*pe[7])/11301757+pe[15]-(3*pe[29])/4-pe[32]/4+(3*pe[33])/8))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(9*(3856384*p[7]-3459366457*p[10]))/361656224+(271152*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-2898432*p[7]+387369265*p[10])/135621084-(60384*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]^2,(-115955712*p[7]+88994284679*p[10])/1084968672-(301968*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2,(-29*p[4])/96+(201600*p[7])/11301757-(168508688*p[10])/33905271-(35*p[15])/36-(2*p[22])/77+(2*p[23])/77+(4*p[24])/77-(4*p[25])/77+(20*p[27])/77-(35*p[29])/144-(2*p[31])/77+(3*p[33])/8+(tr5*((-29*pe[4])/96+(201600*pe[7])/11301757-(35*pe[15])/36-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77-(35*pe[29])/144-(2*pe[31])/77+(3*pe[33])/8))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-10122240*p[7]+2070276751*p[10])/542484336-(52720*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(-322693120*p[7]+386367983031*p[10])/6509812032-(1260520*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(9*(290304*p[7]-88569365*p[10]))/180828112+(40824*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]^2,(9886720*p[7]+16274506347*p[10])/813726504+(308960*tr5*pe[7])/101715813},
{F[1,1,5]^3,p[4]/24+(207360*p[7])/11301757-(311048615*p[10])/101715813-(5*p[15])/9+(13*p[29])/36+p[32]/6-p[33]/4+tr5*(pe[4]/96+(51840*pe[7])/11301757+(-20*pe[15]+13*pe[29]+6*pe[32]-9*pe[33])/144)},
{F[1,1,1]*F[1,1,5]^3,(121645056*p[7]-208239746305*p[10])/6509812032+(158392*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5]^3,(-1222656*p[7]-258302608477*p[10])/4882359024-(6368*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]^3,(36845568*p[7]-11864670605*p[10])/406863252+(255872*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^3,(-7*(4111552512*p[7]-1928089114123*p[10]))/664000827264-(6245848*tr5*pe[7])/576389607},
{F[1,1,5]^4,(-163240252416*p[7]+30188303909047*p[10])/703059699456-(17712701*tr5*pe[7])/305147439},
{F[3,1]*F[1,1,6],(-5289984*p[7]+399619649*p[10])/90414056-(165312*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,6],(-9*(2560*p[7]-3093211*p[10]))/22603514-(2880*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,6],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,6],(-11*(1357824*p[7]-123943325*p[10]))/542484336-(77792*tr5*pe[7])/11301757},
{F[3,5]*F[1,1,6],(-11*(448512*p[7]+97748879*p[10]))/542484336-(25696*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,6],(-3379200*p[7]+568192093*p[10])/135621084-(70400*tr5*pe[7])/11301757},
{F[3,7]*F[1,1,6],(-448512*p[7]-97748879*p[10])/90414056-(14016*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,6],(-2*(448512*p[7]+97748879*p[10]))/33905271-(74752*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,6],(21*(22528*p[7]+11205717*p[10]))/22603514+(59136*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,6],(21*(49152*p[7]-7401569*p[10]))/90414056+(32256*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,6],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,6],(-190464*p[7]+2669054059*p[10])/542484336-(992*tr5*pe[7])/11301757},
{F[3,13]*F[1,1,6],(448512*p[7]+97748879*p[10])/542484336+(2336*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,6],(-1615872*p[7]+1561393991*p[10])/271242168-(16832*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,6],(-448512*p[7]-97748879*p[10])/180828112-(7008*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,6],(-3950592*p[7]+1150099921*p[10])/180828112-(61728*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,6],(3*(2560*p[7]-3093211*p[10]))/11301757+(1920*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,6],(9*(6144*p[7]-5163355*p[10]))/90414056+(1728*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,6],(-5*p[8])/2+tr5*((-5*pe[8])/8+pe[9])},
{F[3,24]*F[1,1,6],(448512*p[7]+97748879*p[10])/135621084+(9344*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,6],(5*p[8])/2+(tr5*(5*pe[8]-7*pe[9]))/8},
{F[3,31]*F[1,1,6],(-296320425984*p[7]-42550435663135*p[10])/996001240896-(14290144*tr5*pe[7])/192129869},
{F[3,32]*F[1,1,6],(-250690351104*p[7]-418236758901229*p[10])/3984004963584-(27201644*tr5*pe[7])/1729168821},
{F[3,33]*F[1,1,6],(148854784*p[7]-97896481975*p[10])/3074077904+(2325856*tr5*pe[7])/192129869},
{F[3,34]*F[1,1,6],(-38358691840*p[7]-22286108025697*p[10])/55333402272-(299677280*tr5*pe[7])/1729168821},
{F[3,35]*F[1,1,6],(-55*(6144*p[7]-5163355*p[10]))/90414056-(10560*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,6],(15224905728*p[7]-14676745113601*p[10])/498000620448+(13216064*tr5*pe[7])/1729168821},
{F[3,37]*F[1,1,6],(283319783424*p[7]+14476369620751*p[10])/3984004963584+(3415796*tr5*pe[7])/192129869},
{F[3,38]*F[1,1,6],(9*(2560*p[7]-3093211*p[10]))/22603514+(2880*tr5*pe[7])/11301757},
{F[3,40]*F[1,1,6],(-145563734016*p[7]-71656299201775*p[10])/1328001654528-(5264892*tr5*pe[7])/192129869},
{F[3,41]*F[1,1,6],(119522304*p[7]-36776878433*p[10])/3661769268+(92224*tr5*pe[7])/11301757},
{F[3,42]*F[1,1,6],(-9*(2560*p[7]-3093211*p[10]))/11301757-(5760*tr5*pe[7])/11301757},
{eps5*F[3,43]*F[1,1,6],(tr5*pe[9])/8},
{F[3,44]*F[1,1,6],(-2181517312*p[7]+1173057441755*p[10])/55333402272-(17043104*tr5*pe[7])/1729168821},
{eps5*F[3,45]*F[1,1,6],(3*p[8])/2+(tr5*(3*pe[8]-2*pe[9]))/8},
{F[3,51]*F[1,1,6],(-54366492672*p[7]-657537646195*p[10])/498000620448-(47193136*tr5*pe[7])/1729168821},
{F[3,52]*F[1,1,6],(-206713202688*p[7]-68185262179231*p[10])/1992002481792-(4984404*tr5*pe[7])/192129869},
{F[3,53]*F[1,1,6],(487155712*p[7]-43012803901*p[10])/9222233712+(7611808*tr5*pe[7])/576389607},
{F[3,54]*F[1,1,6],(-2*(146577280*p[7]+49654068963*p[10]))/576389607-(73288640*tr5*pe[7])/576389607},
{F[3,55]*F[1,1,6],(705300480*p[7]-183174267059*p[10])/14647077072+(408160*tr5*pe[7])/33905271},
{F[3,56]*F[1,1,6],(124722247680*p[7]-19904798975723*p[10])/1992002481792+(27066460*tr5*pe[7])/1729168821},
{F[3,57]*F[1,1,6],(4*(41280*p[7]-6083719*p[10]))/11301757+(41280*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,6],(3*(284672*p[7]+1868701*p[10]))/45207028+(53376*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,6],(-116645492736*p[7]-12068743854229*p[10])/664000827264-(25313692*tr5*pe[7])/576389607},
{F[3,60]*F[1,1,6],(-18468864*p[7]-20814103625*p[10])/1830884634-(85504*tr5*pe[7])/33905271},
{F[3,61]*F[1,1,6],(-3*(82944*p[7]-7545629*p[10]))/11301757-(62208*tr5*pe[7])/11301757},
{eps5*F[3,62]*F[1,1,6],-p[8]+(tr5*(-pe[8]+2*pe[9]))/4},
{eps5*F[3,63]*F[1,1,6],p[8]/4+(tr5*(pe[8]-4*pe[9]))/16},
{F[3,65]*F[1,1,6],(6144*p[7]-5163355*p[10])/45207028+(384*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,6],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,6],(3*(6144*p[7]-5163355*p[10]))/45207028+(1152*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,6],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,69]*F[1,1,6],(-935538688*p[7]-334822931715*p[10])/55333402272-(7308896*tr5*pe[7])/1729168821},
{eps5*F[3,70]*F[1,1,6],-1/2*p[8]+(tr5*(-pe[8]+pe[9]))/8},
{eps5*F[3,71]*F[1,1,6],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[3,78]*F[1,1,6],-1/2*p[8]+(tr5*(-pe[8]+pe[9]))/8},
{F[3,79]*F[1,1,6],(48*(2816*p[7]-12005*p[10]))/11301757+(33792*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,6],(11*tr5*pe[9])/16},
{eps5*F[3,81]*F[1,1,6],-1/2*p[8]-(tr5*pe[8])/8},
{eps5*F[3,82]*F[1,1,6],(3*p[8])/2+(3*tr5*(pe[8]-2*pe[9]))/8},
{F[1,1,1]^3*F[1,1,6],(-16186368*p[7]+3787282793*p[10])/406863252-(337216*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(-3*(112640*p[7]-147403041*p[10]))/90414056-(10560*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(7*(190464*p[7]-24442921*p[10]))/135621084+(27776*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,6],(-1837056*p[7]-196627433*p[10])/271242168-(19136*tr5*pe[7])/11301757},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(3618816*p[7]-1210331461*p[10])/406863252+(75392*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(2073600*p[7]-1296212911*p[10])/180828112+(32400*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(-129024*p[7]+85826941*p[10])/135621084-(2688*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,6],(327489454080*p[7]+100436762989459*p[10])/2988003722688+(15793280*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(1735741440*p[7]-832480367437*p[10])/110666804544+(753360*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(7*(30720*p[7]-93627317*p[10]))/135621084+(4480*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(-890880*p[7]+274012681*p[10])/271242168-(9280*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(-288768*p[7]+649540937*p[10])/101715813-(24064*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(2329479168*p[7]+840056783651*p[10])/36888934848+(3033176*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(1173344256*p[7]+47716456777*p[10])/55333402272+(1018528*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(196608*p[7]+72109537*p[10])/33905271+(16384*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-20416512*p[7]+4951931105*p[10])/1627453008-(106336*tr5*pe[7])/33905271},
{F[1,1,4]^3*F[1,1,6],(1564334080*p[7]-1617145715499*p[10])/83000103408+(24442720*tr5*pe[7])/5187506463},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(448512*p[7]+97748879*p[10])/271242168+(4672*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(156672*p[7]-1695347*p[10])/180828112+(2448*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-448512*p[7]-97748879*p[10])/542484336-(2336*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(9*(2560*p[7]-3093211*p[10]))/22603514+(2880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(448512*p[7]+97748879*p[10])/135621084+(9344*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(-9*(2560*p[7]-3093211*p[10]))/22603514-(2880*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(9467588608*p[7]+2622088799541*p[10])/147555739392+(9245692*tr5*pe[7])/576389607},
{F[1,1,5]^3*F[1,1,6],(1186819817472*p[7]+6022611454705*p[10])/5976007445376+(28617376*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,6]^2,(2108821504*p[7]-1111964625395*p[10])/110666804544+(8237584*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(22*(6144*p[7]-5163355*p[10]))/33905271+(11264*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,6]^2,(-29*(6144*p[7]-5163355*p[10]))/135621084-(3712*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-39042048*p[7]+3262095671*p[10])/1627453008-(203344*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(-129024*p[7]+85826941*p[10])/135621084-(2688*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,6]^2,(-5*(580447296*p[7]+23516688037*p[10]))/62250077556-(2239380*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(-1556451328*p[7]+406194603357*p[10])/55333402272-(12159776*tr5*pe[7])/1729168821},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(-3*(6144*p[7]-5163355*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(25*(341587968*p[7]+86840280653*p[10]))/110666804544+(11119400*tr5*pe[7])/576389607},
{F[1,1,4]^2*F[1,1,6]^2,(-5*(609415168*p[7]+218576335363*p[10]))/221333609088-(5951320*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(156672*p[7]-1695347*p[10])/180828112+(2448*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(11*(871780352*p[7]+240788772239*p[10]))/147555739392+(9364828*tr5*pe[7])/576389607},
{F[1,1,5]^2*F[1,1,6]^2,(-110811691008*p[7]-98301047299847*p[10])/1328001654528-(4007946*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,6]^3,(2262464512*p[7]-1087188618811*p[10])/27666701136+(35351008*tr5*pe[7])/1729168821},
{F[1,1,2]*F[1,1,6]^3,(2*(21504*p[7]-1119107*p[10]))/101715813+(3584*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,6]^3,(-125212735488*p[7]-28352185703783*p[10])/664000827264-(81518708*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,6]^3,(-173137752064*p[7]-8975265882203*p[10])/664000827264-(338159672*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,6]^3,(-845550600192*p[7]-112621643358253*p[10])/3984004963584-(30582704*tr5*pe[7])/576389607},
{F[1,1,6]^4,(482515364352*p[7]+155270116886147*p[10])/664000827264+(314137607*tr5*pe[7])/1729168821},
{F[3,1]*F[1,1,7],(-41*(29184*p[7]+903017*p[10]))/33905271-(99712*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,7],(118272*p[7]+10797547*p[10])/22603514+(14784*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,7],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,7],(754944*p[7]-11437891*p[10])/101715813+(62912*tr5*pe[7])/33905271},
{F[3,5]*F[1,1,7],(11*(78336*p[7]+4803205*p[10]))/22603514+(107712*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,7],(-775680*p[7]-34708169*p[10])/101715813-(64640*tr5*pe[7])/33905271},
{F[3,7]*F[1,1,7],(3*(78336*p[7]+4803205*p[10]))/11301757+(58752*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,7],(16*(78336*p[7]+4803205*p[10]))/11301757+(313344*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,7],(-8*(33792*p[7]+11157697*p[10]))/11301757-(67584*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,7],(-104448*p[7]+19966493*p[10])/22603514-(13056*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,7],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,7],(-287232*p[7]+12526267*p[10])/101715813-(23936*tr5*pe[7])/33905271},
{F[3,13]*F[1,1,7],(-78336*p[7]-4803205*p[10])/22603514-(9792*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,7],(1559040*p[7]+37533191*p[10])/101715813+(129920*tr5*pe[7])/33905271},
{F[3,17]*F[1,1,7],(3*(78336*p[7]+4803205*p[10]))/22603514+(29376*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,7],(181248*p[7]+254747*p[10])/67810542+(7552*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,7],(-118272*p[7]-10797547*p[10])/33905271-(9856*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,7],(16*(52608*p[7]+289441*p[10]))/101715813+(70144*tr5*pe[7])/33905271},
{eps5*F[3,23]*F[1,1,7],2*p[8]+(tr5*(2*pe[8]-3*pe[9]))/4},
{F[3,24]*F[1,1,7],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,7],(-3*p[8])/2+(tr5*(-3*pe[8]+4*pe[9]))/8},
{F[3,31]*F[1,1,7],(-59721271296*p[7]+12580991848979*p[10])/166000206816-(155524144*tr5*pe[7])/1729168821},
{F[3,32]*F[1,1,7],(-360302118912*p[7]-9547274921143*p[10])/664000827264-(78190564*tr5*pe[7])/576389607},
{F[3,33]*F[1,1,7],(-2538620928*p[7]-305691429841*p[10])/6148155808-(19832976*tr5*pe[7])/192129869},
{F[3,34]*F[1,1,7],(-894275328*p[7]+90552377753*p[10])/1729168821-(74522944*tr5*pe[7])/576389607},
{F[3,35]*F[1,1,7],(2*(52608*p[7]+289441*p[10]))/11301757+(26304*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,7],(1292516352*p[7]-855497854751*p[10])/10375012926+(5983872*tr5*pe[7])/192129869},
{F[3,37]*F[1,1,7],(5*(33760892928*p[7]-2991593082511*p[10]))/664000827264+(109898740*tr5*pe[7])/1729168821},
{F[3,38]*F[1,1,7],(-118272*p[7]-10797547*p[10])/22603514-(14784*tr5*pe[7])/11301757},
{F[3,39]*F[1,1,7],(5*(19052544*p[7]-3873476837*p[10]))/180828112+(1488480*tr5*pe[7])/11301757},
{F[3,40]*F[1,1,7],(-29983606784*p[7]+4666317082525*p[10])/73777869696-(58561732*tr5*pe[7])/576389607},
{F[3,41]*F[1,1,7],(47579136*p[7]-17618844017*p[10])/1627453008+(247808*tr5*pe[7])/33905271},
{F[3,42]*F[1,1,7],(118272*p[7]+10797547*p[10])/11301757+(29568*tr5*pe[7])/11301757},
{eps5*F[3,43]*F[1,1,7],-1/8*(tr5*pe[9])},
{F[3,44]*F[1,1,7],(2127642624*p[7]+325481091733*p[10])/13833350568+(7387648*tr5*pe[7])/192129869},
{eps5*F[3,45]*F[1,1,7],-2*p[8]+(tr5*(-4*pe[8]+3*pe[9]))/8},
{F[3,51]*F[1,1,7],(-1404962816*p[7]-147119459747*p[10])/3074077904-(21952544*tr5*pe[7])/192129869},
{F[3,52]*F[1,1,7],(-3*(1399392256*p[7]+147702131075*p[10]))/12296311616-(16399128*tr5*pe[7])/192129869},
{F[3,53]*F[1,1,7],(-191*(15120384*p[7]+1827042847*p[10]))/18444467424-(7520816*tr5*pe[7])/192129869},
{F[3,54]*F[1,1,7],(-8*(43893888*p[7]+2863834919*p[10]))/576389607-(29262592*tr5*pe[7])/192129869},
{F[3,55]*F[1,1,7],(-6*(10240*p[7]-1071087*p[10]))/11301757-(15360*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,7],(1354827776*p[7]+152363501699*p[10])/12296311616+(5292296*tr5*pe[7])/192129869},
{F[3,57]*F[1,1,7],(-9*(10240*p[7]-1071087*p[10]))/22603514-(11520*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,7],(-24*(10240*p[7]-1071087*p[10]))/11301757-(61440*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,7],(-21*(195934208*p[7]+21516498245*p[10]))/12296311616-(16072728*tr5*pe[7])/192129869},
{eps5*F[3,62]*F[1,1,7],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[3,63]*F[1,1,7],-1/8*(tr5*pe[9])},
{F[3,69]*F[1,1,7],(1600*(2928*p[7]-76697*p[10]))/101715813+(390400*tr5*pe[7])/33905271},
{eps5*F[3,71]*F[1,1,7],-1/2*p[8]+(tr5*(-pe[8]+2*pe[9]))/8},
{F[3,79]*F[1,1,7],(-48*(2816*p[7]-12005*p[10]))/11301757-(33792*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,7],-1/2*p[8]+(tr5*(-2*pe[8]-9*pe[9]))/16},
{eps5*F[3,81]*F[1,1,7],p[8]/2+(tr5*pe[8])/8},
{eps5*F[3,82]*F[1,1,7],-1/2*p[8]+(tr5*(-pe[8]+3*pe[9]))/8},
{F[1,1,1]^3*F[1,1,7],(1032960*p[7]+780554743*p[10])/203431626+(43040*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-78336*p[7]-4803205*p[10])/11301757-(19584*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],(-4*(78336*p[7]+4803205*p[10]))/11301757-(78336*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,7],(194525184*p[7]-15943846777*p[10])/6509812032+(253288*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(634368*p[7]-16061021*p[10])/67810542+(26432*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(-29079552*p[7]+26088215737*p[10])/2169937344-(37864*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-3072768*p[7]+52142071*p[10])/101715813-(256064*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(29079552*p[7]-26088215737*p[10])/2169937344+(37864*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,7],(8081999872*p[7]+1080329043893*p[10])/36888934848+(31570312*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(-407162880*p[7]+393790660069*p[10])/110666804544-(176720*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(78336*p[7]+4803205*p[10])/11301757+(19584*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-634368*p[7]+16061021*p[10])/33905271-(52864*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(754944*p[7]-11437891*p[10])/101715813+(62912*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-283447296*p[7]-415159654357*p[10])/55333402272-(246048*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],(-4*(78336*p[7]+4803205*p[10]))/11301757-(78336*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(135936*p[7]-2634379*p[10])/11301757+(33984*tr5*pe[7])/11301757},
{F[1,1,4]^3*F[1,1,7],(-77823352832*p[7]-11965177865067*p[10])/332000413632-(303997472*tr5*pe[7])/5187506463},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-78336*p[7]-4803205*p[10])/11301757-(19584*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(22*(4608*p[7]-1047077*p[10]))/33905271+(8448*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(78336*p[7]+4803205*p[10])/22603514+(9792*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-8*(50592*p[7]+1453897*p[10]))/33905271-(33728*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(152064*p[7]+78464029*p[10])/67810542+(6336*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-8822517760*p[7]-2601643511269*p[10])/221333609088-(17231480*tr5*pe[7])/1729168821},
{F[1,1,5]^3*F[1,1,7],(334883884032*p[7]-56872263038705*p[10])/498000620448+(96899272*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(-9787150336*p[7]-266866380857*p[10])/110666804544-(38231056*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(320*(2928*p[7]-76697*p[10]))/101715813+(78080*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-3*(1403570176*p[7]+142654010723*p[10]))/12296311616-(16448088*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(322109440*p[7]+15979109343*p[10])/1627453008+(5032960*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-320*(2928*p[7]-76697*p[10]))/101715813-(78080*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-25*(241479680*p[7]-12227447813*p[10]))/110666804544-(23582000*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(-136648092672*p[7]+41320294953149*p[10])/332000413632-(59309068*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(-16850071552*p[7]-1436628772509*p[10])/55333402272-(131641184*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-38293297152*p[7]-3974606125265*p[10])/110666804544-(49861064*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(56226115584*p[7]+2823190434337*p[10])/221333609088+(12201848*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(-1015426271232*p[7]+202822386077095*p[10])/1992002481792-(73453868*tr5*pe[7])/576389607},
{F[1,1,6]^3*F[1,1,7],(2047948345344*p[7]-261629370654715*p[10])/1992002481792+(1333299704*tr5*pe[7])/5187506463},
{F[1,1,1]^2*F[1,1,7]^2,(208863072*p[7]+54919076435*p[10])/3458337642+(2900876*tr5*pe[7])/192129869},
{F[1,1,2]^2*F[1,1,7]^2,(-13154304*p[7]+22469517625*p[10])/4339874688-(8564*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(320*(2928*p[7]-76697*p[10]))/101715813+(78080*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(13154304*p[7]-22469517625*p[10])/2169937344+(17128*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,7]^2,(1021952*p[7]+8672310355*p[10])/1446624896+(1996*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-1104916480*p[7]-90356884823*p[10])/6148155808-(8632160*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(1120*(2928*p[7]-76697*p[10]))/101715813+(273280*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,7]^2,(11797221376*p[7]+1791775039315*p[10])/55333402272+(92165792*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,(-454656*p[7]+9130289*p[10])/22603514-(56832*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(22*(4608*p[7]-1047077*p[10]))/33905271+(8448*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,7]^2,(419521830912*p[7]-80184069824909*p[10])/1992002481792+(91042064*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(8785670144*p[7]+2374801726143*p[10])/55333402272+(68638048*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-1280*(2928*p[7]-76697*p[10]))/101715813-(312320*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-42704687104*p[7]-4673192138011*p[10])/221333609088-(83407592*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(600400512*p[7]-144495788543*p[10])/3661769268+(463272*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,7]^2,(600077312*p[7]-7162606559785*p[10])/55333402272+(4688104*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]^3,(543368192*p[7]+163043662155*p[10])/4611116856+(16980256*tr5*pe[7])/576389607},
{F[1,1,2]*F[1,1,7]^3,(-97622016*p[7]+119584984349*p[10])/6509812032-(127112*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,7]^3,(8214528*p[7]+62602399915*p[10])/19529436096+(10696*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,7]^3,(2*(745988576*p[7]+121669100573*p[10]))/5187506463+(372994288*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,7]^3,(-50671319040*p[7]+4274524005041*p[10])/175764924864-(2443640*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,7]^3,(-748539721728*p[7]+79412521815287*p[10])/1494001861344-(649774064*tr5*pe[7])/5187506463},
{F[1,1,7]^4,(-234734785536*p[7]+48517827554311*p[10])/1992002481792-(152822126*tr5*pe[7])/5187506463},
{F[1,1,8],p[21]+(tr5*pe[21])/4},
{F[3,1]*F[1,1,8],(-74700672*p[7]+1285399636819*p[10])/3254906016-(194533*tr5*pe[7])/33905271},
{F[3,2]*F[1,1,8],(-3*(673024*p[7]-274111363*p[10]))/90414056-(63096*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,8],(-2684928*p[7]-569053115*p[10])/90414056-(83904*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,8],(1702875840*p[7]-1040265101791*p[10])/9764718048+(8869145*tr5*pe[7])/203431626},
{F[3,5]*F[1,1,8],(-54816768*p[7]-28716272759*p[10])/1084968672-(142752*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,8],(-3597054720*p[7]+1425697439947*p[10])/4882359024-(18734660*tr5*pe[7])/101715813},
{F[3,7]*F[1,1,8],(-6266880*p[7]-2384667389*p[10])/180828112-(97920*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,8],(-5289984*p[7]-2425819601*p[10])/33905271-(440832*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,8],(97378048*p[7]-47319482589*p[10])/45207028+(6086128*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,8],(635904*p[7]-472247579*p[10])/90414056+(19872*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,8],(-4349952*p[7]-2729837365*p[10])/271242168-(45312*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,8],(971723328*p[7]-1515118407883*p[10])/9764718048+(5061059*tr5*pe[7])/203431626},
{F[3,13]*F[1,1,8],(2519040*p[7]+697161943*p[10])/361656224+(19680*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,8],(-1892087808*p[7]+262293092833*p[10])/4882359024-(9854624*tr5*pe[7])/101715813},
{F[3,15]*F[1,1,8],(-64512*p[7]+25960835*p[10])/22603514-(8064*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,8],(17*(4608*p[7]-1047077*p[10]))/22603514+(9792*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,8],(-3*(2543616*p[7]+631301495*p[10]))/361656224-(59616*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,8],(-1107170016*p[7]+177498327049*p[10])/1627453008-(11533021*tr5*pe[7])/67810542},
{F[3,19]*F[1,1,8],(645376*p[7]-267828901*p[10])/45207028+(40336*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,8],(3562164096*p[7]-1569684626827*p[10])/9764718048+(9276469*tr5*pe[7])/101715813},
{F[3,22]*F[1,1,8],(92160*p[7]-32243297*p[10])/11301757+(23040*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,8],-p[8]+(tr5*(-pe[8]+2*pe[9]))/4},
{F[3,24]*F[1,1,8],(3115008*p[7]+3191282113*p[10])/271242168+(32448*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,8],(3*p[8])/2+(3*tr5*(pe[8]-pe[9]))/8},
{F[3,27]*F[1,1,8],(3*(4608*p[7]-1047077*p[10]))/22603514+(1728*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,8],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,8],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,8],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,31]*F[1,1,8],(-39106944*p[7]+14653002239*p[10])/203431626-(543152*tr5*pe[7])/11301757},
{F[3,32]*F[1,1,8],(-6088224*p[7]+1571084929*p[10])/203431626-(253676*tr5*pe[7])/33905271},
{F[3,33]*F[1,1,8],(615936*p[7]-102286769*p[10])/22603514+(76992*tr5*pe[7])/11301757},
{F[3,34]*F[1,1,8],(-8*(996096*p[7]+65618911*p[10]))/101715813-(664064*tr5*pe[7])/33905271},
{F[3,35]*F[1,1,8],(-3*(638976*p[7]-28409855*p[10]))/90414056-(59904*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,8],(74360832*p[7]-32971896281*p[10])/406863252+(1549184*tr5*pe[7])/33905271},
{F[3,37]*F[1,1,8],(52921728*p[7]-13700903051*p[10])/813726504+(183756*tr5*pe[7])/11301757},
{F[3,38]*F[1,1,8],(2387712*p[7]-951307277*p[10])/90414056+(74616*tr5*pe[7])/11301757},
{F[3,40]*F[1,1,8],(-220855680*p[7]+66575464853*p[10])/813726504-(766860*tr5*pe[7])/11301757},
{F[3,41]*F[1,1,8],(813441024*p[7]-241358495413*p[10])/4882359024+(1412224*tr5*pe[7])/33905271},
{F[3,42]*F[1,1,8],(-2387712*p[7]+951307277*p[10])/45207028-(149232*tr5*pe[7])/11301757},
{F[3,44]*F[1,1,8],(-4*(301056*p[7]-49572769*p[10]))/101715813-(100352*tr5*pe[7])/33905271},
{eps5*F[3,45]*F[1,1,8],(3*p[8])/2+(3*tr5*(pe[8]-pe[9]))/8},
{F[3,51]*F[1,1,8],(2*(6144*p[7]-5163355*p[10]))/11301757+(3072*tr5*pe[7])/11301757},
{F[3,52]*F[1,1,8],(485376*p[7]-679147213*p[10])/542484336+(2528*tr5*pe[7])/11301757},
{F[3,53]*F[1,1,8],(15*(6144*p[7]-5163355*p[10]))/90414056+(2880*tr5*pe[7])/11301757},
{F[3,54]*F[1,1,8],(-4*(95232*p[7]-63079367*p[10]))/33905271-(31744*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,8],(-153600*p[7]+400326043*p[10])/135621084-(3200*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,8],(-3*(30720*p[7]-116230831*p[10]))/180828112-(1440*tr5*pe[7])/11301757},
{F[3,57]*F[1,1,8],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,8],(11*(6144*p[7]-5163355*p[10]))/45207028+(4224*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,8],(-9*(10240*p[7]+21532427*p[10]))/180828112-(1440*tr5*pe[7])/11301757},
{eps5*F[3,63]*F[1,1,8],-p[8]+(tr5*(-pe[8]+2*pe[9]))/4},
{F[3,65]*F[1,1,8],(6144*p[7]-5163355*p[10])/45207028+(384*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,8],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,8],(3*(6144*p[7]-5163355*p[10]))/45207028+(1152*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,8],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,69]*F[1,1,8],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{eps5*F[3,70]*F[1,1,8],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{eps5*F[3,71]*F[1,1,8],2*p[8]+(tr5*(2*pe[8]-3*pe[9]))/4},
{eps5*F[3,78]*F[1,1,8],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{F[3,79]*F[1,1,8],(3*(808960*p[7]-355858041*p[10]))/45207028+(151680*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,8],p[8]/2+(tr5*(2*pe[8]+11*pe[9]))/16},
{eps5*F[3,82]*F[1,1,8],p[8]/2+(tr5*(pe[8]-3*pe[9]))/8},
{F[1,1,1]*F[1,1,8],p[22]+(tr5*pe[22])/4},
{F[1,1,1]^2*F[1,1,8],-1/48*p[4]+(80640*p[7])/11301757-(290771197*p[10])/67810542+(7*p[15])/18+(7*p[29])/72-(7*p[32])/12+(3*p[33])/8+tr5*(-1/192*pe[4]+(20160*pe[7])/11301757+(28*pe[15]+7*pe[29]-42*pe[32]+27*pe[33])/288)},
{F[1,1,1]^3*F[1,1,8],(-54463443456*p[7]+585417546317*p[10])/58588308288-(70915942*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,8],p[23]+(tr5*pe[23])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(308*p[10]+616*p[15]-144*p[22]+144*p[23]+288*p[24]-288*p[25]+1440*p[27]+154*p[29]-144*p[31]-462*p[32]-693*p[33])/2772+(tr5*(616*pe[15]-144*pe[22]+144*pe[23]+288*pe[24]-288*pe[25]+1440*pe[27]+154*pe[29]-144*pe[31]-462*pe[32]-693*pe[33]))/11088},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(-1296384*p[7]+343551943*p[10])/180828112-(20256*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,8],(-138240*p[7])/11301757+(407030117*p[10])/101715813+(-3080*p[15]+72*p[22]-72*p[23]-144*p[24]+144*p[25]-720*p[27]-770*p[29]+72*p[31]-462*p[32]+3465*p[33])/5544+tr5*((-34560*pe[7])/11301757+(-3080*pe[15]+72*pe[22]-72*pe[23]-144*pe[24]+144*pe[25]-720*pe[27]-770*pe[29]+72*pe[31]-462*pe[32]+3465*pe[33])/22176)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(12079104*p[7]+3874324507*p[10])/271242168+(125824*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,8],(-137533440*p[7]-59753756423*p[10])/3254906016-(358160*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(22854402816*p[7]-7120170691789*p[10])/9764718048+(59516674*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(-2575872*p[7]+788747669*p[10])/135621084-(53664*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(-3681792*p[7]+1040046149*p[10])/271242168-(38352*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,8],p[4]/32+(155520*p[7])/11301757-(69285836*p[10])/33905271-(5*p[15])/12-(5*p[29])/48-p[32]/4-(3*p[33])/4+tr5*(pe[4]/128+(38880*pe[7])/11301757+(-20*pe[15]-5*pe[29]-12*(pe[32]+3*pe[33]))/192)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(-36488555520*p[7]+23811558241369*p[10])/39058872192-(23755570*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(560640*p[7]-112325359*p[10])/45207028+(35040*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,8],(-137706432*p[7]+71168845877*p[10])/542484336-(717221*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8],-p[22]-(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],p[4]/24-(161280*p[7])/11301757+(290771197*p[10])/33905271-(7*p[15])/9-(7*p[29])/36+(7*p[32])/6-(3*p[33])/4+tr5*(pe[4]/96-(40320*pe[7])/11301757+(-28*pe[15]-7*pe[29]+42*pe[32]-27*pe[33])/144)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(1978195456*p[7]-482434148345*p[10])/2169937344+(7727326*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(-308*p[10]-616*p[15]+144*p[22]-144*p[23]-288*p[24]+288*p[25]-1440*p[27]-154*p[29]+144*p[31]+462*p[32]+693*p[33])/2772+(tr5*(-616*pe[15]+144*pe[22]-144*pe[23]-288*pe[24]+288*pe[25]-1440*pe[27]-154*pe[29]+144*pe[31]+462*pe[32]+693*pe[33]))/11088},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(-4540416*p[7]-456344801*p[10])/271242168-(47296*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-5*(3354624*p[7]-95468393*p[10]))/542484336-(87360*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8],-1/16*p[4]-(311040*p[7])/11301757+(138571672*p[10])/33905271+(5*p[15])/6+(5*p[29])/24+p[32]/2+(3*p[33])/2+tr5*(-1/64*pe[4]-(77760*pe[7])/11301757+(20*pe[15]+5*pe[29]+12*pe[32]+36*pe[33])/96)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-35165824512*p[7]+4582641591487*p[10])/19529436096-(45788834*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(317952*p[7]-501715079*p[10])/135621084+(6624*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(-7964067072*p[7]+7426685983511*p[10])/39058872192-(10369879*tr5*pe[7])/203431626},
{F[1,1,4]^2*F[1,1,8],p[4]/96+(236160*p[7])/11301757-(429342869*p[10])/67810542-p[15]/36-p[29]/144-(5*p[32])/6-(3*p[33])/8+tr5*(pe[4]/384+(59040*pe[7])/11301757+(-4*pe[15]-pe[29]-120*pe[32]-54*pe[33])/576)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(-6780182528*p[7]+4317482929791*p[10])/4339874688-(13242544*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(5*(1734144*p[7]+336796975*p[10]))/135621084+(180640*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(61553557632*p[7]-31119157239581*p[10])/19529436096+(160295723*tr5*pe[7])/203431626},
{F[1,1,4]^3*F[1,1,8],(-84448409088*p[7]+44644165477871*p[10])/117176616576-(54979433*tr5*pe[7])/305147439},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(-5404672*p[7]+7224314943*p[10])/361656224-(42224*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(-534528*p[7]+87555661*p[10])/45207028-(33408*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(2224128*p[7]+605950273*p[10])/180828112+(34752*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(5*(4608*p[7]-1047077*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(15*(985088*p[7]-1423083787*p[10]))/723312448+(57720*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(5404672*p[7]-7224314943*p[10])/180828112+(84448*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-5*(356352*p[7]+141293933*p[10]))/90414056-(55680*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-15071232*p[7]+21413269733*p[10])/361656224-(117744*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(-38912*p[7]-8526496053*p[10])/723312448-(152*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(4128000*p[7]-2405351263*p[10])/271242168+(43000*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(3*(802816*p[7]+225694921*p[10]))/90414056+(75264*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(-1982208*p[7]+813957473*p[10])/90414056-(61944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(6957494272*p[7]+1692820496557*p[10])/442667218176+(6794428*tr5*pe[7])/1729168821},
{F[1,1,5]^3*F[1,1,8],(2728513536*p[7]-980982703483*p[10])/9764718048+(7105504*tr5*pe[7])/101715813},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(5904384*p[7]-1910509765*p[10])/813726504+(61504*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-448512*p[7]-97748879*p[10])/271242168-(4672*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(1929216*p[7]-95556275*p[10])/203431626+(80384*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-25*(227328*p[7]-55423051*p[10]))/271242168-(59200*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(-1942130688*p[7]+756927478373*p[10])/55333402272-(5057632*tr5*pe[7])/576389607},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(448512*p[7]+97748879*p[10])/135621084+(9344*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(27617280*p[7]-9782793409*p[10])/813726504+(287680*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-134242304*p[7]-88833851133*p[10])/18444467424-(1048768*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-11*(871780352*p[7]+240788772239*p[10]))/73777869696-(18729656*tr5*pe[7])/576389607},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(-1194504081408*p[7]+344659198010641*p[10])/3984004963584-(14401332*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(-851267584*p[7]+988880287335*p[10])/55333402272-(6650528*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(264192*p[7]-493266433*p[10])/542484336+(1376*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(19*(2341203968*p[7]-7569494451*p[10]))/442667218176+(43440308*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(390188759040*p[7]+284089158312817*p[10])/1992002481792+(28225460*tr5*pe[7])/576389607},
{F[1,1,6]^3*F[1,1,8],(-70472515584*p[7]-104661976025711*p[10])/1328001654528-(22940272*tr5*pe[7])/1729168821},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(2*(618432*p[7]-281327515*p[10]))/33905271+(103072*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(78336*p[7]+4803205*p[10])/11301757+(19584*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-320*(2928*p[7]-76697*p[10]))/101715813-(78080*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(-6438144*p[7]+2854940819*p[10])/271242168-(67064*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(1587843072*p[7]-514521177925*p[10])/55333402272+(1378336*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(393216*p[7]-25307281*p[10])/101715813+(32768*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(-19*(29675520*p[7]-28747696759*p[10]))/55333402272-(489440*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(454656*p[7]-9130289*p[10])/33905271+(37888*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(11*(871780352*p[7]+240788772239*p[10]))/110666804544+(37459312*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-431289796608*p[7]+29992285776785*p[10])/1992002481792-(93595876*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(5*(1686032384*p[7]+49052834373*p[10]))/55333402272+(65860640*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-10656157696*p[7]-200562276921*p[10])/55333402272-(83251232*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(9403526144*p[7]-3339838901309*p[10])/18444467424+(73465048*tr5*pe[7])/576389607},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-70013528064*p[7]-82952939052341*p[10])/1992002481792-(1688212*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-86759200*p[7]-15287305057*p[10])/576389607-(21689800*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(20886425600*p[7]+3066076953899*p[10])/221333609088+(40793800*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(-66701792256*p[7]+16887352069271*p[10])/166000206816-(173702584*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(-66957041664*p[7]+24566405978279*p[10])/221333609088-(14530608*tr5*pe[7])/192129869},
{F[1,1,7]^3*F[1,1,8],(116507559936*p[7]-19801096813627*p[10])/332000413632+(151702552*tr5*pe[7])/1729168821},
{F[1,1,8]^2,p[24]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,8]^2,-1/24*p[4]-(391680*p[7])/11301757+(189304847*p[10])/22603514+(4*p[15])/9+p[29]/9+(13*p[32])/12+(9*p[33])/8+tr5*(-1/96*pe[4]-(97920*pe[7])/11301757+(32*pe[15]+8*pe[29]+78*pe[32]+81*pe[33])/288)},
{F[1,1,1]^2*F[1,1,8]^2,(14158218624*p[7]-11125100659957*p[10])/19529436096+(36870361*tr5*pe[7])/203431626},
{F[1,1,2]*F[1,1,8]^2,(5*p[10])/18+(5*p[15])/9+(2*p[22])/77-(2*p[23])/77-(4*p[24])/77+(4*p[25])/77-(20*p[27])/77+(5*p[29])/36+(2*p[31])/77-(5*p[32])/12-(5*p[33])/8+(tr5*(3080*pe[15]+144*pe[22]-144*pe[23]-288*pe[24]+288*pe[25]-1440*pe[27]+770*pe[29]+144*pe[31]-2310*pe[32]-3465*pe[33]))/22176},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-606976*p[7]-128923731*p[10])/22603514-(75872*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,8]^2,(243712*p[7]-4220704069*p[10])/723312448+(952*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]^2,p[4]/32+(155520*p[7])/11301757-(69285836*p[10])/33905271-(5*p[15])/12-(5*p[29])/48-p[32]/4-(3*p[33])/4+tr5*(pe[4]/128+(38880*pe[7])/11301757+(-20*pe[15]-5*pe[29]-12*(pe[32]+3*pe[33]))/192)},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(-5422726656*p[7]+4070802038287*p[10])/13019624064-(1176807*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(3285504*p[7]-723962387*p[10])/271242168+(34224*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,8]^2,(-9204548352*p[7]+2728257039625*p[10])/13019624064-(11985089*tr5*pe[7])/67810542},
{F[1,1,4]*F[1,1,8]^2,p[4]/96+(236160*p[7])/11301757-(429342869*p[10])/67810542-p[15]/36-p[29]/144-(5*p[32])/6-(3*p[33])/8+tr5*(pe[4]/384+(59040*pe[7])/11301757+(-4*pe[15]-pe[29]-120*pe[32]-54*pe[33])/576)},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(79002402816*p[7]-33574648090793*p[10])/39058872192+(51433856*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(4357632*p[7]+900974855*p[10])/135621084+(90784*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(-9425611776*p[7]+7246919627359*p[10])/13019624064-(6136466*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,8]^2,(-17525402112*p[7]+6822214567151*p[10])/19529436096-(22819534*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(-18468864*p[7]+21431864041*p[10])/542484336-(96192*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(792576*p[7]-146191973*p[10])/90414056+(24768*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(25*(620544*p[7]-860551565*p[10]))/723312448+(60600*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(12197859328*p[7]-1613683091735*p[10])/442667218176+(11911972*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[1,1,8]^2,(2534194944*p[7]-1194520885889*p[10])/29294154144+(733274*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(35579904*p[7]-7726941571*p[10])/813726504+(370624*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(448512*p[7]+97748879*p[10])/271242168+(4672*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-50325504*p[7]+10557707149*p[10])/1627453008-(262112*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(1812025344*p[7]+329471223271*p[10])/26039248128+(589852*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(19*(27709673472*p[7]-12240510853391*p[10]))/1328001654528+(57127148*tr5*pe[7])/576389607},
{F[1,1,6]^2*F[1,1,8]^2,(-1127761127424*p[7]-102868938143557*p[10])/3984004963584-(122369914*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(-6161664*p[7]+1707147527*p[10])/813726504-(64184*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-78336*p[7]-4803205*p[10])/11301757-(19584*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(2417664*p[7]-48321839*p[10])/203431626+(100736*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-11896262656*p[7]-1575271438171*p[10])/110666804544-(46469776*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(-477998536704*p[7]+133476161257867*p[10])/664000827264-(311196964*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(-240157083648*p[7]+101539809705023*p[10])/664000827264-(156352268*tr5*pe[7])/1729168821},
{F[1,1,7]^2*F[1,1,8]^2,(48651823616*p[7]-6299180838957*p[10])/55333402272+(380092372*tr5*pe[7])/1729168821},
{F[1,1,8]^3,(-276480*p[7]+96729891*p[10]+11301757*p[32])/22603514+tr5*((-34560*pe[7])/11301757+pe[32]/8)},
{F[1,1,1]*F[1,1,8]^3,(20005087872*p[7]-4244754866285*p[10])/29294154144+(52096583*tr5*pe[7])/305147439},
{F[1,1,2]*F[1,1,8]^3,(78268416*p[7]+41635919183*p[10])/3254906016+(203824*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,8]^3,(-159297920*p[7]+36973674381*p[10])/723312448-(1244515*tr5*pe[7])/22603514},
{F[1,1,4]*F[1,1,8]^3,(-25630253952*p[7]+5234611626229*p[10])/58588308288-(66745453*tr5*pe[7])/610294878},
{F[1,1,5]*F[1,1,8]^3,(1016603136*p[7]-190881749159*p[10])/43941231216+(65368*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]^3,(-2202080256*p[7]+837182911271*p[10])/21970615608-(849568*tr5*pe[7])/33905271},
{F[1,1,7]*F[1,1,8]^3,(740844288*p[7]-315756701489*p[10])/7323538536+(2572376*tr5*pe[7])/101715813},
{F[1,1,8]^4,(65912944704*p[7]-24956552354095*p[10])/117176616576+(343296587*tr5*pe[7])/2441179512},
{F[1,1,9],-p[9]-(5185*p[10])/108+(-6*p[11]-6*p[12]-13*p[13]-6*p[17]-6*p[18]-6*p[21]-13*p[22]-13*p[30])/6+(tr5*(-6*pe[10]-6*pe[11]-6*pe[12]-13*pe[13]-6*pe[17]-6*pe[18]-6*pe[21]-13*pe[22]-13*pe[30]))/24},
{F[3,1]*F[1,1,9],(823296*p[7]-70292935*p[10])/90414056+(25728*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,9],(3*(137728*p[7]-48876479*p[10]))/22603514+(51648*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,9],(2361344*p[7]+4517828089*p[10])/813726504+(73792*tr5*pe[7])/101715813},
{F[3,4]*F[1,1,9],(-3683328*p[7]+2242148669*p[10])/542484336-(19184*tr5*pe[7])/11301757},
{F[3,5]*F[1,1,9],(183246848*p[7]-107906451695*p[10])/3254906016+(1431616*tr5*pe[7])/101715813},
{F[3,6]*F[1,1,9],(-479232*p[7]+481853989*p[10])/135621084-(9984*tr5*pe[7])/11301757},
{F[3,7]*F[1,1,9],(3*(5691392*p[7]-4813125867*p[10]))/361656224+(133392*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,9],(85813248*p[7]-46506797923*p[10])/542484336+(446944*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,9],(-64*(10532*p[7]-2854285*p[10]))/11301757-(168512*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,9],(39936*p[7]-276549583*p[10])/90414056+(1248*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,9],(47507456*p[7]-42802962761*p[10])/1627453008+(742304*tr5*pe[7])/101715813},
{F[3,12]*F[1,1,9],(-11160576*p[7]+2389097653*p[10])/542484336-(58128*tr5*pe[7])/11301757},
{F[3,13]*F[1,1,9],(-25014272*p[7]+2347469507*p[10])/3254906016-(195424*tr5*pe[7])/101715813},
{F[3,14]*F[1,1,9],(-7514112*p[7]+2133133075*p[10])/271242168-(78272*tr5*pe[7])/11301757},
{F[3,15]*F[1,1,9],(-119808*p[7]+61129273*p[10])/22603514-(14976*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,9],(85*(4608*p[7]-1047077*p[10]))/22603514+(48960*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,9],(-4575232*p[7]+26813915833*p[10])/1084968672-(35744*tr5*pe[7])/33905271},
{F[3,18]*F[1,1,9],(-2958336*p[7]+954767359*p[10])/180828112-(46224*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,9],(-609792*p[7]+244046255*p[10])/67810542-(25408*tr5*pe[7])/11301757},
{F[3,20]*F[1,1,9],(-1267712*p[7]+1931840285*p[10])/406863252-(79232*tr5*pe[7])/101715813},
{F[3,21]*F[1,1,9],(-27*(6144*p[7]-5163355*p[10]))/90414056-(5184*tr5*pe[7])/11301757},
{F[3,22]*F[1,1,9],(129024*p[7]-63223427*p[10])/11301757+(32256*tr5*pe[7])/11301757},
{eps5*F[3,23]*F[1,1,9],p[8]/2+(tr5*pe[8])/8},
{F[3,24]*F[1,1,9],(-413696*p[7]+321295137*p[10])/11301757-(103424*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,9],(3*p[8])/2+(3*tr5*(pe[8]-pe[9]))/8},
{F[3,27]*F[1,1,9],(-4608*p[7]+1047077*p[10])/22603514-(576*tr5*pe[7])/11301757},
{F[3,28]*F[1,1,9],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,29]*F[1,1,9],(-3*(4608*p[7]-1047077*p[10]))/22603514-(1728*tr5*pe[7])/11301757},
{F[3,30]*F[1,1,9],(4608*p[7]-1047077*p[10])/22603514+(576*tr5*pe[7])/11301757},
{F[3,31]*F[1,1,9],(-2*(22272*p[7]-14479003*p[10]))/11301757-(11136*tr5*pe[7])/11301757},
{F[3,32]*F[1,1,9],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[3,33]*F[1,1,9],(-3*(22272*p[7]-14479003*p[10]))/11301757-(16704*tr5*pe[7])/11301757},
{F[3,34]*F[1,1,9],(-16*(22272*p[7]-14479003*p[10]))/33905271-(29696*tr5*pe[7])/11301757},
{F[3,35]*F[1,1,9],(9*(6144*p[7]-5163355*p[10]))/90414056+(1728*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,9],(-4*(22272*p[7]-14479003*p[10]))/33905271-(7424*tr5*pe[7])/11301757},
{F[3,38]*F[1,1,9],(-22272*p[7]+14479003*p[10])/11301757-(5568*tr5*pe[7])/11301757},
{F[3,40]*F[1,1,9],(-22272*p[7]+14479003*p[10])/11301757-(5568*tr5*pe[7])/11301757},
{F[3,42]*F[1,1,9],(2*(22272*p[7]-14479003*p[10]))/11301757+(11136*tr5*pe[7])/11301757},
{eps5*F[3,43]*F[1,1,9],-1/2*p[8]+(tr5*(-pe[8]+pe[9]))/8},
{F[3,44]*F[1,1,9],(4*(22272*p[7]-14479003*p[10]))/33905271+(7424*tr5*pe[7])/11301757},
{eps5*F[3,45]*F[1,1,9],p[8]+(tr5*(pe[8]-pe[9]))/4},
{F[3,51]*F[1,1,9],(-11556864*p[7]+139049577863*p[10])/14647077072-(6688*tr5*pe[7])/33905271},
{F[3,52]*F[1,1,9],(337305600*p[7]+521431642283*p[10])/58588308288+(48800*tr5*pe[7])/33905271},
{F[3,53]*F[1,1,9],(-159744*p[7]+100341959*p[10])/90414056-(4992*tr5*pe[7])/11301757},
{F[3,54]*F[1,1,9],(4*(132096*p[7]-94059497*p[10]))/33905271+(44032*tr5*pe[7])/11301757},
{F[3,55]*F[1,1,9],(4859136*p[7]+1738249189*p[10])/915442317+(44992*tr5*pe[7])/33905271},
{F[3,56]*F[1,1,9],(2897510400*p[7]+2006224532047*p[10])/58588308288+(419200*tr5*pe[7])/33905271},
{F[3,57]*F[1,1,9],(-1628160*p[7]+260716889*p[10])/361656224-(12720*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,9],(244426752*p[7]+45055786669*p[10])/542484336+(1273056*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,9],(-1890902016*p[7]-394917351373*p[10])/19529436096-(273568*tr5*pe[7])/11301757},
{F[3,60]*F[1,1,9],(-18468864*p[7]-20814103625*p[10])/1830884634-(85504*tr5*pe[7])/33905271},
{F[3,61]*F[1,1,9],(20*(4608*p[7]-1047077*p[10]))/11301757+(23040*tr5*pe[7])/11301757},
{eps5*F[3,63]*F[1,1,9],-1/8*(tr5*pe[9])},
{F[3,65]*F[1,1,9],(-3*(6144*p[7]-5163355*p[10]))/45207028-(1152*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,9],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,9],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,9],(-6144*p[7]+5163355*p[10])/45207028-(384*tr5*pe[7])/11301757},
{eps5*F[3,70]*F[1,1,9],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{F[3,77]*F[1,1,9],(32*(4608*p[7]-1047077*p[10]))/11301757+(36864*tr5*pe[7])/11301757},
{eps5*F[3,78]*F[1,1,9],-1/2*p[8]+(tr5*(-pe[8]+2*pe[9]))/8},
{F[3,79]*F[1,1,9],(-5670912*p[7]+1804716331*p[10])/45207028-(354432*tr5*pe[7])/11301757},
{eps5*F[3,80]*F[1,1,9],-1/2*p[8]+(tr5*(-2*pe[8]-9*pe[9]))/16},
{eps5*F[3,81]*F[1,1,9],p[8]+(tr5*(2*pe[8]-3*pe[9]))/8},
{eps5*F[3,82]*F[1,1,9],-1/2*p[8]+(tr5*(-pe[8]+3*pe[9]))/8},
{F[1,1,1]*F[1,1,9],p[25]+(tr5*pe[25])/4},
{F[1,1,1]^2*F[1,1,9],(308*p[10]+616*p[15]-144*p[22]+144*p[23]+288*p[24]-288*p[25]+1440*p[27]+154*p[29]-144*p[31]-462*p[32]-693*p[33])/5544+(tr5*(616*pe[15]-144*pe[22]+144*pe[23]+288*pe[24]-288*pe[25]+1440*pe[27]+154*pe[29]-144*pe[31]-462*pe[32]-693*pe[33]))/22176},
{F[1,1,1]^3*F[1,1,9],(-13709312*p[7]+3334926803*p[10])/271242168-(428416*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,9],p[26]+(tr5*pe[26])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(-276480*p[7])/11301757+(881870776*p[10])/101715813+(2*p[15])/9-(4*p[22])/77+(4*p[23])/77+(8*p[24])/77-(8*p[25])/77+(40*p[27])/77+p[29]/18-(4*p[31])/77-p[32]/6-p[33]/4+tr5*((-69120*pe[7])/11301757+(616*pe[15]-144*pe[22]+144*pe[23]+288*pe[24]-288*pe[25]+1440*pe[27]+154*pe[29]-144*pe[31]-462*pe[32]-693*pe[33])/11088)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(-5*(666624*p[7]-260727457*p[10]))/135621084-(69440*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,9],(5*p[4])/48-(80640*p[7])/11301757+(260979562*p[10])/101715813-p[15]/6-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77-p[29]/24-(8*p[31])/77+(5*p[32])/12+p[33]/8+tr5*((5*pe[4])/192-(20160*pe[7])/11301757+(-308*pe[15]-192*pe[22]+192*pe[23]+384*pe[24]-384*pe[25]+1920*pe[27]-77*pe[29]-192*pe[31]+770*pe[32]+231*pe[33])/7392)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(-16*(119400*p[7]-96413417*p[10]))/33905271-(159200*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,9],(29673472*p[7]+95840826275*p[10])/2441179512+(927296*tr5*pe[7])/305147439},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(573952*p[7]+70500867*p[10])/90414056+(17936*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(-2354688*p[7]+738487973*p[10])/135621084-(49056*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(-3*(364032*p[7]-105322597*p[10]))/45207028-(68256*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(13341696*p[7]-3600492043*p[10])/542484336+(69488*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(202752*p[7]-79976659*p[10])/135621084+(4224*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,9],(4874466816*p[7]+2467232434991*p[10])/43941231216+(2820872*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,9],(-13*p[22]+90*p[23]+180*p[24]-103*p[25]-77*p[26]-24*p[27]-13*p[31])/77+(tr5*(-13*pe[22]+90*pe[23]+180*pe[24]-103*pe[25]-77*pe[26]-24*pe[27]-13*pe[31]))/308},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-308*p[10]-616*p[15]+144*p[22]-144*p[23]-288*p[24]+288*p[25]-1440*p[27]-154*p[29]+144*p[31]+462*p[32]+693*p[33])/2772+(tr5*(-616*pe[15]+144*pe[22]-144*pe[23]-288*pe[24]+288*pe[25]-1440*pe[27]-154*pe[29]+144*pe[31]+462*pe[32]+693*pe[33]))/11088},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(11*(642048*p[7]+8564617*p[10]))/271242168+(73568*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(-5*p[4])/24+(437760*p[7])/11301757-(1460338685*p[10])/101715813-p[15]+(10*p[22])/77-(10*p[23])/77-(20*p[24])/77+(20*p[25])/77-(100*p[27])/77-p[29]/4+(10*p[31])/77-(5*p[32])/6+(5*p[33])/4+tr5*((-5*pe[4])/96+(109440*pe[7])/11301757+(-924*pe[15]+120*pe[22]-120*pe[23]-240*pe[24]+240*pe[25]-1200*pe[27]-231*pe[29]+120*pe[31]-770*pe[32]+1155*pe[33])/3696)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(3136512*p[7]-1251427495*p[10])/135621084+(65344*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-17*(361472*p[7]+541970763*p[10]))/271242168-(192032*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-7*(20224*p[7]+6078377*p[10]))/22603514-(17696*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(9*(109056*p[7]-32315327*p[10]))/22603514+(122688*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(715843584*p[7]+394390982977*p[10])/36888934848+(932088*tr5*pe[7])/192129869},
{F[1,1,4]^2*F[1,1,9],(-5*p[4])/96-(167040*p[7])/11301757+(1027921331*p[10])/203431626-p[15]/12-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77-p[29]/48-(8*p[31])/77+(2*p[32])/3+p[33]/8+tr5*((-5*pe[4])/384-(41760*pe[7])/11301757+(-308*pe[15]-384*pe[22]+384*pe[23]+768*pe[24]-768*pe[25]+3840*pe[27]-77*pe[29]-384*pe[31]+2464*pe[32]+462*pe[33])/14784)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(6472704*p[7]-10531036021*p[10])/542484336+(33712*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(135067648*p[7]-150526496629*p[10])/2169937344+(527608*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(-4511616*p[7]+1732477265*p[10])/135621084-(93992*tr5*pe[7])/11301757},
{F[1,1,4]^3*F[1,1,9],(-11921408*p[7]-96730232299*p[10])/4882359024-(186272*tr5*pe[7])/305147439},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-534528*p[7]+87555661*p[10])/90414056-(16704*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],(-460800*p[7]+70802429*p[10])/45207028-(28800*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-1447168*p[7]-793172971*p[10])/67810542-(180896*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(35*(4608*p[7]-1047077*p[10]))/33905271+(13440*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(2774016*p[7]-325192915*p[10])/542484336+(14448*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(5*p[4])/16-(103680*p[7])/11301757+(144139118*p[10])/33905271+(7*p[15])/6+(12*p[22])/77-(12*p[23])/77-(24*p[24])/77+(24*p[25])/77-(120*p[27])/77+(7*p[29])/24+(12*p[31])/77-p[32]/2-(3*p[33])/2+tr5*((5*pe[4])/64-(25920*pe[7])/11301757+(7*pe[15])/24+(3*pe[22])/77-(3*pe[23])/77-(6*pe[24])/77+(6*pe[25])/77-(30*pe[27])/77+(7*pe[29])/96+(3*pe[31])/77-pe[32]/8-(3*pe[33])/8)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(3*(805888*p[7]+217462365*p[10]))/90414056+(75552*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-8710144*p[7]+114588659211*p[10])/1084968672-(68048*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(824832*p[7]-390858409*p[10])/90414056+(25776*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(-5*(1296896*p[7]-2145670651*p[10]))/90414056-(202640*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,9],(-5*p[4])/32+(51840*p[7])/11301757-(72069559*p[10])/33905271-(7*p[15])/12-(6*p[22])/77+(6*p[23])/77+(12*p[24])/77-(12*p[25])/77+(60*p[27])/77-(7*p[29])/48-(6*p[31])/77+p[32]/4+(3*p[33])/4+tr5*((-5*pe[4])/128+(12960*pe[7])/11301757+(-2156*pe[15]-288*pe[22]+288*pe[23]+576*pe[24]-576*pe[25]+2880*pe[27]-539*pe[29]-288*pe[31]+924*pe[32]+2772*pe[33])/14784)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-4137984*p[7]+228264455*p[10])/180828112-(64656*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(176478208*p[7]-457835474113*p[10])/6509812032+(689368*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(1337856*p[7]-522501991*p[10])/180828112+(20904*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(73768960*p[7]-306907523809*p[10])/3254906016+(576320*tr5*pe[7])/101715813},
{F[1,1,5]^3*F[1,1,9],(-20371456*p[7]+326757967843*p[10])/9764718048-(159152*tr5*pe[7])/305147439},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(8*(15648*p[7]-965713*p[10]))/33905271+(10432*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(906240*p[7]-609021143*p[10])/90414056+(28320*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(129024*p[7]-85826941*p[10])/22603514+(16128*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-5*(9706952704*p[7]+4558193616609*p[10]))/221333609088-(94794460*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(337920*p[7]-12742357*p[10])/67810542+(14080*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(448512*p[7]+97748879*p[10])/67810542+(18688*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-964638720*p[7]-247940422901*p[10])/6148155808-(7536240*tr5*pe[7])/192129869},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-1296384*p[7]-63311309*p[10])/180828112-(20256*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-3*(156672*p[7]-1695347*p[10]))/90414056-(14688*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(448512*p[7]+97748879*p[10])/90414056+(14016*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(-804864*p[7]+133915169*p[10])/180828112-(12576*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(-4905984*p[7]+3122733473*p[10])/542484336-(25552*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(-129024*p[7]+85826941*p[10])/45207028-(8064*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(17848574208*p[7]+4614921102079*p[10])/62250077556+(13772048*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(3077744640*p[7]+626222621951*p[10])/36888934848+(4007480*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(113664*p[7]+226578007*p[10])/180828112+(1776*tr5*pe[7])/11301757},
{F[1,1,6]^3*F[1,1,9],(-122272008192*p[7]-16607198451637*p[10])/1992002481792-(8844908*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(17*(1536*p[7]+7185479*p[10]))/33905271+(2176*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-1330595840*p[7]-168116656963*p[10])/12296311616-(5197640*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-26*(21504*p[7]-1119107*p[10]))/33905271-(46592*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-4*(78336*p[7]+4803205*p[10]))/11301757-(78336*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(1867776*p[7]-43922725*p[10])/67810542+(77824*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-3*(78336*p[7]+4803205*p[10]))/11301757-(58752*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(13*(21504*p[7]-1119107*p[10]))/22603514+(34944*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-2*(160512*p[7]+21919229*p[10]))/33905271-(26752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(3*(1388251136*p[7]+148867473731*p[10]))/6148155808+(32537136*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-4*(22272*p[7]-14479003*p[10]))/33905271-(7424*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-12543559680*p[7]-1238431983931*p[10])/36888934848-(16332760*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(4*(176640*p[7]-55206961*p[10]))/33905271+(58880*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(5*(22272*p[7]-14479003*p[10]))/33905271+(9280*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(22272*p[7]-14479003*p[10])/11301757+(5568*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(-70656*p[7]+87632975*p[10])/22603514-(8832*tr5*pe[7])/11301757},
{F[1,1,7]^3*F[1,1,9],(-2356224*p[7]+471362083*p[10])/203431626-(98176*tr5*pe[7])/33905271},
{F[1,1,8]*F[1,1,9],-p[23]-2*p[24]+(tr5*(-pe[23]-2*pe[24]))/4},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(-308*p[10]-616*p[15]+144*p[22]-144*p[23]-288*p[24]+288*p[25]-1440*p[27]-154*p[29]+144*p[31]+462*p[32]+693*p[33])/2772+(tr5*(-616*pe[15]+144*pe[22]-144*pe[23]-288*pe[24]+288*pe[25]-1440*pe[27]-154*pe[29]+144*pe[31]+462*pe[32]+693*pe[33]))/11088},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(11968512*p[7]-4237810685*p[10])/542484336+(62336*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(1540*p[10]+3080*p[15]-72*p[22]+72*p[23]+144*p[24]-144*p[25]+720*p[27]+770*p[29]-72*p[31]+462*p[32]-3465*p[33])/2772+(tr5*(3080*pe[15]-72*pe[22]+72*pe[23]+144*pe[24]-144*pe[25]+720*pe[27]+770*pe[29]-72*pe[31]+462*pe[32]-3465*pe[33]))/11088},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(5677056*p[7]-8828270783*p[10])/271242168+(59136*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-5*(7047168*p[7]+3299865527*p[10]))/1084968672-(91760*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(2*(178368*p[7]-85266727*p[10]))/33905271+(29728*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(2520576*p[7]-776182745*p[10])/135621084+(52512*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-1136128*p[7]+215467125*p[10])/90414056-(35504*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(308*p[10]+616*p[15]-144*p[22]+144*p[23]+288*p[24]-288*p[25]+1440*p[27]+154*p[29]-144*p[31]-462*p[32]-693*p[33])/2772+(tr5*(616*pe[15]-144*pe[22]+144*pe[23]+288*pe[24]-288*pe[25]+1440*pe[27]+154*pe[29]-144*pe[31]-462*pe[32]-693*pe[33]))/11088},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(1026048*p[7]+2528246815*p[10])/271242168+(10688*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(2397696*p[7]+2536783343*p[10])/67810542+(99904*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(5492736*p[7]-1756694849*p[10])/271242168+(57216*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-68732928*p[7]-9256966625*p[10])/1084968672-(178992*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(516096*p[7]-83367353*p[10])/45207028+(32256*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(516096*p[7]-83367353*p[10])/45207028+(32256*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(5713920*p[7]+2193867433*p[10])/180828112+(89280*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-7483392*p[7]-1927410949*p[10])/361656224-(58464*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(768000*p[7]-102935039*p[10])/135621084+(16000*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(448512*p[7]+97748879*p[10])/135621084+(9344*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-325632*p[7]+544899983*p[10])/90414056-(10176*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-657408*p[7]+9994649*p[10])/135621084-(13696*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],(2*(22272*p[7]-14479003*p[10]))/11301757+(11136*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-2021376*p[7]-606814633*p[10])/542484336-(10528*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-20*(57216*p[7]-12059393*p[10]))/33905271-(95360*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(26*(21504*p[7]-1119107*p[10]))/33905271+(46592*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2*(22272*p[7]-14479003*p[10]))/11301757-(11136*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(176640*p[7]+12603581*p[10])/33905271+(14720*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(434688*p[7]-204257329*p[10])/67810542+(18112*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,1,9],(138240*p[7])/11301757-(463538902*p[10])/101715813-(5*p[15])/9-(2*p[22])/77+(2*p[23])/77+(4*p[24])/77-(4*p[25])/77+(20*p[27])/77-(5*p[29])/36-(2*p[31])/77-p[32]/12+(5*p[33])/8+(tr5*((138240*pe[7])/11301757-(5*pe[15])/9-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77-(5*pe[29])/36-(2*pe[31])/77-pe[32]/12+(5*pe[33])/8))/4},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(10801152*p[7]-182695331*p[10])/271242168+(112512*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(-11*(915456*p[7]-2668035071*p[10]))/1084968672-(26224*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(-12945408*p[7]+4572808579*p[10])/542484336-(67424*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-19971072*p[7]-2977636687*p[10])/542484336-(104016*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(-9*(49152*p[7]-7401569*p[10]))/90414056-(13824*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(-718848*p[7]+174645769*p[10])/90414056-(22464*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(325632*p[7]-70226189*p[10])/22603514+(40704*tr5*pe[7])/11301757},
{F[1,1,8]^3*F[1,1,9],(5036544*p[7]-8061130445*p[10])/406863252+(34976*tr5*pe[7])/11301757},
{F[1,1,9]^2,p[27]+(tr5*pe[27])/4},
{F[1,1,1]*F[1,1,9]^2,(-276480*p[7])/11301757+(1797646823*p[10])/203431626+(3080*p[15]-72*p[22]+72*p[23]+144*p[24]-144*p[25]+720*p[27]+770*p[29]-72*p[31]+3234*p[32]-3465*p[33])/5544+tr5*((-69120*pe[7])/11301757+(3080*pe[15]-72*pe[22]+72*pe[23]+144*pe[24]-144*pe[25]+720*pe[27]+770*pe[29]-72*pe[31]+3234*pe[32]-3465*pe[33])/22176)},
{F[1,1,1]^2*F[1,1,9]^2,(-1749504*p[7]-1945690717*p[10])/135621084-(36448*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]^2,(5*p[4])/24+(115200*p[7])/11301757-(595503977*p[10])/203431626+(2*p[15])/3+(17*p[22])/77-(17*p[23])/77-(34*p[24])/77+(34*p[25])/77-(170*p[27])/77+p[29]/6+(17*p[31])/77-(11*p[32])/12-(7*p[33])/8+tr5*((5*pe[4])/96+(28800*pe[7])/11301757+(1232*pe[15]+408*pe[22]-408*pe[23]-816*pe[24]+816*pe[25]-4080*pe[27]+308*pe[29]+408*pe[31]-1694*pe[32]-1617*pe[33])/7392)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(23933952*p[7]-5901889975*p[10])/271242168+(249312*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,9]^2,(-180770816*p[7]+215531774829*p[10])/6509812032-(706136*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(-1459200*p[7]+1209344177*p[10])/180828112-(22800*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(3*(873984*p[7]-273940651*p[10]))/90414056+(81936*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,9]^2,(-3304267776*p[7]-6462256866295*p[10])/117176616576-(239024*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,9]^2,(-5*p[4])/96-(167040*p[7])/11301757+(1027921331*p[10])/203431626-p[15]/12-p[22]/7+p[23]/7+(2*p[24])/7-(2*p[25])/7+(10*p[27])/7-p[29]/48-p[31]/7+(2*p[32])/3+p[33]/8+tr5*((-5*pe[4])/384-(41760*pe[7])/11301757+(-28*pe[15]-48*pe[22]+48*pe[23]+96*pe[24]-96*pe[25]+480*pe[27]-7*pe[29]-48*pe[31]+224*pe[32]+42*pe[33])/1344)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(-31509504*p[7]+10923397607*p[10])/542484336-(164112*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(-296081408*p[7]+654067132065*p[10])/6509812032-(1156568*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(1552384*p[7]+185758306915*p[10])/12296311616+(6064*tr5*pe[7])/192129869},
{F[1,1,4]^2*F[1,1,9]^2,(45884416*p[7]-60122664429*p[10])/1627453008+(716944*tr5*pe[7])/101715813},
{F[1,1,5]*F[1,1,9]^2,(-5*p[4])/32+(51840*p[7])/11301757-(72069559*p[10])/33905271-(7*p[15])/12-(6*p[22])/77+(6*p[23])/77+(12*p[24])/77-(12*p[25])/77+(60*p[27])/77-(7*p[29])/48-(6*p[31])/77+p[32]/4+(3*p[33])/4+tr5*((-5*pe[4])/128+(12960*pe[7])/11301757+(-2156*pe[15]-288*pe[22]+288*pe[23]+576*pe[24]-576*pe[25]+2880*pe[27]-539*pe[29]-288*pe[31]+924*pe[32]+2772*pe[33])/14784)},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-3*(1192960*p[7]+152111411*p[10]))/180828112-(55920*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(335206400*p[7]-633512669609*p[10])/6509812032+(1309400*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(-165312*p[7]+151994177*p[10])/67810542-(6888*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(21444608*p[7]-173270298725*p[10])/3254906016+(167536*tr5*pe[7])/101715813},
{F[1,1,5]^2*F[1,1,9]^2,(-4112384*p[7]+55756769757*p[10])/1084968672-(32128*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(-863232*p[7]+1013646181*p[10])/542484336-(4496*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(1468416*p[7]+1003706041*p[10])/271242168+(15296*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(290521847808*p[7]+124770545350579*p[10])/1992002481792+(63047276*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(2657863680*p[7]+716252641859*p[10])/36888934848+(3460760*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(2688*p[7]-12854365*p[10])/22603514+(336*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,9]^2,(-7*(5130450432*p[7]+646691830421*p[10]))/166000206816-(31174612*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(528384*p[7]-93694063*p[10])/22603514+(66048*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-5*(78336*p[7]+4803205*p[10]))/11301757-(97920*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-1354827776*p[7]-152363501699*p[10])/12296311616-(5292296*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(7*(78336*p[7]+4803205*p[10]))/22603514+(68544*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(3*(78336*p[7]+4803205*p[10]))/22603514+(29376*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-12367251456*p[7]-1354321801019*p[10])/36888934848-(16103192*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[1,1,9]^2,(-763392*p[7]+294017831*p[10])/67810542-(31808*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]^2,(276480*p[7])/11301757-(1797646823*p[10])/203431626+(-3080*p[15]+72*p[22]-72*p[23]-144*p[24]+144*p[25]-720*p[27]-770*p[29]+72*p[31]-3234*p[32]+3465*p[33])/5544+tr5*((69120*pe[7])/11301757+(-3080*pe[15]+72*pe[22]-72*pe[23]-144*pe[24]+144*pe[25]-720*pe[27]-770*pe[29]+72*pe[31]-3234*pe[32]+3465*pe[33])/22176)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(-3374592*p[7]+2499745463*p[10])/135621084-(70304*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(15857664*p[7]+54303094633*p[10])/1084968672+(41296*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(7108608*p[7]-3668443307*p[10])/542484336+(37024*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(-356352*p[7]-47631276847*p[10])/1084968672-(928*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(-3907584*p[7]-2468700533*p[10])/361656224-(30528*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-3127296*p[7]-423326695*p[10])/542484336-(16288*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-513024*p[7]-263917913*p[10])/67810542-(21376*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,1,9]^2,(131*(100352*p[7]-1455247*p[10]))/361656224+(102704*tr5*pe[7])/11301757},
{F[1,1,9]^3,(-184320*p[7])/11301757+(1831552094*p[10])/305147439+(2*(616*p[15]+18*p[22]-18*p[23]-36*p[24]+36*p[25]-180*p[27]+154*p[29]+18*p[31]+231*p[32]-693*p[33]))/2079+tr5*((-46080*pe[7])/11301757+(616*pe[15]+18*pe[22]-18*pe[23]-36*pe[24]+36*pe[25]-180*pe[27]+154*pe[29]+18*pe[31]+231*pe[32]-693*pe[33])/4158)},
{F[1,1,1]*F[1,1,9]^3,(5*(216576*p[7]-1043767235*p[10]))/203431626+(15040*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]^3,(-15679488*p[7]-1345875785*p[10])/1627453008-(81664*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,9]^3,(-1820860416*p[7]-596452978741*p[10])/9764718048-(1580608*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,9]^3,(-28*(1480080*p[7]+2072250283*p[10]))/1729168821-(3453520*tr5*pe[7])/576389607},
{F[1,1,5]*F[1,1,9]^3,(-13*(1683456*p[7]-1426061027*p[10]))/1084968672-(56992*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]^3,(25262585856*p[7]-31215815913077*p[10])/2988003722688+(1218296*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,9]^3,(12262803456*p[7]+1566598991131*p[10])/55333402272+(31934384*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,1,9]^3,(-860416*p[7]+346830513*p[10])/22603514-(107552*tr5*pe[7])/11301757},
{F[1,1,9]^4,(18844123392*p[7]+2747890525609*p[10])/87882462432+(5452582*tr5*pe[7])/101715813},
{F[3,1]*F[1,1,10],(6555648*p[7]-491319677*p[10])/135621084+(136576*tr5*pe[7])/11301757},
{F[3,2]*F[1,1,10],(-46080*p[7]+44376041*p[10])/11301757-(11520*tr5*pe[7])/11301757},
{F[3,3]*F[1,1,10],(-368640*p[7]+230689001*p[10])/22603514-(46080*tr5*pe[7])/11301757},
{F[3,4]*F[1,1,10],(-9043968*p[7]-435090667*p[10])/813726504-(94208*tr5*pe[7])/33905271},
{F[3,5]*F[1,1,10],(-7520256*p[7]+5653142857*p[10])/271242168-(78336*tr5*pe[7])/11301757},
{F[3,6]*F[1,1,10],(-5*(528384*p[7]+64530535*p[10]))/203431626-(110080*tr5*pe[7])/33905271},
{F[3,7]*F[1,1,10],(-27*(16384*p[7]-17536199*p[10]))/45207028-(27648*tr5*pe[7])/11301757},
{F[3,8]*F[1,1,10],(-4*(442368*p[7]-428270345*p[10]))/33905271-(147456*tr5*pe[7])/11301757},
{F[3,9]*F[1,1,10],(16*(6144*p[7]-5163355*p[10]))/33905271+(8192*tr5*pe[7])/11301757},
{F[3,10]*F[1,1,10],(-21504*p[7]+1119107*p[10])/45207028-(1344*tr5*pe[7])/11301757},
{F[3,11]*F[1,1,10],(-774144*p[7]+503659889*p[10])/67810542-(32256*tr5*pe[7])/11301757},
{F[3,12]*F[1,1,10],(-2476032*p[7]-767210699*p[10])/813726504-(25792*tr5*pe[7])/33905271},
{F[3,13]*F[1,1,10],(147456*p[7]-180429305*p[10])/90414056+(4608*tr5*pe[7])/11301757},
{F[3,14]*F[1,1,10],(-1406976*p[7]-241613087*p[10])/406863252-(29312*tr5*pe[7])/33905271},
{F[3,15]*F[1,1,10],(-6*(4608*p[7]-1047077*p[10]))/11301757-(6912*tr5*pe[7])/11301757},
{F[3,16]*F[1,1,10],(-32*(4608*p[7]-1047077*p[10]))/11301757-(36864*tr5*pe[7])/11301757},
{F[3,17]*F[1,1,10],(-3*(221184*p[7]-197182537*p[10]))/90414056-(20736*tr5*pe[7])/11301757},
{F[3,18]*F[1,1,10],(-2678784*p[7]-291672545*p[10])/271242168-(27904*tr5*pe[7])/11301757},
{F[3,19]*F[1,1,10],(-2*(18432*p[7]+7113449*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[3,21]*F[1,1,10],(-3459072*p[7]+58926101*p[10])/406863252-(72064*tr5*pe[7])/33905271},
{eps5*F[3,23]*F[1,1,10],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{F[3,24]*F[1,1,10],(552960*p[7]-453400193*p[10])/67810542+(23040*tr5*pe[7])/11301757},
{eps5*F[3,25]*F[1,1,10],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{F[3,31]*F[1,1,10],(-5932713984*p[7]-1226625213397*p[10])/27666701136-(30899552*tr5*pe[7])/576389607},
{F[3,32]*F[1,1,10],(-10613098496*p[7]-2604259682501*p[10])/36888934848-(41457416*tr5*pe[7])/576389607},
{F[3,33]*F[1,1,10],(-259110912*p[7]-264423990233*p[10])/6148155808-(2024304*tr5*pe[7])/192129869},
{F[3,34]*F[1,1,10],(-22515712*p[7]-4536705323*p[10])/33905271-(5628928*tr5*pe[7])/33905271},
{F[3,35]*F[1,1,10],(-427008*p[7]+2847827*p[10])/45207028-(26688*tr5*pe[7])/11301757},
{F[3,36]*F[1,1,10],(-17207296*p[7]-5064832607*p[10])/271242168-(537728*tr5*pe[7])/33905271},
{F[3,37]*F[1,1,10],(5932713984*p[7]+1226625213397*p[10])/110666804544+(7724888*tr5*pe[7])/576389607},
{F[3,40]*F[1,1,10],(-5932713984*p[7]-1226625213397*p[10])/36888934848-(7724888*tr5*pe[7])/192129869},
{eps5*F[3,43]*F[1,1,10],p[8]/2+(tr5*(pe[8]-2*pe[9]))/8},
{F[3,44]*F[1,1,10],(17207296*p[7]+5064832607*p[10])/271242168+(537728*tr5*pe[7])/33905271},
{eps5*F[3,45]*F[1,1,10],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{F[3,51]*F[1,1,10],(-75963770880*p[7]+11841648598873*p[10])/166000206816-(197822320*tr5*pe[7])/1729168821},
{F[3,52]*F[1,1,10],(-209491126272*p[7]+14451424474009*p[10])/664000827264-(45462484*tr5*pe[7])/576389607},
{F[3,53]*F[1,1,10],(-737163264*p[7]-277945423601*p[10])/18444467424-(1919696*tr5*pe[7])/192129869},
{F[3,54]*F[1,1,10],(-8*(4048288*p[7]-344367223*p[10]))/33905271-(8096576*tr5*pe[7])/33905271},
{F[3,55]*F[1,1,10],(-241560576*p[7]-202575455723*p[10])/2441179512-(279584*tr5*pe[7])/11301757},
{F[3,56]*F[1,1,10],(-16191326208*p[7]-18264742891519*p[10])/664000827264-(10541228*tr5*pe[7])/1729168821},
{F[3,57]*F[1,1,10],(24*(4384*p[7]-917693*p[10]))/11301757+(26304*tr5*pe[7])/11301757},
{F[3,58]*F[1,1,10],(-209848320*p[7]-55309024961*p[10])/542484336-(1092960*tr5*pe[7])/11301757},
{F[3,59]*F[1,1,10],(-18602534912*p[7]+5243931765557*p[10])/73777869696-(36333076*tr5*pe[7])/576389607},
{F[3,60]*F[1,1,10],(-1378304*p[7]-2315094013*p[10])/180828112-(21536*tr5*pe[7])/11301757},
{F[3,61]*F[1,1,10],(-3*(101376*p[7]-11733937*p[10]))/11301757-(76032*tr5*pe[7])/11301757},
{eps5*F[3,62]*F[1,1,10],p[8]+(tr5*(pe[8]-2*pe[9]))/4},
{eps5*F[3,63]*F[1,1,10],-1/4*p[8]+(tr5*(-pe[8]+6*pe[9]))/16},
{F[3,65]*F[1,1,10],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[3,66]*F[1,1,10],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[3,67]*F[1,1,10],(-6144*p[7]+5163355*p[10])/22603514-(768*tr5*pe[7])/11301757},
{F[3,68]*F[1,1,10],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[3,69]*F[1,1,10],(-1600*(2928*p[7]-76697*p[10]))/101715813-(390400*tr5*pe[7])/33905271},
{eps5*F[3,70]*F[1,1,10],p[8]/2+(tr5*(pe[8]-pe[9]))/8},
{F[3,77]*F[1,1,10],(-32*(4608*p[7]-1047077*p[10]))/11301757-(36864*tr5*pe[7])/11301757},
{F[3,79]*F[1,1,10],(20*(6144*p[7]-5163355*p[10]))/11301757+(30720*tr5*pe[7])/11301757},
{eps5*F[3,81]*F[1,1,10],-p[8]+(tr5*(-2*pe[8]+3*pe[9]))/8},
{F[1,1,1]^3*F[1,1,10],(-21460992*p[7]-80289686885*p[10])/6509812032-(27944*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(552960*p[7]-453400193*p[10])/135621084+(11520*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(552960*p[7]-453400193*p[10])/33905271+(46080*tr5*pe[7])/11301757},
{F[1,1,2]^3*F[1,1,10],(-26478592*p[7]+16593925927*p[10])/1084968672-(206864*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(-16*(457584*p[7]-110922799*p[10]))/101715813-(610112*tr5*pe[7])/33905271},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(-6*(4608*p[7]-1047077*p[10]))/11301757-(6912*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(36724224*p[7]-4306360163*p[10])/813726504+(382544*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(110592*p[7]-81638633*p[10])/67810542+(4608*tr5*pe[7])/11301757},
{F[1,1,3]^3*F[1,1,10],(45248587776*p[7]-44744058274247*p[10])/498000620448+(39278288*tr5*pe[7])/1729168821},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(832512*p[7]+198855079*p[10])/135621084+(17344*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(-552960*p[7]+453400193*p[10])/67810542-(23040*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(-221184*p[7]+264993079*p[10])/135621084-(4608*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-540672*p[7]+149227801*p[10])/406863252-(11264*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-3409889280*p[7]-808203336251*p[10])/55333402272-(8879920*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(2823168*p[7]+153381067*p[10])/135621084+(58816*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(2*(359424*p[7]-273801875*p[10]))/33905271+(59904*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-13744128*p[7]-1062335677*p[10])/813726504-(143168*tr5*pe[7])/33905271},
{F[1,1,4]^3*F[1,1,10],(-14412101632*p[7]-5973227905881*p[10])/166000206816-(112594544*tr5*pe[7])/5187506463},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(-26314752*p[7]+29121738805*p[10])/2169937344-(34264*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(552960*p[7]-272572081*p[10])/45207028+(34560*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(562176*p[7]-229459207*p[10])/45207028+(35136*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-20*(4608*p[7]-1047077*p[10]))/33905271-(7680*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(-9*(17408*p[7]-5211375*p[10]))/45207028-(9792*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(-368640*p[7]+230689001*p[10])/22603514-(46080*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(-147456*p[7]+180429305*p[10])/90414056-(4608*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(3311616*p[7]-30404542453*p[10])/2169937344+(4312*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(755712*p[7]-612489151*p[10])/67810542+(31488*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(-562176*p[7]+365080291*p[10])/67810542-(23424*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(-147456*p[7]+180429305*p[10])/90414056-(4608*tr5*pe[7])/11301757},
{F[1,1,5]^3*F[1,1,10],(3938048000*p[7]+872847849221*p[10])/36888934848+(15383000*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-12328960*p[7]-5299335583*p[10])/542484336-(192640*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(324864*p[7]+33547763*p[10])/11301757+(81216*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(-129024*p[7]+85826941*p[10])/33905271-(10752*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(-319727904768*p[7]+214271422927541*p[10])/1992002481792-(69385396*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(14245888*p[7]+4637716411*p[10])/271242168+(445184*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(1597440*p[7]+115454353*p[10])/135621084+(33280*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(-1708896256*p[7]-28881387207*p[10])/27666701136-(26701504*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(156672*p[7]-1695347*p[10])/45207028+(9792*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-5932713984*p[7]-1226625213397*p[10])/36888934848-(7724888*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-47301632*p[7]-10437409625*p[10])/271242168-(1478176*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(129024*p[7]-85826941*p[10])/67810542+(5376*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(-700987447296*p[7]+18821158659359*p[10])/1992002481792-(16902668*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(10608207872*p[7]+2196013807179*p[10])/55333402272+(82876624*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-5996636160*p[7]-1225933511821*p[10])/36888934848-(7808120*tr5*pe[7])/192129869},
{F[1,1,6]^3*F[1,1,10],(5*(159631251456*p[7]-11740208748575*p[10]))/996001240896+(1039265960*tr5*pe[7])/5187506463},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(17207296*p[7]+5064832607*p[10])/542484336+(268864*tr5*pe[7])/33905271},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(1388251136*p[7]+148867473731*p[10])/6148155808+(10845712*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-17207296*p[7]-5064832607*p[10])/271242168-(537728*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(285109248*p[7]+85915948895*p[10])/1537038952+(8909664*tr5*pe[7])/192129869},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(5932713984*p[7]+1226625213397*p[10])/55333402272+(15449776*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(17207296*p[7]+5064832607*p[10])/271242168+(537728*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(6*(10240*p[7]-1071087*p[10]))/11301757+(15360*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-63158272*p[7]-359398889695*p[10])/9222233712-(986848*tr5*pe[7])/576389607},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-1436071936*p[7]-383892212607*p[10])/18444467424-(11219312*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(17207296*p[7]+5064832607*p[10])/271242168+(537728*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-1875458048*p[7]-111364571811*p[10])/9222233712-(29304032*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-7676672000*p[7]-1289801800479*p[10])/18444467424-(59974000*tr5*pe[7])/576389607},
{F[1,1,7]^3*F[1,1,10],(7*(373180416*p[7]+41981462903*p[10]))/13833350568+(27211072*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(1637376*p[7]+437897891*p[10])/406863252+(34112*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(-552960*p[7]+453400193*p[10])/67810542-(23040*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(65*(6144*p[7]+153061243*p[10]))/1084968672+(1040*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(167936*p[7]+20860147*p[10])/45207028+(10496*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(16*(4608*p[7]-1047077*p[10]))/11301757+(18432*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-470016*p[7]+50293069*p[10])/33905271-(39168*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-4564992*p[7]-1249417885*p[10])/406863252-(95104*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(552960*p[7]-453400193*p[10])/67810542+(23040*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(4*(168576*p[7]+17261405*p[10]))/33905271+(56192*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-1130496*p[7]+238046629*p[10])/203431626-(47104*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-16*(4608*p[7]-1047077*p[10]))/11301757-(18432*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-5932713984*p[7]-1226625213397*p[10])/110666804544-(7724888*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(17244160*p[7]+5033852477*p[10])/271242168+(538880*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(178176*p[7]-285358379*p[10])/67810542+(7424*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-17465344*p[7]-4847971697*p[10])/271242168-(545792*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(5932713984*p[7]+1226625213397*p[10])/18444467424+(15449776*tr5*pe[7])/192129869},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-5942740992*p[7]-1144420748341*p[10])/36888934848-(7737944*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-17207296*p[7]-5064832607*p[10])/271242168-(537728*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(18276352*p[7]+4369840463*p[10])/271242168+(571136*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-5932713984*p[7]-1226625213397*p[10])/27666701136-(30899552*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-233472*p[7]+94491677*p[10])/33905271-(19456*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(6014183424*p[7]+1220409203653*p[10])/55333402272+(15661936*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(35939328*p[7]+803325257*p[10])/813726504+(374368*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-6592512*p[7]-10711646651*p[10])/1084968672-(17168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(2995968*p[7]-1518988207*p[10])/135621084+(62416*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-3526656*p[7]+420870445*p[10])/813726504-(36736*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-4635469824*p[7]-1396898175325*p[10])/110666804544-(6035768*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-8600455168*p[7]-1898396210125*p[10])/36888934848-(33595528*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(7628949504*p[7]+1758161010631*p[10])/27666701136+(13244704*tr5*pe[7])/192129869},
{F[1,1,8]^3*F[1,1,10],(-29239296*p[7]+23600455343*p[10])/3254906016-(76144*tr5*pe[7])/33905271},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(-2*(110976*p[7]-65715067*p[10]))/33905271-(18496*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(-552960*p[7]+453400193*p[10])/67810542-(23040*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(-3*(22528*p[7]-34001311*p[10]))/22603514-(8448*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-2801664*p[7]+331475377*p[10])/135621084-(58368*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(77933058048*p[7]+143133483445229*p[10])/1992002481792+(16912556*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(1124352*p[7]-922290451*p[10])/135621084+(23424*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(663552*p[7]-478530041*p[10])/33905271+(55296*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(320014336*p[7]+83934204147*p[10])/3074077904+(5000224*tr5*pe[7])/192129869},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(-2433024*p[7]+1784748169*p[10])/135621084-(50688*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(4*(4608*p[7]-1047077*p[10]))/33905271+(1536*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(27*(32768*p[7]-23770641*p[10]))/45207028+(55296*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(-2580480*p[7]+1908668689*p[10])/271242168-(26880*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-3*(6144*p[7]-5163355*p[10]))/45207028-(1152*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(5*(16306452480*p[7]-14072485041343*p[10]))/332000413632+(106161800*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(5*(6144*p[7]-5163355*p[10]))/45207028+(1920*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(-49*(7389149184*p[7]-3986890913867*p[10]))/1992002481792-(8730428*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-1404962816*p[7]-147119459747*p[10])/3074077904-(21952544*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-2*(22272*p[7]-14479003*p[10]))/11301757-(11136*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(233472*p[7]-94491677*p[10])/33905271+(19456*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(-99840*p[7]+7617659*p[10])/67810542-(4160*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(353280*p[7]-415561361*p[10])/67810542+(14720*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(995328*p[7]-418298501*p[10])/67810542+(41472*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(23*(8192*p[7]-3117221*p[10]))/45207028+(11776*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-285696*p[7]+234445129*p[10])/33905271-(23808*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-5*(61440*p[7]-17728279*p[10]))/67810542-(12800*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(144384*p[7]-36575665*p[10])/33905271+(12032*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(1931264*p[7]+177732027*p[10])/361656224+(15088*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(-2*(34944*p[7]-99296203*p[10]))/33905271-(5824*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(1585152*p[7]-2338001963*p[10])/135621084+(33024*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(-29380995072*p[7]+84860370509329*p[10])/1992002481792-(6376084*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-1307228160*p[7]-2300319281*p[10])/18444467424-(3404240*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(-13*(73728*p[7]-118469045*p[10]))/271242168-(9984*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(-81284093952*p[7]+72805259163755*p[10])/664000827264-(52919332*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(4275886080*p[7]+440818876217*p[10])/18444467424+(11135120*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-3557376*p[7]-3768868141*p[10])/1084968672-(9264*tr5*pe[7])/11301757},
{F[1,1,9]^3*F[1,1,10],(-30440042496*p[7]-28954166188085*p[10])/249000310224-(52847296*tr5*pe[7])/1729168821},
{F[1,1,1]^2*F[1,1,10]^2,(101615616*p[7]-249291107*p[10])/4339874688+(66156*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,10]^2,(321536*p[7]+716804533*p[10])/361656224+(2512*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-2995712*p[7]+391893713*p[10])/90414056-(93616*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(-2*(4608*p[7]-1047077*p[10]))/11301757-(2304*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,10]^2,(77517428736*p[7]-76235203633553*p[10])/664000827264+(50467076*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(5099520*p[7]+223816393*p[10])/271242168+(53120*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-2577408*p[7]-88673099*p[10])/135621084-(53696*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,10]^2,(1294026752*p[7]+165576573315*p[10])/27666701136+(20219168*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-23894016*p[7]-20153967325*p[10])/2169937344-(31112*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(6*(4608*p[7]-1047077*p[10]))/11301757+(6912*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(-156672*p[7]+69505889*p[10])/67810542-(6528*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,10]^2,(5*(821248*p[7]+1283871771*p[10]))/1446624896+(8020*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-10960896*p[7]-180334747*p[10])/271242168-(114176*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(6883964928*p[7]+3085467272623*p[10])/29294154144+(1991888*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(1337399296*p[7]+1220145608499*p[10])/55333402272+(10448432*tr5*pe[7])/1729168821},
{F[1,1,6]^2*F[1,1,10]^2,(-60259100672*p[7]-20024992566473*p[10])/221333609088-(117693556*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-117539840*p[7]-80656828317*p[10])/4611116856-(3673120*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-10716616704*p[7]-757542797801*p[10])/18444467424-(27907856*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[1,1,10]^2,(8377567232*p[7]+896884676253*p[10])/36888934848+(32724872*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(348160*p[7]-92925743*p[10])/90414056+(10880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(215040*p[7]-2960949647*p[10])/542484336+(1120*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(-361472*p[7]+113531143*p[10])/45207028-(22592*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(-122880*p[7]+69361829*p[10])/90414056-(3840*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(786432*p[7]-16709291*p[10])/271242168+(8192*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-73728*p[7]+5451475*p[10])/22603514-(9216*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,1,10]^2,(-5*(1861632*p[7]-637752491*p[10]))/723312448-(36360*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(5*(39808*p[7]+4453739*p[10]))/11301757+(49760*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(-138240*p[7]+42714067*p[10])/11301757-(34560*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(-165545570304*p[7]+47969630966387*p[10])/498000620448-(143702752*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(9*(20480*p[7]-13443931*p[10]))/90414056+(5760*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(1926144*p[7]-132530747*p[10])/271242168+(20064*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-1966657536*p[7]+35760072595*p[10])/29294154144-(569056*tr5*pe[7])/33905271},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(196608*p[7]-18304519*p[10])/22603514+(24576*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(-3864576*p[7]-1340763047*p[10])/1084968672-(10064*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[1,1,10]^2,(363226134528*p[7]-82158702035515*p[10])/1992002481792+(78825116*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,10]^3,(266999808*p[7]+87951438217*p[10])/6509812032+(347656*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,10]^3,(2439168*p[7]+1363278679*p[10])/203431626+(101632*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,10]^3,(-369235968*p[7]-320561930305*p[10])/6509812032-(480776*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,10]^3,(11*(70784000*p[7]+27637208691*p[10]))/20750025852+(48664000*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,10]^3,(-22480896*p[7]+27165602069*p[10])/6509812032-(29272*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,10]^3,(-898674112512*p[7]+136811431791755*p[10])/2988003722688-(390049528*tr5*pe[7])/5187506463},
{F[1,1,7]*F[1,1,10]^3,(16528615424*p[7]+1480896544573*p[10])/55333402272+(129129808*tr5*pe[7])/1729168821},
{F[1,1,8]*F[1,1,10]^3,(215040*p[7]+474784481*p[10])/813726504+(2240*tr5*pe[7])/33905271},
{F[1,1,9]*F[1,1,10]^3,(43053189120*p[7]+9847226861389*p[10])/175764924864+(6228760*tr5*pe[7])/101715813},
{F[1,1,10]^4,(469172748288*p[7]+23883984831109*p[10])/3984004963584+(152725504*tr5*pe[7])/5187506463},
{F[2,1,1],p[28]+(tr5*pe[28])/4},
{F[1,1,1]*F[2,1,1],p[4]/8+(161280*p[7])/11301757+(14376242*p[10])/33905271-(19*p[15])/9-(55*p[29])/36-(3*p[33])/2+tr5*(pe[4]/32+(40320*pe[7])/11301757+(-76*pe[15]-55*pe[29]-54*pe[33])/144)},
{F[1,1,1]^2*F[2,1,1],(-5*(161459040*p[7]-649672839017*p[10]))/4882359024-(8409325*tr5*pe[7])/203431626},
{F[1,1,2]*F[2,1,1],p[29]+(tr5*pe[29])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(-72192*p[7]+136956281*p[10])/33905271-(6016*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,1],(64*(4608*p[7]-1047077*p[10]))/33905271+(24576*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,1],p[4]/8-(115200*p[7])/11301757+(202850102*p[10])/33905271-(19*p[15])/9-(91*p[29])/36-(3*p[33])/2+tr5*(pe[4]/32-(28800*pe[7])/11301757+(-76*pe[15]-91*pe[29]-54*pe[33])/144)},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(-1538681664*p[7]+1632249291175*p[10])/1627453008-(8013967*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(-229888*p[7]+92421533*p[10])/11301757-(57472*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,1],(-6717738048*p[7]+3906806514589*p[10])/9764718048-(34988219*tr5*pe[7])/203431626},
{F[1,1,4]*F[2,1,1],(-276480*p[7]+62824620*p[10]-11301757*p[29])/11301757+tr5*((-69120*pe[7])/11301757-pe[29]/4)},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(-13792764480*p[7]+6259873934707*p[10])/2441179512-(143674630*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(-128*(4608*p[7]-1047077*p[10]))/33905271-(49152*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(-13614932544*p[7]+6231671036683*p[10])/2441179512-(141822214*tr5*pe[7])/101715813},
{F[1,1,4]^2*F[2,1,1],(41755392*p[7]-3447299119*p[10])/271242168+(434952*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,1],(-276480*p[7]+62824620*p[10]-11301757*p[29])/11301757+tr5*((-69120*pe[7])/11301757-pe[29]/4)},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(15366144*p[7]-22022766997*p[10])/180828112+(240096*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(-122*(4608*p[7]-1047077*p[10]))/33905271-(46848*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(46688256*p[7]-66202326847*p[10])/542484336+(243168*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(110*(4608*p[7]-1047077*p[10]))/33905271+(42240*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[2,1,1],(-211968*p[7]-53550271*p[10])/67810542-(8832*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-2448384*p[7]+379286053*p[10])/33905271-(204032*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-2946048*p[7]+424559827*p[10])/33905271-(245504*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(-2*(82944*p[7]-7545629*p[10]))/11301757-(41472*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,1],(82944*p[7]-7545629*p[10])/11301757+(20736*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-4*(507648*p[7]+18384475*p[10]))/101715813-(169216*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(-4*(507648*p[7]+18384475*p[10]))/101715813-(169216*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(-1463151264*p[7]+549658329769*p[10])/1220589756-(30482318*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(-827675808*p[7]+505449157735*p[10])/1220589756-(17243246*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-3*(3861248*p[7]-281538611*p[10]))/45207028-(723984*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,1],(35267328*p[7]-2515499039*p[10])/90414056+(1102104*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(-1178112*p[7]+478668817*p[10])/67810542-(49088*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(-2*(4608*p[7]-1047077*p[10]))/11301757-(2304*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(-680448*p[7]+365584501*p[10])/67810542-(28352*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(6*(4608*p[7]-1047077*p[10]))/11301757+(6912*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,1],(12*(4608*p[7]-1047077*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,1],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-3563520*p[7]+248418949*p[10])/101715813-(296960*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-5*(546816*p[7]-52675343*p[10]))/101715813-(227840*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(2*(82944*p[7]-7545629*p[10]))/11301757+(41472*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,1],(3*(82944*p[7]-7545629*p[10]))/11301757+(62208*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(-2*(82944*p[7]-7545629*p[10]))/11301757-(41472*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(-16*(4608*p[7]-1047077*p[10]))/11301757-(18432*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(16*(4608*p[7]-1047077*p[10]))/11301757+(18432*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,1],(-156672*p[7]+24298861*p[10])/22603514-(19584*tr5*pe[7])/11301757},
{F[2,1,1]^2,(133829568*p[7]-14758605701*p[10])/723312448+(2091087*tr5*pe[7])/45207028},
{F[2,1,2],p[30]+(tr5*pe[30])/4},
{F[1,1,1]*F[2,1,2],p[4]/24+(207360*p[7])/11301757-(92325493*p[10])/11301757-(5*p[15])/9-(41*p[29])/36-(4*p[32])/3+tr5*(pe[4]/96+(51840*pe[7])/11301757+(-20*pe[15]-41*pe[29]-48*pe[32])/144)},
{F[1,1,1]^2*F[2,1,2],(13754925312*p[7]-366525735277*p[10])/19529436096+(17910059*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(511488*p[7]-161432575*p[10])/33905271+(42624*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,2],(4*(6144*p[7]-5163355*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(-3719384832*p[7]+1331834895239*p[10])/19529436096-(4842949*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(8*(6144*p[7]-5163355*p[10]))/11301757+(12288*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,2],(4*(86784*p[7]+16068947*p[10]))/11301757+(86784*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,2],p[4]/24+(207360*p[7])/11301757-(92325493*p[10])/11301757-(5*p[15])/9-(41*p[29])/36-(4*p[32])/3+tr5*(pe[4]/96+(51840*pe[7])/11301757+(-20*pe[15]-41*pe[29]-48*pe[32])/144)},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(-10443061248*p[7]+7175845668793*p[10])/6509812032-(13597736*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(585216*p[7]-223392835*p[10])/33905271+(48768*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(90832503552*p[7]-38355157524919*p[10])/19529436096+(118271489*tr5*pe[7])/101715813},
{F[1,1,4]^2*F[2,1,2],(1732862352*p[7]-556694884145*p[10])/1220589756+(36101299*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(4040704*p[7]-6914380151*p[10])/180828112+(63136*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(4040704*p[7]-6914380151*p[10])/180828112+(63136*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-1775616*p[7]+407240923*p[10])/67810542-(73984*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,2],(-12*(6144*p[7]-5163355*p[10]))/11301757-(18432*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-3090432*p[7]-250875199*p[10])/271242168-(32192*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-6309888*p[7]+962890897*p[10])/271242168-(65728*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,2],(13*(6144*p[7]-5163355*p[10]))/22603514+(9984*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-2*(79872*p[7]+686927*p[10]))/33905271-(13312*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(16*(52608*p[7]+289441*p[10]))/33905271+(70144*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(2*(130560*p[7]+470837*p[10]))/33905271+(21760*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-8*(52608*p[7]+289441*p[10]))/33905271-(35072*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[2,1,2],(4*(52608*p[7]+289441*p[10]))/33905271+(17536*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(-7826319744*p[7]+1996495806631*p[10])/9764718048-(20381041*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(-4*(6144*p[7]-5163355*p[10]))/11301757-(6144*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(3609313152*p[7]-1523866930177*p[10])/1627453008+(18798506*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(-7937575296*p[7]+1987464299467*p[10])/9764718048-(20670769*tr5*pe[7])/101715813},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(933888*p[7]-72819269*p[10])/67810542+(38912*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-8*(52608*p[7]+289441*p[10]))/33905271-(35072*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,2],(-3627855744*p[7]+1522361678983*p[10])/3254906016-(9447541*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(-173312*p[7]+27452097*p[10])/11301757-(43328*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(4*(6144*p[7]-5163355*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(-77*(6144*p[7]-5163355*p[10]))/90414056-(14784*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(-1662976*p[7]+451967751*p[10])/90414056-(51968*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,2],(6144*p[7]-5163355*p[10])/22603514+(768*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(4*(6144*p[7]-5163355*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,2],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-2*(66048*p[7]+37733429*p[10]))/33905271-(11008*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-1701888*p[7]+6227953*p[10])/135621084-(35456*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-829440*p[7]-26259523*p[10])/45207028-(51840*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(786432*p[7]+51101251*p[10])/67810542+(32768*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(-5*(6144*p[7]-5163355*p[10]))/22603514-(3840*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,2],(-6144*p[7]+5163355*p[10])/22603514-(768*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,2],(-192000*p[7]-16647829*p[10])/33905271-(16000*tr5*pe[7])/11301757},
{F[2,1,2]^2,(8345822208*p[7]-3608620630507*p[10])/13019624064+(5433478*tr5*pe[7])/33905271},
{F[2,1,3],(-103*p[4])/96+(1779840*p[7])/11301757-(1617733965*p[10])/45207028+(3*p[13])/2+p[14]/2-(103*p[15])/12+p[16]-p[19]-7*p[20]+(64*p[22])/77+(90*p[23])/77+(180*p[24])/77-(103*p[25])/77-p[26]-(24*p[27])/77+p[28]/2-(103*p[29])/48+p[30]-(13*p[31])/77+(tr5*((-103*pe[4])/96+(1779840*pe[7])/11301757+(3*pe[13])/2+pe[14]/2-(103*pe[15])/12+pe[16]-pe[19]-7*pe[20]+(64*pe[22])/77+(90*pe[23])/77+(180*pe[24])/77-(103*pe[25])/77-pe[26]-(24*pe[27])/77+pe[28]/2-(103*pe[29])/48+pe[30]-(13*pe[31])/77))/4},
{F[1,1,2]*F[2,1,3],(-7*p[4])/24-(345600*p[7])/11301757+(1136243741*p[10])/101715813+p[15]/3-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77+p[29]/12-(8*p[31])/77+p[32]-p[33]/2+tr5*((-7*pe[4])/96-(86400*pe[7])/11301757+(308*pe[15]-96*pe[22]+96*pe[23]+192*pe[24]-192*pe[25]+960*pe[27]+77*pe[29]-96*pe[31]+924*pe[32]-462*pe[33])/3696)},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-7511040*p[7]-1243023067*p[10])/135621084-(156480*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,3],(5*(47425536*p[7]-32961865475*p[10]))/3254906016+(205840*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(-4317696*p[7]+1591406027*p[10])/135621084-(89952*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,3],(-7*p[4])/24-(345600*p[7])/11301757+(1136243741*p[10])/101715813+p[15]/3-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77+p[29]/12-(8*p[31])/77+p[32]-p[33]/2+tr5*((-7*pe[4])/96-(86400*pe[7])/11301757+(308*pe[15]-96*pe[22]+96*pe[23]+192*pe[24]-192*pe[25]+960*pe[27]+77*pe[29]-96*pe[31]+924*pe[32]-462*pe[33])/3696)},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-7511040*p[7]-1243023067*p[10])/135621084-(156480*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(25212928*p[7]-18242696477*p[10])/542484336+(393952*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(-4317696*p[7]+1591406027*p[10])/135621084-(89952*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,3],(-57833472*p[7]+18788625649*p[10])/3254906016-(150608*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(-22380544*p[7]+33301000873*p[10])/406863252-(1398784*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(-5*(2268160*p[7]-3452595637*p[10]))/203431626-(1417600*tr5*pe[7])/101715813},
{F[1,1,5]^2*F[2,1,3],(1267712*p[7]-1931840285*p[10])/271242168+(39616*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-448512*p[7]-97748879*p[10])/45207028-(28032*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-448512*p[7]-97748879*p[10])/45207028-(28032*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(6*(78336*p[7]+4803205*p[10]))/11301757+(117504*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(6*(78336*p[7]+4803205*p[10]))/11301757+(117504*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-15593472*p[7]-7701939647*p[10])/271242168-(162432*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-15593472*p[7]-7701939647*p[10])/271242168-(162432*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(111736832*p[7]-66718002311*p[10])/1627453008+(1745888*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(119343104*p[7]-78309044021*p[10])/1627453008+(1864736*tr5*pe[7])/101715813},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(-5*(1267712*p[7]-1931840285*p[10]))/271242168-(198080*tr5*pe[7])/33905271},
{F[1,1,9]^2*F[2,1,3],(1267712*p[7]-1931840285*p[10])/90414056+(39616*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(-1990656*p[7]+1548607693*p[10])/67810542-(82944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(-1990656*p[7]+1548607693*p[10])/67810542-(82944*tr5*pe[7])/11301757},
{F[2,1,3]^2,(3602432*p[7]-4978883857*p[10])/723312448+(14072*tr5*pe[7])/11301757},
{F[2,1,4],(-103*p[4])/96+(1779840*p[7])/11301757-(1617733965*p[10])/45207028+p[13]/2-p[14]/2-(103*p[15])/12+p[16]-p[19]-7*p[20]+p[22]+p[25]+p[28]/2-(103*p[29])/48+p[31]+(tr5*((-103*pe[4])/96+(1779840*pe[7])/11301757+pe[13]/2-pe[14]/2-(103*pe[15])/12+pe[16]-pe[19]-7*pe[20]+pe[22]+pe[25]+pe[28]/2-(103*pe[29])/48+pe[31]))/4},
{F[1,1,1]*F[2,1,4],p[4]/4-(138240*p[7])/11301757+(31412310*p[10])/11301757+(2*p[15])/3+p[29]/6+tr5*(pe[4]/16-(34560*pe[7])/11301757+(4*pe[15]+pe[29])/24)},
{F[1,1,1]^2*F[2,1,4],(40*(4608*p[7]-1047077*p[10]))/33905271+(15360*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,4],(-17*p[4])/24-(23040*p[7])/11301757-(108613172*p[10])/33905271-(11*p[15])/9-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77-(11*p[29])/36-(8*p[31])/77+(3*p[33])/2+tr5*((-17*pe[4])/96-(5760*pe[7])/11301757+(-3388*pe[15]-288*pe[22]+288*pe[23]+576*pe[24]-576*pe[25]+2880*pe[27]-847*pe[29]-288*pe[31]+4158*pe[33])/11088)},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-4371456*p[7]-50201849*p[10])/135621084-(91072*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,4],(107808768*p[7]-316704340727*p[10])/3254906016+(93584*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,4],-1/4*p[4]-(138240*p[7])/11301757+(31412310*p[10])/11301757+(2*p[15])/3+p[29]/6+tr5*(-1/16*pe[4]-(34560*pe[7])/11301757+(4*pe[15]+pe[29])/24)},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(-92*(4608*p[7]-1047077*p[10]))/33905271-(35328*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(1377792*p[7]-245265481*p[10])/45207028+(86112*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,4],(40*(4608*p[7]-1047077*p[10]))/33905271+(15360*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,4],-1/4*p[4]+(138240*p[7])/11301757-(31412310*p[10])/11301757-(2*p[15])/3-p[29]/6+tr5*(-1/16*pe[4]+(34560*pe[7])/11301757-pe[15]/6-pe[29]/24)},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(-92*(4608*p[7]-1047077*p[10]))/33905271-(35328*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(42129408*p[7]-59703902785*p[10])/813726504+(438848*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,4],(92*(4608*p[7]-1047077*p[10]))/33905271+(35328*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,4],(52*(4608*p[7]-1047077*p[10]))/33905271+(19968*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,4],(-23*p[4])/24+(115200*p[7])/11301757-(202850102*p[10])/33905271-(5*p[15])/9-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77-(5*p[29])/36-(8*p[31])/77+(3*p[33])/2+tr5*((-23*pe[4])/96+(28800*pe[7])/11301757-(5*pe[15])/36-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77-(5*pe[29])/144-(2*pe[31])/77+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-5624832*p[7]+234603095*p[10])/135621084-(117184*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(116647936*p[7]+28014991657*p[10])/1627453008+(1822624*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(2953728*p[7]-467744731*p[10])/135621084+(61536*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(65574912*p[7]-65031430561*p[10])/813726504+(683072*tr5*pe[7])/33905271},
{F[1,1,5]^2*F[2,1,4],(4243456*p[7]+11099756147*p[10])/101715813+(1060864*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(4*(4608*p[7]-1047077*p[10]))/11301757+(4608*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-2039808*p[7]-806057951*p[10])/90414056-(63744*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-2187264*p[7]-772551487*p[10])/90414056-(68352*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(1024*p[7]+9471895433*p[10])/406863252+(64*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(-1989632*p[7]+9924232697*p[10])/406863252-(124352*tr5*pe[7])/101715813},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(-147456*p[7]+180429305*p[10])/22603514-(18432*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,4],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(-3*(24576*p[7]-54558691*p[10]))/22603514-(9216*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,4],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,4],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[2,1,4]^2,(-3*(1611776*p[7]+4921722259*p[10]))/723312448-(18888*tr5*pe[7])/11301757},
{F[2,1,5],2*p[16]+(tr5*pe[16])/2},
{F[1,1,1]^2*F[2,1,5],(-6*(4608*p[7]-1047077*p[10]))/11301757-(6912*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,5],(16*(4608*p[7]-1047077*p[10]))/11301757+(18432*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,5],(276480*p[7])/11301757-(75456290*p[10])/33905271+(6*p[29]+2*p[32]-3*p[33])/4+tr5*((69120*pe[7])/11301757+(6*pe[29]+2*pe[32]-3*pe[33])/16)},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(491520*p[7]+5096609*p[10])/11301757+(122880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(322560*p[7]-61993633*p[10])/11301757+(80640*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,5],(65280000*p[7]-37297716497*p[10])/361656224+(510000*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(-9*(6144*p[7]-5163355*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,5],(276480*p[7])/11301757-(75456290*p[10])/33905271+(6*p[29]+2*p[32]-3*p[33])/4+tr5*((69120*pe[7])/11301757+(6*pe[29]+2*pe[32]-3*pe[33])/16)},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(491520*p[7]+5096609*p[10])/11301757+(122880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(359424*p[7]-70370249*p[10])/11301757+(89856*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(3*(8169472*p[7]-8349838451*p[10]))/180828112+(382944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(-9*(6144*p[7]-5163355*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[2,1,5],(-3*(6096896*p[7]+4068326415*p[10]))/361656224-(142896*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(9*(2560*p[7]-3093211*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(9*(2560*p[7]-3093211*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(-118272*p[7]-10797547*p[10])/11301757-(29568*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(-118272*p[7]-10797547*p[10])/11301757-(29568*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(3*(654592*p[7]-269923055*p[10]))/45207028+(122736*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(3*(654592*p[7]-269923055*p[10]))/45207028+(122736*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,5],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,5],(-32*(9312*p[7]-3764141*p[10]))/11301757-(74496*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,5],(-8*(41856*p[7]-16103641*p[10]))/11301757-(83712*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,5],(4*(4608*p[7]-1047077*p[10]))/11301757+(4608*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(12*(4608*p[7]-1047077*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,5],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(101376*p[7]-56940965*p[10])/11301757+(25344*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(9*(15360*p[7]-7257509*p[10]))/11301757+(34560*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,5],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,5],(-2*(4608*p[7]-1047077*p[10]))/11301757-(2304*tr5*pe[7])/11301757},
{F[2,1,5]^2,(4912128*p[7]-1489142063*p[10])/180828112+(76752*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,6],(-160*(2928*p[7]-76697*p[10]))/33905271-(39040*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,6],(948744192*p[7]+498239357791*p[10])/36888934848+(1235344*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(300851200*p[7]-88960573919*p[10])/3074077904+(4700800*tr5*pe[7])/192129869},
{F[1,1,6]^2*F[2,1,6],(23*(115716096*p[7]-68076793253*p[10]))/36888934848+(3465456*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-640*(2928*p[7]-76697*p[10]))/33905271-(156160*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-10248269824*p[7]-1626620497111*p[10])/18444467424-(80064608*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-7867486208*p[7]-970326047441*p[10])/18444467424-(61464736*tr5*pe[7])/576389607},
{F[1,1,7]^2*F[2,1,6],(-320*(2928*p[7]-76697*p[10]))/11301757-(234240*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(2353152*p[7]-350111957*p[10])/67810542+(98048*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(159744*p[7]-100341959*p[10])/22603514+(19968*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,6],(160*(2928*p[7]-76697*p[10]))/33905271+(39040*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(-159744*p[7]+100341959*p[10])/22603514-(19968*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(-159744*p[7]+100341959*p[10])/22603514-(19968*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-7*(1896448*p[7]+730639113*p[10]))/90414056-(414848*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-47321088*p[7]-15147077053*p[10])/271242168-(492928*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(1600*(2928*p[7]-76697*p[10]))/33905271+(390400*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,6],(-640*(2928*p[7]-76697*p[10]))/33905271-(156160*tr5*pe[7])/11301757},
{F[2,1,6]^2,(935538688*p[7]+334822931715*p[10])/36888934848+(3654448*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-11*(871780352*p[7]+240788772239*p[10]))/110666804544-(37459312*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[2,1,7],(-31256561664*p[7]+8646267683273*p[10])/58588308288-(4522072*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(181017980928*p[7]+56134623560983*p[10])/996001240896+(8729648*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-11*(871780352*p[7]+240788772239*p[10]))/110666804544-(37459312*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(194324032512*p[7]-18066475335503*p[10])/249000310224+(337368112*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(181017980928*p[7]+56134623560983*p[10])/996001240896+(8729648*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[2,1,7],(271675084800*p[7]-41137014669817*p[10])/332000413632+(353743600*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(13*(22712832*p[7]-6833702569*p[10]))/813726504+(1025232*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(13*(22712832*p[7]-6833702569*p[10]))/813726504+(1025232*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(5932713984*p[7]+1226625213397*p[10])/27666701136+(30899552*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(5932713984*p[7]+1226625213397*p[10])/27666701136+(30899552*tr5*pe[7])/576389607},
{F[2,1,7]^2,(-5*(19052544*p[7]-3873476837*p[10]))/723312448-(372120*tr5*pe[7])/11301757},
{F[1,1,1]^2*F[2,1,8],(454656*p[7]-9130289*p[10])/33905271+(37888*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-382464000*p[7]-435697154437*p[10])/27666701136-(664000*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[2,1,8],(262453248*p[7]+455282033065*p[10])/27666701136+(455648*tr5*pe[7])/192129869},
{F[1,1,5]^2*F[2,1,8],(-5*(99840*p[7]-7617659*p[10]))/22603514-(62400*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-44478464*p[7]-1128355546811*p[10])/27666701136-(694976*tr5*pe[7])/1729168821},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(320*(2928*p[7]-76697*p[10]))/101715813+(78080*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(-11*(231774208*p[7]-30242169991*p[10]))/13833350568-(79672384*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(-299890944*p[7]+123144295139*p[10])/3661769268-(694192*tr5*pe[7])/33905271},
{F[1,1,6]^2*F[2,1,8],(808553576448*p[7]+405503452181623*p[10])/996001240896+(350934712*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-2498641920*p[7]-318030775909*p[10])/6916675284-(17351680*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(23648980992*p[7]+2438458837313*p[10])/110666804544+(30792944*tr5*pe[7])/576389607},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(-299890944*p[7]+123144295139*p[10])/3661769268-(694192*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(1423383699456*p[7]+119055108327607*p[10])/996001240896+(617788064*tr5*pe[7])/1729168821},
{F[1,1,7]^2*F[2,1,8],(374286569472*p[7]-22868264090623*p[10])/332000413632+(54150256*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-2*(159744*p[7]+170900209*p[10]))/101715813-(26624*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(-272633856*p[7]+543567499781*p[10])/27666701136-(1419968*tr5*pe[7])/576389607},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(5*(99840*p[7]-7617659*p[10]))/11301757+(124800*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(8083684352*p[7]-1229954535111*p[10])/27666701136+(126307568*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(8925808128*p[7]-563385368599*p[10])/13833350568+(92977168*tr5*pe[7])/576389607},
{F[1,1,8]^2*F[2,1,8],(-6314496*p[7]+907429189*p[10])/203431626-(263104*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(8*(22272*p[7]-14479003*p[10]))/33905271+(14848*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,8],(8*(22272*p[7]-14479003*p[10]))/11301757+(44544*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(20*(22272*p[7]-14479003*p[10]))/33905271+(37120*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(4*(22272*p[7]-14479003*p[10]))/33905271+(7424*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,8],(2*(22272*p[7]-14479003*p[10]))/33905271+(3712*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-17207296*p[7]-5064832607*p[10])/135621084-(1075456*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(20202496*p[7]+4836302837*p[10])/135621084+(1262656*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(1820784640*p[7]+400450012431*p[10])/2305558428+(113799040*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(4*(85182464*p[7]+20153653983*p[10]))/576389607+(85182464*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(17563648*p[7]+4833168559*p[10])/135621084+(1097728*tr5*pe[7])/33905271},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(-4*(22272*p[7]-14479003*p[10]))/33905271-(7424*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,8],(-5*(210432*p[7]+35063035*p[10]))/135621084-(21920*tr5*pe[7])/11301757},
{F[2,1,8]^2,(5*(188905472*p[7]+51835171485*p[10]))/4611116856+(29516480*tr5*pe[7])/576389607},
{F[2,1,9],p[31]+(tr5*pe[31])/4},
{F[1,1,1]*F[2,1,9],p[4]/24+(668160*p[7])/11301757-(568496065*p[10])/33905271-p[15]/9-p[29]/36-(7*p[32])/3-(3*p[33])/2+tr5*(pe[4]/96+(167040*pe[7])/11301757+(-4*pe[15]-pe[29]-84*pe[32]-54*pe[33])/144)},
{F[1,1,1]^2*F[2,1,9],(-13*(99288384*p[7]-294930371845*p[10]))/4882359024-(6722651*tr5*pe[7])/101715813},
{F[1,1,2]*F[2,1,9],p[32]+(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(386560*p[7]-82815123*p[10])/11301757+(96640*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,9],(-304128*p[7]+80408839*p[10])/33905271-(25344*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(-535375776*p[7]+176465445631*p[10])/813726504-(5576831*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(5*(4608*p[7]-1047077*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,9],(200186304*p[7]-45301434355*p[10])/542484336+(1042637*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,9],(276480*p[7]-96729891*p[10]-11301757*p[32])/11301757+tr5*((69120*pe[7])/11301757-pe[32]/4)},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(-15925690752*p[7]+8363203787641*p[10])/9764718048-(41473153*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(4*(131328*p[7]-35492573*p[10]))/33905271+(43776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(-51488064*p[7]+11138796053*p[10])/180828112-(804501*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,9],(95126976*p[7]-22656901067*p[10])/542484336+(495453*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(4630528*p[7]-7048406007*p[10])/180828112+(72352*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(-4909056*p[7]+2159014927*p[10])/135621084-(102272*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(-3*(6144*p[7]-5163355*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,9],(12*(6656*p[7]+999057*p[10]))/11301757+(19968*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,9],(-33792*p[7]-11157697*p[10])/11301757-(8448*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(2*(642048*p[7]-81849439*p[10]))/101715813+(107008*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,9],(-2*(33792*p[7]+11157697*p[10]))/11301757-(16896*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,9],(2*(33792*p[7]+11157697*p[10]))/11301757+(16896*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[2,1,9],(16*(2592*p[7]+117379*p[10]))/11301757+(10368*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,9],p[4]/24+(944640*p[7])/11301757-(858685738*p[10])/33905271-p[15]/9-p[29]/36-(10*p[32])/3-(3*p[33])/2+tr5*(pe[4]/96+(236160*pe[7])/11301757+(-4*pe[15]-pe[29]-120*pe[32]-54*pe[33])/144)},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(-671619840*p[7]+2886810627427*p[10])/9764718048-(1749010*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(2*(890880*p[7]-206202139*p[10]))/33905271+(148480*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(-338334720*p[7]+185832588329*p[10])/1627453008-(1762160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(-15427456512*p[7]+8188731547483*p[10])/9764718048-(40175668*tr5*pe[7])/101715813},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(25*(182272*p[7]-281266111*p[10]))/180828112+(71200*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(-4171776*p[7]+2488759915*p[10])/135621084-(86912*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(16*(42240*p[7]-22783589*p[10]))/101715813+(56320*tr5*pe[7])/33905271},
{F[1,1,8]^2*F[2,1,9],(712344192*p[7]-1163620927093*p[10])/2441179512+(7420252*tr5*pe[7])/101715813},
{F[1,1,9]*F[2,1,9],(276480*p[7]-96729891*p[10]-11301757*p[32])/11301757+tr5*((69120*pe[7])/11301757-pe[32]/4)},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(-7050240*p[7]+2630487697*p[10])/135621084-(146880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(594432*p[7]-157676447*p[10])/33905271+(49536*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-20*(1920*p[7]+505531*p[10]))/33905271-(3200*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,9],(-2*(264960*p[7]-77159563*p[10]))/33905271-(44160*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(-4608*p[7]+1047077*p[10])/11301757-(1152*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,9],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,9],(-2*(75264*p[7]+13035761*p[10]))/11301757-(37632*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(-7369728*p[7]+2582532961*p[10])/135621084-(153536*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,9],(-16*(1216*p[7]-2316907*p[10]))/11301757-(4864*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-2531328*p[7]-415593065*p[10])/203431626-(105472*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(4*(6144*p[7]-5163355*p[10]))/33905271+(2048*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,9],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,9],(6144*p[7]-5163355*p[10])/11301757+(1536*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-5*(454656*p[7]+126490795*p[10]))/203431626-(94720*tr5*pe[7])/33905271},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(6144*p[7]-5163355*p[10])/33905271+(512*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,9],(-2*(6144*p[7]-5163355*p[10]))/33905271-(1024*tr5*pe[7])/11301757},
{F[2,1,9]^2,(-3*(2047104*p[7]-8610905315*p[10]))/180828112-(95958*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[2,1,10],(-119522304*p[7]+36776878433*p[10])/2441179512-(138336*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(5*(119522304*p[7]-36776878433*p[10]))/2441179512+(691680*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,10],(-119522304*p[7]+36776878433*p[10])/813726504-(415008*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(11027722240*p[7]+846285350289*p[10])/110666804544+(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(2*(36994752*p[7]-25852001459*p[10]))/915442317+(685088*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-182267633664*p[7]-93173315729831*p[10])/996001240896-(79109216*tr5*pe[7])/1729168821},
{F[1,1,7]^2*F[2,1,10],(-7*(8226693120*p[7]+246723388777*p[10]))/83000103408-(299931520*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(11027722240*p[7]+846285350289*p[10])/110666804544+(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(1625757696*p[7]-575780111587*p[10])/3661769268+(3763328*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-231032733696*p[7]-78168349329167*p[10])/996001240896-(100274624*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-133481453568*p[7]+38295878119*p[10])/166000206816-(347607952*tr5*pe[7])/1729168821},
{F[1,1,8]^2*F[2,1,10],(43*(11728896*p[7]-3753895915*p[10]))/3254906016+(1313392*tr5*pe[7])/33905271},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-9443002368*p[7]-2259851065225*p[10])/27666701136-(49182304*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-9443002368*p[7]-2259851065225*p[10])/27666701136-(49182304*tr5*pe[7])/576389607},
{F[2,1,10]^2,(527966208*p[7]-135645431311*p[10])/6509812032+(229152*tr5*pe[7])/11301757},
{F[2,1,11],(77*p[4])/96-(1330560*p[7])/11301757+(1209373935*p[10])/45207028+p[13]/2+p[14]/2+(77*p[15])/12+p[16]+5*p[20]-(13*p[22])/77+(13*p[23])/77+(180*p[24])/77-(103*p[25])/77-p[26]-(24*p[27])/77+p[28]/2+(77*p[29])/48-(13*p[31])/77+(tr5*((77*pe[4])/96-(1330560*pe[7])/11301757+pe[13]/2+pe[14]/2+(77*pe[15])/12+pe[16]+5*pe[20]-(13*pe[22])/77+(13*pe[23])/77+(180*pe[24])/77-(103*pe[25])/77-pe[26]-(24*pe[27])/77+pe[28]/2+(77*pe[29])/48-(13*pe[31])/77))/4},
{F[1,1,1]*F[2,1,11],(276480*p[7])/11301757-(893172533*p[10])/101715813+(-616*p[15]+144*p[22]-144*p[23]-288*p[24]+288*p[25]-1440*p[27]-154*p[29]+144*p[31]-924*p[32]+693*p[33])/1386+tr5*((69120*pe[7])/11301757-pe[15]/9+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77-pe[29]/36+(2*pe[31])/77-pe[32]/6+pe[33]/8)},
{F[1,1,1]^2*F[2,1,11],(787456*p[7]+131236617*p[10])/22603514+(98432*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,11],(-5*p[4])/24-(115200*p[7])/11301757+(292101110*p[10])/101715813-(7*p[15])/9-(24*p[22])/77+(24*p[23])/77+(48*p[24])/77-(48*p[25])/77+(240*p[27])/77-(7*p[29])/36-(24*p[31])/77+2*p[32]+p[33]+tr5*((-5*pe[4])/96-(28800*pe[7])/11301757-(7*pe[15])/36-(6*pe[22])/77+(6*pe[23])/77+(12*pe[24])/77-(12*pe[25])/77+(60*pe[27])/77-(7*pe[29])/144-(6*pe[31])/77+pe[32]/2+pe[33]/4)},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-16438272*p[7]-1120715573*p[10])/135621084-(342464*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,11],(5*(10432512*p[7]-10451338583*p[10]))/406863252+(362240*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(2271744*p[7]-719640587*p[10])/67810542+(94656*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(-9487872*p[7]+3173089673*p[10])/135621084-(197664*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,11],(4*(4608*p[7]-1047077*p[10]))/11301757+(4608*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,11],(-276480*p[7])/11301757+(893172533*p[10])/101715813+(616*p[15]-144*p[22]+144*p[23]+288*p[24]-288*p[25]+1440*p[27]+154*p[29]-144*p[31]+924*p[32]-693*p[33])/1386+tr5*((-69120*pe[7])/11301757+pe[15]/9-(2*pe[22])/77+(2*pe[23])/77+(4*pe[24])/77-(4*pe[25])/77+(20*pe[27])/77+pe[29]/36-(2*pe[31])/77+pe[32]/6-pe[33]/8)},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-7*(93696*p[7]+54054481*p[10]))/33905271-(54656*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(27088896*p[7]-51946368769*p[10])/813726504+(282176*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(-2271744*p[7]+719640587*p[10])/67810542-(94656*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,11],(-16*(31104*p[7]-9893209*p[10]))/33905271-(41472*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(3*(156672*p[7]-24298861*p[10]))/22603514+(58752*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(-21665792*p[7]+24408608189*p[10])/406863252-(1354112*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-9*(56320*p[7]-11541857*p[10]))/22603514-(63360*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[2,1,11],(55296*p[7]-23866681*p[10])/22603514+(6912*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(448512*p[7]+97748879*p[10])/67810542+(18688*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-5*(448512*p[7]+97748879*p[10]))/135621084-(46720*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-448512*p[7]-97748879*p[10])/67810542-(18688*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,11],(-4*(78336*p[7]+4803205*p[10]))/11301757-(78336*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(10*(78336*p[7]+4803205*p[10]))/11301757+(195840*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,11],(4*(78336*p[7]+4803205*p[10]))/11301757+(78336*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,11],(-308*p[10]-616*p[15]-72*p[22]+72*p[23]+144*p[24]-144*p[25]+720*p[27]-154*p[29]-72*p[31]+462*p[32]+693*p[33])/693+(tr5*(-616*pe[15]-72*pe[22]+72*pe[23]+144*pe[24]-144*pe[25]+720*pe[27]-154*pe[29]-72*pe[31]+462*pe[32]+693*pe[33]))/2772},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(-155648*p[7]+669522077*p[10])/45207028-(9728*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-5*(4718592*p[7]+2555657149*p[10]))/271242168-(245760*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(-2271744*p[7]+719640587*p[10])/67810542-(94656*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-6359040*p[7]-2069880167*p[10])/135621084-(132480*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(-3*(156672*p[7]-24298861*p[10]))/22603514-(58752*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-448512*p[7]-97748879*p[10])/67810542-(18688*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,11],(4*(78336*p[7]+4803205*p[10]))/11301757+(78336*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,11],(-1382400*p[7]-962975441*p[10])/45207028-(86400*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,11],(-5*p[4])/24-(391680*p[7])/11301757+(1117463101*p[10])/101715813-(5*p[15])/3-(32*p[22])/77+(32*p[23])/77+(64*p[24])/77-(64*p[25])/77+(320*p[27])/77-(5*p[29])/12-(32*p[31])/77+(8*p[32])/3+2*p[33]+tr5*((-5*pe[4])/96-(97920*pe[7])/11301757-(5*pe[15])/12-(8*pe[22])/77+(8*pe[23])/77+(16*pe[24])/77-(16*pe[25])/77+(80*pe[27])/77-(5*pe[29])/48-(8*pe[31])/77+(2*pe[32])/3+pe[33]/2)},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(-7746560*p[7]+1234093203*p[10])/45207028-(484160*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(347600896*p[7]-196386835067*p[10])/1627453008+(5431264*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(-3*(1608192*p[7]-523654471*p[10]))/45207028-(301536*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(13670400*p[7]-76609188709*p[10])/813726504+(142400*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(-28798976*p[7]+25419188507*p[10])/406863252-(1799936*tr5*pe[7])/101715813},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-7*(448512*p[7]+97748879*p[10]))/135621084-(65408*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(14*(78336*p[7]+4803205*p[10]))/11301757+(274176*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(-5*(1568768*p[7]+2075917709*p[10]))/90414056-(245120*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,11],(359720960*p[7]-134278841087*p[10])/3254906016+(2810320*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(552960*p[7]-453400193*p[10])/33905271+(46080*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(-2654208*p[7]+2445302743*p[10])/67810542-(110592*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(-552960*p[7]+453400193*p[10])/33905271-(46080*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(-4*(152064*p[7]-124967597*p[10]))/33905271-(50688*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(-3538944*p[7]+3301843433*p[10])/67810542-(147456*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,11],(55296*p[7]-23866681*p[10])/22603514+(6912*tr5*pe[7])/11301757},
{F[2,1,11]^2,(9209856*p[7]-20013577247*p[10])/723312448+(35976*tr5*pe[7])/11301757},
{F[2,1,12],2*p[24]+(tr5*pe[24])/2},
{F[1,1,1]^2*F[2,1,12],(-8*(3264*p[7]-270773*p[10]))/11301757-(6528*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[2,1,12],(6*(8192*p[7]-3117221*p[10]))/11301757+(12288*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,12],(12*(8192*p[7]-3117221*p[10]))/11301757+(24576*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(10*(4608*p[7]-1047077*p[10]))/11301757+(11520*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,12],(-5*(4608*p[7]-1047077*p[10]))/11301757-(5760*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,12],(-6*(8192*p[7]-3117221*p[10]))/11301757-(12288*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[2,1,12],(-6*(8192*p[7]-3117221*p[10]))/11301757-(12288*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,12],(3*(8192*p[7]-3117221*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,12],(6*(2816*p[7]-12005*p[10]))/11301757+(4224*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(12*(4608*p[7]-1047077*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-12*(2816*p[7]-12005*p[10]))/11301757-(8448*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[2,1,12],(-384*(28*p[7]-16173*p[10]))/11301757-(2688*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,12],(-276480*p[7])/11301757+(96729891*p[10])/11301757+p[32]+tr5*((-69120*pe[7])/11301757+pe[32]/4)},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-3173376*p[7]-164217271*p[10])/45207028-(198336*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,12],(2*(258048*p[7]-69938069*p[10]))/11301757+(129024*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(-2161152*p[7]+694510739*p[10])/45207028-(135072*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(-3*(92160*p[7]-32243297*p[10]))/22603514-(34560*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-9*(156672*p[7]-24298861*p[10]))/45207028-(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(3*(104448*p[7]-19966493*p[10]))/22603514+(39168*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,12],(2*(125952*p[7]+12819671*p[10]))/11301757+(62976*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,12],(-11962368*p[7]-954859133*p[10])/180828112-(186912*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,12],(-276480*p[7])/11301757+(96729891*p[10])/11301757+p[32]+tr5*((-69120*pe[7])/11301757+pe[32]/4)},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-3161088*p[7]-197147495*p[10])/45207028-(197568*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,12],(8*(70656*p[7]-19822433*p[10]))/11301757+(141312*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(-3*(658944*p[7]-217542553*p[10]))/45207028-(123552*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(-3*(124928*p[7]-44712181*p[10]))/22603514-(46848*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-9*(156672*p[7]-24298861*p[10]))/45207028-(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(3*(81920*p[7]-19870453*p[10]))/22603514+(30720*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,9]*F[2,1,12],(2*(142848*p[7]+12747641*p[10]))/11301757+(71424*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(4319232*p[7]-6184035647*p[10])/90414056+(134976*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,12],(19298304*p[7]-11177514433*p[10])/180828112+(301536*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(-10*(4608*p[7]-1047077*p[10]))/11301757-(11520*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(10*(4608*p[7]-1047077*p[10]))/11301757+(11520*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-12*(2816*p[7]-12005*p[10]))/11301757-(8448*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(12*(2816*p[7]-12005*p[10]))/11301757+(8448*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(8*(3456*p[7]+18992767*p[10]))/11301757+(6912*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(2*(7680*p[7]+81134423*p[10]))/11301757+(3840*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[2,1,12],(-4*(6144*p[7]-5163355*p[10]))/11301757-(6144*tr5*pe[7])/11301757},
{F[2,1,12]^2,(-3*(1517568*p[7]-506829209*p[10]))/180828112-(71136*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(1674240*p[7]-180773603*p[10])/45207028+(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,13],(-23*(15243264*p[7]-13533596203*p[10]))/6509812032-(152168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-972994560*p[7]-240918260101*p[10])/9222233712-(5067680*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-1059840*p[7]+139111897*p[10])/135621084-(22080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(67788269568*p[7]-4914192757123*p[10])/498000620448+(58843984*tr5*pe[7])/1729168821},
{F[1,1,6]^2*F[2,1,13],(-18468864*p[7]-20814103625*p[10])/406863252-(128256*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(1388251136*p[7]+148867473731*p[10])/3074077904+(21691424*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(-190464*p[7]+431306173*p[10])/135621084-(3968*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(1260693504*p[7]+1153161406141*p[10])/7323538536+(1459136*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(5*(18468864*p[7]+20814103625*p[10]))/1220589756+(213760*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,13],(-18468864*p[7]-20814103625*p[10])/1220589756-(42752*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(1674240*p[7]-180773603*p[10])/45207028+(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(22036592640*p[7]+1734369963413*p[10])/83000103408+(114773920*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-972994560*p[7]-240918260101*p[10])/9222233712-(5067680*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-1059840*p[7]+139111897*p[10])/135621084-(22080*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(75323566080*p[7]+3577961521877*p[10])/498000620448+(65385040*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(1388251136*p[7]+148867473731*p[10])/3074077904+(21691424*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(-190464*p[7]+431306173*p[10])/135621084-(3968*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(188338176*p[7]+170999206025*p[10])/3661769268+(435968*tr5*pe[7])/33905271},
{F[1,1,10]^2*F[2,1,13],(98547824640*p[7]-13170199226863*p[10])/332000413632+(128317480*tr5*pe[7])/1729168821},
{F[2,1,13]^2,(-183859200*p[7]-145503042947*p[10])/6509812032-(79800*tr5*pe[7])/11301757},
{F[1,1,1]^2*F[2,1,14],(-540672*p[7]+13606717*p[10])/33905271-(45056*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(8*(130560*p[7]+470837*p[10]))/33905271+(87040*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,14],(674304*p[7]-100480735*p[10])/67810542+(28096*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(1062912*p[7]-11723369*p[10])/33905271+(88576*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-1026048*p[7]-19256761*p[10])/33905271-(85504*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[2,1,14],(122150400*p[7]+5342812859*p[10])/2305558428+(2544800*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(13452288*p[7]-574147501*p[10])/135621084+(280256*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-423659520*p[7]-134660541401*p[10])/1627453008-(735520*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-953536512*p[7]-238068920243*p[10])/4611116856-(9932672*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(-156672*p[7]+1695347*p[10])/45207028-(9792*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,14],(25063852032*p[7]+9519871877383*p[10])/58588308288+(1208712*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-70101504*p[7]-2063214743*p[10])/384259738-(8762688*tr5*pe[7])/192129869},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(25*(226271232*p[7]+21288533773*p[10]))/4611116856+(58924800*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[2,1,14],(565320192*p[7]+26428962893*p[10])/2305558428+(11777504*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,8]*F[2,1,14],(6144*p[7]-5163355*p[10])/11301757+(1536*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,14],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,14],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(190464*p[7]+178988705*p[10])/135621084+(3968*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(8*(14208*p[7]-9821179*p[10]))/33905271+(9472*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,14],(-4*(14208*p[7]-9821179*p[10]))/33905271-(4736*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,14],(6144*p[7]-5163355*p[10])/11301757+(1536*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-6*(94464*p[7]-4512443*p[10]))/11301757-(141696*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,14],(-6144*p[7]+5163355*p[10])/11301757-(1536*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(1592303616*p[7]+226922875897*p[10])/14647077072+(921472*tr5*pe[7])/33905271},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(-8*(14208*p[7]-9821179*p[10]))/33905271-(9472*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(8*(14208*p[7]-9821179*p[10]))/33905271+(9472*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,14],(1568256*p[7]+12835523*p[10])/67810542+(65344*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(9053184*p[7]-403333505*p[10])/135621084+(188608*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-372639744*p[7]-135223263113*p[10])/1627453008-(646944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-806473728*p[7]-241769947267*p[10])/4611116856-(8400768*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(-156672*p[7]+1695347*p[10])/45207028-(9792*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(347045437440*p[7]-15807499631593*p[10])/249000310224+(200836480*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(7*(810319872*p[7]+74503985939*p[10]))/4611116856+(59085824*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(-190464*p[7]+431306173*p[10])/135621084-(3968*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(1649369088*p[7]+186289173193*p[10])/14647077072+(954496*tr5*pe[7])/33905271},
{F[1,1,10]^2*F[2,1,14],(5*(3347896320*p[7]-422153985617*p[10]))/19529436096+(2421800*tr5*pe[7])/11301757},
{F[2,1,14]^2,(-7*(5150720*p[7]-22170319659*p[10]))/4611116856-(1126720*tr5*pe[7])/576389607},
{F[1,1,1]^2*F[2,1,15],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[2,1,15],(202752*p[7]-12166117*p[10])/67810542+(8448*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[2,1,15],(6*(10240*p[7]-1071087*p[10]))/11301757+(15360*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(32*(4608*p[7]-1047077*p[10]))/33905271+(12288*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[2,1,15],(-276480*p[7]+51522863*p[10])/67810542-(11520*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[2,1,15],(2*(6144*p[7]-5163355*p[10]))/11301757+(3072*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(-32*(4608*p[7]-1047077*p[10]))/33905271-(12288*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(-32*(4608*p[7]-1047077*p[10]))/33905271-(12288*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[2,1,15],(16*(4608*p[7]-1047077*p[10]))/33905271+(6144*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[2,1,15],(3*(26624*p[7]-7305529*p[10]))/11301757+(19968*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[2,1,15],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[2,1,15],(-6144*p[7]+5163355*p[10])/22603514-(768*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(-6*(10240*p[7]-1071087*p[10]))/11301757-(15360*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[2,1,15],(3*(10240*p[7]-1071087*p[10]))/11301757+(7680*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[2,1,15],(6*(10240*p[7]-1071087*p[10]))/11301757+(15360*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[2,1,15],(55296*p[7]-23866681*p[10])/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[2,1,15],(-6*(10240*p[7]-1071087*p[10]))/11301757-(15360*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[2,1,15],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[2,1,15],(16*(4608*p[7]-1047077*p[10]))/11301757+(18432*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[2,1,15],(-6*(10240*p[7]-1071087*p[10]))/11301757-(15360*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[2,1,15],(-43008*p[7]+13539971*p[10])/22603514-(5376*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-1790976*p[7]-1020824707*p[10])/135621084-(37312*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(645120*p[7]-248306593*p[10])/33905271+(53760*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-403789824*p[7]-107892274049*p[10])/1627453008-(701024*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-325445632*p[7]-79369798327*p[10])/3074077904-(5085088*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-2589696*p[7]+283309835*p[10])/135621084-(53952*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(128850868224*p[7]+4541251831021*p[10])/498000620448+(111849712*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(1338116096*p[7]+154111515683*p[10])/3074077904+(20908064*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(-202752*p[7]+260804771*p[10])/45207028-(12672*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[2,1,15],(27457062912*p[7]+6167417127565*p[10])/58588308288+(3972376*tr5*pe[7])/33905271},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-2823168*p[7]-695865403*p[10])/135621084-(58816*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(3*(55296*p[7]-23866681*p[10]))/11301757+(41472*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-402020352*p[7]-107209382945*p[10])/1627453008-(697952*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-322103296*p[7]-82178663447*p[10])/3074077904-(5032864*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-1999872*p[7]+149283979*p[10])/135621084-(41664*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(126685034496*p[7]+4369393946989*p[10])/498000620448+(109969648*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(1354827776*p[7]+152363501699*p[10])/3074077904+(21169184*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(-3*(51200*p[7]-73165977*p[10]))/45207028-(9600*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(47521585152*p[7]-27734465390011*p[10])/249000310224+(82502752*tr5*pe[7])/1729168821},
{F[1,1,10]^2*F[2,1,15],(44676470784*p[7]-45591507276539*p[10])/332000413632+(58172488*tr5*pe[7])/1729168821},
{F[2,1,15]^2,(77174784*p[7]+15860246339*p[10])/723312448+(301464*tr5*pe[7])/11301757},
{F[2,2,1]^2,(4608*p[7]-1047077*p[10])/11301757+(1152*tr5*pe[7])/11301757},
{F[2,2,9]^2,(-6144*p[7]+5163355*p[10])/22603514-(768*tr5*pe[7])/11301757},
{tci[1,1]^2,(77*p[4])/576-(221760*p[7])/11301757+(23542333255*p[10])/2441179512-(5*p[13])/12+p[14]/12+(77*p[15])/72+p[16]/2+(5*p[20])/6-p[22]/3+p[24]/3+p[25]/6+p[28]/4+(77*p[29])/288-p[30]/2+p[31]/3+tr5*((77*pe[4])/2304-(55440*pe[7])/11301757+(-120*pe[13]+24*pe[14]+308*pe[15]+144*pe[16]+240*pe[20]-96*pe[22]+96*pe[24]+48*pe[25]+72*pe[28]+77*pe[29]-144*pe[30]+96*pe[31])/1152)},
{F[1,1,1]*tci[1,1]^2,-1/18*p[4]-(276480*p[7])/11301757+(316782926*p[10])/101715813+(20*p[15])/27-(61*p[29])/108-(11*p[32])/36-(7*p[33])/8+tr5*(-1/72*pe[4]-(69120*pe[7])/11301757+(160*pe[15]-122*pe[29]-66*pe[32]-189*pe[33])/864)},
{F[1,1,1]^2*tci[1,1]^2,(-4348231068*p[7]+2379819898711*p[10])/610294878-(362352589*tr5*pe[7])/203431626},
{F[1,1,2]*tci[1,1]^2,p[4]/8-(115200*p[7])/11301757+(1441391180*p[10])/305147439+(19*p[15])/27+(16*p[22])/231-(16*p[23])/231-(32*p[24])/231+(32*p[25])/231-(160*p[27])/231+(19*p[29])/108+(16*p[31])/231-p[32]/9-(11*p[33])/12+tr5*(pe[4]/32-(28800*pe[7])/11301757+(5852*pe[15]+576*pe[22]-576*pe[23]-1152*pe[24]+1152*pe[25]-5760*pe[27]+1463*pe[29]+576*pe[31]-924*pe[32]-7623*pe[33])/33264)},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-18488320*p[7]+583287617*p[10])/271242168-(577760*tr5*pe[7])/33905271},
{F[1,1,2]^2*tci[1,1]^2,(-4927223808*p[7]+309877322473*p[10])/39058872192-(1069276*tr5*pe[7])/33905271},
{F[1,1,3]*tci[1,1]^2,p[4]/96+(36480*p[7])/11301757-(1443259649*p[10])/203431626-(19*p[15])/108-(451*p[29])/432-p[32]+(11*p[33])/8+tr5*(pe[4]/384+(9120*pe[7])/11301757+(-76*pe[15]-451*pe[29]-432*pe[32]+594*pe[33])/1728)},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(12141947264*p[7]-16341040143137*p[10])/13019624064+(94858963*tr5*pe[7])/406863252},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(-1830918144*p[7]+1613841637405*p[10])/26039248128-(596002*tr5*pe[7])/33905271},
{F[1,1,3]^2*tci[1,1]^2,(-1037629584432*p[7]+111390065213783*p[10])/996001240896-(7205761003*tr5*pe[7])/27666701136},
{F[1,1,4]*tci[1,1]^2,p[4]/36+(46080*p[7])/11301757-(983586589*p[10])/610294878-(2*p[15])/27+(2*p[22])/231-(2*p[23])/231-(4*p[24])/231+(4*p[25])/231-(20*p[27])/231-(11*p[29])/108+(2*p[31])/231-(7*p[32])/36+p[33]/24+tr5*(pe[4]/144+(11520*pe[7])/11301757+(-1232*pe[15]+144*pe[22]-144*pe[23]-288*pe[24]+288*pe[25]-1440*pe[27]-1694*pe[29]+144*pe[31]-3234*pe[32]+693*pe[33])/66528)},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-20371526912*p[7]+1317427164223*p[10])/13019624064-(79576277*tr5*pe[7])/203431626},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(-765437952*p[7]+2773624846951*p[10])/19529436096-(996664*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(23*(186908896512*p[7]-56149199648699*p[10]))/1328001654528+(1865844019*tr5*pe[7])/2305558428},
{F[1,1,4]^2*tci[1,1]^2,(766408741376*p[7]-250532274713447*p[10])/332000413632+(2993784146*tr5*pe[7])/5187506463},
{F[1,1,5]*tci[1,1]^2,(-107*p[4])/288+(240000*p[7])/11301757-(2347529113*p[10])/406863252-(113*p[15])/108-(8*p[22])/231+(8*p[23])/231+(16*p[24])/231-(16*p[25])/231+(80*p[27])/231-(59*p[29])/432-(8*p[31])/231+p[32]/24+(7*p[33])/16+tr5*((-107*pe[4])/1152+(60000*pe[7])/11301757+(-34804*pe[15]-1152*pe[22]+1152*pe[23]+2304*pe[24]-2304*pe[25]+11520*pe[27]-4543*pe[29]-1152*pe[31]+1386*pe[32]+14553*pe[33])/133056)},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(-272201728*p[7]+367737031883*p[10])/8679749376-(265822*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-769673216*p[7]-925331749573*p[10])/19529436096-(3006536*tr5*pe[7])/305147439},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(-2406500352*p[7]+926760845857*p[10])/13019624064-(522244*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(9456149504*p[7]-9535824105367*p[10])/166000206816+(73876168*tr5*pe[7])/5187506463},
{F[1,1,5]^2*tci[1,1]^2,(360801416448*p[7]-51089705675399*p[10])/1992002481792+(52199279*tr5*pe[7])/1152779214},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(-228556800*p[7]+356664293191*p[10])/55333402272-(198400*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(-4*(12544*p[7]-18547261*p[10]))/33905271-(12544*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(3364240490496*p[7]+2000803785679259*p[10])/11952014890752+(13520128*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(5791774720*p[7]+814074918477*p[10])/41500051704+(180992960*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(1280249667072*p[7]-1185947635143839*p[10])/5976007445376+(92610653*tr5*pe[7])/1729168821},
{F[1,1,6]^2*tci[1,1]^2,(-13*(37784413184*p[7]+8577100273957*p[10]))/2656003309056-(479684933*tr5*pe[7])/10375012926},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(362292384*p[7]-145900175449*p[10])/6916675284+(7547758*tr5*pe[7])/576389607},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(1632256*p[7]-10722051603*p[10])/2893249792+(1594*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(35843094528*p[7]+63434473711799*p[10])/1328001654528+(11667674*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(-5*(24287360*p[7]-13255189531*p[10]))/20750025852-(7589800*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(-1538886924288*p[7]+457742090449303*p[10])/5976007445376-(333959836*tr5*pe[7])/5187506463},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(-7691965249536*p[7]+350221127979769*p[10])/5976007445376-(1669263292*tr5*pe[7])/5187506463},
{F[1,1,7]^2*tci[1,1]^2,(1802449486848*p[7]-22241819480185*p[10])/3984004963584+(586734859*tr5*pe[7])/5187506463},
{F[1,1,8]*tci[1,1]^2,p[4]/288+(32640*p[7])/11301757-(69576598*p[10])/101715813-p[15]/108-p[29]/432-p[32]/9-p[33]/8+tr5*(pe[4]/1152+(8160*pe[7])/11301757+(-4*pe[15]-pe[29]-48*pe[32]-54*pe[33])/1728)},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(97771331456*p[7]-49099118230805*p[10])/13019624064+(763838527*tr5*pe[7])/406863252},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(261527552*p[7]+213155082603*p[10])/4339874688+(510796*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(-1253511905280*p[7]+638831790474181*p[10])/234353233152-(408044240*tr5*pe[7])/305147439},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(-1680459830144*p[7]+849565252786989*p[10])/664000827264-(13128592423*tr5*pe[7])/20750025852},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(9848517120*p[7]+48308300414021*p[10])/1992002481792+(2137265*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(-731661487104*p[7]+609914228433047*p[10])/3984004963584-(238171057*tr5*pe[7])/5187506463},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(1086552720384*p[7]-487577744286349*p[10])/1992002481792+(707391094*tr5*pe[7])/5187506463},
{F[1,1,8]^2*tci[1,1]^2,(907786303296*p[7]-325252419723383*p[10])/234353233152+(4728053663*tr5*pe[7])/4882359024},
{F[1,1,9]*tci[1,1]^2,(-5*p[4])/72-(222720*p[7])/11301757+(681513635*p[10])/101715813-(5*p[15])/27-(40*p[22])/231+(40*p[23])/231+(80*p[24])/231-(80*p[25])/231+(400*p[27])/231-(5*p[29])/108-(40*p[31])/231+(17*p[32])/18+p[33]/4+tr5*((-5*pe[4])/288-(55680*pe[7])/11301757+(-1540*pe[15]-1440*pe[22]+1440*pe[23]+2880*pe[24]-2880*pe[25]+14400*pe[27]-385*pe[29]-1440*pe[31]+7854*pe[32]+2079*pe[33])/33264)},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(10823680*p[7]+2529630309*p[10])/542484336+(169120*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(1952012288*p[7]-648978234577*p[10])/9764718048+(15250096*tr5*pe[7])/305147439},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(2757317234688*p[7]+73226004670901*p[10])/11952014890752+(99729356*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(-48240347136*p[7]-29102041416067*p[10])/332000413632-(62812952*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(60921856*p[7]+2540912602421*p[10])/19529436096+(237976*tr5*pe[7])/305147439},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-5215300227072*p[7]-1812186183341471*p[10])/11952014890752-(565896292*tr5*pe[7])/5187506463},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-3517802496*p[7]-249056341381*p[10])/27666701136-(6107296*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(39014400*p[7]-35827476883*p[10])/1627453008+(203200*tr5*pe[7])/33905271},
{F[1,1,9]^2*tci[1,1]^2,(-818207084544*p[7]-825637766211203*p[10])/7968009927168-(133171726*tr5*pe[7])/5187506463},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(-158226432*p[7]+11251958425*p[10])/26039248128-(51506*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(2082816*p[7]-12012372701*p[10])/1627453008+(3616*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-19092469248*p[7]-47970710712341*p[10])/166000206816-(16573324*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-40565082112*p[7]-14478148439253*p[10])/332000413632-(158457352*tr5*pe[7])/5187506463},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-77853382656*p[7]-11443880621449*p[10])/1328001654528-(25342898*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(-1324519409664*p[7]+92777133256039*p[10])/1992002481792-(95813036*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(67107964928*p[7]+15933890012469*p[10])/221333609088+(131070244*tr5*pe[7])/1729168821},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(72381241344*p[7]-3475589724053*p[10])/664000827264+(47123204*tr5*pe[7])/1729168821},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(157722359808*p[7]+236497658840743*p[10])/1992002481792+(102683828*tr5*pe[7])/5187506463},
{F[1,1,10]^2*tci[1,1]^2,(304694350848*p[7]-82137848535205*p[10])/3984004963584+(33061453*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(1674240*p[7]-180773603*p[10])/45207028+(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(-3350458368*p[7]+3137192156689*p[10])/27666701136-(5816768*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-972994560*p[7]-240918260101*p[10])/9222233712-(5067680*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-1059840*p[7]+139111897*p[10])/135621084-(22080*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(67788269568*p[7]-4914192757123*p[10])/498000620448+(58843984*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(1388251136*p[7]+148867473731*p[10])/3074077904+(21691424*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(-190464*p[7]+431306173*p[10])/135621084-(3968*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(1260693504*p[7]+1153161406141*p[10])/7323538536+(1459136*tr5*pe[7])/33905271},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(7*(289946112*p[7]-8961345263*p[10]))/10375012926+(84567616*tr5*pe[7])/1729168821},
{F[1,2,2]^2*tci[1,1]^2,(-183859200*p[7]-145503042947*p[10])/6509812032-(79800*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(35889152*p[7]+20384346883*p[10])/4611116856+(1121536*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(322576384*p[7]-102607080343*p[10])/3074077904+(5040256*tr5*pe[7])/192129869},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-10248269824*p[7]-1626620497111*p[10])/18444467424-(80064608*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(2353152*p[7]-350111957*p[10])/67810542+(98048*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(-159744*p[7]+100341959*p[10])/22603514-(19968*tr5*pe[7])/11301757},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-7*(1896448*p[7]+730639113*p[10]))/90414056-(414848*tr5*pe[7])/11301757},
{F[1,2,3]^2*tci[1,1]^2,(935538688*p[7]+334822931715*p[10])/36888934848+(3654448*tr5*pe[7])/576389607},
{F[1,2,6]*tci[1,1]^2,(7*p[4])/24+(345600*p[7])/11301757-(1136243741*p[10])/101715813-p[15]/3+(8*p[22])/77-(8*p[23])/77-(16*p[24])/77+(16*p[25])/77-(80*p[27])/77-p[29]/12+(8*p[31])/77-p[32]+p[33]/2+tr5*((7*pe[4])/96+(86400*pe[7])/11301757+(-308*pe[15]+96*pe[22]-96*pe[23]-192*pe[24]+192*pe[25]-960*pe[27]-77*pe[29]+96*pe[31]-924*pe[32]+462*pe[33])/3696)},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(7511040*p[7]+1243023067*p[10])/135621084+(156480*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(95770624*p[7]+79442739433*p[10])/1084968672+(748208*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(4317696*p[7]-1591406027*p[10])/135621084+(89952*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(293339136*p[7]+23242416713*p[10])/1627453008+(1527808*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(5*(2268160*p[7]-3452595637*p[10]))/203431626+(1417600*tr5*pe[7])/101715813},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(448512*p[7]+97748879*p[10])/45207028+(28032*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-6*(78336*p[7]+4803205*p[10]))/11301757-(117504*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(15593472*p[7]+7701939647*p[10])/271242168+(162432*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(-119343104*p[7]+78309044021*p[10])/1627453008-(1864736*tr5*pe[7])/101715813},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(1990656*p[7]-1548607693*p[10])/67810542+(82944*tr5*pe[7])/11301757},
{F[1,2,6]^2*tci[1,1]^2,(3602432*p[7]-4978883857*p[10])/723312448+(14072*tr5*pe[7])/11301757},
{F[1,2,7]*tci[1,1]^2,(276480*p[7])/11301757-(75456290*p[10])/33905271+(6*p[29]+2*p[32]-3*p[33])/4+tr5*((69120*pe[7])/11301757+(6*pe[29]+2*pe[32]-3*pe[33])/16)},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(436224*p[7]+17661533*p[10])/11301757+(109056*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(322560*p[7]-61993633*p[10])/11301757+(80640*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(70290432*p[7]-36733440167*p[10])/180828112+(1098288*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(-9*(6144*p[7]-5163355*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(39343104*p[7]-27463523149*p[10])/180828112+(614736*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(9*(2560*p[7]-3093211*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(-118272*p[7]-10797547*p[10])/11301757-(29568*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(3*(654592*p[7]-269923055*p[10]))/45207028+(122736*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,(-32*(9312*p[7]-3764141*p[10]))/11301757-(74496*tr5*pe[7])/11301757},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(156672*p[7]-69505889*p[10])/11301757+(39168*tr5*pe[7])/11301757},
{F[1,2,7]^2*tci[1,1]^2,(4912128*p[7]-1489142063*p[10])/180828112+(76752*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-2*(454656*p[7]-9130289*p[10]))/33905271-(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-11027722240*p[7]-846285350289*p[10])/110666804544-(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(-1625757696*p[7]+575780111587*p[10])/3661769268-(3763328*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(231032733696*p[7]+78168349329167*p[10])/996001240896+(100274624*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(177239678976*p[7]+11238976801273*p[10])/332000413632+(76926944*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-46252183552*p[7]+10136303176723*p[10])/110666804544-(180672592*tr5*pe[7])/1729168821},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(8*(22272*p[7]-14479003*p[10]))/33905271+(14848*tr5*pe[7])/11301757},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(9443002368*p[7]+2259851065225*p[10])/27666701136+(49182304*tr5*pe[7])/576389607},
{F[1,2,8]^2*tci[1,1]^2,(527966208*p[7]-135645431311*p[10])/6509812032+(229152*tr5*pe[7])/11301757},
{F[1,2,9]*tci[1,1]^2,(-276480*p[7])/11301757+(96729891*p[10])/11301757+p[32]+tr5*((-69120*pe[7])/11301757+pe[32]/4)},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-5*(678912*p[7]+22791515*p[10]))/45207028-(212160*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,(2*(258048*p[7]-69938069*p[10]))/11301757+(129024*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(-2161152*p[7]+694510739*p[10])/45207028-(135072*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(-3*(92160*p[7]-32243297*p[10]))/22603514-(34560*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-9*(156672*p[7]-24298861*p[10]))/45207028-(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(3*(104448*p[7]-19966493*p[10]))/22603514+(39168*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(2*(153600*p[7]+6537209*p[10]))/11301757+(76800*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-15*(319744*p[7]+17130671*p[10]))/22603514-(599520*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(-3*(2485248*p[7]+1578843049*p[10]))/90414056-(232992*tr5*pe[7])/11301757},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(8*(3456*p[7]+18992767*p[10]))/11301757+(6912*tr5*pe[7])/11301757},
{F[1,2,9]^2*tci[1,1]^2,(-3*(1517568*p[7]-506829209*p[10]))/180828112-(71136*tr5*pe[7])/11301757},
{F[2,1,1]*tci[1,1]^2,(-191321570688*p[7]+104808656596403*p[10])/13019624064-(498233257*tr5*pe[7])/135621084},
{F[2,1,2]*tci[1,1]^2,(22913560560*p[7]-6830396751851*p[10])/4882359024+(477365845*tr5*pe[7])/406863252},
{F[2,1,3]*tci[1,1]^2,(-1083709440*p[7]-92428183159*p[10])/6509812032-(470360*tr5*pe[7])/11301757},
{F[2,1,4]*tci[1,1]^2,(5*(30136320*p[7]-9888056213*p[10]))/13019624064+(32700*tr5*pe[7])/11301757},
{F[2,1,5]*tci[1,1]^2,(5*(9106944*p[7]-4096154933*p[10]))/180828112+(711480*tr5*pe[7])/11301757},
{F[2,1,6]*tci[1,1]^2,(1346400256*p[7]+334310455197*p[10])/55333402272+(10518752*tr5*pe[7])/1729168821},
{F[2,1,7]*tci[1,1]^2,(101551104*p[7]-35405699813*p[10])/13019624064+(22038*tr5*pe[7])/11301757},
{F[2,1,8]*tci[1,1]^2,(-337742848*p[7]+1261107994185*p[10])/73777869696-(659654*tr5*pe[7])/576389607},
{F[2,1,9]*tci[1,1]^2,(-154492108800*p[7]+101465155616113*p[10])/39058872192-(100580800*tr5*pe[7])/101715813},
{F[2,1,10]*tci[1,1]^2,(10808212992*p[7]-1767397181017*p[10])/41500051704+(112585552*tr5*pe[7])/1729168821},
{F[2,1,11]*tci[1,1]^2,(-1533118464*p[7]-145210738945*p[10])/13019624064-(332708*tr5*pe[7])/11301757},
{F[2,1,12]*tci[1,1]^2,(-51554304*p[7]+2255126867*p[10])/271242168-(537024*tr5*pe[7])/11301757},
{F[2,1,13]*tci[1,1]^2,(-1968967680*p[7]+679686498703*p[10])/18444467424-(5127520*tr5*pe[7])/192129869},
{F[2,1,14]*tci[1,1]^2,(1287488512*p[7]-64764403351*p[10])/36888934848+(5029252*tr5*pe[7])/576389607},
{F[2,1,15]*tci[1,1]^2,(-22883328*p[7]-13414209397*p[10])/6509812032-(9932*tr5*pe[7])/11301757},
{eps5*tci[1,1]^3,(-11*(p[5]-p[6]))/270-(11*tr5*(pe[5]-pe[6]))/1080},
{eps5*F[1,1,1]*tci[1,1]^3,(-25*p[8])/216+(tr5*(-25*pe[8]+66*pe[9]))/864},
{eps5*F[1,1,2]*tci[1,1]^3,(49*p[8])/270+(49*tr5*(2*pe[8]-3*pe[9]))/2160},
{eps5*F[1,1,3]*tci[1,1]^3,(25*p[8])/216+(25*tr5*(pe[8]-2*pe[9]))/864},
{eps5*F[1,1,5]*tci[1,1]^3,-1/20*p[8]+(tr5*(-3*pe[8]+2*pe[9]))/240},
{eps5*F[1,1,6]*tci[1,1]^3,(329*p[8])/1080+(7*tr5*(47*pe[8]-48*pe[9]))/4320},
{eps5*F[1,1,7]*tci[1,1]^3,(-7*p[8])/45-(7*tr5*(12*pe[8]-pe[9]))/2160},
{eps5*F[1,1,8]*tci[1,1]^3,(-2*p[8])/27+(tr5*(-4*pe[8]+17*pe[9]))/216},
{eps5*F[1,1,9]*tci[1,1]^3,(-37*p[8])/180+(tr5*(-37*pe[8]+13*pe[9]))/720},
{eps5*F[1,1,10]*tci[1,1]^3,-1/1080*p[8]+(tr5*(-pe[8]+82*pe[9]))/4320},
{tci[1,1]^4,(43951779840*p[7]-77832069571321*p[10])/7968009927168+(7153610*tr5*pe[7])/5187506463},
{tci[1,2],-p[9]-p[12]-p[17]-p[21]+(tr5*(-pe[10]-pe[12]-pe[17]-pe[21]))/4},
{F[3,1]*tci[1,2],(6451689984*p[7]-5064581447539*p[10])/1627453008+(33602552*tr5*pe[7])/33905271},
{F[3,2]*tci[1,2],(53720064*p[7]-31815372061*p[10])/361656224+(419688*tr5*pe[7])/11301757},
{F[3,3]*tci[1,2],(33598464*p[7]+40190680939*p[10])/813726504+(349984*tr5*pe[7])/33905271},
{F[3,4]*tci[1,2],(-4238166624*p[7]+1439805936089*p[10])/1627453008-(44147569*tr5*pe[7])/67810542},
{F[3,5]*tci[1,2],(487080960*p[7]+90194132509*p[10])/3254906016+(1268440*tr5*pe[7])/33905271},
{F[3,6]*tci[1,2],(19513650048*p[7]-8982784155721*p[10])/4882359024+(101633594*tr5*pe[7])/101715813},
{F[3,7]*tci[1,2],(17101824*p[7]+1128161083*p[10])/180828112+(267216*tr5*pe[7])/11301757},
{F[3,8]*tci[1,2],(5700608*p[7]+315777657*p[10])/11301757+(1425152*tr5*pe[7])/11301757},
{F[3,9]*tci[1,2],(-45745472*p[7]+10999242149*p[10])/11301757-(11436368*tr5*pe[7])/11301757},
{F[3,10]*tci[1,2],(-26112*p[7]+103881997*p[10])/22603514-(3264*tr5*pe[7])/11301757},
{F[3,11]*tci[1,2],(88034304*p[7]-39642743473*p[10])/813726504+(917024*tr5*pe[7])/33905271},
{F[3,12]*tci[1,2],(3999080640*p[7]-2341360019477*p[10])/9764718048+(20828545*tr5*pe[7])/203431626},
{F[3,13]*tci[1,2],(5*(1655808*p[7]-10574201735*p[10]))/3254906016+(21560*tr5*pe[7])/33905271},
{F[3,14]*tci[1,2],(2338246656*p[7]-1052907763571*p[10])/1627453008+(4059456*tr5*pe[7])/11301757},
{F[3,15]*tci[1,2],(184320*p[7]-75788351*p[10])/22603514+(23040*tr5*pe[7])/11301757},
{F[3,16]*tci[1,2],(320*(4608*p[7]-1047077*p[10]))/33905271+(122880*tr5*pe[7])/11301757},
{F[3,17]*tci[1,2],(15436800*p[7]+66664901263*p[10])/1084968672+(40200*tr5*pe[7])/11301757},
{F[3,18]*tci[1,2],(5*(350853408*p[7]-151586023747*p[10]))/542484336+(18273615*tr5*pe[7])/22603514},
{F[3,19]*tci[1,2],(-5*(4021248*p[7]-2266192783*p[10]))/180828112-(314160*tr5*pe[7])/11301757},
{F[3,20]*tci[1,2],(16680960*p[7]-25930560703*p[10])/1627453008+(28960*tr5*pe[7])/11301757},
{F[3,21]*tci[1,2],(-3680350080*p[7]+1498124357767*p[10])/1220589756-(76673960*tr5*pe[7])/101715813},
{F[3,22]*tci[1,2],(-9*(6144*p[7]-5163355*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[3,24]*tci[1,2],(-14595072*p[7]-1788185027*p[10])/271242168-(152032*tr5*pe[7])/11301757},
{F[3,31]*tci[1,2],(10200596480*p[7]-10590108449349*p[10])/110666804544+(39846080*tr5*pe[7])/1729168821},
{F[3,32]*tci[1,2],(-27958001664*p[7]-4070755699231*p[10])/442667218176-(9100912*tr5*pe[7])/576389607},
{F[3,33]*tci[1,2],(217155584*p[7]+236498464275*p[10])/18444467424+(1696528*tr5*pe[7])/576389607},
{F[3,34]*tci[1,2],(4123521024*p[7]+2769780376799*p[10])/55333402272+(10738336*tr5*pe[7])/576389607},
{F[3,35]*tci[1,2],(9*(6144*p[7]-5163355*p[10]))/22603514+(6912*tr5*pe[7])/11301757},
{F[3,36]*tci[1,2],(-11446898688*p[7]+4951225529837*p[10])/55333402272-(9936544*tr5*pe[7])/192129869},
{F[3,37]*tci[1,2],(-22167830528*p[7]+10161570280965*p[10])/442667218176-(21648272*tr5*pe[7])/1729168821},
{F[3,38]*tci[1,2],(-4206336*p[7]+987828433*p[10])/90414056-(131448*tr5*pe[7])/11301757},
{F[3,40]*tci[1,2],(91376738304*p[7]-44163082363919*p[10])/442667218176+(29745032*tr5*pe[7])/576389607},
{F[3,41]*tci[1,2],(-813441024*p[7]+241358495413*p[10])/4882359024-(1412224*tr5*pe[7])/33905271},
{F[3,42]*tci[1,2],(4206336*p[7]-987828433*p[10])/45207028+(262896*tr5*pe[7])/11301757},
{F[3,44]*tci[1,2],(504926208*p[7]-545116717669*p[10])/55333402272+(438304*tr5*pe[7])/192129869},
{F[3,51]*tci[1,2],(-1258346496*p[7]-982510771333*p[10])/9222233712-(6553888*tr5*pe[7])/192129869},
{F[3,52]*tci[1,2],(-1575585792*p[7]-531642253135*p[10])/18444467424-(4103088*tr5*pe[7])/192129869},
{F[3,53]*tci[1,2],(-399230976*p[7]-198407959649*p[10])/18444467424-(1039664*tr5*pe[7])/192129869},
{F[3,54]*tci[1,2],(-2*(1112064*p[7]+82590875*p[10]))/11301757-(556032*tr5*pe[7])/11301757},
{F[3,55]*tci[1,2],(7718400*p[7]+9706127623*p[10])/135621084+(160800*tr5*pe[7])/11301757},
{F[3,56]*tci[1,2],(824632320*p[7]+102015147331*p[10])/9222233712+(4294960*tr5*pe[7])/192129869},
{F[3,57]*tci[1,2],(1560960*p[7]-289712231*p[10])/22603514+(195120*tr5*pe[7])/11301757},
{F[3,58]*tci[1,2],(-8*(92160*p[7]-32243297*p[10]))/33905271-(61440*tr5*pe[7])/11301757},
{F[3,59]*tci[1,2],(-7133184*p[7]-3098310451*p[10])/33373584-(12384*tr5*pe[7])/231761},
{F[3,60]*tci[1,2],(258287616*p[7]+270518119649*p[10])/4882359024+(149472*tr5*pe[7])/11301757},
{F[3,61]*tci[1,2],(-3*(491136*p[7]-78637499*p[10]))/11301757-(368352*tr5*pe[7])/11301757},
{F[3,69]*tci[1,2],(-935538688*p[7]-334822931715*p[10])/55333402272-(7308896*tr5*pe[7])/1729168821},
{F[3,77]*tci[1,2],(3*(2350080*p[7]-658328597*p[10]))/45207028+(440640*tr5*pe[7])/11301757},
{eps5*F[3,78]*tci[1,2],-p[8]+(tr5*(-pe[8]+pe[9]))/4},
{F[3,79]*tci[1,2],(-3*(808960*p[7]-355858041*p[10]))/45207028-(151680*tr5*pe[7])/11301757},
{eps5*F[3,80]*tci[1,2],-2*p[8]+(tr5*(-8*pe[8]-5*pe[9]))/16},
{eps5*F[3,82]*tci[1,2],2*p[8]+(tr5*(2*pe[8]-3*pe[9]))/4},
{F[1,1,1]*tci[1,2],(-71*p[10])/9-p[13]-p[22]-p[28]-p[31]+(tr5*(-pe[13]-pe[22]-pe[28]-pe[31]))/4},
{F[1,1,1]^2*tci[1,2],-1/12*p[4]-(414720*p[7])/11301757+(847965505*p[10])/67810542+(10*p[15])/9+(91*p[29])/36+(35*p[32])/12+(27*p[33])/8+tr5*(-1/48*pe[4]-(103680*pe[7])/11301757+(80*pe[15]+182*pe[29]+210*pe[32]+243*pe[33])/288)},
{F[1,1,1]^3*tci[1,2],(441306633984*p[7]-262197979609309*p[10])/58588308288+(574618013*tr5*pe[7])/305147439},
{F[1,1,2]*tci[1,2],(77*p[4])/96-(1330560*p[7])/11301757+(1209373935*p[10])/45207028+p[13]/2-p[14]/2+(77*p[15])/12+p[16]+5*p[20]+p[22]-p[23]+p[25]+p[28]/2+(77*p[29])/48+p[31]+(tr5*((77*pe[4])/96-(1330560*pe[7])/11301757+pe[13]/2-pe[14]/2+(77*pe[15])/12+pe[16]+5*pe[20]+pe[22]-pe[23]+pe[25]+pe[28]/2+(77*pe[29])/48+pe[31]))/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],p[4]/8+(69120*p[7])/11301757-(796857301*p[10])/101715813+p[15]/9+(4*p[22])/77-(4*p[23])/77-(8*p[24])/77+(8*p[25])/77-(40*p[27])/77-(35*p[29])/36+(4*p[31])/77-(4*p[32])/3+p[33]+(tr5*(pe[4]/8+(69120*pe[7])/11301757+pe[15]/9+(4*pe[22])/77-(4*pe[23])/77-(8*pe[24])/77+(8*pe[25])/77-(40*pe[27])/77-(35*pe[29])/36+(4*pe[31])/77-(4*pe[32])/3+pe[33]))/4},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-14201856*p[7]+2311648997*p[10])/542484336-(73968*tr5*pe[7])/11301757},
{F[1,1,2]^2*tci[1,2],(7*p[4])/48+(311040*p[7])/11301757-(254372965*p[10])/22603514-(11*p[15])/18+(3*p[22])/77-(3*p[23])/77-(6*p[24])/77+(6*p[25])/77-(30*p[27])/77-(11*p[29])/72+(3*p[31])/77-(2*p[32])/3+tr5*((7*pe[4])/192+(77760*pe[7])/11301757+(-3388*pe[15]+216*pe[22]-216*pe[23]-432*pe[24]+432*pe[25]-2160*pe[27]-847*pe[29]+216*pe[31]-3696*pe[32])/22176)},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-11403264*p[7]-870938345*p[10])/135621084-(237568*tr5*pe[7])/11301757},
{F[1,1,2]^3*tci[1,2],(515094528*p[7]+1829821972321*p[10])/19529436096+(670696*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,3]*tci[1,2],p[4]/8+(253440*p[7])/11301757-(12382207*p[10])/11301757-(17*p[15])/9-(53*p[29])/36-p[32]/2-(9*p[33])/4+tr5*(pe[4]/32+(63360*pe[7])/11301757+(-68*pe[15]-53*pe[29]-18*pe[32]-81*pe[33])/144)},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(-3820920064*p[7]+2433560272905*p[10])/1084968672-(29850938*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*tci[1,2],-1/8*p[4]-(69120*p[7])/11301757+(160136035*p[10])/33905271+p[15]+(5*p[29])/4+p[32]/2-(3*p[33])/4+(tr5*(-1/8*pe[4]-(69120*pe[7])/11301757+pe[15]+(5*pe[29])/4+pe[32]/2-(3*pe[33])/4))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(1049088*p[7]-471954175*p[10])/135621084+(21856*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(113498112*p[7]-49610541065*p[10])/2169937344+(147784*tr5*pe[7])/11301757},
{F[1,1,3]^2*tci[1,2],(-138240*p[7])/11301757+(87921095*p[10])/11301757+(2*p[29]+6*p[32]-9*p[33])/8+tr5*((-34560*pe[7])/11301757+(2*pe[29]+6*pe[32]-9*pe[33])/32)},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(-13137657216*p[7]+9926649372151*p[10])/9764718048-(34212649*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(139204608*p[7]-120715714045*p[10])/2169937344+(181256*tr5*pe[7])/11301757},
{F[1,1,3]^3*tci[1,2],(123287379168*p[7]-2721326533487*p[10])/249000310224+(1284243533*tr5*pe[7])/10375012926},
{F[1,1,1]*F[1,1,4]*tci[1,2],p[4]/12+(414720*p[7])/11301757-(327917818*p[10])/33905271-(10*p[15])/9-(23*p[29])/18-(5*p[32])/3-(3*p[33])/2+tr5*(pe[4]/48+(103680*pe[7])/11301757+(-20*pe[15]-23*pe[29]-30*pe[32]-27*pe[33])/72)},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(-75514713600*p[7]+36383003691791*p[10])/19529436096-(98326450*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-7*p[4])/24+(207360*p[7])/11301757-(231769451*p[10])/33905271-(13*p[15])/9-(12*p[22])/77+(12*p[23])/77+(24*p[24])/77-(24*p[25])/77+(120*p[27])/77-(13*p[29])/36-(12*p[31])/77+p[32]/3+(3*p[33])/2+tr5*((-7*pe[4])/96+(51840*pe[7])/11301757+(-4004*pe[15]-432*pe[22]+432*pe[23]+864*pe[24]-864*pe[25]+4320*pe[27]-1001*pe[29]-432*pe[31]+924*pe[32]+4158*pe[33])/11088)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(7099392*p[7]-1338187211*p[10])/90414056+(221856*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(2562688*p[7]-2857426711*p[10])/22603514+(320336*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*tci[1,2],-1/16*p[4]+(57600*p[7])/11301757-(101425051*p[10])/33905271+(19*p[15])/18+(91*p[29])/72+(3*p[33])/4+tr5*(-1/64*pe[4]+(14400*pe[7])/11301757+(76*pe[15]+91*pe[29]+54*pe[33])/288)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(147623921664*p[7]-61974646453015*p[10])/19529436096+(192218648*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(74240*p[7]+226746077*p[10])/45207028+(4640*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(-615078210432*p[7]+198933639456875*p[10])/332000413632-(1601766173*tr5*pe[7])/3458337642},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(18833985408*p[7]-2081368153085*p[10])/9764718048+(49046837*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-79030272*p[7]-486623941673*p[10])/3254906016-(205808*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(-42363293376*p[7]+14310283510223*p[10])/9764718048-(220642153*tr5*pe[7])/203431626},
{F[1,1,4]^3*tci[1,2],(-435026506176*p[7]+148263392271047*p[10])/249000310224-(755254351*tr5*pe[7])/1729168821},
{F[1,1,5]*tci[1,2],(13*p[4])/48-(449280*p[7])/11301757+(204180015*p[10])/22603514+(13*p[15])/6+p[19]+2*p[20]+(13*p[29])/24+(tr5*((13*pe[4])/48-(449280*pe[7])/11301757+(13*pe[15])/6+pe[19]+2*pe[20]+(13*pe[29])/24))/4},
{F[1,1,1]*F[1,1,5]*tci[1,2],-1/8*p[4]-(69120*p[7])/11301757+(15706155*p[10])/11301757-p[15]/3-(7*p[29])/12+tr5*(-1/32*pe[4]-(17280*pe[7])/11301757+(-4*pe[15]-7*pe[29])/48)},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(-248702976*p[7]+228446469085*p[10])/2169937344-(323832*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*tci[1,2],-1/6*p[4]-(184320*p[7])/11301757+(136950997*p[10])/33905271+(14*p[15])/9+(8*p[22])/77-(8*p[23])/77-(16*p[24])/77+(16*p[25])/77-(80*p[27])/77+(7*p[29])/18+(8*p[31])/77-p[32]/2-(3*p[33])/4+tr5*(-1/24*pe[4]-(46080*pe[7])/11301757+(7*pe[15])/18+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77+(7*pe[29])/72+(2*pe[31])/77-pe[32]/8-(3*pe[33])/16)},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(17*(6144*p[7]+17440159*p[10]))/33905271+(8704*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-37815296*p[7]-35972560123*p[10])/1627453008-(590864*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]*tci[1,2],p[4]/8+(622080*p[7])/11301757-(311048615*p[10])/33905271-p[15]+(7*p[29])/4+p[32]/2-(3*p[33])/4+tr5*(pe[4]/32+(155520*pe[7])/11301757+(-4*pe[15]+7*pe[29]+2*pe[32]-3*pe[33])/16)},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(3*(9267200*p[7]-7614766851*p[10]))/180828112+(434400*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(7460352*p[7]-1763028205*p[10])/135621084+(155424*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(55511040*p[7]-33224425109*p[10])/361656224+(433680*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*tci[1,2],(23*p[4])/48-(195840*p[7])/11301757+(195661981*p[10])/33905271+(17*p[15])/18+(4*p[22])/77-(4*p[23])/77-(8*p[24])/77+(8*p[25])/77-(40*p[27])/77+(17*p[29])/72+(4*p[31])/77-(3*p[33])/4+tr5*((23*pe[4])/192-(48960*pe[7])/11301757+(5236*pe[15]+288*pe[22]-288*pe[23]-576*pe[24]+576*pe[25]-2880*pe[27]+1309*pe[29]+288*pe[31]-4158*pe[33])/22176)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(5754624*p[7]-5543899909*p[10])/67810542+(239776*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(87209984*p[7]+499000454473*p[10])/3254906016+(681328*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(-23*(1093632*p[7]-1066000031*p[10]))/361656224-(196512*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(-70611968*p[7]+126622821503*p[10])/3254906016-(551656*tr5*pe[7])/101715813},
{F[1,1,5]^2*tci[1,2],(29*p[4])/96-(201600*p[7])/11301757+(168508688*p[10])/33905271+(35*p[15])/36+(2*p[22])/77-(2*p[23])/77-(4*p[24])/77+(4*p[25])/77-(20*p[27])/77+(35*p[29])/144+(2*p[31])/77-(3*p[33])/8+(tr5*((29*pe[4])/96-(201600*pe[7])/11301757+(35*pe[15])/36+(2*pe[22])/77-(2*pe[23])/77-(4*pe[24])/77+(4*pe[25])/77-(20*pe[27])/77+(35*pe[29])/144+(2*pe[31])/77-(3*pe[33])/8))/4},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(-92708864*p[7]+54965250751*p[10])/723312448-(362144*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-2275328*p[7]-404807933943*p[10])/6509812032-(8888*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(5064192*p[7]-7886584795*p[10])/67810542+(211008*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-15850475520*p[7]-19137468981229*p[10])/442667218176-(5159660*tr5*pe[7])/576389607},
{F[1,1,5]^3*tci[1,2],(-229297815552*p[7]+93813796588453*p[10])/664000827264-(149282432*tr5*pe[7])/1729168821},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(9685020672*p[7]-1668902906219*p[10])/110666804544+(4203568*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(7*(178176*p[7]-81926753*p[10]))/135621084+(25984*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(3*(75776*p[7]+41801687*p[10]))/45207028+(14208*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-38544384*p[7]+11693139647*p[10])/813726504-(401504*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(129024*p[7]-85826941*p[10])/67810542+(5376*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-40555176960*p[7]-22224727253561*p[10])/166000206816-(105612440*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-991604736*p[7]-186615147109*p[10])/27666701136-(1721536*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(-890880*p[7]+274012681*p[10])/135621084-(18560*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-7320999936*p[7]-2545021984009*p[10])/55333402272-(19065104*tr5*pe[7])/576389607},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(552549376*p[7]+420855134877*p[10])/13833350568+(17267168*tr5*pe[7])/1729168821},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(448512*p[7]+97748879*p[10])/135621084+(9344*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(27648*p[7]-221015845*p[10])/90414056+(864*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(7*(1387368448*p[7]+382180598531*p[10]))/73777869696+(18967928*tr5*pe[7])/576389607},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(117359898624*p[7]-51931949449781*p[10])/498000620448+(33958304*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(13*(125102080*p[7]-30309347547*p[10]))/55333402272+(12705680*tr5*pe[7])/1729168821},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(-63488*p[7]+60889173*p[10])/45207028-(3968*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-5788827648*p[7]-67820084114669*p[10])/996001240896-(279168*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-22064115712*p[7]-26207432728155*p[10])/442667218176-(21546988*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-1042748080128*p[7]-639655230095513*p[10])/3984004963584-(12571712*tr5*pe[7])/192129869},
{F[1,1,6]^3*tci[1,2],(558575194112*p[7]+231501932900611*p[10])/1328001654528+(545483588*tr5*pe[7])/5187506463},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-6351040512*p[7]+195061603547*p[10])/110666804544-(2756528*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-31082496*p[7]-29777077177*p[10])/2169937344-(40472*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(2*(1180416*p[7]-21471197*p[10]))/33905271+(196736*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(-29079552*p[7]+26088215737*p[10])/1084968672-(75728*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-2085613568*p[7]-630951546993*p[10])/12296311616-(8146928*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(975310848*p[7]+442391999509*p[10])/27666701136+(1693248*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-2*(1344768*p[7]-32446177*p[10]))/33905271-(224128*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(16697212928*p[7]+1969157553441*p[10])/110666804544+(65223488*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-454656*p[7]+9130289*p[10])/33905271-(37888*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-2*(78336*p[7]+4803205*p[10]))/11301757-(39168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(-557568*p[7]+13678747*p[10])/33905271-(46464*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-10356649984*p[7]-2695709477989*p[10])/110666804544-(40455664*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(7*(22411952640*p[7]-1364608265723*p[10]))/498000620448+(45394580*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-297189376*p[7]-14951061615*p[10])/1627453008-(4643584*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(3*(1403570176*p[7]+142654010723*p[10]))/6148155808+(32896176*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-17351323648*p[7]-3572743192149*p[10])/55333402272-(135557216*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(-125269318656*p[7]+42562688779001*p[10])/166000206816-(108740728*tr5*pe[7])/576389607},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(576225506304*p[7]+45387986402209*p[10])/996001240896+(250097876*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(3198603264*p[7]+188845160005*p[10])/18444467424+(8329696*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(-13154304*p[7]+22469517625*p[10])/2169937344-(17128*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-159111168*p[7]-74123906795*p[10])/6509812032-(207176*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-123027959808*p[7]-15172429427369*p[10])/221333609088-(26698776*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(168383056896*p[7]-22397888874197*p[10])/498000620448+(146165848*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(554302199808*p[7]-40053879412669*p[10])/996001240896+(80194184*tr5*pe[7])/576389607},
{F[1,1,7]^3*tci[1,2],(-5227211776*p[7]-416919411919*p[10])/83000103408-(81675184*tr5*pe[7])/5187506463},
{F[1,1,1]*F[1,1,8]*tci[1,2],p[4]/12+(783360*p[7])/11301757-(189304847*p[10])/11301757-(8*p[15])/9-(2*p[29])/9-(13*p[32])/6-(9*p[33])/4+tr5*(pe[4]/48+(195840*pe[7])/11301757+(-32*pe[15]-8*pe[29]-78*pe[32]-81*pe[33])/144)},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(-4676335008*p[7]+5031346957279*p[10])/2441179512-(48711823*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,8]*tci[1,2],(-5*p[10])/9-(10*p[15])/9-(4*p[22])/77+(4*p[23])/77+(8*p[24])/77-(8*p[25])/77+(40*p[27])/77-(5*p[29])/18-(4*p[31])/77+(5*p[32])/6+(5*p[33])/4+tr5*((-5*pe[15])/18-pe[22]/77+pe[23]/77+(2*pe[24])/77-(2*pe[25])/77+(10*pe[27])/77-(5*pe[29])/72-pe[31]/77+(5*pe[32])/24+(5*pe[33])/16)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(14664192*p[7]+246741677*p[10])/135621084+(305504*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(23678976*p[7]+6422221883*p[10])/361656224+(184992*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*tci[1,2],-1/16*p[4]-(311040*p[7])/11301757+(138571672*p[10])/33905271+(5*p[15])/6+(5*p[29])/24+p[32]/2+(3*p[33])/2+tr5*(-1/64*pe[4]-(77760*pe[7])/11301757+(20*pe[15]+5*pe[29]+12*pe[32]+36*pe[33])/96)},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-3415425024*p[7]-12144016671121*p[10])/19529436096-(4447168*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(-4391424*p[7]+1110881951*p[10])/135621084-(91488*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(21831120768*p[7]-10589598010373*p[10])/6509812032+(56851877*tr5*pe[7])/67810542},
{F[1,1,4]*F[1,1,8]*tci[1,2],-1/48*p[4]-(472320*p[7])/11301757+(429342869*p[10])/33905271+p[15]/18+p[29]/72+(5*p[32])/3+(3*p[33])/4+tr5*(-1/192*pe[4]-(118080*pe[7])/11301757+(4*pe[15]+pe[29]+120*pe[32]+54*pe[33])/288)},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-19047077376*p[7]-1135069060235*p[10])/19529436096-(24800882*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-16897536*p[7]-364622245*p[10])/135621084-(352032*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(-51700388352*p[7]+28488228022087*p[10])/19529436096-(67318214*tr5*pe[7])/101715813},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(3912703968*p[7]-2032751644583*p[10])/1627453008+(40757333*tr5*pe[7])/67810542},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(18358272*p[7]-21406734193*p[10])/271242168+(191232*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(1081344*p[7]+865625369*p[10])/90414056+(33792*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(344064*p[7]+15002129341*p[10])/361656224+(2688*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(-9565769728*p[7]+2569539089807*p[10])/221333609088-(18683144*tr5*pe[7])/1729168821},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(-725206523904*p[7]+309137873753467*p[10])/3984004963584-(78689944*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-4224479232*p[7]+579757210123*p[10])/55333402272-(11001248*tr5*pe[7])/576389607},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-448512*p[7]-97748879*p[10])/135621084-(9344*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(5*(4909056*p[7]-870614629*p[10]))/406863252+(511360*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-25761779712*p[7]-4818336937187*p[10])/221333609088-(5590664*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(-5*(44017754112*p[7]-25640779466609*p[10]))/332000413632-(95524640*tr5*pe[7])/576389607},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(1920483459072*p[7]+139430036394707*p[10])/3984004963584+(208385792*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(-5490542592*p[7]+2073787113805*p[10])/55333402272-(4766096*tr5*pe[7])/192129869},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(2*(78336*p[7]+4803205*p[10]))/11301757+(39168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(6438144*p[7]-2854940819*p[10])/135621084+(134128*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(14474874880*p[7]+1095900767387*p[10])/110666804544+(56542480*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(446063643648*p[7]-133693085251967*p[10])/498000620448+(387208024*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(494296943616*p[7]-113621509087607*p[10])/498000620448+(143025736*tr5*pe[7])/576389607},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(-11*(54278393856*p[7]-14527706953393*p[10]))/664000827264-(388712456*tr5*pe[7])/1729168821},
{F[1,1,8]^2*tci[1,2],(276480*p[7]-96729891*p[10]-11301757*p[32])/22603514+tr5*((34560*pe[7])/11301757-pe[32]/8)},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(-50532311424*p[7]+20674945089689*p[10])/9764718048-(131594561*tr5*pe[7])/101715813},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-47591424*p[7]-53187638635*p[10])/1084968672-(123936*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(20618555520*p[7]-9285397534319*p[10])/6509812032+(53694155*tr5*pe[7])/67810542},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(35349240192*p[7]-12885589925869*p[10])/19529436096+(92055313*tr5*pe[7])/203431626},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-460375068672*p[7]+46818014780131*p[10])/3984004963584-(49953892*tr5*pe[7])/1729168821},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(54406950912*p[7]-29671082625391*p[10])/234353233152+(655948*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(-7*(15791529984*p[7]-9181262794433*p[10]))/332000413632-(143933216*tr5*pe[7])/1729168821},
{F[1,1,8]^3*tci[1,2],(-68589243456*p[7]+24931880415289*p[10])/29294154144-(357235643*tr5*pe[7])/610294878},
{F[1,1,9]*tci[1,2],(13*p[22]-13*p[23]-26*p[24]+26*p[25]+77*p[26]+24*p[27]+13*p[31])/77+(tr5*(13*pe[22]-13*pe[23]-26*pe[24]+26*pe[25]+77*pe[26]+24*pe[27]+13*pe[31]))/308},
{F[1,1,1]*F[1,1,9]*tci[1,2],(308*p[10]+616*p[15]-144*p[22]+144*p[23]+288*p[24]-288*p[25]+1440*p[27]+154*p[29]-144*p[31]-462*p[32]-693*p[33])/2772+(tr5*(616*pe[15]-144*pe[22]+144*pe[23]+288*pe[24]-288*pe[25]+1440*pe[27]+154*pe[29]-144*pe[31]-462*pe[32]-693*pe[33]))/11088},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(52718592*p[7]-16383176909*p[10])/542484336+(274576*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*tci[1,2],(5*p[4])/24-(161280*p[7])/11301757+(521959124*p[10])/101715813-p[15]/3-(4*p[22])/77+(4*p[23])/77+(8*p[24])/77-(8*p[25])/77+(40*p[27])/77-p[29]/12-(4*p[31])/77+(5*p[32])/6+p[33]/4+tr5*((5*pe[4])/96-(40320*pe[7])/11301757+(-308*pe[15]-48*pe[22]+48*pe[23]+96*pe[24]-96*pe[25]+480*pe[27]-77*pe[29]-48*pe[31]+770*pe[32]+231*pe[33])/3696)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(6091776*p[7]+4639600687*p[10])/271242168+(63456*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(218003456*p[7]+122655333715*p[10])/3254906016+(1703152*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-17940480*p[7]+5052338141*p[10])/271242168-(186880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(-7*(246528*p[7]-72971255*p[10]))/33905271-(143808*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-72525901824*p[7]-2246084788369*p[10])/332000413632-(10492752*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,9]*tci[1,2],(5*p[4])/48+(334080*p[7])/11301757-(1027921331*p[10])/101715813+p[15]/6+(16*p[22])/77-(16*p[23])/77-(32*p[24])/77+(32*p[25])/77-(160*p[27])/77+p[29]/24+(16*p[31])/77-(4*p[32])/3-p[33]/4+tr5*((5*pe[4])/192+(83520*pe[7])/11301757+(308*pe[15]+384*pe[22]-384*pe[23]-768*pe[24]+768*pe[25]-3840*pe[27]+77*pe[29]+384*pe[31]-2464*pe[32]-462*pe[33])/7392)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(-4981248*p[7]+2081237825*p[10])/67810542-(207552*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(-975591424*p[7]+558346901137*p[10])/3254906016-(7621808*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(253329408*p[7]-711449859901*p[10])/18444467424+(659712*tr5*pe[7])/192129869},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(276481024*p[7]+257287368335*p[10])/3254906016+(2160008*tr5*pe[7])/101715813},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-5*p[4])/16+(103680*p[7])/11301757-(144139118*p[10])/33905271-(7*p[15])/6-(12*p[22])/77+(12*p[23])/77+(24*p[24])/77-(24*p[25])/77+(120*p[27])/77-(7*p[29])/24-(12*p[31])/77+p[32]/2+(3*p[33])/2+tr5*((-5*pe[4])/64+(25920*pe[7])/11301757-(7*pe[15])/24-(3*pe[22])/77+(3*pe[23])/77+(6*pe[24])/77-(6*pe[25])/77+(30*pe[27])/77-(7*pe[29])/96-(3*pe[31])/77+pe[32]/8+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-3*(805888*p[7]+217462365*p[10]))/90414056-(75552*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(5*(5515264*p[7]-30350236099*p[10]))/1084968672+(215440*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(-6476544*p[7]+2257138835*p[10])/135621084-(134928*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(13739008*p[7]-45630337825*p[10])/180828112+(214672*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(21991936*p[7]+164775248999*p[10])/1627453008+(343624*tr5*pe[7])/101715813},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(-7609344*p[7]+2207514199*p[10])/271242168-(79264*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(-4*(104448*p[7]-19966493*p[10]))/33905271-(34816*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(220680443904*p[7]+110304320915309*p[10])/332000413632+(287344328*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(1008506880*p[7]+280240821041*p[10])/6148155808+(7878960*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(-41856*p[7]+16103641*p[10])/11301757-(10464*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-355957659648*p[7]-95365975416181*p[10])/996001240896-(17166168*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(16*(103200*p[7]-32161933*p[10]))/33905271+(137600*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],(4*(78336*p[7]+4803205*p[10]))/11301757+(78336*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(1330595840*p[7]+168116656963*p[10])/6148155808+(10395280*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-1867776*p[7]+43922725*p[10])/33905271-(155648*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(13*(21504*p[7]-1119107*p[10]))/11301757+(69888*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-12367251456*p[7]-1354321801019*p[10])/18444467424-(32206384*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(-571392*p[7]+186346333*p[10])/22603514-(71424*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*tci[1,2],(-552960*p[7])/11301757+(1797646823*p[10])/101715813+(10*p[15])/9+(4*p[22])/77-(4*p[23])/77-(8*p[24])/77+(8*p[25])/77-(40*p[27])/77+(5*p[29])/18+(4*p[31])/77+(7*p[32])/6-(5*p[33])/4+tr5*((-138240*pe[7])/11301757+(5*pe[15])/18+pe[22]/77-pe[23]/77-(2*pe[24])/77+(2*pe[25])/77-(10*pe[27])/77+(5*pe[29])/72+pe[31]/77+(7*pe[32])/24-(5*pe[33])/16)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-9402880*p[7]+376056199*p[10])/45207028-(587680*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(-3416064*p[7]-36493194251*p[10])/542484336-(17792*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(-222720*p[7]+585558553*p[10])/135621084-(4640*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(28880896*p[7]+5629471033*p[10])/180828112+(451264*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-11354112*p[7]-1319108437*p[10])/180828112-(177408*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(2672640*p[7]-1070676697*p[10])/90414056+(83520*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(643584*p[7]-40758689*p[10])/33905271+(53632*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(1423616*p[7]-507456111*p[10])/45207028+(88976*tr5*pe[7])/11301757},
{F[1,1,9]^2*tci[1,2],(5*p[4])/96+(167040*p[7])/11301757-(1027921331*p[10])/203431626+p[15]/12+p[22]/7-p[23]/7-(2*p[24])/7+(2*p[25])/7-(10*p[27])/7+p[29]/48+p[31]/7-(2*p[32])/3-p[33]/8+tr5*((5*pe[4])/384+(41760*pe[7])/11301757+(28*pe[15]+48*pe[22]-48*pe[23]-96*pe[24]+96*pe[25]-480*pe[27]+7*pe[29]+48*pe[31]-224*pe[32]-42*pe[33])/1344)},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(31690752*p[7]-4492443127*p[10])/271242168+(330112*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-653535232*p[7]-639976659327*p[10])/6509812032-(2552872*tr5*pe[7])/101715813},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(9396615168*p[7]+19383180571553*p[10])/249000310224+(5437856*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(210034688*p[7]+9134874726675*p[10])/110666804544+(820448*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(21519616*p[7]+49101724805*p[10])/813726504+(672488*tr5*pe[7])/101715813},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-419393267712*p[7]-165615841163557*p[10])/1992002481792-(91014164*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(2586335232*p[7]+698698746665*p[10])/36888934848+(3367624*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(50049024*p[7]-30951062699*p[10])/1084968672+(130336*tr5*pe[7])/11301757},
{F[1,1,9]^3*tci[1,2],(40368347136*p[7]+17421356430629*p[10])/166000206816+(11680656*tr5*pe[7])/192129869},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(155596800*p[7]+36910901477*p[10])/2169937344+(202600*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(552960*p[7]-453400193*p[10])/67810542+(23040*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(18180096*p[7]-22940958691*p[10])/1084968672+(47344*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(9483648*p[7]-3077006731*p[10])/101715813+(790304*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(-20*(4608*p[7]-1047077*p[10]))/33905271-(7680*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(7*(127446016*p[7]+1200793379127*p[10]))/27666701136+(13939408*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-2*(1169664*p[7]+29946263*p[10]))/33905271-(194944*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(-9*(32768*p[7]-23770641*p[10]))/22603514-(36864*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(24655872*p[7]+1046640367*p[10])/406863252+(513664*tr5*pe[7])/33905271},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(6377961472*p[7]+2788080613401*p[10])/55333402272+(49827824*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(12822528*p[7]-23614717837*p[10])/1084968672+(33392*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(1732608*p[7]-834469475*p[10])/67810542+(72192*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(-2*(18432*p[7]+29716963*p[10]))/33905271-(3072*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(147456*p[7]-180429305*p[10])/45207028+(9216*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(1715444736*p[7]+490150093567*p[10])/27666701136+(8934608*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-26957824*p[7]-5177379617*p[10])/271242168-(842432*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(129024*p[7]-85826941*p[10])/33905271+(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(427396773888*p[7]-206728550039131*p[10])/996001240896+(61834024*tr5*pe[7])/576389607},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-175806464*p[7]-186168216729*p[10])/3458337642-(21975808*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-5996636160*p[7]-1225933511821*p[10])/18444467424-(15616240*tr5*pe[7])/192129869},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(987383162880*p[7]+40573400978611*p[10])/1992002481792+(214275860*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(17207296*p[7]+5064832607*p[10])/271242168+(537728*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-545848320*p[7]-260185047061*p[10])/2305558428-(11371840*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(5932713984*p[7]+1226625213397*p[10])/27666701136+(30899552*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(-508520448*p[7]+166736886865*p[10])/9222233712-(2648544*tr5*pe[7])/192129869},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(20614281216*p[7]+2934254505835*p[10])/55333402272+(53683024*tr5*pe[7])/576389607},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-37819392*p[7]-240496757*p[10])/406863252-(787904*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(7*(436224*p[7]+1645114541*p[10]))/542484336+(15904*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(-2535168*p[7]+1301262937*p[10])/67810542-(105632*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(1130496*p[7]-238046629*p[10])/101715813+(94208*tr5*pe[7])/33905271},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(4635469824*p[7]+1396898175325*p[10])/55333402272+(12071536*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(8511883264*p[7]+1963608902093*p[10])/18444467424+(66499088*tr5*pe[7])/576389607},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-5841217536*p[7]-1185934416229*p[10])/27666701136-(30423008*tr5*pe[7])/576389607},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(-35291136*p[7]+1505634433*p[10])/1084968672-(91904*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(228864*p[7]+30874727*p[10])/11301757+(57216*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(-829440*p[7]+448414271*p[10])/33905271-(69120*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-117214230528*p[7]-123932914203241*p[10])/996001240896-(50874232*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-627898368*p[7]-495581687845*p[10])/9222233712-(3270304*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(-2727936*p[7]+1942175153*p[10])/135621084-(56832*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(-80118454272*p[7]+70004276295035*p[10])/332000413632-(104320904*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(4211963904*p[7]+427677227225*p[10])/9222233712+(21937312*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(-1857536*p[7]+2563143449*p[10])/180828112-(29024*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(181199038464*p[7]-89359995157417*p[10])/1992002481792+(39322708*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-3*(8763392*p[7]+968496813*p[10]))/723312448-(102696*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(227328*p[7]+2860430255*p[10])/542484336+(1184*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(1197766656*p[7]+1796199635077*p[10])/9764718048+(346576*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-2036965376*p[7]-158531792457*p[10])/13833350568-(63655168*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(7276544*p[7]+6512696383*p[10])/723312448+(28424*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-55191840768*p[7]-31536240628657*p[10])/249000310224-(95819168*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(132580352*p[7]+79544727417*p[10])/4611116856+(4143136*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(10512384*p[7]-3341846503*p[10])/361656224+(82128*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(78766838784*p[7]-23834512978381*p[10])/249000310224+(136747984*tr5*pe[7])/1729168821},
{F[1,1,10]^3*tci[1,2],(-4*(28639360*p[7]-26583102729*p[10]))/5187506463-(28639360*tr5*pe[7])/5187506463},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-1674240*p[7]+180773603*p[10])/45207028-(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(-129024*p[7]+85826941*p[10])/33905271-(10752*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(23*(15243264*p[7]-13533596203*p[10]))/6509812032+(152168*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(972994560*p[7]+240918260101*p[10])/9222233712+(5067680*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(1059840*p[7]-139111897*p[10])/135621084+(22080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-67788269568*p[7]+4914192757123*p[10])/498000620448-(58843984*tr5*pe[7])/1729168821},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(18468864*p[7]+20814103625*p[10])/406863252+(128256*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-1388251136*p[7]-148867473731*p[10])/3074077904-(21691424*tr5*pe[7])/192129869},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(190464*p[7]-431306173*p[10])/135621084+(3968*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-1260693504*p[7]-1153161406141*p[10])/7323538536-(1459136*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-5*(18468864*p[7]+20814103625*p[10]))/1220589756-(213760*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(18468864*p[7]+20814103625*p[10])/1220589756+(42752*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-1674240*p[7]+180773603*p[10])/45207028-(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(-129024*p[7]+85826941*p[10])/33905271-(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-22036592640*p[7]-1734369963413*p[10])/83000103408-(114773920*tr5*pe[7])/1729168821},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(972994560*p[7]+240918260101*p[10])/9222233712+(5067680*tr5*pe[7])/192129869},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(1059840*p[7]-139111897*p[10])/135621084+(22080*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-75323566080*p[7]-3577961521877*p[10])/498000620448-(65385040*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-1388251136*p[7]-148867473731*p[10])/3074077904-(21691424*tr5*pe[7])/192129869},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(190464*p[7]-431306173*p[10])/135621084+(3968*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-188338176*p[7]-170999206025*p[10])/3661769268-(435968*tr5*pe[7])/33905271},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(-98547824640*p[7]+13170199226863*p[10])/332000413632-(128317480*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(160*(2928*p[7]-76697*p[10]))/33905271+(39040*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-948744192*p[7]-498239357791*p[10])/36888934848-(1235344*tr5*pe[7])/192129869},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(-300851200*p[7]+88960573919*p[10])/3074077904-(4700800*tr5*pe[7])/192129869},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(-23*(115716096*p[7]-68076793253*p[10]))/36888934848-(3465456*tr5*pe[7])/192129869},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(640*(2928*p[7]-76697*p[10]))/33905271+(156160*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(10248269824*p[7]+1626620497111*p[10])/18444467424+(80064608*tr5*pe[7])/576389607},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(7867486208*p[7]+970326047441*p[10])/18444467424+(61464736*tr5*pe[7])/576389607},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],(320*(2928*p[7]-76697*p[10]))/11301757+(234240*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-2353152*p[7]+350111957*p[10])/67810542-(98048*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(-159744*p[7]+100341959*p[10])/22603514-(19968*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-160*(2928*p[7]-76697*p[10]))/33905271-(39040*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(159744*p[7]-100341959*p[10])/22603514+(19968*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(159744*p[7]-100341959*p[10])/22603514+(19968*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-320*(2928*p[7]-76697*p[10]))/33905271-(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(7*(1896448*p[7]+730639113*p[10]))/90414056+(414848*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(47321088*p[7]+15147077053*p[10])/271242168+(492928*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-1600*(2928*p[7]-76697*p[10]))/33905271-(390400*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(640*(2928*p[7]-76697*p[10]))/33905271+(156160*tr5*pe[7])/11301757},
{F[1,2,6]*tci[1,2],(-103*p[4])/96+(1779840*p[7])/11301757-(1617733965*p[10])/45207028+(3*p[13])/2+p[14]/2-(103*p[15])/12+p[16]-p[19]-7*p[20]+(64*p[22])/77+(90*p[23])/77+(180*p[24])/77-(103*p[25])/77-p[26]-(24*p[27])/77+p[28]/2-(103*p[29])/48+p[30]-(13*p[31])/77+(tr5*((-103*pe[4])/96+(1779840*pe[7])/11301757+(3*pe[13])/2+pe[14]/2-(103*pe[15])/12+pe[16]-pe[19]-7*pe[20]+(64*pe[22])/77+(90*pe[23])/77+(180*pe[24])/77-(103*pe[25])/77-pe[26]-(24*pe[27])/77+pe[28]/2-(103*pe[29])/48+pe[30]-(13*pe[31])/77))/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],(-7*p[4])/24-(345600*p[7])/11301757+(1136243741*p[10])/101715813+p[15]/3-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77+p[29]/12-(8*p[31])/77+p[32]-p[33]/2+tr5*((-7*pe[4])/96-(86400*pe[7])/11301757+(308*pe[15]-96*pe[22]+96*pe[23]+192*pe[24]-192*pe[25]+960*pe[27]+77*pe[29]-96*pe[31]+924*pe[32]-462*pe[33])/3696)},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-7511040*p[7]-1243023067*p[10])/135621084-(156480*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(5*(47425536*p[7]-32961865475*p[10]))/3254906016+(205840*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(-4317696*p[7]+1591406027*p[10])/135621084-(89952*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,2,6]*tci[1,2],(-7*p[4])/24-(345600*p[7])/11301757+(1136243741*p[10])/101715813+p[15]/3-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77+p[29]/12-(8*p[31])/77+p[32]-p[33]/2+tr5*((-7*pe[4])/96-(86400*pe[7])/11301757+(308*pe[15]-96*pe[22]+96*pe[23]+192*pe[24]-192*pe[25]+960*pe[27]+77*pe[29]-96*pe[31]+924*pe[32]-462*pe[33])/3696)},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-7511040*p[7]-1243023067*p[10])/135621084-(156480*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(25212928*p[7]-18242696477*p[10])/542484336+(393952*tr5*pe[7])/33905271},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(-4317696*p[7]+1591406027*p[10])/135621084-(89952*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(-57833472*p[7]+18788625649*p[10])/3254906016-(150608*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(-22380544*p[7]+33301000873*p[10])/406863252-(1398784*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(-5*(2268160*p[7]-3452595637*p[10]))/203431626-(1417600*tr5*pe[7])/101715813},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(1267712*p[7]-1931840285*p[10])/271242168+(39616*tr5*pe[7])/33905271},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-448512*p[7]-97748879*p[10])/45207028-(28032*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-448512*p[7]-97748879*p[10])/45207028-(28032*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(6*(78336*p[7]+4803205*p[10]))/11301757+(117504*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(6*(78336*p[7]+4803205*p[10]))/11301757+(117504*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-15593472*p[7]-7701939647*p[10])/271242168-(162432*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-15593472*p[7]-7701939647*p[10])/271242168-(162432*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(111736832*p[7]-66718002311*p[10])/1627453008+(1745888*tr5*pe[7])/101715813},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(119343104*p[7]-78309044021*p[10])/1627453008+(1864736*tr5*pe[7])/101715813},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(-5*(1267712*p[7]-1931840285*p[10]))/271242168-(198080*tr5*pe[7])/33905271},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(1267712*p[7]-1931840285*p[10])/90414056+(39616*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(-1990656*p[7]+1548607693*p[10])/67810542-(82944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(-1990656*p[7]+1548607693*p[10])/67810542-(82944*tr5*pe[7])/11301757},
{F[1,2,7]*tci[1,2],-2*p[16]-(tr5*pe[16])/2},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(6*(4608*p[7]-1047077*p[10]))/11301757+(6912*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],(-16*(4608*p[7]-1047077*p[10]))/11301757-(18432*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,2,7]*tci[1,2],(-276480*p[7])/11301757+(75456290*p[10])/33905271+(-6*p[29]-2*p[32]+3*p[33])/4+tr5*((-69120*pe[7])/11301757+(-6*pe[29]-2*pe[32]+3*pe[33])/16)},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-491520*p[7]-5096609*p[10])/11301757-(122880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(-322560*p[7]+61993633*p[10])/11301757-(80640*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(-65280000*p[7]+37297716497*p[10])/361656224-(510000*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(9*(6144*p[7]-5163355*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,2,7]*tci[1,2],(-276480*p[7])/11301757+(75456290*p[10])/33905271+(-6*p[29]-2*p[32]+3*p[33])/4+tr5*((-69120*pe[7])/11301757+(-6*pe[29]-2*pe[32]+3*pe[33])/16)},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-491520*p[7]-5096609*p[10])/11301757-(122880*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(-359424*p[7]+70370249*p[10])/11301757-(89856*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(-3*(8169472*p[7]-8349838451*p[10]))/180828112-(382944*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(9*(6144*p[7]-5163355*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(3*(6096896*p[7]+4068326415*p[10]))/361656224+(142896*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(-9*(2560*p[7]-3093211*p[10]))/11301757-(5760*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(-9*(2560*p[7]-3093211*p[10]))/11301757-(5760*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(118272*p[7]+10797547*p[10])/11301757+(29568*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(118272*p[7]+10797547*p[10])/11301757+(29568*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(-3*(654592*p[7]-269923055*p[10]))/45207028-(122736*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(-3*(654592*p[7]-269923055*p[10]))/45207028-(122736*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],(32*(9312*p[7]-3764141*p[10]))/11301757+(74496*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],(8*(41856*p[7]-16103641*p[10]))/11301757+(83712*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],(-4*(4608*p[7]-1047077*p[10]))/11301757-(4608*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(-12*(4608*p[7]-1047077*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(-101376*p[7]+56940965*p[10])/11301757-(25344*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(-9*(15360*p[7]-7257509*p[10]))/11301757-(34560*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],(8*(4608*p[7]-1047077*p[10]))/11301757+(9216*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(2*(4608*p[7]-1047077*p[10]))/11301757+(2304*tr5*pe[7])/11301757},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(-119522304*p[7]+36776878433*p[10])/2441179512-(138336*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(5*(119522304*p[7]-36776878433*p[10]))/2441179512+(691680*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(-119522304*p[7]+36776878433*p[10])/813726504-(415008*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(11027722240*p[7]+846285350289*p[10])/110666804544+(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(2*(36994752*p[7]-25852001459*p[10]))/915442317+(685088*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-182267633664*p[7]-93173315729831*p[10])/996001240896-(79109216*tr5*pe[7])/1729168821},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-7*(8226693120*p[7]+246723388777*p[10]))/83000103408-(299931520*tr5*pe[7])/1729168821},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(2*(454656*p[7]-9130289*p[10]))/33905271+(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(11027722240*p[7]+846285350289*p[10])/110666804544+(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(1625757696*p[7]-575780111587*p[10])/3661769268+(3763328*tr5*pe[7])/33905271},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-231032733696*p[7]-78168349329167*p[10])/996001240896-(100274624*tr5*pe[7])/1729168821},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-133481453568*p[7]+38295878119*p[10])/166000206816-(347607952*tr5*pe[7])/1729168821},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(43*(11728896*p[7]-3753895915*p[10]))/3254906016+(1313392*tr5*pe[7])/33905271},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(-8*(22272*p[7]-14479003*p[10]))/33905271-(14848*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-9443002368*p[7]-2259851065225*p[10])/27666701136-(49182304*tr5*pe[7])/576389607},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-9443002368*p[7]-2259851065225*p[10])/27666701136-(49182304*tr5*pe[7])/576389607},
{F[1,2,9]*tci[1,2],-2*p[24]-(tr5*pe[24])/2},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(8*(3264*p[7]-270773*p[10]))/11301757+(6528*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],(-6*(8192*p[7]-3117221*p[10]))/11301757-(12288*tr5*pe[7])/11301757},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],(-12*(8192*p[7]-3117221*p[10]))/11301757-(24576*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(-10*(4608*p[7]-1047077*p[10]))/11301757-(11520*tr5*pe[7])/11301757},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(5*(4608*p[7]-1047077*p[10]))/11301757+(5760*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],(6*(8192*p[7]-3117221*p[10]))/11301757+(12288*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],(6*(8192*p[7]-3117221*p[10]))/11301757+(12288*tr5*pe[7])/11301757},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],(-3*(8192*p[7]-3117221*p[10]))/11301757-(6144*tr5*pe[7])/11301757},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-6*(2816*p[7]-12005*p[10]))/11301757-(4224*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(-12*(4608*p[7]-1047077*p[10]))/11301757-(13824*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(12*(2816*p[7]-12005*p[10]))/11301757+(8448*tr5*pe[7])/11301757},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(384*(28*p[7]-16173*p[10]))/11301757+(2688*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,2,9]*tci[1,2],(276480*p[7]-96729891*p[10]-11301757*p[32])/11301757+tr5*((69120*pe[7])/11301757-pe[32]/4)},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(3173376*p[7]+164217271*p[10])/45207028+(198336*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2*(258048*p[7]-69938069*p[10]))/11301757-(129024*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(2161152*p[7]-694510739*p[10])/45207028+(135072*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(3*(92160*p[7]-32243297*p[10]))/22603514+(34560*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(9*(156672*p[7]-24298861*p[10]))/45207028+(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(-3*(104448*p[7]-19966493*p[10]))/22603514-(39168*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],(-2*(125952*p[7]+12819671*p[10]))/11301757-(62976*tr5*pe[7])/11301757},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(11962368*p[7]+954859133*p[10])/180828112+(186912*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,2,9]*tci[1,2],(276480*p[7]-96729891*p[10]-11301757*p[32])/11301757+tr5*((69120*pe[7])/11301757-pe[32]/4)},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(3161088*p[7]+197147495*p[10])/45207028+(197568*tr5*pe[7])/11301757},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],(-8*(70656*p[7]-19822433*p[10]))/11301757-(141312*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(658944*p[7]-217542553*p[10]))/45207028+(123552*tr5*pe[7])/11301757},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(124928*p[7]-44712181*p[10]))/22603514+(46848*tr5*pe[7])/11301757},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(9*(156672*p[7]-24298861*p[10]))/45207028+(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(-3*(81920*p[7]-19870453*p[10]))/22603514-(30720*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],(-2*(142848*p[7]+12747641*p[10]))/11301757-(71424*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(-4319232*p[7]+6184035647*p[10])/90414056-(134976*tr5*pe[7])/11301757},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(-19298304*p[7]+11177514433*p[10])/180828112-(301536*tr5*pe[7])/11301757},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(10*(4608*p[7]-1047077*p[10]))/11301757+(11520*tr5*pe[7])/11301757},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(-10*(4608*p[7]-1047077*p[10]))/11301757-(11520*tr5*pe[7])/11301757},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(12*(2816*p[7]-12005*p[10]))/11301757+(8448*tr5*pe[7])/11301757},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-12*(2816*p[7]-12005*p[10]))/11301757-(8448*tr5*pe[7])/11301757},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-8*(3456*p[7]+18992767*p[10]))/11301757-(6912*tr5*pe[7])/11301757},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-2*(7680*p[7]+81134423*p[10]))/11301757-(3840*tr5*pe[7])/11301757},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(4*(6144*p[7]-5163355*p[10]))/11301757+(6144*tr5*pe[7])/11301757},
{F[2,1,1]*tci[1,2],-1/4*p[4]+(230400*p[7])/11301757-(405700204*p[10])/33905271+(38*p[15])/9+(91*p[29])/18+3*p[33]+tr5*(-1/16*pe[4]+(57600*pe[7])/11301757+(76*pe[15]+91*pe[29]+54*pe[33])/72)},
{F[1,1,1]*F[2,1,1]*tci[1,2],(39668769408*p[7]-26111857452185*p[10])/4882359024+(206608174*tr5*pe[7])/101715813},
{F[1,1,2]*F[2,1,1]*tci[1,2],(2*(220672*p[7]-90327379*p[10]))/11301757+(110336*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,1]*tci[1,2],(5*(2093717568*p[7]-1164434654621*p[10]))/1220589756+(218095580*tr5*pe[7])/101715813},
{F[1,1,4]*F[2,1,1]*tci[1,2],(7*(1948687296*p[7]-891078774445*p[10]))/1220589756+(284183564*tr5*pe[7])/101715813},
{F[1,1,5]*F[2,1,1]*tci[1,2],(-50669568*p[7]+67107001375*p[10])/271242168-(527808*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,1]*tci[1,2],(2*(2946048*p[7]-424559827*p[10]))/33905271+(491008*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,1]*tci[1,2],(8*(507648*p[7]+18384475*p[10]))/101715813+(338432*tr5*pe[7])/33905271},
{F[1,1,8]*F[2,1,1]*tci[1,2],(825685152*p[7]-504996820471*p[10])/610294878+(34403548*tr5*pe[7])/101715813},
{F[1,1,9]*F[2,1,1]*tci[1,2],(680448*p[7]-365584501*p[10])/33905271+(56704*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,1]*tci[1,2],(10*(546816*p[7]-52675343*p[10]))/101715813+(455680*tr5*pe[7])/33905271},
{F[2,1,2]*tci[1,2],-1/12*p[4]-(414720*p[7])/11301757+(184650986*p[10])/11301757+(10*p[15])/9+(41*p[29])/18+(8*p[32])/3+tr5*(-1/48*pe[4]-(103680*pe[7])/11301757+(20*pe[15]+41*pe[29]+48*pe[32])/72)},
{F[1,1,1]*F[2,1,2]*tci[1,2],(11595678720*p[7]-13059656022163*p[10])/9764718048+(30197080*tr5*pe[7])/101715813},
{F[1,1,2]*F[2,1,2]*tci[1,2],(-2*(585216*p[7]-223392835*p[10]))/33905271-(97536*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,2]*tci[1,2],(-32906144640*p[7]+13771897167119*p[10])/4882359024-(171386170*tr5*pe[7])/101715813},
{F[1,1,4]*F[2,1,2]*tci[1,2],(-16513294080*p[7]+5111154702041*p[10])/3254906016-(43003370*tr5*pe[7])/33905271},
{F[1,1,5]*F[2,1,2]*tci[1,2],(-4040704*p[7]+6914380151*p[10])/90414056-(126272*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,2]*tci[1,2],(6383616*p[7]-1024851157*p[10])/135621084+(132992*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-4*(130560*p[7]+470837*p[10]))/33905271-(43520*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,2]*tci[1,2],(7937575296*p[7]-1987464299467*p[10])/4882359024+(41341538*tr5*pe[7])/101715813},
{F[1,1,9]*F[2,1,2]*tci[1,2],(1662976*p[7]-451967751*p[10])/45207028+(103936*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,2]*tci[1,2],(3*(272384*p[7]+12195411*p[10]))/22603514+(102144*tr5*pe[7])/11301757},
{F[2,1,3]*tci[1,2],(7*p[4])/24+(345600*p[7])/11301757-(1136243741*p[10])/101715813-p[15]/3+(8*p[22])/77-(8*p[23])/77-(16*p[24])/77+(16*p[25])/77-(80*p[27])/77-p[29]/12+(8*p[31])/77-p[32]+p[33]/2+tr5*((7*pe[4])/96+(86400*pe[7])/11301757+(-308*pe[15]+96*pe[22]-96*pe[23]-192*pe[24]+192*pe[25]-960*pe[27]-77*pe[29]+96*pe[31]-924*pe[32]+462*pe[33])/3696)},
{F[1,1,1]*F[2,1,3]*tci[1,2],(7511040*p[7]+1243023067*p[10])/135621084+(156480*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,3]*tci[1,2],(95770624*p[7]+79442739433*p[10])/1084968672+(748208*tr5*pe[7])/33905271},
{F[1,1,3]*F[2,1,3]*tci[1,2],(4317696*p[7]-1591406027*p[10])/135621084+(89952*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,3]*tci[1,2],(293339136*p[7]+23242416713*p[10])/1627453008+(1527808*tr5*pe[7])/33905271},
{F[1,1,5]*F[2,1,3]*tci[1,2],(5*(2268160*p[7]-3452595637*p[10]))/203431626+(1417600*tr5*pe[7])/101715813},
{F[1,1,6]*F[2,1,3]*tci[1,2],(448512*p[7]+97748879*p[10])/45207028+(28032*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-6*(78336*p[7]+4803205*p[10]))/11301757-(117504*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,3]*tci[1,2],(15593472*p[7]+7701939647*p[10])/271242168+(162432*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,3]*tci[1,2],(-119343104*p[7]+78309044021*p[10])/1627453008-(1864736*tr5*pe[7])/101715813},
{F[1,1,10]*F[2,1,3]*tci[1,2],(1990656*p[7]-1548607693*p[10])/67810542+(82944*tr5*pe[7])/11301757},
{F[1,2,6]*F[2,1,3]*tci[1,2],(3602432*p[7]-4978883857*p[10])/361656224+(28144*tr5*pe[7])/11301757},
{F[2,1,4]*tci[1,2],p[4]/4+(138240*p[7])/11301757-(31412310*p[10])/11301757-(2*p[15])/3-p[29]/6+tr5*(pe[4]/16+(34560*pe[7])/11301757-pe[15]/6-pe[29]/24)},
{F[1,1,1]*F[2,1,4]*tci[1,2],(92*(4608*p[7]-1047077*p[10]))/33905271+(35328*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,4]*tci[1,2],(-2*(1396416*p[7]-4479650881*p[10]))/101715813-(232736*tr5*pe[7])/33905271},
{F[1,1,3]*F[2,1,4]*tci[1,2],(-68*(4608*p[7]-1047077*p[10]))/33905271-(26112*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,4]*tci[1,2],(-104*(4608*p[7]-1047077*p[10]))/33905271-(39936*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,4]*tci[1,2],(-2*(1866432*p[7]-4586452735*p[10]))/101715813-(311072*tr5*pe[7])/33905271},
{F[1,1,9]*F[2,1,4]*tci[1,2],(12*(4608*p[7]-1047077*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,4]*tci[1,2],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[2,1,5]*tci[1,2],(-276480*p[7])/11301757+(75456290*p[10])/33905271+(-6*p[29]-2*p[32]+3*p[33])/4+tr5*((-69120*pe[7])/11301757+(-6*pe[29]-2*pe[32]+3*pe[33])/16)},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-436224*p[7]-17661533*p[10])/11301757-(109056*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,5]*tci[1,2],(-322560*p[7]+61993633*p[10])/11301757-(80640*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,5]*tci[1,2],(-70290432*p[7]+36733440167*p[10])/180828112-(1098288*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,5]*tci[1,2],(9*(6144*p[7]-5163355*p[10]))/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,5]*tci[1,2],(-39343104*p[7]+27463523149*p[10])/180828112-(614736*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,5]*tci[1,2],(-9*(2560*p[7]-3093211*p[10]))/11301757-(5760*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,5]*tci[1,2],(118272*p[7]+10797547*p[10])/11301757+(29568*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,5]*tci[1,2],(-3*(654592*p[7]-269923055*p[10]))/45207028-(122736*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,5]*tci[1,2],(32*(9312*p[7]-3764141*p[10]))/11301757+(74496*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,5]*tci[1,2],(-156672*p[7]+69505889*p[10])/11301757-(39168*tr5*pe[7])/11301757},
{F[1,2,7]*F[2,1,5]*tci[1,2],(-4912128*p[7]+1489142063*p[10])/90414056-(153504*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,6]*tci[1,2],(320*(2928*p[7]-76697*p[10]))/33905271+(78080*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,6]*tci[1,2],(-35889152*p[7]-20384346883*p[10])/4611116856-(1121536*tr5*pe[7])/576389607},
{F[1,1,6]*F[2,1,6]*tci[1,2],(-322576384*p[7]+102607080343*p[10])/3074077904-(5040256*tr5*pe[7])/192129869},
{F[1,1,7]*F[2,1,6]*tci[1,2],(10248269824*p[7]+1626620497111*p[10])/18444467424+(80064608*tr5*pe[7])/576389607},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-2353152*p[7]+350111957*p[10])/67810542-(98048*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,6]*tci[1,2],(159744*p[7]-100341959*p[10])/22603514+(19968*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,6]*tci[1,2],(7*(1896448*p[7]+730639113*p[10]))/90414056+(414848*tr5*pe[7])/11301757},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-935538688*p[7]-334822931715*p[10])/18444467424-(7308896*tr5*pe[7])/576389607},
{F[1,1,5]*F[2,1,7]*tci[1,2],(-33534697472*p[7]+14790265163213*p[10])/110666804544-(130994912*tr5*pe[7])/1729168821},
{F[1,1,7]*F[2,1,7]*tci[1,2],(-33534697472*p[7]+14790265163213*p[10])/110666804544-(130994912*tr5*pe[7])/1729168821},
{F[1,1,1]*F[2,1,8]*tci[1,2],(237072384*p[7]+530216086021*p[10])/27666701136+(411584*tr5*pe[7])/192129869},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-640*(2928*p[7]-76697*p[10]))/101715813-(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-189757440*p[7]-502541498857*p[10])/13833350568-(658880*tr5*pe[7])/192129869},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-5*(99840*p[7]-7617659*p[10]))/11301757-(124800*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,8]*tci[1,2],(-399378304*p[7]+212457256125*p[10])/3458337642-(49922288*tr5*pe[7])/1729168821},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-57116000256*p[7]+7210522181063*p[10])/110666804544-(74369792*tr5*pe[7])/576389607},
{F[1,1,8]*F[2,1,8]*tci[1,2],(1567371264*p[7]-684067111733*p[10])/27666701136+(8163392*tr5*pe[7])/576389607},
{F[1,1,9]*F[2,1,8]*tci[1,2],(-4*(22272*p[7]-14479003*p[10]))/33905271-(7424*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-20558848*p[7]-4604638789*p[10])/135621084-(1284928*tr5*pe[7])/33905271},
{F[2,1,9]*tci[1,2],-1/12*p[4]-(1889280*p[7])/11301757+(1717371476*p[10])/33905271+(2*p[15])/9+p[29]/18+(20*p[32])/3+3*p[33]+tr5*(-1/48*pe[4]-(472320*pe[7])/11301757+(4*pe[15]+pe[29]+120*pe[32]+54*pe[33])/72)},
{F[1,1,1]*F[2,1,9]*tci[1,2],(2348734656*p[7]-2391998258215*p[10])/813726504+(24465986*tr5*pe[7])/33905271},
{F[1,1,2]*F[2,1,9]*tci[1,2],(-2*(1767936*p[7]-409263047*p[10]))/33905271-(294656*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,9]*tci[1,2],(335680512*p[7]-183602018969*p[10])/813726504+(3496672*tr5*pe[7])/33905271},
{F[1,1,4]*F[2,1,9]*tci[1,2],(15354465792*p[7]-8168890941787*p[10])/4882359024+(79971176*tr5*pe[7])/101715813},
{F[1,1,5]*F[2,1,9]*tci[1,2],(-25*(182272*p[7]-281266111*p[10]))/90414056-(142400*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,9]*tci[1,2],(4171776*p[7]-2488759915*p[10])/67810542+(173824*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,9]*tci[1,2],(-32*(42240*p[7]-22783589*p[10]))/101715813-(112640*tr5*pe[7])/33905271},
{F[1,1,8]*F[2,1,9]*tci[1,2],(345286976*p[7]-80043619115*p[10])/271242168+(10790218*tr5*pe[7])/33905271},
{F[1,1,9]*F[2,1,9]*tci[1,2],(8346624*p[7]-2894927341*p[10])/67810542+(347776*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,9]*tci[1,2],(2383872*p[7]+539513585*p[10])/101715813+(198656*tr5*pe[7])/33905271},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-2*(454656*p[7]-9130289*p[10]))/33905271-(75776*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,10]*tci[1,2],(640*(2928*p[7]-76697*p[10]))/101715813+(156160*tr5*pe[7])/33905271},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-11027722240*p[7]-846285350289*p[10])/110666804544-(43077040*tr5*pe[7])/1729168821},
{F[1,1,5]*F[2,1,10]*tci[1,2],(-1625757696*p[7]+575780111587*p[10])/3661769268-(3763328*tr5*pe[7])/33905271},
{F[1,1,6]*F[2,1,10]*tci[1,2],(231032733696*p[7]+78168349329167*p[10])/996001240896+(100274624*tr5*pe[7])/1729168821},
{F[1,1,7]*F[2,1,10]*tci[1,2],(177239678976*p[7]+11238976801273*p[10])/332000413632+(76926944*tr5*pe[7])/576389607},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-46252183552*p[7]+10136303176723*p[10])/110666804544-(180672592*tr5*pe[7])/1729168821},
{F[1,1,9]*F[2,1,10]*tci[1,2],(8*(22272*p[7]-14479003*p[10]))/33905271+(14848*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,10]*tci[1,2],(9443002368*p[7]+2259851065225*p[10])/27666701136+(49182304*tr5*pe[7])/576389607},
{F[1,2,8]*F[2,1,10]*tci[1,2],(527966208*p[7]-135645431311*p[10])/3254906016+(458304*tr5*pe[7])/11301757},
{F[2,1,11]*tci[1,2],(308*p[10]+616*p[15]+72*p[22]-72*p[23]-144*p[24]+144*p[25]-720*p[27]+154*p[29]+72*p[31]-462*p[32]-693*p[33])/693+(tr5*(616*pe[15]+72*pe[22]-72*pe[23]-144*pe[24]+144*pe[25]-720*pe[27]+154*pe[29]+72*pe[31]-462*pe[32]-693*pe[33]))/2772},
{F[1,1,1]*F[2,1,11]*tci[1,2],(-10902528*p[7]-630598993*p[10])/135621084-(227136*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,11]*tci[1,2],(49811712*p[7]+19491745351*p[10])/203431626+(2075488*tr5*pe[7])/33905271},
{F[1,1,3]*F[2,1,11]*tci[1,2],(2050560*p[7]-669380891*p[10])/67810542+(85440*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,11]*tci[1,2],(5835776*p[7]+292597903*p[10])/45207028+(364736*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,11]*tci[1,2],(580608*p[7]-120629945*p[10])/22603514+(72576*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,11]*tci[1,2],(448512*p[7]+97748879*p[10])/67810542+(18688*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,11]*tci[1,2],(-4*(78336*p[7]+4803205*p[10]))/11301757-(78336*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,11]*tci[1,2],(8*(614496*p[7]+137496419*p[10]))/33905271+(409664*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,11]*tci[1,2],(141602304*p[7]+59767233263*p[10])/406863252+(2950048*tr5*pe[7])/33905271},
{F[1,1,10]*F[2,1,11]*tci[1,2],(4*(179712*p[7]-131250059*p[10]))/33905271+(59904*tr5*pe[7])/11301757},
{F[2,1,12]*tci[1,2],(276480*p[7]-96729891*p[10]-11301757*p[32])/11301757+tr5*((69120*pe[7])/11301757-pe[32]/4)},
{F[1,1,1]*F[2,1,12]*tci[1,2],(5*(678912*p[7]+22791515*p[10]))/45207028+(212160*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,12]*tci[1,2],(-2*(258048*p[7]-69938069*p[10]))/11301757-(129024*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,12]*tci[1,2],(2161152*p[7]-694510739*p[10])/45207028+(135072*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,12]*tci[1,2],(3*(92160*p[7]-32243297*p[10]))/22603514+(34560*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,12]*tci[1,2],(9*(156672*p[7]-24298861*p[10]))/45207028+(88128*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,12]*tci[1,2],(-3*(104448*p[7]-19966493*p[10]))/22603514-(39168*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-2*(153600*p[7]+6537209*p[10]))/11301757-(76800*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,12]*tci[1,2],(15*(319744*p[7]+17130671*p[10]))/22603514+(599520*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,12]*tci[1,2],(3*(2485248*p[7]+1578843049*p[10]))/90414056+(232992*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-8*(3456*p[7]+18992767*p[10]))/11301757-(6912*tr5*pe[7])/11301757},
{F[1,2,9]*F[2,1,12]*tci[1,2],(3*(1517568*p[7]-506829209*p[10]))/90414056+(142272*tr5*pe[7])/11301757},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-1674240*p[7]+180773603*p[10])/45207028-(104640*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,13]*tci[1,2],(-129024*p[7]+85826941*p[10])/33905271-(10752*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,13]*tci[1,2],(3350458368*p[7]-3137192156689*p[10])/27666701136+(5816768*tr5*pe[7])/192129869},
{F[1,1,4]*F[2,1,13]*tci[1,2],(972994560*p[7]+240918260101*p[10])/9222233712+(5067680*tr5*pe[7])/192129869},
{F[1,1,5]*F[2,1,13]*tci[1,2],(1059840*p[7]-139111897*p[10])/135621084+(22080*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-67788269568*p[7]+4914192757123*p[10])/498000620448-(58843984*tr5*pe[7])/1729168821},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-1388251136*p[7]-148867473731*p[10])/3074077904-(21691424*tr5*pe[7])/192129869},
{F[1,1,8]*F[2,1,13]*tci[1,2],(190464*p[7]-431306173*p[10])/135621084+(3968*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-1260693504*p[7]-1153161406141*p[10])/7323538536-(1459136*tr5*pe[7])/33905271},
{F[1,1,10]*F[2,1,13]*tci[1,2],(-7*(289946112*p[7]-8961345263*p[10]))/10375012926-(84567616*tr5*pe[7])/1729168821},
{F[1,2,2]*F[2,1,13]*tci[1,2],(183859200*p[7]+145503042947*p[10])/3254906016+(159600*tr5*pe[7])/11301757},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-8*(130560*p[7]+470837*p[10]))/33905271-(87040*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-674304*p[7]+100480735*p[10])/33905271-(56192*tr5*pe[7])/11301757},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-122777088*p[7]-4816150649*p[10])/1152779214-(5115712*tr5*pe[7])/192129869},
{F[1,1,6]*F[2,1,14]*tci[1,2],(13*(780023808*p[7]+292173470743*p[10]))/27666701136+(17604704*tr5*pe[7])/192129869},
{F[1,1,7]*F[2,1,14]*tci[1,2],(206439936*p[7]+8861004917*p[10])/1152779214+(8601664*tr5*pe[7])/192129869},
{F[1,1,8]*F[2,1,14]*tci[1,2],(132096*p[7]-94059497*p[10])/33905271+(11008*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,14]*tci[1,2],(2*(793344*p[7]-1327271*p[10]))/33905271+(132224*tr5*pe[7])/11301757},
{F[1,1,10]*F[2,1,14]*tci[1,2],(9365723136*p[7]+3743708732251*p[10])/27666701136+(16259936*tr5*pe[7])/192129869},
{F[1,1,1]*F[2,1,15]*tci[1,2],(-6*(10240*p[7]-1071087*p[10]))/11301757-(15360*tr5*pe[7])/11301757},
{F[1,1,2]*F[2,1,15]*tci[1,2],(-313344*p[7]+105106507*p[10])/33905271-(26112*tr5*pe[7])/11301757},
{F[1,1,3]*F[2,1,15]*tci[1,2],(276480*p[7]-51522863*p[10])/33905271+(23040*tr5*pe[7])/11301757},
{F[1,1,5]*F[2,1,15]*tci[1,2],(32*(4608*p[7]-1047077*p[10]))/33905271+(12288*tr5*pe[7])/11301757},
{F[1,1,6]*F[2,1,15]*tci[1,2],(-3*(47104*p[7]-9447703*p[10]))/11301757-(35328*tr5*pe[7])/11301757},
{F[1,1,7]*F[2,1,15]*tci[1,2],(6*(10240*p[7]-1071087*p[10]))/11301757+(15360*tr5*pe[7])/11301757},
{F[1,1,8]*F[2,1,15]*tci[1,2],(55296*p[7]-23866681*p[10])/11301757+(13824*tr5*pe[7])/11301757},
{F[1,1,9]*F[2,1,15]*tci[1,2],(1285360128*p[7]+324641570519*p[10])/3458337642+(17852224*tr5*pe[7])/192129869},
{F[1,1,10]*F[2,1,15]*tci[1,2],(1300400640*p[7]+321223911191*p[10])/3458337642+(18061120*tr5*pe[7])/192129869},
{tci[1,1]^2*tci[1,2],(7*p[4])/288+(28800*p[7])/11301757-(970642673*p[10])/305147439-p[15]/36+(2*p[22])/231-(2*p[23])/231-(4*p[24])/231+(4*p[25])/231-(20*p[27])/231-(43*p[29])/144+(2*p[31])/231-(3*p[32])/8+(5*p[33])/48+tr5*((7*pe[4])/1152+(7200*pe[7])/11301757+(-308*pe[15]+96*pe[22]-96*pe[23]-192*pe[24]+192*pe[25]-960*pe[27]-3311*pe[29]+96*pe[31]-4158*pe[32]+1155*pe[33])/44352)},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(402731326464*p[7]-154608464683453*p[10])/117176616576+(262194874*tr5*pe[7])/305147439},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(1662695424*p[7]-6445151643449*p[10])/78117744384+(60138*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(742094793072*p[7]-232504960146071*p[10])/498000620448+(572604007*tr5*pe[7])/1537038952},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(-5148406172160*p[7]+1557742855879783*p[10])/3984004963584-(372425215*tr5*pe[7])/1152779214},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(664257641472*p[7]+188550080516975*p[10])/11952014890752+(72076567*tr5*pe[7])/5187506463},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-769207721472*p[7]-580463587438333*p[10])/5976007445376-(166928759*tr5*pe[7])/5187506463},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(-16019138560*p[7]+5954510913359*p[10])/78117744384-(15643690*tr5*pe[7])/305147439},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(-10812546445440*p[7]+3525233105253101*p[10])/3984004963584-(28157673035*tr5*pe[7])/41500051704},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(-451060789248*p[7]+154941985784807*p[10])/11952014890752-(48943228*tr5*pe[7])/5187506463},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(416293877760*p[7]+451949089465373*p[10])/3984004963584+(135512330*tr5*pe[7])/5187506463},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(1968967680*p[7]-679686498703*p[10])/18444467424+(5127520*tr5*pe[7])/192129869},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-1346400256*p[7]-334310455197*p[10])/55333402272-(10518752*tr5*pe[7])/1729168821},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-1083709440*p[7]-92428183159*p[10])/6509812032-(470360*tr5*pe[7])/11301757},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(-5*(9106944*p[7]-4096154933*p[10]))/180828112-(711480*tr5*pe[7])/11301757},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(10808212992*p[7]-1767397181017*p[10])/41500051704+(112585552*tr5*pe[7])/1729168821},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(51554304*p[7]-2255126867*p[10])/271242168+(537024*tr5*pe[7])/11301757},
{eps5*tci[1,1]^3*tci[1,2],(-86*p[8])/45-(43*tr5*(2*pe[8]-3*pe[9]))/180},
{eps5*tci[1,1]^2*tci[2,1],(-55*p[8])/18-(55*tr5*(2*pe[8]-3*pe[9]))/144},
{eps5*tci[1,2]*tci[2,1],(-2*(p[5]-p[6]))/3+(tr5*(-pe[5]+pe[6]))/6},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],(-7*p[8])/2+tr5*((-7*pe[8])/8+(5*pe[9])/4)},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(-20*p[8])/3+tr5*((-5*pe[8])/3+(5*pe[9])/2)},
{eps5*F[1,1,3]*tci[1,2]*tci[2,1],(7*p[8])/2+(7*tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],4*p[8]+tr5*(pe[8]-(2*pe[9])/3)},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],p[8]/6+(tr5*(pe[8]-45*pe[9]))/24},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(2*p[8])/3+(tr5*(4*pe[8]+35*pe[9]))/24},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],2*p[8]+(tr5*(4*pe[8]-17*pe[9]))/8},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(14*p[8])/3+tr5*((7*pe[8])/6-(17*pe[9])/24)},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],(-29*p[8])/6+(tr5*(-29*pe[8]+46*pe[9]))/24},
{tci[2,1]^2,(-32*(1024*p[7]+1023067*p[10]))/33905271-(8192*tr5*pe[7])/33905271},
{eps5*tci[3,1],(-24*(p[5]-p[6]))/5-(6*tr5*(pe[5]-pe[6]))/5},
{eps5*F[1,1,1]*tci[3,1],-18*p[8]+tr5*((-9*pe[8])/2+9*pe[9])},
{eps5*F[1,1,2]*tci[3,1],(-24*p[8])/5+tr5*((-6*pe[8])/5+(9*pe[9])/5)},
{eps5*F[1,1,3]*tci[3,1],18*p[8]+(9*tr5*(pe[8]-2*pe[9]))/2},
{eps5*F[1,1,5]*tci[3,1],(36*p[8])/5+(3*tr5*(3*pe[8]-2*pe[9]))/5},
{eps5*F[1,1,6]*tci[3,1],(114*p[8])/5+(3*tr5*(19*pe[8]-36*pe[9]))/10},
{eps5*F[1,1,7]*tci[3,1],(-48*p[8])/5-(3*tr5*(4*pe[8]-7*pe[9]))/5},
{eps5*F[1,1,9]*tci[3,1],(-12*p[8])/5-(3*tr5*(pe[8]+pe[9]))/5},
{eps5*F[1,1,10]*tci[3,1],(-66*p[8])/5-(33*tr5*(pe[8]-2*pe[9]))/10},
{eps5*tci[1,2]*tci[3,1],(-144*p[8])/5-(18*tr5*(2*pe[8]-3*pe[9]))/5},
{eps5*tci[1,2]*tci[3,2],-36*p[8]+tr5*(-9*pe[8]+(27*pe[9])/2)},
{eps5*tci[4,1],(-395*p[8])/9-(395*tr5*(2*pe[8]-3*pe[9]))/72},
{eps5*tci[4,2],24*p[8]+tr5*(6*pe[8]-9*pe[9])},
{eps5*tci[4,3],4*p[8]+tr5*(pe[8]-(3*pe[9])/2)},
{tci[1,1]^2*tcr[1,1],p[4]/18+(276480*p[7])/11301757-(149582667*p[10])/45207028-(20*p[15])/27+(43*p[29])/108+(5*p[32])/36+p[33]+tr5*(pe[4]/72+(69120*pe[7])/11301757+(-80*pe[15]+43*pe[29]+15*pe[32]+108*pe[33])/432)},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(23342313216*p[7]-13807207109405*p[10])/117176616576+(30393637*tr5*pe[7])/610294878},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(3147264*p[7]-963792245*p[10])/203431626+(43712*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(9344015616*p[7]-4262543185049*p[10])/29294154144+(24333374*tr5*pe[7])/305147439},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(47300275968*p[7]-21749780988691*p[10])/117176616576+(61588901*tr5*pe[7])/610294878},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(-1147904*p[7]-5464129281*p[10])/135621084-(71744*tr5*pe[7])/33905271},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(-5302272*p[7]+3913491029*p[10])/1627453008-(27616*tr5*pe[7])/33905271},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(691968*p[7]+134725993*p[10])/101715813+(57664*tr5*pe[7])/33905271},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(2334682752*p[7]-846519918751*p[10])/14647077072+(12159806*tr5*pe[7])/305147439},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(3020800*p[7]-3842118849*p[10])/542484336+(47200*tr5*pe[7])/33905271},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-6285312*p[7]-459180391*p[10])/271242168-(65472*tr5*pe[7])/11301757},
{eps5*tci[1,1]^3*tcr[1,1],(-547*p[8])/1080+(tr5*(-547*pe[8]+678*pe[9]))/4320},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(-402457721856*p[7]+154751623760677*p[10])/117176616576-(262016746*tr5*pe[7])/305147439},
{eps5*tci[2,1]*tcr[1,1],-2*p[5]+2*p[6]+(tr5*(-pe[5]+pe[6]))/2},
{eps5*F[1,1,1]*tci[2,1]*tcr[1,1],(-15*p[8])/2-(15*tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],-2*p[8]+(tr5*(-2*pe[8]+3*pe[9]))/4},
{eps5*F[1,1,3]*tci[2,1]*tcr[1,1],(15*p[8])/2+(15*tr5*(pe[8]-2*pe[9]))/8},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],3*p[8]+(tr5*(3*pe[8]-2*pe[9]))/4},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],(19*p[8])/2+tr5*((19*pe[8])/8-(9*pe[9])/2)},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],-4*p[8]+tr5*(-pe[8]+(7*pe[9])/4)},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],-p[8]+(tr5*(-pe[8]-pe[9]))/4},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],(-11*p[8])/2-(11*tr5*(pe[8]-2*pe[9]))/8},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],(-21*p[8])/2+tr5*((-21*pe[8])/8+4*pe[9])},
{eps5*tci[3,1]*tcr[1,1],(18*p[8])/5+(9*tr5*(pe[8]-4*pe[9]))/10},
{eps5*tci[3,2]*tcr[1,1],-12*p[8]+tr5*(-3*pe[8]+(9*pe[9])/2)},
{eps5*tci[1,1]*tcr[1,1]^2,(p[5]-p[6])/10+(tr5*(pe[5]-pe[6]))/40},
{eps5*F[1,1,1]*tci[1,1]*tcr[1,1]^2,(3*p[8])/8+(3*tr5*(pe[8]-2*pe[9]))/32},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,p[8]/10+(tr5*(2*pe[8]-3*pe[9]))/80},
{eps5*F[1,1,3]*tci[1,1]*tcr[1,1]^2,(-3*p[8])/8-(3*tr5*(pe[8]-2*pe[9]))/32},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,(-3*p[8])/20+(tr5*(-3*pe[8]+2*pe[9]))/80},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(-19*p[8])/40+(tr5*(-19*pe[8]+36*pe[9]))/160},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,p[8]/5+(tr5*(4*pe[8]-7*pe[9]))/80},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,p[8]/20+(tr5*(pe[8]+pe[9]))/80},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,(11*p[8])/40+(11*tr5*(pe[8]-2*pe[9]))/160},
{tci[1,1]^2*tcr[1,1]^2,(811471603200*p[7]-443091384376867*p[10])/117176616576+(528301825*tr5*pe[7])/305147439},
{tci[1,2]*tcr[1,1]^2,p[4]/12+(414720*p[7])/11301757-(241159771*p[10])/11301757-(10*p[15])/9-(109*p[29])/36-(41*p[32])/12-(27*p[33])/8+tr5*(pe[4]/48+(103680*pe[7])/11301757+(-80*pe[15]-218*pe[29]-246*pe[32]-243*pe[33])/288)},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(10246296576*p[7]+16434143668849*p[10])/19529436096+(13341532*tr5*pe[7])/101715813},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(2*(337536*p[7]-51269437*p[10]))/33905271+(56256*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(-17*(26036040*p[7]-6967533641*p[10]))/305147439-(36884390*tr5*pe[7])/101715813},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(-8259981312*p[7]+12310063029617*p[10])/19529436096-(10755184*tr5*pe[7])/101715813},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(2867200*p[7]-2209901293*p[10])/22603514+(358400*tr5*pe[7])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-4611840*p[7]+921746611*p[10])/33905271-(384320*tr5*pe[7])/11301757},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(3*(82432*p[7]-13708041*p[10]))/22603514+(30912*tr5*pe[7])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(-1993375776*p[7]-667844435917*p[10])/2441179512-(20764331*tr5*pe[7])/101715813},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(-2294272*p[7]+1126599879*p[10])/45207028-(143392*tr5*pe[7])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-3581952*p[7]+230003743*p[10])/67810542-(149248*tr5*pe[7])/11301757},
{eps5*tci[1,1]*tci[1,2]*tcr[1,1]^2,(3*p[8])/5+(3*tr5*(2*pe[8]-3*pe[9]))/40},
{eps5*tci[2,1]*tcr[1,1]^2,(3*p[8])/2+(3*tr5*(pe[8]-4*pe[9]))/8},
{tcr[1,1]^3,-1/24*p[4]-(207360*p[7])/11301757+(972451697*p[10])/203431626+(5*p[15])/9+(13*p[29])/18+(11*p[32])/12+(11*p[33])/8+tr5*(-1/96*pe[4]-(51840*pe[7])/11301757+(40*pe[15]+52*pe[29]+66*pe[32]+99*pe[33])/288)},
{F[1,1,1]*tcr[1,1]^3,(1307243328*p[7]-4070845519297*p[10])/9764718048+(6808559*tr5*pe[7])/203431626},
{F[1,1,2]*tcr[1,1]^3,(-808704*p[7]+42490051*p[10])/101715813-(22464*tr5*pe[7])/11301757},
{F[1,1,3]*tcr[1,1]^3,(1242045360*p[7]-310814189173*p[10])/813726504+(8625315*tr5*pe[7])/22603514},
{F[1,1,4]*tcr[1,1]^3,(7113693696*p[7]-4206462526501*p[10])/4882359024+(37050488*tr5*pe[7])/101715813},
{F[1,1,5]*tcr[1,1]^3,(-81192960*p[7]+72618818041*p[10])/1627453008-(140960*tr5*pe[7])/11301757},
{F[1,1,6]*tcr[1,1]^3,(6202368*p[7]-1624099025*p[10])/135621084+(129216*tr5*pe[7])/11301757},
{F[1,1,7]*tcr[1,1]^3,(-259584*p[7]-197187821*p[10])/203431626-(10816*tr5*pe[7])/33905271},
{F[1,1,8]*tcr[1,1]^3,(1146773632*p[7]-31935501279*p[10])/1084968672+(8959169*tr5*pe[7])/33905271},
{F[1,1,9]*tcr[1,1]^3,(2637568*p[7]-837300013*p[10])/67810542+(329696*tr5*pe[7])/33905271},
{F[1,1,10]*tcr[1,1]^3,(2214912*p[7]+427216315*p[10])/203431626+(92288*tr5*pe[7])/33905271},
{eps5*tci[1,1]*tcr[1,1]^3,(-29*p[8])/120+(tr5*(-29*pe[8]+66*pe[9]))/480},
{tci[1,2]*tcr[1,1]^3,(-236022761856*p[7]+106457539019429*p[10])/29294154144-(614642609*tr5*pe[7])/305147439},
{tcr[1,1]^4,(60402103680*p[7]-31333785060821*p[10])/58588308288+(157297145*tr5*pe[7])/610294878},
{tci[1,1]^2*tcr[1,2],(-7*p[4])/24-(345600*p[7])/11301757+(492043592*p[10])/101715813+p[15]/3-(8*p[22])/77+(8*p[23])/77+(16*p[24])/77-(16*p[25])/77+(80*p[27])/77-(17*p[29])/12-(8*p[31])/77-p[32]/2+tr5*((-7*pe[4])/96-(86400*pe[7])/11301757+(308*pe[15]-96*pe[22]+96*pe[23]+192*pe[24]-192*pe[25]+960*pe[27]-1309*pe[29]-96*pe[31]-462*pe[32])/3696)},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(-973715584*p[7]+482813885585*p[10])/4339874688-(7607153*tr5*pe[7])/135621084},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(-7845888*p[7]-127377423143*p[10])/4339874688-(5108*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(2850541440*p[7]+3475574578679*p[10])/39058872192+(7423285*tr5*pe[7])/406863252},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(-112915293952*p[7]+58522892626455*p[10])/221333609088-(441075367*tr5*pe[7])/3458337642},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(726557184*p[7]+303023003119*p[10])/7323538536+(2522768*tr5*pe[7])/101715813},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-29533642752*p[7]-7344293351455*p[10])/73777869696-(19227632*tr5*pe[7])/192129869},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(-455698120704*p[7]+17409529881427*p[10])/664000827264-(296678464*tr5*pe[7])/1729168821},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(-7*(304884480*p[7]-460276445939*p[10]))/39058872192-(2778895*tr5*pe[7])/203431626},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-280009728*p[7]-133193417173*p[10])/7323538536-(972256*tr5*pe[7])/101715813},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-367032182784*p[7]+23888298288083*p[10])/664000827264-(238953244*tr5*pe[7])/1729168821},
{eps5*tci[1,1]^3*tcr[1,2],(109*p[8])/162+(109*tr5*(2*pe[8]-3*pe[9]))/1296},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-5541241856*p[7]-435574493539*p[10])/55333402272-(43290952*tr5*pe[7])/1729168821},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],30*p[8]+(15*tr5*(2*pe[8]-3*pe[9]))/4},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(847394944*p[7]-504139125745*p[10])/4339874688+(6620273*tr5*pe[7])/135621084},
{tci[1,2]*tcr[1,1]*tcr[1,2],(31*p[10])/3+p[29]+p[32]+(tr5*(pe[29]+pe[32]))/4},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-3*(570368*p[7]+4760469*p[10]))/45207028-(106944*tr5*pe[7])/11301757},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],(-8*(4608*p[7]-1047077*p[10]))/11301757-(9216*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(-511872*p[7]+303733607*p[10])/11301757-(127968*tr5*pe[7])/11301757},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(-9*(20480*p[7]-13443931*p[10]))/11301757-(46080*tr5*pe[7])/11301757},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(-433152*p[7]+132330509*p[10])/22603514-(54144*tr5*pe[7])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],(4*(111360*p[7]-4584473*p[10]))/11301757+(111360*tr5*pe[7])/11301757},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],(-2*(6144*p[7]-5163355*p[10]))/11301757-(3072*tr5*pe[7])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(820992*p[7]-1228199489*p[10])/45207028+(51312*tr5*pe[7])/11301757},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(-18*(19456*p[7]-3165241*p[10]))/11301757-(87552*tr5*pe[7])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],(4*(70656*p[7]-19822433*p[10]))/11301757+(70656*tr5*pe[7])/11301757},
{eps5*tci[1,1]*tcr[1,1]^2*tcr[1,2],(3*p[8])/2+(3*tr5*(2*pe[8]-3*pe[9]))/16},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(1496064*p[7]+48075991*p[10])/45207028+(93504*tr5*pe[7])/11301757},
{tcr[1,1]^3*tcr[1,2],(11*p[10])/12},
{tci[1,1]^2*tcr[1,2]^2,(-1571262464*p[7]+747560532367*p[10])/18444467424-(12275488*tr5*pe[7])/576389607},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,(4*(768*p[7]-2058139*p[10]))/11301757+(768*tr5*pe[7])/11301757},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(18432*p[7]+16100815417*p[10])/723312448+(72*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-34957312*p[7]-99266363847*p[10])/723312448-(136552*tr5*pe[7])/11301757},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(-4726400*p[7]+107395573977*p[10])/2305558428-(295400*tr5*pe[7])/576389607},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(73857024*p[7]-8249723621*p[10])/1627453008+(128224*tr5*pe[7])/11301757},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(826081280*p[7]-2111534662023*p[10])/36888934848+(3226880*tr5*pe[7])/576389607},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(299139072*p[7]-56811077971*p[10])/2169937344+(389504*tr5*pe[7])/11301757},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(241451008*p[7]-75658950459*p[10])/723312448+(943168*tr5*pe[7])/11301757},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-163584*p[7]-2454866185*p[10])/101715813-(4544*tr5*pe[7])/11301757},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-185948160*p[7]-55232141423*p[10])/2169937344-(242120*tr5*pe[7])/11301757},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,9*p[8]+(9*tr5*(2*pe[8]-3*pe[9]))/8},
{eps5*tci[2,1]*tcr[1,2]^2,10*p[8]+(5*tr5*(2*pe[8]-3*pe[9]))/4},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(-3*(2048*p[7]-9255623*p[10]))/22603514-(768*tr5*pe[7])/11301757},
{tcr[1,1]^2*tcr[1,2]^2,(-9*p[10])/8},
{tcr[1,2]^3,p[33]+(tr5*pe[33])/4},
{F[1,1,1]*tcr[1,2]^3,(783693952*p[7]-488941020849*p[10])/1084968672+(6122609*tr5*pe[7])/33905271},
{F[1,1,2]*tcr[1,2]^3,(2*(110592*p[7]-104242147*p[10]))/101715813+(6144*tr5*pe[7])/11301757},
{F[1,1,3]*tcr[1,2]^3,(-3565345728*p[7]+46944402557*p[10])/4882359024-(18569509*tr5*pe[7])/101715813},
{F[1,1,4]*tcr[1,2]^3,(9370021632*p[7]-3419392974977*p[10])/3254906016+(24401098*tr5*pe[7])/33905271},
{F[1,1,5]*tcr[1,2]^3,(156672*p[7]+66115195*p[10])/101715813+(4352*tr5*pe[7])/11301757},
{F[1,1,6]*tcr[1,2]^3,(64*(4608*p[7]-1047077*p[10]))/33905271+(24576*tr5*pe[7])/11301757},
{F[1,1,7]*tcr[1,2]^3,(8*(89472*p[7]+37119853*p[10]))/101715813+(59648*tr5*pe[7])/33905271},
{F[1,1,8]*tcr[1,2]^3,(-116943456*p[7]-369028195657*p[10])/1220589756-(2436322*tr5*pe[7])/101715813},
{F[1,1,9]*tcr[1,2]^3,(-2*(298496*p[7]-35177801*p[10]))/33905271-(149248*tr5*pe[7])/33905271},
{F[1,1,10]*tcr[1,2]^3,(-187392*p[7]-164617747*p[10])/101715813-(15616*tr5*pe[7])/33905271},
{tci[1,2]*tcr[1,2]^3,(-4*p[10])/3},
{tcr[1,1]*tcr[1,2]^3,(-783693952*p[7]+491291786305*p[10])/1084968672-(6122609*tr5*pe[7])/33905271},
{tcr[1,2]^4,(-41*p[10])/48},
{tci[1,1]^2*tcr[2,1],(90858056064*p[7]-60197684696035*p[10])/6509812032+(236609521*tr5*pe[7])/67810542},
{tci[1,2]*tcr[2,1],(5*p[4])/12+(2073600*p[7])/11301757-(821539117*p[10])/11301757-(50*p[15])/9-(151*p[29])/18-(31*p[32])/3-6*p[33]+tr5*((5*pe[4])/48+(518400*pe[7])/11301757+(-100*pe[15]-151*pe[29]-186*pe[32]-108*pe[33])/72)},
{F[1,1,1]*tci[1,2]*tcr[2,1],(9874469184*p[7]+12570455235935*p[10])/4882359024+(51429527*tr5*pe[7])/101715813},
{F[1,1,2]*tci[1,2]*tcr[2,1],(8*(381312*p[7]-66867547*p[10]))/33905271+(254208*tr5*pe[7])/11301757},
{F[1,1,3]*tci[1,2]*tcr[2,1],(-633175572*p[7]+290518383845*p[10])/305147439-(52764631*tr5*pe[7])/101715813},
{F[1,1,4]*tci[1,2]*tcr[2,1],(-59513783424*p[7]+29222761804315*p[10])/4882359024-(309967622*tr5*pe[7])/101715813},
{F[1,1,5]*tci[1,2]*tcr[2,1],(82913280*p[7]-110004144701*p[10])/271242168+(863680*tr5*pe[7])/11301757},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-46589952*p[7]+11012346035*p[10])/135621084-(970624*tr5*pe[7])/11301757},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-2*(717312*p[7]+168523219*p[10]))/33905271-(119552*tr5*pe[7])/11301757},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-3280988928*p[7]-3445307896519*p[10])/4882359024-(17088484*tr5*pe[7])/101715813},
{F[1,1,9]*tci[1,2]*tcr[2,1],(-5926912*p[7]+2046226889*p[10])/45207028-(370432*tr5*pe[7])/11301757},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-7*(909312*p[7]+15644693*p[10]))/67810542-(265216*tr5*pe[7])/11301757},
{tcr[1,1]*tcr[2,1],(-5*p[4])/24-(1036800*p[7])/11301757+(1057131442*p[10])/33905271+(25*p[15])/9+(133*p[29])/36+(14*p[32])/3+(3*p[33])/2+tr5*((-5*pe[4])/96-(259200*pe[7])/11301757+(100*pe[15]+133*pe[29]+168*pe[32]+54*pe[33])/144)},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-10704844032*p[7]-9530492470967*p[10])/9764718048-(27877198*tr5*pe[7])/101715813},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(-1350144*p[7]+216379505*p[10])/33905271-(112512*tr5*pe[7])/11301757},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(8112388800*p[7]-2303093713283*p[10])/2441179512+(84504050*tr5*pe[7])/101715813},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(74107928832*p[7]-37275398447911*p[10])/9764718048+(192989398*tr5*pe[7])/101715813},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(-26544128*p[7]+36012678707*p[10])/180828112-(414752*tr5*pe[7])/11301757},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(19212288*p[7]-5296124365*p[10])/135621084+(400256*tr5*pe[7])/11301757},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(2*(609792*p[7]+4592399*p[10]))/33905271+(101632*tr5*pe[7])/11301757},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(7639077120*p[7]+1646630112119*p[10])/4882359024+(39786860*tr5*pe[7])/101715813},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(4590592*p[7]-1087072653*p[10])/45207028+(286912*tr5*pe[7])/11301757},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(3*(75776*p[7]+64405201*p[10]))/22603514+(28416*tr5*pe[7])/11301757},
{tci[1,2]*tcr[1,1]*tcr[2,1],(-138866971776*p[7]+68856204271291*p[10])/9764718048-(361632739*tr5*pe[7])/101715813},
{tcr[1,1]^2*tcr[2,1],(5348979840*p[7]-2964186907007*p[10])/6509812032+(13929635*tr5*pe[7])/67810542},
{tci[1,2]*tcr[1,2]*tcr[2,1],p[10]},
{tcr[2,1]^2,(-10312579968*p[7]+1994790548989*p[10])/13019624064-(26855677*tr5*pe[7])/135621084},
{tcr[3,1],6*p[10]+2*p[29]+2*p[32]-3*p[33]+(tr5*(2*pe[29]+2*pe[32]-3*pe[33]))/4},
{F[1,1,1]*tcr[3,1],(-5606133120*p[7]+1974753024161*p[10])/2169937344-(14599305*tr5*pe[7])/22603514},
{F[1,1,2]*tcr[3,1],(2*(110592*p[7]+31378937*p[10]))/33905271+(18432*tr5*pe[7])/11301757},
{F[1,1,3]*tcr[3,1],(212178642*p[7]-31093201585*p[10])/101715813+(35363107*tr5*pe[7])/67810542},
{F[1,1,4]*tcr[3,1],(-6438284544*p[7]+1714201657661*p[10])/2169937344-(8383183*tr5*pe[7])/11301757},
{F[1,1,5]*tcr[3,1],(-1336320*p[7]+201936517*p[10])/33905271-(111360*tr5*pe[7])/11301757},
{F[1,1,6]*tcr[3,1],(-48*(1024*p[7]+1023067*p[10]))/11301757-(12288*tr5*pe[7])/11301757},
{F[1,1,7]*tcr[3,1],(4*(132864*p[7]-39608851*p[10]))/33905271+(44288*tr5*pe[7])/11301757},
{F[1,1,8]*tcr[3,1],(-691550592*p[7]+3199411265845*p[10])/3254906016-(1800913*tr5*pe[7])/33905271},
{F[1,1,9]*tcr[3,1],(2*(355840*p[7]-45696591*p[10]))/11301757+(177920*tr5*pe[7])/11301757},
{F[1,1,10]*tcr[3,1],(-1403904*p[7]+315242207*p[10])/33905271-(116992*tr5*pe[7])/11301757},
{tci[1,2]*tcr[3,1],p[10]},
{tcr[1,1]*tcr[3,1],(5606133120*p[7]-1963903337441*p[10])/2169937344+(14599305*tr5*pe[7])/22603514},
{tcr[3,2],(-3*p[33])/4-(3*tr5*pe[33])/16},
{F[1,1,1]*tcr[3,2],(-783693952*p[7]+488941020849*p[10])/1446624896-(6122609*tr5*pe[7])/45207028},
{F[1,1,2]*tcr[3,2],(-110592*p[7]+104242147*p[10])/67810542-(4608*tr5*pe[7])/11301757},
{F[1,1,3]*tcr[3,2],(3565345728*p[7]-46944402557*p[10])/6509812032+(18569509*tr5*pe[7])/135621084},
{F[1,1,4]*tcr[3,2],(-9370021632*p[7]+3419392974977*p[10])/4339874688-(12200549*tr5*pe[7])/22603514},
{F[1,1,5]*tcr[3,2],(-156672*p[7]-66115195*p[10])/135621084-(3264*tr5*pe[7])/11301757},
{F[1,1,6]*tcr[3,2],(-16*(4608*p[7]-1047077*p[10]))/11301757-(18432*tr5*pe[7])/11301757},
{F[1,1,7]*tcr[3,2],(-2*(89472*p[7]+37119853*p[10]))/33905271-(14912*tr5*pe[7])/11301757},
{F[1,1,8]*tcr[3,2],(116943456*p[7]+369028195657*p[10])/1627453008+(1218161*tr5*pe[7])/67810542},
{F[1,1,9]*tcr[3,2],(298496*p[7]-35177801*p[10])/22603514+(37312*tr5*pe[7])/11301757},
{F[1,1,10]*tcr[3,2],(187392*p[7]+164617747*p[10])/135621084+(3904*tr5*pe[7])/11301757},
{tci[1,2]*tcr[3,2],p[10]},
{tcr[1,1]*tcr[3,2],(783693952*p[7]-489664333297*p[10])/1446624896+(6122609*tr5*pe[7])/45207028},
{tcr[3,3],-30*p[10]-(7*(8*p[29]+8*p[32]-21*p[33]))/24-(7*tr5*(8*pe[29]+8*pe[32]-21*pe[33]))/96},
{F[1,1,1]*tcr[3,3],(-3222892389504*p[7]+1122437207111609*p[10])/234353233152-(8392948931*tr5*pe[7])/2441179512},
{F[1,1,2]*tcr[3,3],(9396312064*p[7]-10428150954917*p[10])/26039248128+(9176086*tr5*pe[7])/101715813},
{F[1,1,3]*tcr[3,3],(-499300879744*p[7]+73431496846479*p[10])/78117744384-(3900788123*tr5*pe[7])/2441179512},
{F[1,1,4]*tcr[3,3],(107347128086016*p[7]-38138299108638241*p[10])/3984004963584+(23295817727*tr5*pe[7])/3458337642},
{F[1,1,5]*tcr[3,3],(-5*(3441862656*p[7]-2466362258203*p[10]))/29294154144-(14938640*tr5*pe[7])/101715813},
{F[1,1,6]*tcr[3,3],(605151911936*p[7]+148562787679395*p[10])/1328001654528+(590968664*tr5*pe[7])/5187506463},
{F[1,1,7]*tcr[3,3],(-9022447017984*p[7]+5313897770806133*p[10])/3984004963584-(2936994472*tr5*pe[7])/5187506463},
{F[1,1,8]*tcr[3,3],(3588390636288*p[7]-1577301984469289*p[10])/234353233152+(4672383641*tr5*pe[7])/1220589756},
{F[1,1,9]*tcr[3,3],(-8160012288*p[7]+8924908576525*p[10])/29294154144-(7083344*tr5*pe[7])/101715813},
{F[1,1,10]*tcr[3,3],(-662075480064*p[7]+3727596497162941*p[10])/3984004963584-(215519362*tr5*pe[7])/5187506463},
{eps5*tci[1,1]*tcr[3,3],(-65*p[8])/18-(65*tr5*(2*pe[8]-3*pe[9]))/144},
{tci[1,2]*tcr[3,3],(-445*p[10])/36},
{tcr[1,1]*tcr[3,3],(3222892389504*p[7]-1121538853051193*p[10])/234353233152+(8392948931*tr5*pe[7])/2441179512},
{tcr[4,1],(-13*p[10])/4},
{tcr[4,2],(13*p[10])/2},
{tcr[4,3],(-9*p[10])/16},
{tcr[4,4],(7*p[10])/2},
{tcr[4,5],(-9*p[10])/8}
},{
p[1]->(-89959+(18*s34^2*(-36*s23+277*s34))/(s12^2*s45)+(4986*s34^2)/((s12-s23-s45)*(s23-s51))-(4986*s34^3)/((s12-s23-s45)*s45*(s23-s51))+(4986*s34^3)/(s23*(-s12+s23+s45)*(s23-s51))+(4986*s34^2*s45*(s34+s45))/(s12^2*s23*(s23-s51))-(4986*s34*(s34+2*s45))/(s12*(s23-s51))+(4986*(2*s23-s51))/s45-(81*(2*s23+s34-s45-s51))/(s12+s23-s34-s51)-(4986*s23)/(s45-s51)-(4986*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51))+(4986*s23*s34^3)/(s12^2*s45*(s45-s51))+(4986*(s23-2*s34)*s34)/((-s12+s23+s45)*(s45-s51))+(4986*s34^3)/(s23*(-s12+s23+s45)*(s45-s51))-(4986*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51))+(4986*s34*(s45-s51))/(s12*s23)+(4986*s34^3*s51)/(s12^2*s45*(s23-s51))-(324*s34*s51)/(s12*(s12+s23-s34-s51))+(324*s45*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))-(324*(s23-s51))/(s34+s51)-(324*s23*s51)/((-s12+s23+s45)*(s34+s51))+(324*s45*s51^2)/(s12*(s12-s23-s45)*(s34+s51))+(324*s51*(-s23+s51))/(s12*(s34+s51))+(9972*s34^2*(s34+s51))/(s12^2*(s45-s51))+(4986*s34*s51*(s34+s51)^2)/(s12^2*s23*(s45-s51))-(4986*s34*(2*s34+s51))/(s12*(s45-s51))-(144*s34*(-9*s23+143*s34+9*s51))/(s12*s45)-(18*s51*(590*s34+295*s45+36*s51))/(s12*(s12-s23-s45))-(18*(1090*s34+295*s45+72*s51))/s12+(9*(18*s23-27*s34-9*s45+581*s51))/(s12-s23-s45)+(4986*s34^3)/(s12*s23^2-s12*s23*s51)+(4986*s23^2)/(s45^2-s45*s51)-(18*(18*s23*s34-795*s34^2-259*s34*s45+36*s34*s51+18*s45*s51))/s12^2+(4986*s34^3)/(s12*s23*s45-s12*s45*s51)+(81*(s34^2+2*s34*s45+s45^2-4*s45*s51-s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(4986*s34*(s34^2-s45^2+2*s34*s51+s45*s51+s51^2))/(s12^2*s23)+(18*(590*s23^2-1457*s23*s34+1144*s34^2-349*s23*s51+626*s34*s51+36*s51^2))/((s12-s23-s45)*s45)+(4986*(s34^3-s34*s51^2))/(s12*s23*(s45-s51))+(4986*(2*s34^3+s45^2*s51+s34*s45*(2*s45+3*s51)+s34^2*(4*s45+3*s51)))/(s12^2*(s23-s51)))/2592,
p[2]->(15-(4*(9*s23-11*s34))/(-s12+s23+s45)-(34*s34+3*s45)/s12+(-3*s23^2+s34^2-6*s23*s45+3*s34*s45-3*s45^2)/s12^2+(4*s34^3-6*s23^2*(s34-2*s51))/(s12^2*s45)+(110*s23+8*s34-54*s51)/s45+(2*s34^2*(s34-5*s51))/(s12*s45*(s23-s51))-(2*s34^2*(s34-5*s51))/((s12-s23-s45)*s45*(s23-s51))+(2*s34*(5*s34-4*s51))/((s12-s23-s45)*(s23-s51))+(14*s23^3)/(s45*(s45-s51)^2)+(14*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)+(14*s23*s34^2*(-3*s23+s34))/(s12*s45*(s45-s51)^2)-(14*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(4*(3*s23^2+8*s23*s34-11*s34^2))/((-s12+s23+s45)*(s45-s51))-(70*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(2*s34^3*s51)/(s12*s45*(s23-s51)^2)-(2*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)+(4*s34^3*s51)/(s12^2*s45*(s23-s51))+(12*s51)/(s12-s34-s51)+(3*s23*s51)/(s12*(s12-s34-s51))+(2*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(6*s23*s51^2)/(s12^2*(s12-s34-s51))-(12*s51^2)/(s45*(s12-s34-s51))-(6*s23*s51^2)/(s12*s45*(s12-s34-s51))+(18*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))+(3*s23*s51^2)/(s12*(s12-s34-s45)*(s45-s51))+(3*s23*s51^2)/(s12*(s12-s34-s51)*(s45-s51))-(3*s23^2*s51^3)/(s12^2*(s12-s34-s45)*(s45-s51)^2)-(3*s23^2*s51^3)/(s12^2*(s12-s34-s51)*(s45-s51)^2)+(2*s34^2*(-s34+s51))/((s12-s23-s45)*(s23-s51)^2)+(3*(s45-3*s51)*s51)/(-s12+s34+s51)^2+(6*s23*s51^2)/(s12*(-s12+s34+s51)^2)+(6*s51^3)/(s45*(-s12+s34+s51)^2)-(12*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)+(6*s23^2*s51^3)/(s12^2*s45*(-s12+s34+s51)^2)+(2*s34^3)/(s45*(-s23+s34+s51)^2)+(s34*(5*s34+3*s45))/(-s23+s34+s51)^2+(3*s45^3*s51^2)/(s12^2*s34*(-s23+s34+s51)^2)-(4*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)-(2*(7*s34^2+8*s34*s45+3*s45^2)*(s34+s51))/(s12*(-s23+s34+s51)^2)+(2*s34^3*(s34+s51)^2)/(s12^2*s45*(-s23+s34+s51)^2)+(-14*s34-3*s45)/(-s23+s34+s51)-(10*s34^2)/(s45*(-s23+s34+s51))-(3*s45^2*s51)/(s12*s34*(-s23+s34+s51))-(4*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))-(2*(7*s34^2+8*s34*s45+3*s45^2)*(s34+s51))/(s12^2*(-s23+s34+s51))+(12*s23^2*(s23-s51))/(-s45+s51)^3+(3*s23^2*s51^3)/(s12^2*(-s12+s34+s51)^2*(-s45+s51))-(3*s23*s51^2*(3*s23+2*s51))/(s12^2*(s12-s34-s45)*(s45-s51))+(3*s23*s51^2*(3*s23+2*s51))/(s12^2*(s12-s34-s51)*(-s45+s51))+(2*s34^2*(7*s34+5*s51))/(s12*s45*(-s23+s34+s51))+(-62*s23+6*s51)/(s45-s51)+(2*s23*(-16*s23+9*s51))/(s45-s51)^2-(12*(s23-s34)^2*(s23^2-s23*s34-s34*s51))/((s12-s23-s45)*(s45-s51)^3)-(6*s23^2-18*s23*s34+44*s34^2+6*s23*s51+32*s34*s51)/(s12*s45-s12*s51)+(2*s34*(s34^2-s34*s51-2*s45*s51))/(s12*(s23-s51)^2)+(70*s23^2)/(s45^2-s45*s51)-(2*(5*s34^2+4*s34*s45+7*s34*s51+2*s45*s51))/(s12*(s23-s51))-(34*s34^2+23*s34*s45+3*s45^2+20*s34*s51+7*s45*s51)/(s12*s23-s12*s34-s12*s51)-(70*s23*s34^2)/(s12*s45^2-s12*s45*s51)+(6*s23^2-20*s34^2+6*s23*(-3*s34+s51))/(s12*s45)-(12*s34*(s23*s34+s51*(s34+s51))^2)/(s12^2*(s45-s51)^3)+(3*(s45^2+s23*(s45+s51)))/(s12*(s12-s34-s45))+(4*s34*(s34^2+s45*s51+s34*(s45+2*s51)))/(s12^2*(s23-s51))+(2*(s23-s34)*(12*s23^2-11*s23*s34-s34*(s34+6*s51)))/((-s12+s23+s45)*(s45-s51)^2)+(2*(46*s23^2+5*s34^2-2*s23*(25*s34+9*s51)))/((s12-s23-s45)*s45)+(2*(3*s23^2*(s34-2*s51)+s34*(s34^2-4*s34*s51-2*s51^2)-6*s23*(s34^2-s34*s51+s51^2)))/(s12^2*(s45-s51))+(12*s34*(3*s23^2*s34-s34^2*s51+s51^3+s23*(-s34^2+2*s34*s51+s51^2)))/(s12*(s45-s51)^3)-(3*(s45^3+s23^2*(s45+2*s51)+2*s23*(s45^2+s45*s51+s51^2)))/(s12^2*(s12-s34-s45))+(2*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)+(2*(s23^2*(6*s34-3*s51)+2*s23*s34*(5*s34+s51)+s34*(s34^2+6*s34*s51+8*s51^2)))/(s12*(s45-s51)^2)+(4*s23*s34^2*(s34-2*s51)-6*s23^2*(s34^2-s34*s51+s51^2)-2*s34*s51*(5*s34^2+13*s34*s51+8*s51^2))/(s12^2*(s45-s51)^2)+(9*s34^4+3*s34^3*(5*s45+6*s51)+s45^2*s51*(6*s45+11*s51)+s34^2*(11*s45^2+30*s45*s51+9*s51^2)+s34*s45*(3*s45^2+22*s45*s51+15*s51^2))/(s12^2*(-s23+s34+s51)^2))/24,
p[3]->(15-(2*(9*s23-28*s34))/(-s12+s23+s45)-(2*s23+16*s34+3*s45)/s12+(4*s34^3+2*s23^2*(s34-2*s51))/(s12^2*s45)+(4*(3*s23-4*s34-3*s51))/s45+(3*s45)/(s23-s51)+(2*s34*(26*s34-3*s45-19*s51))/((s12-s23-s45)*(s23-s51))+(8*s34^2*(s34-5*s51))/(s12*s45*(s23-s51))-(8*s34^2*(s34-5*s51))/((s12-s23-s45)*s45*(s23-s51))+(8*s34^3*s51)/(s12*s45*(s23-s51)^2)-(8*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)+(16*s34^3*s51)/(s12^2*s45*(s23-s51))-(4*s51)/(s12-s34-s51)-(2*s23*s51)/(s12*(s12-s34-s51))+(8*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(3*s45^3*s51^2)/(s12^2*s34*(s23-s51)^2)-(4*s23*s51^2)/(s12^2*(s12-s34-s51))+(4*s51^2)/(s45*(s12-s34-s51))+(2*s23*s51^2)/(s12*s45*(s12-s34-s51))-(6*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))-(2*(s45-2*s51)*s51)/(-s12+s34+s51)^2-(4*s23*s51^2)/(s12*(-s12+s34+s51)^2)-(2*s51^3)/(s45*(-s12+s34+s51)^2)+(4*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)-(2*s23^2*s51^3)/(s12^2*s45*(-s12+s34+s51)^2)-(4*s34^2)/(-s23+s34+s51)^2-(4*s34^3)/(s45*(-s23+s34+s51)^2)+(8*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)+(8*s34*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51)^2)-(4*s34^3*(s34+s51)^2)/(s12^2*s45*(-s23+s34+s51)^2)-(4*(3*s34^2+3*s34*s45+s45^2)*(s34+s51)^2)/(s12^2*(-s23+s34+s51)^2)+(16*s34)/(-s23+s34+s51)+(20*s34^2)/(s45*(-s23+s34+s51))+(8*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(8*s34*(2*s34+s45)*(s34+s51))/(s12^2*(-s23+s34+s51))-(4*s34^2*(7*s34+5*s51))/(s12*s45*(-s23+s34+s51))+(2*(9*s23^2-25*s23*s34+20*s34^2-9*s23*s51))/((s12-s23-s45)*s45)+(4*s23*s34+7*s34^2+5*s34*s45-4*s23*s51)/s12^2+(3*s45^2*s51)/(s12*s23*s34-s12*s34*s51)+(2*s34*(-7*s34^2+6*s34*s45+10*s34*s51-3*s45*s51))/((s12-s23-s45)*(s23-s51)^2)+(4*(11*s34^2+4*s34*s45+7*s34*s51+2*s45*s51))/(s12*(s23-s34-s51))-(52*s34^2+47*s34*s45+3*s45^2+62*s34*s51+19*s45*s51)/(s12*s23-s12*s51)-(2*(s23^2+10*s34^2+s23*(-3*s34+s51)))/(s12*s45)-(6*s34^2*(-(s45*s51)+s34*(s45+s51)))/((s12-s23-s45)*(s23-s51)^3)+(6*(s34+s45)*(s45*s51+s34*(s45+s51))^2)/(s12^2*(s23-s51)^3)+(6*s34*(-(s34*s45*s51)-2*s45^2*s51+s34^2*(s45+s51)))/(s12*(s23-s51)^3)-(-14*s34^3+3*s45^2*s51+4*s34^2*(3*s45+5*s51)+s34*s45*(9*s45+31*s51))/(s12*(s23-s51)^2)+(22*s34^3+6*s45^2*s51+2*s34*s45*(3*s45+14*s51)+s34^2*(28*s45+38*s51))/(s12^2*(s23-s51))+(4*s34^3*(5*s45+7*s51)+s45^2*s51*(6*s45+17*s51)+s34^2*(23*s45^2+62*s45*s51+27*s51^2)+s34*s45*(3*s45^2+40*s45*s51+33*s51^2))/(s12^2*(s23-s51)^2))/12,
p[4]->((-3*(s12-s45)*(s23+s45-s51))/(s45*(-s12+s23+s45))+s34*(19/(-s12+s23+s45)+(-12+(19*s23)/(-s12+s23+s45))/s45-(16*s51)/((s12-s23-s45)*(s23-s51))+12/(-s23+s34+s51))+((s34+s45)*(s23*s34+s45*(s34+s51))^2*(s23^2+4*s34^2+8*s34*s51+s51^2-2*s23*(4*s34+s51)))/(s12^2*s45*(s23-s51)^2*(-s23+s34+s51)^2)+s34^2*(20/((s12-s23-s45)*(s23-s51))+(4*s51)/((s12-s23-s45)*(s23-s51)^2)-3/(-s23+s34+s51)^2+(5*(4/(s12-s23-s45)+(4*s51)/((s12-s23-s45)*(s23-s51))+3/(-s23+s34+s51)))/s45)-(s34^3*(3*s12*(s23-s51)^2+(s23+s45)*(s23^2+4*s34^2+8*s34*s51+s51^2-2*s23*(4*s34+s51))))/((s12-s23-s45)*s45*(s23-s51)^2*(-s23+s34+s51)^2)+(-(s23^4*s34*(5*s34+4*s45))+s45*(s34+s51)^2*(4*s34^3+16*s34^2*s51+2*s45*s51^2+s34*s51*(8*s45+3*s51))+s23^3*(35*s34^3-2*s45^2*s51+3*s34^2*(7*s45+5*s51)+s34*s45*(-4*s45+9*s51))+s23^2*(-28*s34^4+s34^3*(19*s45-70*s51)+s34*s45*(20*s45-3*s51)*s51+6*s45^2*s51^2+s34^2*(26*s45^2-20*s45*s51-15*s51^2))+s23*(4*s34^5-28*s34^4*(s45-s51)-6*s45^2*s51^3-s34*s45*s51^2*(28*s45+5*s51)+s34^2*s51*(-44*s45^2-23*s45*s51+5*s51^2)+s34^3*(-16*s45^2-58*s45*s51+35*s51^2)))/(s12*s45*(s23-s51)^2*(-s23+s34+s51)^2))/2,
p[5]->(-5+(6*s23^2)/(s45*(-s12+s23+s45))-(6*(2*s23+s45))/(s12-s23-s45)+(s51*(2*s23+s51))/((s12-s34-s45)*(s12-s34-s51))+(s23*s51^2)/((s12-s34-s45)*(-s12+s34+s51)^2)+((s23-s34-s51)*s51^2)/(s45*(-s12+s34+s51)^2)+(s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)+(3*s12-s34)/(-s23+s34+s51)-(s34*(-4*s12+s34))/(s45*(-s23+s34+s51))+(s51*(2*s23+2*s34+s51))/(s45*(s12-s34-s51))+(s23+s45+s51)/(s12-s34-s45)+(-3*s12-5*s23+2*s51)/s45+(-(s12*s34)+(2*s34+s45)*(s34+s51))/(-s23+s34+s51)^2)/8,
p[6]->(5-(6*s23^2)/(s45*(-s12+s23+s45))+(6*(2*s23+s45))/(s12-s23-s45)+(3*s12+5*s23-2*s51)/s45-(2*s51)/(s12-s34-s51)-(s51*(s34+s51))/(-s12+s34+s51)^2-(s45^2*s51)/(s34*(-s23+s34+s51)^2)-(s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)-((4*s12-s34)*s34)/(s45*(-s23+s34+s51))+(-4*s12+2*s34+s45)/(-s23+s34+s51)+(s51^2*(-s23+s34+s51))/(s45*(-s12+s34+s51)^2)-(s51*(2*s23+2*s34+s51))/(s45*(s12-s34-s51))+(-3*s34^2+s12*(2*s34+s45)-3*s34*(s45+s51)-s45*(s45+3*s51))/(-s23+s34+s51)^2)/8,
p[7]->(-(s23*(11301757*s34+64486594*s45))+s12*(11301757*s23+64486594*s45-11301757*s51)+s45*(-11301757*s34-64486594*s45+11301757*s51))/(368640*s45*(-s12+s23+s45)),
p[8]->s12^2/(12*(s12-s23-s45)*s45),
p[9]->(s12^3*(351*s23^2+1967*s23*s45-1616*s34*s45-702*s23*s51-1967*s45*s51+351*s51^2)-54*(s23+s45)*(s23*s34+s45*(s34+s51))^2+s12*(108*s23^3*s34+s45^2*(-1265*s34+54*s45-1265*s51)*(s34+s51)+s23^2*(351*s34^2+1886*s34*s45-108*s34*s51+1022*s45*s51)+2*s23*s45*(-457*s34^2+916*s34*s45-1319*s34*s51+538*s45*s51-511*s51^2))+s12^2*(-54*s23^3-2*s23^2*(351*s34+862*s45-54*s51)+s23*(-1053*s34*s45-1670*s45^2+702*s34*s51+756*s45*s51-54*s51^2)+s45*(1616*s34^2+1265*s34*s45+3232*s34*s51+1913*s45*s51+968*s51^2)))/(216*s12*(s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)),
p[10]->-1/2,
p[11]->(5779+(3882*s34)/s12+(-234*s23^2+3957*s34^2+288*s23*(s34-s51))/(s12*s45)+(-597*s34^3+234*s23^2*(s34-s51))/(s12^2*s45)+(6*(437*s34-72*s51))/(s12-s23-s45)+(3*s34^2*(277*s34-1151*s51))/((s12-s23-s45)*s45*(s23-s51))+(831*s34^2*(s34-s51))/((s12-s23-s45)*(s23-s51)^2)-(831*s23^2)/(s45-s51)^2-(831*(s23-s34)^2*s34)/((s12-s23-s45)*(s45-s51)^2)+(831*s23^3)/(s45*(s45-s51)^2)-(831*s23*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51)^2)+(831*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)-(831*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)-(2856*s23)/(s45-s51)+(234*s23^2*s34^2)/(s12^2*s45*(s45-s51))-(3*s23*s34*(156*s23+1151*s34))/(s12*s45*(s45-s51))+(2622*(s23-s34)*s34)/((-s12+s23+s45)*(s45-s51))-(3453*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(594*s34*(s45-s51))/((s12-s23-s45)*(s12-s34-s51))-(216*s51)/(s23+s45)-(831*s34^3*s51)/(s12*s45*(s23-s51)^2)+(831*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)+(72*s51)/(s12-s34-s51)+(594*s34*s51)/((s12-s23-s45)*(s23-s34-s51))-(216*s45*s51^2)/(s12^2*(s12-s23-s45))-(216*s51^2)/(s45*(s23+s45))-(216*s45*s51^2)/(s12^2*(s23+s45))-(831*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)-(72*s51^2)/(s45*(s12-s34-s51))-(288*s23*s51^2)/(s12*s45*(s12-s34-s51))-(234*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))+(234*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))+(234*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(s45-s51))+(234*s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34-s51))-(666*s34)/(-s23+s34+s51)-(72*s34^2)/(s45*(-s23+s34+s51))-(288*s34^2*(s34+s51))/(s12*s45*(-s23+s34+s51))-(288*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51))+(432*s51*(s34+s45+s51))/(s12*(s12-s23-s45))+(216*s51*(2*s34+s45+2*s51))/(s12*(s23+s45))-(6*s34^2*s51*(277*s34+39*s51))/(s12^2*s45*(s23-s51))+(3*s34*(-121*s34+78*s51))/s12^2+(3*s34*(-1151*s34+874*s51))/((s12-s23-s45)*(s23-s51))+(3687*s23^2)/(s45^2-s45*s51)+(831*s34*(-s34^2+s34*s51+2*s45*s51))/(s12*(s23-s51)^2)+(3453*s34^2+2856*s34*s45+5115*s34*s51+1662*s45*s51)/(s12*s23-s12*s51)-(831*s34^3-3453*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(831*s34*(s34+s51)*(2*s23*s34+s51*(s34+s51)))/(s12^2*(s45-s51)^2)-(831*s34*(-s34^2+s51^2+s23*(2*s34+s51)))/(s12*(s45-s51)^2)+(24*(113*s23+3*(s34+5*s51)))/s45-(6*(-39*s23^2+39*s23*s34+s34*(437*s34+476*s51)))/(s12*(s45-s51))-(831*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)+(234*(3*s34^3+3*s34^2*(s45+2*s51)+s45*s51*(2*s45+3*s51)+s34*(s45^2+6*s45*s51+3*s51^2)))/(s12^2*(s23-s34-s51))+(3000*s23^2+432*s23*(s34+s51)-3*(1223*s34^2+144*s34*s51+72*s51^2))/((s12-s23-s45)*s45)-(6*(277*s34^3+316*s34^2*(s45+2*s51)+39*s45*s51*(2*s45+3*s51)+s34*(39*s45^2+433*s45*s51+117*s51^2)))/(s12^2*(s23-s51))+(3*(156*s23*s34^2-78*s23^2*(s34-s51)+s34*(277*s34^2+632*s34*s51+355*s51^2)))/(s12^2*(s45-s51)))/432,
p[12]->(-37-(s34*(20*s34+13*s45))/s12^2-(4*(s23+s34-2*s51))/s45-(37*(s34-s51))/(s23-s34-s51)+((19*s34+13*s45)*s51)/(s12*(s12-s23-s45))-(72*s51)/(s12-s34-s51)+(33*(s34-s51)*s51)/((s12-s23-s45)*(s12-s34-s51))+(72*s51^2)/(s12*(s12-s34-s51))+(39*s51^2)/(s45*(s12-s34-s51))+(33*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))+(6*s23*s51^3)/(s12^2*s45*(s12-s34-s51))+(33*s51*(-s34+s51))/((s12-s23-s45)*(s23-s34-s51))-(3*s23*s51^2)/((-s12+s23+s45)*(s34+s51)^2)+(3*s45*s51^3)/(s12*(s12-s23-s45)*(s34+s51)^2)+(3*s51*(-s23+s51))/(s34+s51)^2+(3*s51^2*(-s23+s51))/(s12*(s34+s51)^2)+(37*s51)/(s34+s51)-(4*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))+(2*(5*s23-16*s51)*s51)/((s12-s23-s45)*(s34+s51))+(4*(s23-2*s51)*s51)/(s45*(s34+s51))-(37*s51^2)/((s23-s34-s51)*(s34+s51))-(33*s51^3)/((s12-s23-s45)*(s23-s34-s51)*(s34+s51))+(4*s51^3)/(s45*(s23-s34-s51)*(s34+s51))+(16*s34^3)/(s12*s45*(-s23+s34+s51))+(16*s34*(2*s34+s45))/(s12*(-s23+s34+s51))+(13*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(13*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12^2*(-s23+s34+s51))+(9*s23-42*s34+10*s51)/(s12-s23-s45)+(3*s51^2*(2*s45+11*s51))/(s12*(s12-s23-s45)*(s34+s51))-(3*s51^2*(2*s23+13*s51))/(s12*s45*(s12-s34-s51))+(s51*(3*s23+15*s45+28*s51))/(s12*(s34+s51))+(10*s34+13*s45+41*s51)/s12-(4*s51^3)/(s12*s34*s45+s12*s45*s51)+(-6*s23*s34+3*s34^2+35*s34*s51-35*s51^2)/(s12*s45)-(4*(s34^2-s34*s51+s51^2))/(s45*(s23-s34-s51))-(4*s23^2+10*s23*s34+19*s34*(s34+s51))/((s12-s23-s45)*s45)+(-13*s34^3+6*s23*(s34^2-s34*s51+s51^2))/(s12^2*s45))/24,
p[13]->(-(s34/(s12-s23-s45))-(2*s34^2)/(s12*s45)+s34^3/(s12^2*s45)+(s34*s45)/(s12*s23)-(s34*s45*(s34+s45))/(s12^2*s23)+(s34^2+s34*s45-s45^2+s23*(s34-s45-s51))/s12^2+s34^2/((s12-s23-s45)*(s23-s51))-s34^3/((s12-s23-s45)*s45*(s23-s51))+s34^3/(s23*(-s12+s23+s45)*(s23-s51))+(s34^2*s45*(s34+s45))/(s12^2*s23*(s23-s51))-(s34*(s34+2*s45))/(s12*(s23-s51))+s51/s12+((s34-s45)*s51)/((s12-s23-s45)*(s12-s34-s45))+(s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s45))+((-s34+s45)*s51)/(s12*(s12-s23-s45))+(s34^3*s51)/(s12^2*s45*(s23-s51))-s51/(s12-s34-s51)+s51^2/(s12*(s12-s34-s51))+(s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))-(s23*s51^3)/(s12^2*(s12-s34-s45)*(s12-s34-s51))-((s34+s45)^2*(s34+s51))/(s12^2*(s23-s34-s51))-(s34*(s34+s45))/(s12*(-s23+s34+s51))+(s34*(-s23+2*s34+s51))/((s12-s23-s45)*s45)+s34^3/(s12*s23^2-s12*s23*s51)+s34^3/(s12*s23*s45-s12*s45*s51)+(s45^2+s23*(s45+s51))/(s12*(s12-s34-s45))+(2*s34^3+s45^2*s51+s34*s45*(2*s45+3*s51)+s34^2*(4*s45+3*s51))/(s12^2*(s23-s51))-(s45^3+s23*(s45^2+s45*s51+s51^2))/(s12^2*(s12-s34-s45)))/4,
p[14]->(-437+(3*s34*(19*s34-6*s45))/s12^2+(36*s34^2)/((s12-s23-s45)*(s23-s51))+(9*s34*(11*s34-20*s51))/((s12-s23-s45)*(s23-s34-s51))-(36*s34^2*(s34-s51))/((s12-s23-s45)*(s23-s51)^2)+(36*s34^2*(s34-s51))/(s12*s45*(s23-s51))-(36*s34^2*(s34-s51))/((s12-s23-s45)*s45*(s23-s51))+(18*s45*s51)/(s12*(s12-s23-s45))+(36*s34^3*s51)/(s12*s45*(s23-s51)^2)-(36*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)-(18*s51)/(s12-s34-s51)+(36*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(18*s51^2)/(s12*(s12-s34-s51))+(18*s51^2)/(s45*(s12-s34-s51))-(54*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))+(18*s23*s51^3)/(s12^2*s45*(s12-s34-s51))-(18*s51^2*(s23+s51))/(s12*s45*(s12-s34-s51))+(99*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(129*s34^2)/(-s23+s34+s51)^2+(30*s34^3)/(s45*(-s23+s34+s51)^2)+(99*s34^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)+(12*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)+(12*s34*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51)^2)+(57*s34^3*(s34+s51)^2)/(s12^2*s45*(-s23+s34+s51)^2)+(57*(3*s34^2+3*s34*s45+s45^2)*(s34+s51)^2)/(s12^2*(-s23+s34+s51)^2)+(42*s34)/(-s23+s34+s51)-(42*s34^2)/(s45*(-s23+s34+s51))+(18*s34^2*s51*(4*s34+3*s51))/(s12^2*s45*(s23-s51))-(2*(62*s23+28*s34+9*s51))/(s12-s23-s45)+(3*s34^2*(67*s34+65*s51))/(s12*s45*(-s23+s34+s51))+(2*(-71*s23+6*s34+71*s51))/s45+(-142*s23^2-38*s23*s34+135*s34^2+142*s23*s51)/((s12-s23-s45)*s45)+(36*s34*(s34^2-s34*s51-2*s45*s51))/(s12*(s23-s51)^2)-(18*(2*s34^2+3*s34*s45+7*s34*s51+5*s45*s51))/(s12*(s23-s51))-(3*(107*s34^2+40*s34*s45+73*s34*s51+8*s45*s51))/(s12*(s23-s34-s51))-(6*s34^2*(13*s34^2+4*s34*s51-9*s51^2))/(s12^2*s45*(-s23+s34+s51))-(3*(6*s23*s34+83*s34^2-6*s34*s51+6*s51^2))/(s12*s45)+(6*(-29*s34+3*(s45+s51)))/s12+(57*s34^3+18*s23*(s34^2-s34*s51+s51^2))/(s12^2*s45)+(36*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)+(18*(4*s34^3+7*s34^2*(s45+2*s51)+3*s45*s51*(2*s45+3*s51)+s34*(3*s45^2+16*s45*s51+9*s51^2)))/(s12^2*(s23-s51))+(84*s34^3-18*s45*s51*(7*s45+9*s51)-6*s34^2*(11*s45+13*s51)-6*s34*(12*s45^2+38*s45*s51+27*s51^2))/(s12^2*(s23-s34-s51)))/72,
p[15]->(-15-(s23+9*s34)/s12+(3*s34^3+s23^2*(s34-2*s51))/(s12^2*s45)-(2*s51)/(s12-s34-s51)+(s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))+(2*s51^2)/(s45*(s12-s34-s51))+(s23*s51^2)/(s12*s45*(s12-s34-s51))-(3*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))+s51^2/(-s12+s34+s51)^2-(s23^2*s51^3)/(s12^2*(s12-s34-s45)*(-s12+s34+s51)^2)-s51^3/(s45*(-s12+s34+s51)^2)+(2*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)-(s23^2*s51^3)/(s12^2*s45*(-s12+s34+s51)^2)+(3*s34^2)/(-s23+s34+s51)^2+(3*s34^3)/(s45*(-s23+s34+s51)^2)-(6*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)-(6*s34*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51)^2)+(3*s34^3*(s34+s51)^2)/(s12^2*s45*(-s23+s34+s51)^2)+(3*(3*s34^2+3*s34*s45+s45^2)*(s34+s51)^2)/(s12^2*(-s23+s34+s51)^2)-(12*s34)/(-s23+s34+s51)-(15*s34^2)/(s45*(-s23+s34+s51))-(6*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))-(6*s34*(2*s34+s45)*(s34+s51))/(s12^2*(-s23+s34+s51))+(3*(-s23+4*s34+s51))/s45-(s23*s51^2*(3*s23+2*s51))/(s12^2*(s12-s34-s45)*(s12-s34-s51))+(3*s34^2*(7*s34+5*s51))/(s12*s45*(-s23+s34+s51))-(s23^2-3*s23*s34+15*s34^2+s23*s51)/(s12*s45)-(3*(11*s34^2+4*s34*s45+7*s34*s51+2*s45*s51))/(s12*(s23-s34-s51))+(s45^2+s23*(s45+s51))/(s12*(s12-s34-s45))-(s23^2-3*s34^2-s34*s45+s45^2+2*s23*(-s34+s45+s51))/s12^2-(s45^3+s23^2*(s45+2*s51)+2*s23*(s45^2+s45*s51+s51^2))/(s12^2*(s12-s34-s45)))/16,
p[16]->(51+(58*s34-6*s45)/s12-(10*s34)/s45-(6*s34*s45)/(s12*s23)+(6*s34*s45*(s34+s45))/(s12^2*s23)+(s34*(-19*s34+6*s45))/s12^2-(6*s34^3)/(s23*(-s12+s23+s45)*(s23-s51))-(6*s34^2*s45*(s34+s45))/(s12^2*s23*(s23-s51))-(6*s45*s51)/(s12*(s12-s23-s45))-(6*s34*s51)/((s12-s23-s45)*(s23-s51))+(168*s51)/(s12-s34-s51)-(123*s51^2)/(s45*(s12-s34-s51))+(6*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))-(6*s23*s51^3)/(s12^2*s45*(s12-s34-s51))+(6*s51^2*(3*s23+s51))/(s12*s45*(s12-s34-s51))-(6*s34^2*(s34+s51))/(s12*s45*(s23-s51))+(6*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s51))-(33*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))-(6*s34^2*s51*(s34+s51))/(s12^2*s45*(s23-s51))+(33*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(72*s51^2)/(-s12+s34+s51)^2-(33*s34*s51^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(39*s51^3)/(s45*(-s12+s34+s51)^2)+(6*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)-(43*s34^2)/(-s23+s34+s51)^2-(10*s34^3)/(s45*(-s23+s34+s51)^2)-(33*s34^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(4*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)-(4*s34*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51)^2)-(19*s34^3*(s34+s51)^2)/(s12^2*s45*(-s23+s34+s51)^2)-(19*(3*s34^2+3*s34*s45+s45^2)*(s34+s51)^2)/(s12^2*(-s23+s34+s51)^2)-(8*s34)/(-s23+s34+s51)+(20*s34^2)/(s45*(-s23+s34+s51))+(-6*s23+60*s34+6*s51)/(s12-s23-s45)-(3*s51*(26*s34+11*s51))/((s12-s23-s45)*(s12-s34-s51))-(s34^2*(79*s34+83*s51))/(s12*s45*(-s23+s34+s51))-(6*s34^3)/(s12*s23^2-s12*s23*s51)+(-33*s34^2+60*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(131*s34^2+52*s34*s45+109*s34*s51+26*s45*s51)/(s12*s23-s12*s34-s12*s51)+(2*s34^2*(16*s34^2+13*s34*s51-3*s51^2))/(s12^2*s45*(-s23+s34+s51))+(54*s23*s34-33*s34^2+78*s23*s51+33*s51^2)/((s12-s23-s45)*s45)+(83*s34^2-6*s34*s51+6*s51^2+6*s23*(s34+s51))/(s12*s45)+(6*(2*s45*s51+s34*(2*s45+s51)))/(s12*(s23-s51))+(-19*s34^3-6*s23*(s34^2-s34*s51+s51^2))/(s12^2*s45)-(6*(2*s34^3+5*s34^2*(s45+s51)+3*s45*s51*(s45+s51)+s34*(3*s45^2+7*s45*s51+3*s51^2)))/(s12^2*(s23-s51))+(-46*s34^3+4*s34^2*(s45-7*s51)+6*s45*s51*(4*s45+3*s51)+2*s34*(9*s45^2+11*s45*s51+9*s51^2))/(s12^2*(s23-s34-s51)))/48,
p[17]->-1/4*(s12^3*s23*(s23-s51)^2*(s23^2+4*s23*s45+3*s45^2-3*s23*s51-5*s45*s51+2*s51^2)-(s23+s45)^2*(s23^3*s34^3+s23^2*s34*(s34^2*(3*s45-2*s51)+s45^2*(s45-s51)+s34*s45*(3*s45-s51))+s34*s45^2*(s34+s45)*(s45-2*s51)*(s34+s51)+s23*s45*(s34^3*(3*s45-4*s51)+s45^2*(s45-s51)*s51+s34^2*(4*s45^2-2*s45*s51-2*s51^2)+s34*s45*(s45^2+2*s45*s51-2*s51^2)))+s12*(3*s23^5*s34^2+s23^4*(s34^2*(14*s45-9*s51)+s34*s45*(6*s45-5*s51)+s45^2*(s45-s51))+s34*s45^3*(s45-2*s51)*(2*s45*s51+s34*(s45+s51))+s23^3*(2*s45^2*(s45^2-3*s45*s51+2*s51^2)+s34^2*(23*s45^2-28*s45*s51+6*s51^2)+s34*s45*(14*s45^2-19*s45*s51+7*s51^2))+s23*s45^2*(2*s34^2*(3*s45^2-6*s45*s51+s51^2)+s51^2*(3*s45^2-5*s45*s51+2*s51^2)+s34*(2*s45^3-s45^2*s51-s45*s51^2-2*s51^3))+s23^2*s45*(s34^2*(17*s45^2-30*s45*s51+10*s51^2)+s45*(s45^3-5*s45^2*s51+9*s45*s51^2-5*s51^3)+s34*(10*s45^3-17*s45^2*s51+10*s45*s51^2-2*s51^3)))-s12^2*(3*s23^5*s34+s34*s45^3*(s45-2*s51)*s51+s23^4*(13*s34*s45+3*s45^2-12*s34*s51-4*s45*s51)+s23^3*(4*s45*(s45^2-4*s45*s51+3*s51^2)+s34*(16*s45^2-33*s45*s51+15*s51^2))+s23^2*(s45*(s45^3-11*s45^2*s51+23*s45*s51^2-12*s51^3)+s34*(7*s45^3-23*s45^2*s51+22*s45*s51^2-6*s51^3))+s23*s45*(s34*(s45^3-5*s45^2*s51+5*s45*s51^2-2*s51^3)+s51*(-s45^3+7*s45^2*s51-10*s45*s51^2+4*s51^3))))/(s12^2*s23*s45*(s23+s45)*(-s12+s23+s45)*(s23-s51)*(s45-s51)),
p[18]->(675+(127*s34^2)/s12^2+(603*s23-663*s51)/s45+(675*s23-1549*s34-138*s51)/(s12-s23-s45)-(78*s34^3)/(s23*(-s12+s23+s45)*(s23-s51))-(78*s34^2*s45*(s34+s45))/(s12^2*s23*(s23-s51))+(s34*(1073*s34-874*s51))/((s12-s23-s45)*(s23-s51))-(277*s34^2*(s34-s51))/((s12-s23-s45)*(s23-s51)^2)+(36*s23)/(s45-s51)+(36*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51))-(36*s23*s34^3)/(s12^2*s45*(s45-s51))-(36*(s23-2*s34)*s34)/((-s12+s23+s45)*(s45-s51))-(36*s34^3)/(s23*(-s12+s23+s45)*(s45-s51))+(36*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51))+(277*s34^3*s51)/(s12*s45*(s23-s51)^2)-(277*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)-(222*s51)/(s23-s34-s51)+(277*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)-(432*s51^2)/(s12*(s12-s34-s51))+(198*s51^2)/((s12-s23-s45)*(s12-s34-s51))+(222*s51^2)/(s23*(s23-s34-s51))-(198*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(78*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))-(198*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))+(234*s51^3)/(s12*s45*(s12-s34-s51))-(36*s23*s51^3)/(s12^2*s45*(s12-s34-s51))-(24*s51^3)/(s23*s45*(s23-s34-s51))-(198*s51^3)/(s23*(-s12+s23+s45)*(s23-s34-s51))+(24*s51*(-s34+s51))/(s45*(s23-s34-s51))+(18*(s23-s51)*s51)/(s34+s51)^2+(18*s23*s51^2)/((-s12+s23+s45)*(s34+s51)^2)+(18*(s23-s51)*s51^2)/(s12*(s34+s51)^2)-(18*s45*s51^3)/(s12*(s12-s23-s45)*(s34+s51)^2)-(222*s51)/(s34+s51)+(24*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))+(222*s51^2)/(s23*(s34+s51))-(198*s51^3)/(s23*(-s12+s23+s45)*(s34+s51))-(72*s34^2*(s34+s51))/(s12^2*(s45-s51))-(36*s34*s51*(s34+s51)^2)/(s12^2*s23*(s45-s51))+(96*s34^2*s51)/(s12*s45*(-s23+s34+s51))+(96*(2*s34+s45)*s51)/(s12*(-s23+s34+s51))+(78*s34^2*s51*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(36*s34*(2*s34+s51))/(s12*(s45-s51))+(24*s51*(-s23+2*s51))/(s45*(s34+s51))-(18*s51^2*(2*s45+11*s51))/(s12*(s12-s23-s45)*(s34+s51))+(12*s51*(-5*s23+16*s51))/((s12-s23-s45)*(s34+s51))-(6*s51*(3*s23+15*s45+28*s51))/(s12*(s34+s51))+(s34*(-78*s45+36*s51))/(s12*s23)+(2*s34^2*s51*(238*s34+39*s51))/(s12^2*s45*(s23-s51))-(802*s34+246*s51)/s12+(s34^2*(-199*s34+1151*s51))/((s12-s23-s45)*s45*(s23-s51))+(639*s23^2-1477*s23*s34+1037*s34^2-849*s23*s51)/((s12-s23-s45)*s45)-(78*s34^3)/(s12*s23^2-s12*s23*s51)+(277*s34*(s34^2-s34*s51-2*s45*s51))/(s12*(s23-s51)^2)-(36*s23^2)/(s45^2-s45*s51)-(1073*s34^2+796*s34*s45+1705*s34*s51+554*s45*s51)/(s12*s23-s12*s51)+(199*s34^3-1151*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(24*s51^3)/(s12*s34*s45+s12*s45*s51)-(24*s51^3)/(s23*s34*s45+s23*s45*s51)-(6*s34*(6*s34^2-7*s34*s45-13*s45^2+12*s34*s51+6*s45*s51+6*s51^2))/(s12^2*s23)+(72*s23*s34-1037*s34^2-36*s23*s51-210*s34*s51+210*s51^2)/(s12*s45)-(36*s34^3-36*s34*s51^2)/(s12*s23*s45-s12*s23*s51)-(78*s51*(3*s34^2+3*s34*(s45+s51)+s45*(s45+3*s51)))/(s12^2*(s23-s34-s51))+(199*s34^3-36*s23*(s34^2-s34*s51+s51^2))/(s12^2*s45)+(277*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)+(398*s34^3+78*s45*s51*(s45+3*s51)+10*s34^2*(32*s45+103*s51)+s34*(-78*s45^2+632*s45*s51+234*s51^2))/(s12^2*(s23-s51)))/144,
p[19]->(1-s34^2/(s12*s45)-s34^3/(s12^2*s45)+(s34*(-s34+s45))/s12^2-(s34^2*(s34-3*s51))/((s12-s23-s45)*s45*(s23-s51))+(2*s34*(2*s34-s51))/((s12-s23-s45)*(s23-s51))+(s23*s34^3)/(s12^2*s45*(s45-s51))+(s34^2*(-3*s23+s34))/(s12*s45*(s45-s51))-(s23-s34)^3/(s45*(-s12+s23+s45)*(s45-s51))-s34^3/(s12*s45*(s23+s45-s51))+s34^3/((s12-s23-s45)*s45*(s23+s45-s51))-s34^3/(s23*(-s12+s23+s45)*(s23+s45-s51))+(s34*s51)/(s12*s23)-(s45*s51)/(s12*(s12-s23-s45))+(2*s34^3*s51)/(s12*s45*(s23-s51)^2)-(2*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)-(s34^3*s51)/(s12*s45^2*(s23-s51))+(s34^3*s51)/((s12-s23-s45)*s45^2*(s23-s51))+(s34^2*(2*s34-s51)*s51)/(s12^2*s45*(s23-s51))-(2*s34^3*s51)/(s23*(-s12+s23+s45)*(s45-s51)^2)+(s34^3*s51)/(s23^2*(-s12+s23+s45)*(s45-s51))-(s34*s51)/(s12*(s23+s45-s51))+(s34^3*s51)/(s12*s45^2*(s23+s45-s51))-(s34^3*s51)/((s12-s23-s45)*s45^2*(s23+s45-s51))-(s34^3*s51)/(s23^2*(-s12+s23+s45)*(s23+s45-s51))-(s34^2*(s34-2*s51)*s51)/(s12^2*s45*(s23+s45-s51))+(2*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)-(s34^3*s51^2)/(s12^2*s45^2*(s23-s51))-s51^2/(s12*(s12-s34-s51))-(2*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))+(s34*s51^2)/(s12^2*(s23+s45-s51))+(s34^3*s51^2)/(s12^2*s45^2*(s23+s45-s51))+(2*s23*(-s23+s51))/(s45-s51)^2+(-2*s34+s51)/(s12-s23-s45)+(2*s34^2*(-s34+s51))/((s12-s23-s45)*(s23-s51)^2)-(s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34-s51))-(2*s34*s51^2*(s34+s51)^2)/(s12^2*s23*(s45-s51)^2)+(s34*s51^2*(s34+s51)^2)/(s12^2*s23^2*(s45-s51))-(s34*s51^2*(s34+s51)^2)/(s12^2*s23^2*(s23+s45-s51))+s34/(-s23+s34+s51)+s34^2/(s45*(-s23+s34+s51))-(2*s34^2*(s34+s51))/(s12*s45*(-s23+s34+s51))+(s23*s51^3)/(s12^2*(s12-s34-s51)*(-s45+s51))-(s34+s45+s51)/s12+(-3*s23+2*s51)/(s45-s51)-(-3*s23+s34+2*s51)/s45-(s34*(s34+s51)*(s34+s45+2*s51))/(s12^2*s23)+(3*s34*s51^2)/(s12*s23*s45-s12*s23*s51)+(2*s23*s34+3*s34^2-s23*s51+2*s34*s51)/(s12*s45-s12*s51)+(2*s34*(s34^2-s34*s51-2*s45*s51))/(s12*(s23-s51)^2)+s23^2/(s45^2-s45*s51)+(4*s34^2+2*s34*s45+5*s34*s51+3*s45*s51)/(s12*s23-s12*s34-s12*s51)-(4*s34^2+4*s34*s45+6*s34*s51+4*s45*s51)/(s12*s23-s12*s51)+(s34^3-3*s34^2*s51)/(s12*s23*s45-s12*s45*s51)+(s34*s51*(s34^2-s51^2))/(s12*s23^2*(s45-s51))-(s34*(s34^2+s51^2))/(s12*s23*(s23+s45-s51))+(2*s34*(3*s23*s34-s34^2+2*s34*s51+s51^2))/(s12*(s45-s51)^2)-(s34*s51*(s34^2+5*s34*s51+4*s51^2))/(s12^2*s23*(s45-s51))+(2*(-(s34^3*s51)+s34*s51^3))/(s12*s23*(s45-s51)^2)+(-(s34^3*s51)+s34*s51^3)/(s12*s23^2*(s23+s45-s51))+(-(s34^3*s51)+s34*s51^3)/(s12^2*s23*(s23+s45-s51))+(-3*s23^2+6*s23*s34+s34*(-3*s34+s51))/((s12-s23-s45)*(s45-s51))+(2*(-s23^3+3*s23^2*s34+s34^2*(s34-2*s51)+s23*s34*(-3*s34+s51)))/((s12-s23-s45)*(s45-s51)^2)-(2*s34^2*(s23*s34+2*s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(3*s23^2+3*s34^2-2*s23*(3*s34+s51))/((s12-s23-s45)*s45)-(s34^2*(s34+4*s51)+s23*(s34^2-s34*s51+s51^2))/(s12^2*(s45-s51))+(2*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)+(3*s34^3+s45*s51*(4*s45+5*s51)+s34^2*(5*s45+8*s51)+s34*(2*s45^2+10*s45*s51+3*s51^2))/(s12^2*(s23-s51))-(3*s34^3+s45*s51*(3*s45+5*s51)+s34^2*(3*s45+7*s51)+s34*(s45^2+8*s45*s51+4*s51^2))/(s12^2*(s23-s34-s51)))/4,
p[20]->(-45*s12^3*(s23-s51)^2*(s23+s45-s51)+13*(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51))^2+s12*(-(s23^3*s34*(71*s34+58*s45))+s45^2*(s34+s51)*(-13*s34*s45+32*s34*s51+19*s45*s51)+s23^2*(-32*s45^2*s51+s34*s45*(-116*s45+13*s51)+s34^2*(-155*s45+71*s51))+s23*s45*(32*s45*s51*(-s45+s51)+s34^2*(-97*s45+103*s51)+s34*(-58*s45^2+19*s45*s51+45*s51^2)))+s12^2*(s23^3*(103*s34+45*s45)+s23^2*(s34*(161*s45-206*s51)+45*s45*(s45-3*s51))+s45*s51*(-32*s34*s45+(13*s45-45*s51)*s51)+s23*(s45*s51*(-58*s45+135*s51)+s34*(58*s45^2-161*s45*s51+103*s51^2))))/(48*s12^2*(s12-s23-s45)*s45*(s23-s51)^2),
p[21]->(-312+(8*s34*(s34-6*s45))/s12^2+(16*(17*s34+3*s45-8*s51))/s12-(32*s34^3)/(s12*s45*(s12+s23-s34-s51))+(2*(93*s23+75*s34+44*s45-159*s51))/(s12+s23-s34-s51)-(312*(s23+s34-s51))/s45+(264*(s45-s51)^2)/((s12-s23-s45)*(s12-s34-s51))+(264*(s45-s51)^3)/((s12-s23-s45)*(s12-s34-s51)*(s12+s23-s34-s51))+(8*(19*s34+6*s45)*s51)/(s12*(s12-s23-s45))-(128*s51^2)/(s12*(s12-s34-s51))-(264*s51^2)/((s12-s23-s45)*(s23-s34-s51))+(24*(2*s45-11*s51)*s51^2)/(s12*(s12-s23-s45)*(s12+s23-s34-s51))+(128*s51^3)/(s12*s45*(s12-s34-s51))+(104*s23*s51^3)/(s12^2*s45*(s12-s34-s51))+(264*s51^3)/(s12*(s12-s23-s45)*(s23-s34-s51))-(24*s45*s51^3)/(s12*(s12-s23-s45)*(s12+s23-s34-s51)^2)+(32*s51^3)/(s45*(s12-s34-s51)*(s12+s23-s34-s51))+(4*(s34-s51)*(s34+s51)^2)/((s12-s23-s45)*s45*(s12+s23-s34-s51))+(312*s34)/(-s23+s34+s51)+(312*s34^2)/(s45*(-s23+s34+s51))+(48*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(48*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12^2*(-s23+s34+s51))-(24*s34^2*(15*s34+2*s51))/(s12*s45*(-s23+s34+s51))-(258*s23-298*s34+88*s45+58*s51)/(s12-s23-s45)-(24*s51*(s34^2+s34*s45+s45*s51))/(s12*(s12+s23-s34-s51)^2)+(-39*s34^2-222*s34*s45-443*s45^2+130*s34*s51+726*s45*s51-75*s51^2)/((s12-s23-s45)*(s12+s23-s34-s51))-(8*(26*s23*s34-60*s34^2-13*s23*s51+16*s34*s51-16*s51^2))/(s12*s45)-(3*(4*s23^2+s34^2+4*s34*s45-s45^2+2*s23*(s34+s45-3*s51)-10*s34*s51-4*s45*s51+s51^2))/(s12+s23-s34-s51)^2+(24*(30*s34^2+15*s34*s45-7*s34*s51-9*s45*s51+11*s51^2))/(s12*(s23-s34-s51))+(4*(4*s23^2+6*s23*s34+7*s34^2-14*s23*s51-8*s34*s51+17*s51^2))/(s45*(s12+s23-s34-s51))+(8*(33*s45^2-62*s45*s51+25*s51^2))/((s12-s34-s51)*(s12+s23-s34-s51))-(8*(14*s34^2+10*s34*(s45-3*s51)-39*s45*s51+33*s51^2))/(s12*(s12+s23-s34-s51))-(4*(100*s23^2+37*s34^2+38*s34*s51+s51^2-4*s23*(34*s34+9*s51)))/((s12-s23-s45)*s45)+(3*(s34^3+s45^3+s34^2*(3*s45-s51)-5*s45^2*s51+11*s45*s51^2+s51^3+s34*(3*s45^2-6*s45*s51-s51^2)))/((s12-s23-s45)*(s12+s23-s34-s51)^2)+(8*(-6*s34^3+13*s23*(s34^2-s34*s51+s51^2)))/(s12^2*s45))/192,
p[22]->(1-(2*s34^2)/(s12*s45)-s45^2/(s12*s34)+(2*s23-s51)/s45-((s23-s34)*(2*s23-2*s34-s51))/(s45*(-s12+s23+s45))+(s34+s45)/(s23-s34-s51)+(s23-5*s34-4*s45-s51)/s12-s23/(s45-s51)+(s23*s34^3)/(s12^2*s45*(s45-s51))+(s34^2*(-3*s23+s34))/(s12*s45*(s45-s51))+s34^3/(s23*(-s12+s23+s45)*(s45-s51))-(s34*(-s23+2*s34))/((-s12+s23+s45)*(s45-s51))-(s23-s34)^3/(s45*(-s12+s23+s45)*(s45-s51))+(s23+s45-s51)/s34-(s34*s51)/(s12*s23)-(s45^2*s51)/(s12*s34*(s12-s23-s45))-((s34+2*s45)*s51)/(s12*(s12-s23-s45))+((s45-s51)*s51)/(s12*(s12-s34-s51))+(s23*s51^2)/(s12^2*(s12-s34-s51))+(2*s34^2*(s34+s51))/(s12^2*(s45-s51))+(s34*s51*(s34+s51)^2)/(s12^2*s23*(s45-s51))+(s45^2*s51)/(s12*s34*(-s23+s34+s51))-(s45^3*s51)/(s12^2*s34*(-s23+s34+s51))-(s34*(2*s34+s51))/(s12*(s45-s51))+(s34*(s34+s51)*(s34+s45+s51))/(s12^2*s23)+(-2*s23+s34+2*s51)/(s12-s23-s45)+s23^2/(s45^2-s45*s51)+(s23^2-s23*s51+s45*s51)/(s12*s34-s23*s34-s34*s45)+(s34^3-s34*s51^2)/(s12*s23*s45-s12*s23*s51)+(2*s34^2+s34*s45+s45^2+s23*(-s34+s51))/s12^2-(2*s34^2+2*s45*(s45+s51)+s34*(4*s45+s51))/(s12*(s23-s34-s51))+(s34^3+3*s34*s45*(s45+s51)+s34^2*(3*s45+s51)+s45^2*(s45+3*s51))/(s12^2*(s23-s34-s51)))/4,
p[23]->(-18+(2*(26*s23-9*s34-53*s51))/s45-(3*(11*s23+69*s34+36*s45-24*s51))/s12+(36*s23^2)/(s45-s51)^2+(36*(s23-s34)^2*s34)/((s12-s23-s45)*(s45-s51)^2)-(36*s23^3)/(s45*(s45-s51)^2)+(36*s23*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51)^2)-(36*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)+(36*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(54*s23)/(s45-s51)-(54*s23^2*s34^2)/(s12^2*s45*(s45-s51))+(36*s23*s34*(3*s23+s34))/(s12*s45*(s45-s51))+(36*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))-(18*s45*s51)/(s12*(s12-s23-s45))+(150*s23*s51^2)/(s12^2*(s12-s34-s51))+(147*s51^2)/(s45*(s12-s34-s51))+(9*s23*(25*s23-2*s51)*s51^2)/(s12^2*s45*(s12-s34-s51))-(99*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(99*s34*(s45-s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(30*(s45-2*s51)*s51)/(-s12+s34+s51)^2-(12*s23*s51^2)/(s12*(-s12+s34+s51)^2)+(30*s51^3)/(s45*(-s12+s34+s51)^2)+(12*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)+(57*s23^2*s51^3)/(s12^2*s45*(-s12+s34+s51)^2)-(3*(75*s45-124*s51))/(-s12+s34+s51)+(18*s34)/(-s23+s34+s51)+(18*s34^2)/(s45*(-s23+s34+s51))+(18*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(18*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12^2*(-s23+s34+s51))-(18*s34^2*(2*s34+s51))/(s12*s45*(-s23+s34+s51))-(18*(2*s34+s45)*(2*s34+s51))/(s12*(-s23+s34+s51))+(54*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(-s45+s51))+(3*s51^2*(77*s23+6*s51))/(s12*s45*(s12-s34-s51))+(3*s51*(-65*s23-30*s45+24*s51))/(s12*(s12-s34-s51))+(223*s23+155*s34-99*s45+216*s51)/(s12-s23-s45)+(54*(-s23^2+s23*s34+s34*s51))/(s12*(s45-s51))-(90*s23^2)/(s45^2-s45*s51)+(-137*s23^2+137*s23*s34-241*s23*s51-99*s51^2)/((s12-s23-s45)*s45)+(3*(37*s23^2-57*s23*s34+12*s34^2+67*s23*s51-6*s34*s51+6*s51^2))/(s12*s45)-(36*s34*(s34+s51)*(2*s23*s34+s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(36*s34*(-s34^2+s51^2+s23*(2*s34+s51)))/(s12*(s45-s51)^2)-(3*(50*s23*(s34-s51)+s34*(36*s34+37*s45+18*s51)))/s12^2-(3*(6*s34^3+s23^2*(37*s34-56*s51)+6*s23*(s34^2-s34*s51+s51^2)))/(s12^2*s45)+(9*(s34*(-53*s45+64*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51))-(18*(6*s23*s34^2-3*s23^2*(s34-s51)+s34*(2*s34^2+7*s34*s51+5*s51^2)))/(s12^2*(s45-s51)))/72,
p[24]->(12+(6*s34^3+s23^2*(25*s34-44*s51))/(s12^2*s45)+(6*(5*s23-33*s34+2*(s45-6*s51)))/(s12-s23-s45)+(s23*(-25*s23+87*s34-91*s51))/(s12*s45)+(39*s23+12*s34-45*s51)/s45+(11*s23+93*s34+36*s45-30*s51)/s12+(6*s23)/(s45-s51)+(6*s23*(s23-s34)*s34^2)/(s12^2*s45*(s45-s51))-(6*s34*(2*s23^2-4*s23*s34+s34^2))/(s12*s45*(s45-s51))-(6*(2*s23-3*s34)*s34)/((-s12+s23+s45)*(s45-s51))-(6*s34^3)/(s23*(-s12+s23+s45)*(s45-s51))+(6*(s23-s34)^2*(2*s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(6*s34*s51)/(s12*s23)+(6*s45*s51)/(s12*(s12-s23-s45))+(5*(13*s23+6*s45-6*s51)*s51)/(s12*(s12-s34-s51))-(50*s23*s51^2)/(s12^2*(s12-s34-s51))-(43*s51^2)/(s45*(s12-s34-s51))-(95*s23*s51^2)/(s12*s45*(s12-s34-s51))-(63*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))+(6*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(s45-s51))-(33*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(33*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))-(6*s34*s51*(s34+s51)^2)/(s12^2*s23*(s45-s51))-(33*s34*(s45-s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(4*s23*s51^2)/(s12*(-s12+s34+s51)^2)-(10*s51^3)/(s45*(-s12+s34+s51)^2)-(4*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)-(19*s23^2*s51^3)/(s12^2*s45*(-s12+s34+s51)^2)-(39*s34^3)/(s45*(-s23+s34+s51)^2)-(39*s34*(2*s34+s45))/(-s23+s34+s51)^2-(33*(s34+s45)^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)+(6*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12*(-s23+s34+s51)^2)+(27*s34^2)/(s45*(-s23+s34+s51))+(3*(22*s34+13*s45))/(-s23+s34+s51)-(6*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))-(6*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12^2*(-s23+s34+s51))-(6*s34*(s34+s51)*(s34+s45+s51))/(s12^2*s23)+(10*s51*(-s45+2*s51))/(-s12+s34+s51)^2+(-75*s45+118*s51)/(s12-s34-s51)-(6*s23^2)/(s45^2-s45*s51)-(3*(33*s34^2+33*s34*s45+11*s45^2+18*s34*s51+7*s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(6*s34^3-6*s34*s51^2)/(s12*s23*s45-s12*s23*s51)+(6*(s23^2-s23*s34+s34*(3*s34+s51)))/(s12*(s45-s51))+(3*(42*s23^2-13*s34^2+11*s51^2-4*s23*(9*s34+s51)))/((s12-s23-s45)*s45)+(50*s23*(s34-s51)+s34*(12*s34+37*s45+6*s51))/s12^2+(6*(2*s23*s34^2+s23^2*(-s34+s51)+s34*(-2*s34^2-s34*s51+s51^2)))/(s12^2*(s45-s51))-(3*(s34*(-53*s45+64*s51)+11*(s45^2-3*s45*s51+3*s51^2)))/((s12-s23-s45)*(s12-s34-s51)))/48,
p[25]->(18+(-295*s23+421*s34+63*s45)/(-s12+s23+s45)+(169*s23+18*s34-241*s51)/s45+(54*s34-18*s51)/s12+(36*s23^2)/(s45-s51)^2+(36*(s23-s34)^2*s34)/((s12-s23-s45)*(s45-s51)^2)-(36*s23^3)/(s45*(s45-s51)^2)+(36*s23*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51)^2)-(36*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)+(36*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(72*s23)/(s45-s51)-(18*s23*s34^2*(s23+s34))/(s12^2*s45*(s45-s51))-(18*s34*(-2*s23^2-7*s23*s34+s34^2))/(s12*s45*(s45-s51))-(18*(3*s23-4*s34)*s34)/((-s12+s23+s45)*(s45-s51))-(18*s34^3)/(s23*(-s12+s23+s45)*(s45-s51))+(18*(s23-s34)^2*(5*s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(18*s34*s51)/(s12*s23)-(18*s51^2)/(s12*(s12-s34-s51))+(18*s23*(s23-s51)*s51^2)/(s12^2*s45*(s12-s34-s51))+(18*s51^2*(-s23+s51))/(s12*s45*(s12-s34-s51))-(99*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))-(18*s34*s51*(s34+s51)^2)/(s12^2*s23*(s45-s51))-(117*s34^3)/(s45*(-s23+s34+s51)^2)-(117*s34*(2*s34+s45))/(-s23+s34+s51)^2-(99*(s34+s45)^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)+(18*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)+(18*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12*(-s23+s34+s51)^2)+(99*s34^2)/(s45*(-s23+s34+s51))+(9*(24*s34+13*s45))/(-s23+s34+s51)-(18*s34^2*(2*s34+s51))/(s12*s45*(-s23+s34+s51))-(18*(2*s34+s45)*(2*s34+s51))/(s12*(-s23+s34+s51))-(18*s34*(3*s34+s51))/s12^2+(18*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(-s45+s51))-(18*s34*(s34+s51)*(s34+s45+s51))/(s12^2*s23)+(205*s23^2-151*s23*s34-117*s34^2-259*s23*s51)/((s12-s23-s45)*s45)-(108*s23^2)/(s45^2-s45*s51)-(9*(33*s34^2+33*s34*s45+11*s45^2+18*s34*s51+7*s45*s51))/((s12-s23-s45)*(s23-s34-s51))-(18*s23*(s34^2+s23*(s34-s51)-s34*s51+s51^2))/(s12^2*s45)+(18*(s23^2+3*s23*s34+2*s34^2-2*s23*s51-s34*s51+s51^2))/(s12*s45)-(18*s34^3-18*s34*s51^2)/(s12*s23*s45-s12*s23*s51)+(18*(-s23^2+s23*s34+4*s34*(s34+s51)))/(s12*(s45-s51))-(36*s34*(s34+s51)*(2*s23*s34+s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(36*s34*(-s34^2+s51^2+s23*(2*s34+s51)))/(s12*(s45-s51)^2)-(18*(2*s23*s34^2+s23^2*(-s34+s51)+s34*(4*s34^2+7*s34*s51+3*s51^2)))/(s12^2*(s45-s51)))/72,
p[26]->(-2+(s23*(s23+2*s34-2*s51))/(s12*s45)+(2*s34^3*s45)/(s12*s23*(s23-s51)^2)+(2*s34^3*s45)/(s23*(-s12+s23+s45)*(s23-s51)^2)+(2*s34^2*(-s34+s45))/((s12-s23-s45)*(s23-s51)^2)+(2*s34^2*s45^2*(s34+s45))/(s12^2*s23*(s23-s51)^2)+(2*s34*(s34^2-s34*s45-2*s45^2))/(s12*(s23-s51)^2)-s34^3/((s12-s23-s45)*s45*(s23-s51))+(s34^3*s45)/(s12*s23^2*(s23-s51))+(s34^2*(2*s34-3*s45))/(s23*(-s12+s23+s45)*(s23-s51))-(s34*(5*s34-2*s45))/((-s12+s23+s45)*(s23-s51))+(s34^3*s45)/(s23^2*(-s12+s23+s45)*(s23-s51))+(s34^2*s45^2*(s34+s45))/(s12^2*s23^2*(s23-s51))+(s34*s45*(3*s34^2+2*s34*s45-s45^2))/(s12^2*s23*(s23-s51))+(s34+s45)^2/(s12*(s23-s34-s51))+(-2*s23+s34-s51)/(s12-s23-s45)+(2*s23^2)/(s45-s51)^2+(2*(s23-s34)^2*s34)/((s12-s23-s45)*(s45-s51)^2)-(2*s23^3)/(s45*(s45-s51)^2)+(2*s23*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51)^2)-(2*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)+(2*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(4*s23)/(s45-s51)-s23^3/(s45^2*(s45-s51))+(s23*(3*s23-s34)*s34^2)/(s12*s45^2*(s45-s51))-(s23^2*s34^3)/(s12^2*s45^2*(s45-s51))-(2*s23*s34^2*(s23+s34))/(s12^2*s45*(s45-s51))-(2*(s23-s34)*s34)/((-s12+s23+s45)*(s45-s51))+(s23*(s23-s34)^3)/(s45^2*(-s12+s23+s45)*(s45-s51))+((s23-s34)^2*(4*s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))-s23^3/(s45^2*s51)+(s23*(3*s23-s34)*s34^2)/(s12*s45^2*s51)-(s23^2*s34^3)/(s12^2*s45^2*s51)+(2*s23^2*s34)/(s12*s45*s51)-(s23*s34^2*(s23+s34))/(s12^2*s45*s51)+(s34^3*s45)/(s12*s23^2*s51)+(s34^2*(2*s34-3*s45))/(s23*(-s12+s23+s45)*s51)+(s23*(s23-s34)^3)/(s45^2*(-s12+s23+s45)*s51)+(s34^3*s45)/(s23^2*(-s12+s23+s45)*s51)+(2*s23+s45)/s51+(3*s34^2*s45*(s34+s45))/(s12^2*s23*s51)+(s34^2*s45^2*(s34+s45))/(s12^2*s23^2*s51)-(2*s34*(3*s34+2*s45))/(s12*s51)+(s34*(2*s34^2-3*s34*s45-2*s45^2))/(s12*s23*s51)+(s34^2*(-s23+2*(s34+s45)))/(s12^2*s51)+(s45*s51)/(s12*(s12-s23-s45))+(s34^3*s51)/(s12^2*s45*(s23-s51))-s51/(s12-s34-s51)-(s45^3*s51)/(s12^2*(s23-s51)*(s23-s34-s51))-(s23*s51^2)/(s12^2*(s12-s34-s51))+s51^2/(s45*(s12-s34-s51))-(2*s23*s51^2)/(s12*s45*(s12-s34-s51))+(s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))+(-2*s23+2*s34+s51)/s12+(2*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(-s45+s51))+(s51*(-s23-s45+s51))/(s12*(s12-s34-s51))+(-7*s23+3*s51)/s45-(5*s34^2+7*s34*s45+s45^2)/(s12*s23-s12*s51)+(2*s34^3-3*s34^2*s45-s34*s45^2)/(s12*s23^2-s12*s23*s51)-(5*s23^2)/(s45^2-s45*s51)+(2*s23^2-6*s23*s34+6*s34^2+s23*s45-3*s34*s45)/(s12*s51-s23*s51-s45*s51)+s34^3/(s12*s23*s45-s12*s45*s51)+(4*s23^2*s34+6*s23*s34^2-s34^3)/(s12*s45^2-s12*s45*s51)+(s34^3+s23^2*(-s34+s51))/(s12^2*s45)-(2*s34*(s34+s51)*(2*s23*s34+s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(2*s34*(-s34^2+s51^2+s23*(2*s34+s51)))/(s12*(s45-s51)^2)+(s23*(5*s23-2*(3*s34+s51)))/(s45*(-s12+s23+s45))+(2*(s34+s45)^2*(s45*s51+s34*(2*s45+s51)))/(s12^2*(s23-s51)^2)+(s23*(s34-s51)-s34*(s34-2*s45+3*s51))/s12^2-(s34^3+3*s34*s45*(s45+s51)+s34^2*(3*s45+s51)+s45^2*(s45+3*s51))/(s12^2*(s23-s34-s51))+(-2*s23^2+3*s23*s34+s34*(2*s34+5*s51))/(s12*(s45-s51))+(5*s34^3+s45^2*(s45+4*s51)+s34^2*(11*s45+4*s51)+s34*s45*(7*s45+6*s51))/(s12^2*(s23-s51))+(-6*s23*s34^2+2*s23^2*(s34-s51)-s34*(3*s34^2+8*s34*s51+5*s51^2))/(s12^2*(s45-s51)))/4,
p[27]->(s12^3*(13*s23^2+58*s23*(s45-s51)+45*(s45-s51)^2)*(s23-s51)-13*s34*(s23+s45)*(s23*s34+s45*(s34+s51))^2+s12^2*(-39*s23^3*s34+58*s23*s45*(s45-s51)*s51+45*s45*(s45-s51)^2*s51+s34*s45^2*(-45*s45+32*s51)+s23^2*(-155*s34*s45+142*s34*s51+13*s45*s51)+s23*s34*(-161*s45^2+251*s45*s51-103*s51^2))+s12*s34*(39*s23^3*s34+2*s45^2*(29*s45-16*s51)*(s34+s51)+s23^2*(136*s34*s45-71*s34*s51+13*s45*s51)+s23*s45*(155*s34*s45-103*s34*s51+71*s45*s51-45*s51^2)))/(48*s12^2*(s12-s23-s45)*s45*(s45-s51)^2),
p[28]->(266-(18*s34^3)/(s12^2*s45)-(2*(62*s23-53*s34))/(-s12+s23+s45)-(18*(s34^2+s34*s45-s45^2+s23*(s34-s45-s51)))/s12^2+(2*(62*s23-9*s34-62*s51))/s45+(18*(s34-2*s51))/s12+(18*(s34-s45)*s51)/(s12*(s12-s23-s45))-(18*s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s45))+(18*(-s34+s45)*s51)/((s12-s23-s45)*(s12-s34-s45))-(468*s51)/(s12-s34-s51)-(36*s51^2)/(s12*(s12-s34-s51))-(18*s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))+(351*s51^2)/(s45*(s12-s34-s51))-(36*s23*s51^2)/(s12*s45*(s12-s34-s51))+(18*s23*s51^3)/(s12^2*(s12-s34-s45)*(s12-s34-s51))-(99*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))-(216*s51^2)/(-s12+s34+s51)^2+(99*s34*s51^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(117*s51^3)/(s45*(-s12+s34+s51)^2)-(18*s23*s51^3)/(s12*s45*(-s12+s34+s51)^2)+(18*s34)/(-s23+s34+s51)+(18*s34^2)/(s45*(-s23+s34+s51))+(18*s34^3*(s34+s51))/(s12^2*s45*(-s23+s34+s51))+(18*s34*(2*s34+s45)*(s34+s51))/(s12^2*(-s23+s34+s51))-(18*s34^2*(2*s34+s51))/(s12*s45*(-s23+s34+s51))+(9*s51*(26*s34+11*s51))/((s12-s23-s45)*(s12-s34-s51))+(54*s34^2-18*s23*s51)/(s12*s45)-(18*(s45^2+s23*(s45+s51)))/(s12*(s12-s34-s45))+(18*(3*s34^2+s45*s51+s34*(s45+2*s51)))/(s12*(s23-s34-s51))+(18*(s45^3+s23*(s45^2+s45*s51+s51^2)))/(s12^2*(s12-s34-s45))+(124*s23^2-2*s23*(53*s34+179*s51)-9*(2*s34^2+2*s34*s51+11*s51^2))/((s12-s23-s45)*s45))/72,
p[29]->((s12-s34)*(3*s12^4*(s23+2*s45-s51)-s34*(s23*s34+s45*(s34+s51))^2+s12^3*(s23^2-15*s34*s45-6*s45^2+6*s34*s51-7*s45*s51+4*s51^2-s23*(9*s34+2*s45+5*s51))+s12*(3*s23^2*s34^2-s23*s34*(3*s34^2-2*s34*s45+5*s34*s51+2*s45*s51)-s45*(s34+s51)*(3*s34^2+3*s45*s51+s34*(s45+3*s51)))+s12^2*(-3*s23^2*s34+3*s34^2*(4*s45-s51)+s45*(10*s45-s51)*s51+s34*(8*s45^2+13*s45*s51-4*s51^2)+s23*(9*s34^2+4*s45*s51+2*s34*(s45+5*s51)))))/(4*s12^2*(s12-s34-s45)*s45*(-s12+s34+s51)^2),
p[30]->(-1+((s23-s34)*s45)/s12^2+s45^2/(s12*s34)+(-s23+s34+3*s45)/s12+(2*s23-s51)/(s12-s23-s45)-(s23+s45-s51)/s34+(s45^2*s51)/(s12*s34*(s12-s23-s45))-(s45^2*s51)/(s12*(s12-s23-s45)*(s12-s34-s45))+((-s34+s45)*s51)/((s12-s23-s45)*(s12-s34-s45))+s51/(s12-s34-s51)-(s45*s51)/(s12*(s12-s34-s51))-(s23*s51^2)/(s12^2*(s12-s34-s51))-(s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))+(s23*s51^3)/(s12^2*(s12-s34-s45)*(s12-s34-s51))+(s34+s45)/(-s23+s34+s51)-(s45^2*s51)/(s12*s34*(-s23+s34+s51))+(s45^3*s51)/(s12^2*s34*(-s23+s34+s51))-((s34+2*s45)*(s34+s45+s51))/(s12*(-s23+s34+s51))-(s23^2-s23*s51+s45*s51)/(s12*s34-s23*s34-s34*s45)-(s45^2+s23*(s45+s51))/(s12*(s12-s34-s45))-(s45*(s34^2+s34*(2*s45+s51)+s45*(s45+2*s51)))/(s12^2*(s23-s34-s51))+(s45^3+s23*(s45^2+s45*s51+s51^2))/(s12^2*(s12-s34-s45)))/4,
p[31]->(-36+(18*s45^2)/(s12*s34)+(-259*s23+403*s34+63*s45-36*s51)/(s12-s23-s45)-(18*(s23+s45-s51))/s34+(18*s45^2*s51)/(s12*s34*(s12-s23-s45))+(18*(s34+2*s45)*s51)/(s12*(s12-s23-s45))-(18*s51)/(s12-s34-s51)-(18*s23*s51^2)/(s12^2*(s12-s34-s51))+(18*s51^2)/(s45*(s12-s34-s51))+(18*s23*s51^3)/(s12^2*s45*(s12-s34-s51))-(18*s51^2*(s23+s51))/(s12*s45*(s12-s34-s51))+(99*s34^2*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(117*s34^3)/(s45*(-s23+s34+s51)^2)+(117*s34*(2*s34+s45))/(-s23+s34+s51)^2+(99*(s34+s45)^2*s51)/((s12-s23-s45)*(-s23+s34+s51)^2)-(18*s34^3*(s34+s51))/(s12*s45*(-s23+s34+s51)^2)-(18*(3*s34^2+3*s34*s45+s45^2)*(s34+s51))/(s12*(-s23+s34+s51)^2)-(99*s34^2)/(s45*(-s23+s34+s51))-(99*(2*s34+s45))/(-s23+s34+s51)-(18*s45^2*s51)/(s12*s34*(-s23+s34+s51))+(18*s45^3*s51)/(s12^2*s34*(-s23+s34+s51))+(18*s34^2*(2*s34+s51))/(s12*s45*(-s23+s34+s51))+(18*s51*(-s45+2*s51))/(s12*(s12-s34-s51))+(-277*s23-18*s34+277*s51)/s45-(18*(s23^2-s23*s51+s45*s51))/(s34*(s12-s23-s45))+(9*(33*s34^2+33*s34*s45+11*s45^2+18*s34*s51+7*s45*s51))/((s12-s23-s45)*(s23-s34-s51))+(18*s23*(s34^2-s34*s51+s51^2))/(s12^2*s45)-(18*(s45*(s34+s45)+s23*(-s34+s51)))/s12^2-(18*(s23*s34+s51*(-s34+s51)))/(s12*s45)-(18*(s23-3*s34-2*(2*s45+s51)))/s12-(18*(2*s34^2+s34*(-2*s45+s51)-s45*(2*s45+s51)))/(s12*(s23-s34-s51))-(18*(s34^3+3*s34*s45*(s45+s51)+s34^2*(3*s45+s51)+s45^2*(s45+3*s51)))/(s12^2*(s23-s34-s51))+(-277*s23^2+9*s34*(9*s34-2*s51)+s23*(259*s34+277*s51))/((s12-s23-s45)*s45))/72,
p[32]->((s34+s45)*(s12^2*s34*(4*s23-3*s34+s45-4*s51)*(s23-s51)+(s34+s45)*(s23*s34+s45*(s34+s51))^2-s12*(s23^2*s34*(5*s34+s45)-(3*s34-s45)*s45*(s34+s51)^2+s23*(-3*s34^3+s34^2*(6*s45-5*s51)-s45^2*s51+s34*s45*(s45+2*s51)))))/(4*s12^2*s34*s45*(-s23+s34+s51)^2),
p[33]->(-3*(s23*s34+s45*(s34+s51))^2*(s23^2*s34-2*s23*s34*(s34+s51)-s45*(s34+s51)^2)+3*s12*(3*s23^4*s34^2+2*s45^2*(s34+s51)^3*(s34-s45+s51)+s23^2*s34*(s34+s51)*(2*s34^2-19*s34*s45+2*s45^2+8*s34*s51-9*s45*s51)+s23^3*s34*(-9*s34^2+5*s34*s45-11*s34*s51+s45*s51)-2*s23*s45*(s34+s51)^2*(-2*s34^2+6*s34*s45-4*s34*s51+s45*s51))+s12^4*(9*s23^3-22*s34^2*s45-2*s34*s51*(19*s45+3*s51)-s51^2*(13*s45+9*s51)-s23^2*(6*s34+13*s45+27*s51)+s23*(38*s34*s45+12*s34*s51+26*s45*s51+27*s51^2))+s12^2*(-9*s23^4*s34+3*s23^3*(15*s34^2-4*s34*(s45-4*s51)+s45*s51)-s45*(s34+s51)^2*(22*s34^2+12*s34*s45-3*s45^2+44*s34*s51+9*s45*s51+25*s51^2)+s23*(s34+s51)*(2*s34^2*(7*s45+6*s51)+s45*s51*(6*s45+53*s51)+s34*(36*s45^2+25*s45*s51+30*s51^2))-s23^2*(18*s34^3+s45*s51*(-3*s45+31*s51)+s34^2*(-56*s45+87*s51)+s34*(3*s45^2-28*s45*s51+69*s51^2)))+s12^3*(3*s23^4-3*s23^3*(11*s34-s45+7*s51)+s23^2*(18*s34^2-s34*s45+84*s34*s51+26*s45*s51+45*s51^2)+2*(s34+s51)*(22*s34^2*s45+s34*(3*s45^2+41*s45*s51+3*s51^2)+s51*(3*s45^2+16*s45*s51+6*s51^2))-s23*(8*s34^2*(8*s45+3*s51)+s51*(6*s45^2+61*s45*s51+39*s51^2)+s34*(12*s45^2+113*s45*s51+69*s51^2))))/(18*s12^2*s45*(-s12+s34+s51)^2*(-s23+s34+s51)^2),
pe[1]->(36-(554*s34)/s23-(554*s34^2)/(s23*(-s12+s23+s45))+(554*s12+626*s23-1108*s34-72*s51)/s45+(1198*s23-2297*s34+9*s45-63*s51)/(s12-s23-s45)+(1108*s34^2)/((s12-s23-s45)*(s23-s51))-(554*s34^2*s45)/(s23*(-s12+s23+s45)*(s23-s51))-(554*(2*s34+s45))/(s23-s51)+(9*(2*s23-3*s34-s45-s51))/(s12+s23-s34-s51)+(554*(s23-2*s34))/(s45-s51)+(554*s23*(s12+s23-2*s34))/(s45*(s45-s51))-(554*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(554*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))-(554*s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))+(36*(s23+s45)*s51)/((s12-s23-s45)*(s34+s51))+(36*(s12+s51))/(s34+s51)+(2*(313*s23^2-590*s23*s34+277*s34^2-36*s23*s51))/((s12-s23-s45)*s45)-(554*s34*s45)/(s23^2-s23*s51)-(554*s34*s51)/(s23*s45-s23*s51)-(9*(s34^2+2*s34*s45+s45^2-s51^2))/((s12-s23-s45)*(s12+s23-s34-s51))+(554*(2*s23^2+2*s34*(s34-s51)+s23*(-4*s34+s51)))/((s12-s23-s45)*(s45-s51)))/72,
pe[2]->(36+(4*(29*s23-15*s34+9*s45))/(s12-s23-s45)+(2*(18*s23^2-4*s23*s34+s34*(s34-4*s51)))/((s12-s23-s45)*s45)+(6*s12-10*s34)/(s23-s51)+(14*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)-(14*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(56*s23*(s12+s23-s34))/(s45*(s45-s51))-(56*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(4*s34*(s34-2*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))+(6*s51)/(s12-s34-s51)+(2*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(3*s23*s51^2)/((s12-s34-s45)*(s45-s51)^2)-(3*s23*s51^2)/((s12-s34-s51)*(s45-s51)^2)-(12*(s23-s34)^2*(s23+s51)^2)/((s12-s23-s45)*(s45-s51)^3)-(3*s51*(2*s23+s51))/((s12-s34-s45)*(s45-s51))+(3*s51*(s34+s51))/(-s12+s34+s51)^2-(3*s45^2*s51)/(s34*(-s23+s34+s51)^2)-(2*s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)-(2*(4*s12-s34)*s34)/(s45*(-s23+s34+s51))+(-9*s12+5*s34+3*s45)/(-s23+s34+s51)-(6*s51^2*(-s23+s34+s51))/(s45*(-s12+s34+s51)^2)+(6*s51*(2*s23+2*s34+s51))/(s45*(s12-s34-s51))+(3*s51*(2*s23+s51))/((s12-s34-s51)*(-s45+s51))+(3*s23*s51^2)/((-s12+s34+s51)^2*(-s45+s51))-(3*(s23+s45+s51))/(s12-s34-s45)+(2*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)-(6*s12-38*s23+38*s34+6*s51)/(s45-s51)+(54*s12+42*s23-8*s34+12*s51)/s45-(2*(s23-s34)*(45*s23-s34+16*s51))/((-s12+s23+s45)*(s45-s51))-(2*(9*s12*s23+5*s23^2-7*s23*s34+9*s23*s51-8*s34*s51))/(s45-s51)^2-(8*s34*s51)/(s23*s45-s45*s51)-(-5*s12*s34+7*s34^2-3*s12*s45+8*s34*s45+3*s45^2+7*s34*s51+8*s45*s51)/(-s23+s34+s51)^2-(12*(s12*s23^2+s23^3-2*s23*s34*s51-s34*s51^2+s23^2*(-2*s34+s51)))/(s45-s51)^3+(4*s34*(s34-2*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))-(2*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2-(2*(4*s23^3+s34*(5*s34-6*s51)*s51+s23^2*(-2*s34+17*s51)-2*s23*(s34^2+11*s34*s51-3*s51^2)))/((s12-s23-s45)*(s45-s51)^2))/6,
pe[3]->(16+(36*s23-70*s34+18*s45)/(s12-s23-s45)+(18*s23^2-32*s23*s34+8*s34*(s34-4*s51))/((s12-s23-s45)*s45)+(27*s12-49*s34-3*s45)/(s23-s51)+(2*s34*(11*s34-22*s45-38*s51))/((s12-s23-s45)*(s23-s51))+(4*(3*s12+4*s23-8*s34-s51))/s45-(3*s45^2*s51)/(s34*(s23-s51)^2)+(16*s34*(s34-2*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))-(4*s51)/(s12-s34-s51)+(8*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(2*s51*(s34+s51))/(-s12+s34+s51)^2+(4*s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)+(4*(3*s12-s34))/(-s23+s34+s51)-(4*s34*(-4*s12+s34))/(s45*(-s23+s34+s51))+(2*s51^2*(-s23+s34+s51))/(s45*(-s12+s34+s51)^2)-(2*s51*(2*s23+2*s34+s51))/(s45*(s12-s34-s51))+(6*s34^2*(s45+s51)^2)/((s12-s23-s45)*(s23-s51)^3)-(32*s34*s51)/(s23*s45-s45*s51)-(-3*s12*s45+23*s34*s45+3*s45^2+25*s34*s51+14*s45*s51)/(s23-s51)^2+(-4*s12*s34+4*(2*s34+s45)*(s34+s51))/(-s23+s34+s51)^2+(6*s45*(s45*s51+s34*(s45+2*s51)))/(-s23+s51)^3+(2*s34*(-3*(s45+s51)^2+2*s34*(5*s45+7*s51)))/((s12-s23-s45)*(s23-s51)^2))/3,
pe[4]->6+(6*s12+6*s23-32*s34)/s45+(12*s23-64*s34+6*s45)/(s12-s23-s45)+(6*s23^2-32*s23*s34+8*s34*(s34-4*s51))/((s12-s23-s45)*s45)+(8*(3*s12-5*s34))/(s23-s51)+(16*s34*(s34-2*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))+(8*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)+(6*s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)+(6*(3*s12-s34))/(-s23+s34+s51)-(6*s34*(-4*s12+s34))/(s45*(-s23+s34+s51))+(8*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)-(32*s34*s51)/(s23*s45-s45*s51)+(-6*s12*s34+6*(2*s34+s45)*(s34+s51))/(-s23+s34+s51)^2+(16*s34*(s34-2*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))-(8*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2,
pe[5]->-1/2*(s12^2*(s12^6*(3*s23-2*s34-3*s51)*(s23-s51)*(s23+s45-s51)+(s23+s45)*(s23*s34+s45*(s34+s51))^2*(s23^2*s34^2-2*s23*s34^2*(s34+s51)+(2*s34^2+2*s34*s45+s45^2)*(s34+s51)^2)+s12^5*(2*s23^4+2*s34^2*(s45-2*s51)^2-2*s23^3*(10*s34+2*s45+7*s51)+s34*s51^2*(-13*s45+17*s51)-2*s51^2*(2*s45^2+s45*s51-4*s51^2)+s23^2*(12*s34^2-20*s34*s45-6*s45^2+57*s34*s51+6*s45*s51+30*s51^2)+s23*(2*s34^2*(7*s45-10*s51)+10*s45^2*s51+3*s34*(11*s45-18*s51)*s51-26*s51^3))-s12*(4*s23^5*s34^3+s23^4*s34^3*(-10*s34+8*s45-13*s51)+2*s45^2*(s34+s51)^3*(-2*s34^3+s45^3+2*s34*s45*(s45-s51)-2*s34^2*s51)+s23*s45*(s34+s51)^2*(-8*s34^4+2*s34^3*(8*s45-9*s51)+s45^2*(4*s45-s51)*s51+s34^2*(22*s45^2-4*s45*s51-6*s51^2)+s34*s45*(10*s45^2+11*s45*s51-6*s51^2))-s23^2*(s34+s51)*(4*s34^5-2*s45^3*s51^2-s34*s45^2*s51*(12*s45+7*s51)+s34^4*(-32*s45+14*s51)-2*s34^3*(11*s45^2+18*s45*s51-5*s51^2)-s34^2*s45*(14*s45^2+33*s45*s51+2*s51^2))+s23^3*s34*(16*s34^4-6*s34^3*(s45-6*s51)+2*s45^2*s51^2+s34*s45*s51*(8*s45+7*s51)+s34^2*(10*s45^2-s45*s51+20*s51^2)))+s12^2*(6*s23^5*s34^2-s23^4*s34*(20*s34^2-6*s34*s45+27*s34*s51+6*s45*s51)+s23^3*(47*s34^4+6*s45^2*s51^2+3*s34*s45*s51*(2*s45+11*s51)+2*s34^3*(5*s45+49*s51)+s34^2*(9*s45^2+32*s45*s51+55*s51^2))+s23^2*(-18*s34^5+s34^4*(71*s45-84*s51)+2*s45^2*(5*s45-8*s51)*s51^2+s34*s45*s51*(26*s45^2+21*s45*s51-47*s51^2)+6*s34^3*(11*s45^2+14*s45*s51-19*s51^2)+s34^2*(19*s45^3+99*s45^2*s51-32*s45*s51^2-48*s51^3))-s45*(s34+s51)^2*(14*s34^3*s45+s34^2*(9*s45^2+16*s45*s51+4*s51^2)-s45*(s45^3+3*s45*s51^2-6*s51^3)+s34*(-2*s45^3+10*s45^2*s51+4*s45*s51^2+6*s51^3))+s23*(s34+s51)*(8*s34^4*(-4*s45+s51)+s45^2*s51*(5*s45^2-10*s45*s51+16*s51^2)+s34^3*(15*s45^2-70*s45*s51+22*s51^2)+s34^2*(38*s45^3-29*s45^2*s51-10*s45*s51^2+14*s51^3)+s34*s45*(11*s45^3+16*s45^2*s51-18*s45*s51^2+26*s51^3)))+s12^4*(s23^5-s23^4*(10*s34+s45+7*s51)+s51^3*(9*s45^2-10*s45*s51-6*s51^2)-10*s34^3*(s45^2-s45*s51+s51^2)+s23^3*(52*s34^2+18*s34*s45+s45^2+66*s34*s51+16*s45*s51+21*s51^2)-s34*s51*(4*s45^3-11*s45^2*s51+7*s45*s51^2+24*s51^3)-s34^2*(3*s45^3+10*s45^2*s51-14*s45*s51^2+28*s51^3)-s23^2*(28*s34^3-3*s45^3-13*s45^2*s51+39*s45*s51^2+31*s51^3+s34^2*(-56*s45+135*s51)+s34*(-34*s45^2+16*s45*s51+126*s51^2))+s23*(s34^3*(-38*s45+36*s51)+s34^2*(s45^2-82*s45*s51+111*s51^2)+s51*(-2*s45^3-23*s45^2*s51+34*s45*s51^2+22*s51^3)+s34*(6*s45^3-42*s45^2*s51+5*s45*s51^2+94*s51^3)))+s12^3*(-4*s23^5*s34+s23^4*(20*s34^2+23*s34*s51+4*s45*s51)-s23^3*(68*s34^3+4*s45*s51*(s45+6*s51)+2*s34^2*(13*s45+59*s51)+s34*(4*s45^2+43*s45*s51+58*s51^2))+2*(s34+s51)*(-(s45*s51^2*(s45^2+s45*s51-6*s51^2))+s34^3*(9*s45^2-2*s45*s51+2*s51^2)+s34*s51*(5*s45^3-2*s45^2*s51+11*s45*s51^2+3*s51^3)+s34^2*(5*s45^3+10*s45^2*s51+2*s45*s51^2+5*s51^3))+s23^2*(32*s34^4-10*s45^3*s51+48*s45*s51^3+s34^3*(-84*s45+153*s51)-2*s34^2*(36*s45^2+11*s45*s51-93*s51^2)+s34*(-12*s45^3-59*s45^2*s51+95*s45*s51^2+69*s51^3))+s23*(s34^4*(50*s45-28*s51)-3*s34^3*(2*s45^2-41*s45*s51+32*s51^2)+s34^2*(-26*s45^3+54*s45^2*s51+25*s45*s51^2-104*s51^3)+s45*s51*(-2*s45^3+9*s45^2*s51+6*s45*s51^2-40*s51^3)-s34*(4*s45^4+11*s45^3*s51-60*s45^2*s51^2+86*s45*s51^3+36*s51^4)))))/((s12-s23-s45)*(s12-s34-s45)*s45*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[6]->(s12^2*(s12^5*s34*(3*s23-2*s34+s45-3*s51)*(s23-s51)*(s23+s45-s51)-(s23+s45)*(s23*s34+s45*(s34+s51))^2*(s23^2*s34^2-2*s23*s34^2*(s34+s51)+(2*s34^2+2*s34*s45+s45^2)*(s34+s51)^2)+s12*(3*s23^5*s34^3+s23^4*s34^2*(-8*s34^2+8*s34*s45-11*s34*s51+s45*s51)+2*s45^2*(s34+s51)^3*(-2*s34^3+3*s34*s45^2+2*s34^2*(s45-s51)+s45^2*(s45+s51))+s23*s45*(s34+s51)^2*(-8*s34^4+2*s34^3*(11*s45-9*s51)+s45^2*s51*(s45+s51)+s34*s45*(7*s45^2+9*s45*s51-2*s51^2)+6*s34^2*(3*s45^2+s45*s51-s51^2))-s23^2*(s34+s51)*(4*s34^5+s45^3*s51^2-s34*s45^2*s51*(5*s45+s51)+s34^4*(-32*s45+14*s51)-2*s34^3*(5*s45^2+19*s45*s51-5*s51^2)-s34^2*s45*(10*s45^2+15*s45*s51+4*s51^2))+s23^3*s34*(14*s34^4+s45^2*s51^2+s34*s45*s51*(7*s45+s51)+s34^3*(-10*s45+32*s51)+s34^2*(10*s45^2-11*s45*s51+18*s51^2)))+s12^4*(2*s23^4*s34-s45^3*s51^2+2*s34^3*(s45^2-3*s45*s51+3*s51^2)+s23^2*s34*(10*s34^2-23*s34*s45-6*s45^2+48*s34*s51-3*s45*s51+30*s51^2)-s34^2*(s45^3-4*s45^2*s51+14*s45*s51^2-14*s51^3)-s34*s51*(s45^3+7*s45*s51^2-8*s51^3)-s23^3*s34*(17*s34+2*(s45+7*s51))+s23*(4*s34^3*(3*s45-4*s51)+s45^3*s51+s34^2*(-7*s45^2+37*s45*s51-45*s51^2)-2*s34*(s45^3-3*s45^2*s51-6*s45*s51^2+13*s51^3)))-s12^2*(3*s23^5*s34^2-s23^4*s34*(12*s34^2-7*s34*s45+16*s34*s51+s45*s51)+s23^3*s34*(33*s34^3-6*s34^2*(s45-11*s51)+10*s45*s51^2+s34*(8*s45^2-5*s45*s51+37*s51^2))+s23^2*(-14*s34^5+s34^4*(61*s45-66*s51)-2*s45^3*s51^2+s34^3*(26*s45^2+86*s45*s51-90*s51^2)+s34*s45*s51*(3*s45^2+16*s45*s51-23*s51^2)+s34^2*(8*s45^3+38*s45^2*s51+4*s45*s51^2-38*s51^3))+s45*(s34+s51)^2*(-10*s34^3*s45+s34^2*(3*s45^2-8*s45*s51-4*s51^2)+s45^2*(s45^2+4*s45*s51+s51^2)+6*s34*(s45^3+s45*s51^2-s51^3))+s23*(s34+s51)*(8*s34^4*(-3*s45+s51)+s45^3*s51*(-s45+s51)+s34^3*(31*s45^2-56*s45*s51+22*s51^2)+s34^2*(26*s45^3-s45^2*s51-10*s45*s51^2+14*s51^3)+s34*s45*(5*s45^3+15*s45^2*s51-22*s45*s51^2+20*s51^3)))+s12^3*(s23^5*s34+s23^4*s34*(-8*s34+2*s45-7*s51)+s23^3*s34*(35*s34^2+2*s45^2+21*s51^2+2*s34*(s45+26*s51))-s23^2*(18*s34^4+s45^3*s51+s34^3*(-54*s45+87*s51)+s34^2*(-22*s45^2-35*s45*s51+96*s51^2)+s34*(-2*s45^3-12*s45^2*s51+6*s45*s51^2+31*s51^3))+2*(s34+s51)*(s45^3*s51*(s45+s51)-2*s34^3*(2*s45^2-s45*s51+s51^2)+s34^2*(s45^3-4*s45^2*s51+3*s45*s51^2-5*s51^3)+s34*(s45^4+s45^3*s51+2*s45^2*s51^2-3*s51^4))+s23*(-(s45^3*s51*(s45+s51))+s34^4*(-26*s45+20*s51)+3*s34^3*(7*s45^2-25*s45*s51+22*s51^2)+s34^2*(14*s45^3-3*s45^2*s51-43*s45*s51^2+68*s51^3)+s34*(s45^4+7*s45^3*s51-18*s45^2*s51^2+4*s45*s51^3+22*s51^4)))))/(2*s34*(s12-s23-s45)*s45*(-s12+s34+s51)^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[7]->(-11301757*s12^2)/(92160*(s12-s23-s45)*s45),
pe[8]->(s12^4*(s23*(s34-2*s45)+s45*(s34-2*s45-s51)+s12*(-s23+2*s45+s51)))/(3*s45*(-s12+s23+s45)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[9]->(-2*s12^4)/(3*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[10]->-1/2*(s12*(13*s12-2*(s23+s45))*(-(s23*s34)+s12*(s23+s45-s51)-s45*(s34+s51)))/(s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)),
pe[11]->((-8*(125*s23+143*s34))/(-s12+s23+s45)+(277*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)-(277*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(952*(s23-s34))/(s45-s51)+(2*s23*(476*s12+437*s23-476*s34))/(s45*(s45-s51))-(874*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))-(72*s51)/(s23+s45)+(72*s12*s51)/(s45*(s23+s45))-(78*s45*s51)/((s23-s51)*(s23-s34-s51))+(78*s23*s51)/((s12-s34-s51)*(s45-s51))-(277*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)+(277*(s23-s34)^2*(2*s23+s51))/((s12-s23-s45)*(s45-s51)^2)-(198*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))+(198*s34*(s34+s51)^2)/((s12-s23-s45)*s45*(s23-s34-s51))+(198*s51*(s34+s51)^2)/((s12-s23-s45)*s45*(s12-s34-s51))-(277*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)+(198*s34*(2*s34+s45+2*s51))/((s12-s23-s45)*(s23-s34-s51))+(8*(-6*s12+6*s23+143*s34+12*s51))/s45+(2*s34*s51*(-277*s34+437*s51))/((s12-s23-s45)*s45*(s23-s51))-((s23-s34)*(2025*s23-277*s34+874*s51))/((-s12+s23+s45)*(s45-s51))+(277*(s23^2-2*s23*s34-s34*s51))/(s45-s51)^2+(952*s34*s51)/(s23*s45-s45*s51)+(126*s23^2+1144*s23*s34-79*s34^2+270*s23*s51+1270*s34*s51+198*s51^2)/((s12-s23-s45)*s45)-(24*s34*(s12+5*(s34+s51)))/(s45*(-s23+s34+s51))-(6*s51*(13*s23+29*(s34+s51)))/(s45*(s12-s34-s51))-(6*(29*s12-7*s34+13*(s45+2*s51)))/(s23-s34-s51)+(-675*s12+1229*s34+78*(s45+2*s51))/(s23-s51)+(2*s34*(-277*s34+437*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))+(277*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2)/36,
pe[12]->(-((s23+s45)*(s34+s51)^2*(6*s23*s34^2-(19*s34^2+26*s34*s45+13*s45^2)*(s34+s51)))+s12^3*((s34+s51)*(29*s34*s45+4*s34*s51-3*s45*s51)+s23*(-4*s34^2-4*s34*s51+3*s45*s51))-s12^2*(3*s23^2*s45*s51+s23*(12*s34^3+s45*(3*s45-22*s51)*s51+4*s34^2*(4*s45+7*s51)+s34*s51*(-3*s45+16*s51))+(s34+s51)*(s34^2*(45*s45-16*s51)+s45*s51*(-16*s45+19*s51)+16*s34*(s45^2+2*s45*s51-s51^2)))+s12*(s34+s51)*(s34^3*(-3*s45+19*s51)+3*s23^2*(2*s34^2+2*s34*s51+s45*s51)+s45*s51*(-13*s45^2-16*s45*s51+22*s51^2)+s34^2*(-10*s45^2-3*s45*s51+38*s51^2)+s34*(-13*s45^3-26*s45^2*s51+22*s45*s51^2+19*s51^3)-s23*(3*s34^3+5*s45*s51*(2*s45+5*s51)+4*s34^2*(s45+7*s51)+s34*(13*s45^2+26*s45*s51+25*s51^2))))/(6*(s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)^2),
pe[13]->(-2*s34)/(s12-s23-s45)-s34/s45+((s23-s34)*s34)/(s45*(-s12+s23+s45))-(s34*(s34+s45))/((s12-s23-s45)*(s12-s34-s45))-s34/(-s12+s34+s45)+(2*s34^2)/((s12-s23-s45)*(s23-s51))-(s34^2*s45)/(s23*(-s12+s23+s45)*(s23-s51))-(2*s34+s45)/(s23-s51)+(s34+s45)/(s23-s34-s51)+(s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))+(s34*s51)/((-s12+s34+s45)*(-s12+s34+s51))-(s34*s45)/(s23^2-s23*s51),
pe[14]->(-124-(2*(71*s12+71*s23+99*s34))/s45-(2*(133*s23+180*s34+62*s45))/(s12-s23-s45)+(72*s34^2)/((s12-s23-s45)*(s23-s51))+(72*s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))+(54*s45*s51)/((s23-s51)*(s23-s34-s51))+(36*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)+(18*s34*s51)/(s45*(-s12+s34+s51))+(99*s34^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(36*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)+(99*s34^2*(2*s34+s45+2*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(6*s34*(-2*s12+17*s34+21*s51))/(s45*(-s23+s34+s51))+(3*(45*s12-43*s34+24*s45+36*s51))/(s23-s34-s51)-(54*s34*s51)/(s23*s45-s45*s51)+(18*s34*(s34^2-9*s34*s51-10*s51^2))/((s12-s23-s45)*s45*(s23-s34-s51))+(6*s34^2*(5*s12+7*(s34+s51)))/(s45*(-s23+s34+s51)^2)+(18*(s12-5*s34-3*(s45+2*s51)))/(s23-s51)-(18*s34*(9*s34+10*(s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51))-(36*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2-(3*(23*s12*s34+5*s34^2+19*s45*s51+19*s34*(s45+2*s51)))/(-s23+s34+s51)^2-(142*s23^2+180*s23*s34+45*s34*(s34+4*s51))/((s12-s23-s45)*s45))/18,
pe[15]->(-1-(s51*(2*s23+s51))/((s12-s34-s45)*(s12-s34-s51))-(s23*s51^2)/((s12-s34-s45)*(-s12+s34+s51)^2)-(3*s34^2*(-s12+s34+s51))/(s45*(-s23+s34+s51)^2)-(3*(3*s12-s34))/(-s23+s34+s51)-(3*(4*s12-s34)*s34)/(s45*(-s23+s34+s51))+(s51^2*(-s23+s34+s51))/(s45*(-s12+s34+s51)^2)-(s51*(2*s23+2*s34+s51))/(s45*(s12-s34-s51))-(s23+s45+s51)/(s12-s34-s45)-(3*s12+s23+2*s51)/s45+(3*s12*s34-3*(2*s34+s45)*(s34+s51))/(-s23+s34+s51)^2)/4,
pe[16]->(-6-(6*(s23-18*s34+s45-13*s51))/(s12-s23-s45)+(6*s34^2*s45)/(s23*(-s12+s23+s45)*(s23-s51))-(6*s45*s51)/((s23-s51)*(s23-s34-s51))-(6*s34*s51*(s34+s51))/((s12-s23-s45)*s45*(s23-s51))+(12*s51*(s34+s51))/(s45*(s12-s34-s51))+(6*s51^2*(s34+s51))/(s45*(-s12+s34+s51)^2)+(33*s51^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s12+s34+s51)^2)-(33*s34^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(12*(s34+s45+s51))/(s23-s51)-(6*s34*(2*s34+s45+2*s51))/((s12-s23-s45)*(s23-s51))-(33*s34^2*(2*s34+s45+2*s51))/((s12-s23-s45)*(-s23+s34+s51)^2)+(51*s12-55*s34+18*s45+12*s51)/(-s23+s34+s51)-(2*s34*(-5*s12+20*s34+27*s51))/(s45*(-s23+s34+s51))+(60*s34+84*s51)/s45+(6*s34*s45)/(s23^2-s23*s51)-(6*s34*(s34^2-9*s34*s51-10*s51^2))/((s12-s23-s45)*s45*(s23-s34-s51))+(6*s51*(13*s34^2+37*s34*s51+24*s51^2))/((s12-s23-s45)*s45*(s12-s34-s51))+(3*(18*s23*s34+7*s34^2+26*s23*s51+44*s34*s51+37*s51^2))/((s12-s23-s45)*s45)-(2*s34^2*(5*s12+7*(s34+s51)))/(s45*(-s23+s34+s51)^2)+(6*s34*(9*s34+10*(s45+2*s51)))/((s12-s23-s45)*(s23-s34-s51))+(23*s12*s34+5*s34^2+19*s45*s51+19*s34*(s45+2*s51))/(-s23+s34+s51)^2)/12,
pe[17]->(-((s23+s45)^2*(s23^2*s34^2+s23*(s34*s45*(3*s45-2*s51)+2*s34^2*(s45-s51)+s45^2*(s45-s51))+s34*s45*(s34+s45)*(s45-2*s51)))-s12^2*s23*(s23-s51)*(s23^2+4*s23*s45+3*s45^2-3*s23*s51-5*s45*s51+2*s51^2)+s12*(2*s23^4*s34+s23^3*(s34*(8*s45-6*s51)+3*s45*(s45-s51))+s34*s45^3*(s45-2*s51)+s23*s45*(s34*(4*s45-2*s51)+(s45-s51)^2)*(s45-2*s51)+s23^2*(s34*(9*s45^2-14*s45*s51+4*s51^2)+s45*(4*s45^2-9*s45*s51+5*s51^2))))/(s23*s45*(s23+s45)*(-s12+s23+s45)*(s23-s51)*(s45-s51)),
pe[18]->(675+(36*s34)/s23+(36*s34^2)/(s23*(-s12+s23+s45))+(1314*s23-1676*s34+675*s45-396*s51)/(s12-s23-s45)+(639*s12+675*s23-838*s34-234*s51)/s45+(78*s34^2*s45)/(s23*(-s12+s23+s45)*(s23-s51))-(36*(s23-2*s34))/(s45-s51)-(36*s23*(s12+s23-2*s34))/(s45*(s45-s51))+(36*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(2*s34*(238*s34-437*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))-(42*s51)/(s23-s34-s51)-(198*(2*s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))+(78*s45*s51)/((s23-s51)*(s23-s34-s51))+(36*s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))+(277*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(36*s51^2)/(s45*(s12-s34-s51))+(24*s12*s51^2)/(s23*s45*(s23-s34-s51))-(198*s45*s51^2)/(s23*(-s12+s23+s45)*(s23-s34-s51))-(18*(s23+s45)*s51^2)/((s12-s23-s45)*(s34+s51)^2)-(18*s51*(s12+s51))/(s34+s51)^2-(60*s51)/(s34+s51)-(24*(s12+s23)*s51)/(s45*(s34+s51))+(24*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))-(6*(14*s23+10*s45-33*s51)*s51)/((s12-s23-s45)*(s34+s51))-(198*s45*s51^2)/(s23*(-s12+s23+s45)*(s34+s51))-(198*s34*s51*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))-(198*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))+(24*(s12+5*s34)*s51)/(s45*(-s23+s34+s51))+(277*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)+(6*s51*(29*s12+33*s51))/(s23*(s23-s34-s51))+(6*s51*(29*s12+33*s51))/(s23*(s34+s51))+(-675*s12+1073*s34+156*s51)/(-s23+s51)+(78*s34*s45)/(s23^2-s23*s51)+(36*s34*s51)/(s23*s45-s23*s51)-(952*s34*s51)/(s23*s45-s45*s51)+(24*s12*s51^2)/(s23*s34*s45+s23*s45*s51)-(36*(2*s23^2+2*s34*(s34-s51)+s23*(-4*s34+s51)))/((s12-s23-s45)*(s45-s51))+(2*s34*(199*s34-437*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))-(277*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2+(675*s23^2+199*s34^2-1072*s34*s51-198*s51^2-2*s23*(437*s34+99*s51))/((s12-s23-s45)*s45))/36,
pe[19]->s34/s23+(2*(s12+s23-s34))/s45+s34^2/(s23*(-s12+s23+s45))+(s23*(s12+s23-2*s34))/(s45*(s45-s51))-(s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(2*s45*s51)/((s23-s51)*(s23-s34-s51))+(2*s34*(s34-s51)*s51)/((s12-s23-s45)*s45*(s23-s51))+(s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))-(s34*s51)/(s45*(s23+s45-s51))-(s34^2*s51)/((s12-s23-s45)*s45*(s23+s45-s51))+(s34^2*s51)/(s23*(-s12+s23+s45)*(s23+s45-s51))+(2*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(s34^2*s51^2)/((s12-s23-s45)*s45^2*(s23-s51))+(2*s34*s51^2)/(s23*(s45-s51)^2)+(2*s34^2*s51^2)/(s23*(-s12+s23+s45)*(s45-s51)^2)-(s34*s51^2)/(s23^2*(s45-s51))-(s34^2*s51^2)/(s23^2*(-s12+s23+s45)*(s45-s51))+(s34*s51^2)/(s23^2*(s23+s45-s51))+(s34^2*s51^2)/((s12-s23-s45)*s45^2*(s23+s45-s51))+(s34^2*s51^2)/(s23^2*(-s12+s23+s45)*(s23+s45-s51))-(s34*(-s12+s34+s51))/(s45*(-s23+s34+s51))-(2*s34+s51)/(s12-s23-s45)+s51^2/((s12-s34-s51)*(-s45+s51))+(2*s12+2*s23-3*s34+2*s51)/(-s45+s51)+(2*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)+(-s12+2*s34+s45+3*s51)/(s23-s34-s51)+(-2*s12+5*s34+2*s45+3*s51)/(-s23+s51)+(2*s34*s51)/(s23*s45-s23*s51)+(2*(s23^2-s23*s34-s34*s51))/((s12-s23-s45)*s45)-(2*s34*s51)/(s23*s45-s45*s51)-(3*s23^2-4*s23*s34+s34^2+5*s23*s51-6*s34*s51+s51^2)/((s12-s23-s45)*(s45-s51))-(2*(s12*s23+(s23-2*s34)*(s23+s51)))/(s45-s51)^2+(s34*(3*s34-2*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))-(2*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2-(2*(s23^3-2*s23^2*(s34-s51)+2*s34*(s34-s51)*s51+s23*(s34^2-4*s34*s51+s51^2)))/((s12-s23-s45)*(s45-s51)^2),
pe[20]->(45*s12^2*(s23-s51)*(s23+s45-s51)+13*(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51))+s12*(-(s23^2*(58*s34+45*s45))+45*s23*s45*(-s45+s51)+s23*s34*(-71*s45+58*s51)+s45*(-13*s34*s45+45*s34*s51+32*s45*s51)))/(12*s45*(-s12+s23+s45)*(s23-s51)^2),
pe[21]->(39*s12^5*(s23+s45-s51)+3*s12^4*(29*s23^2-46*s34*s45-15*s45^2+s23*(-57*s34+3*s45-60*s51)+44*s34*s51-18*s45*s51+31*s51^2)+(s23+s45)*(-s23+s34+s51)^2*(13*s23*s34^2-(19*s34^2+12*s34*s45+6*s45^2)*(s34+s51))+s12^3*(61*s23^3+6*s45^3+2*s34^2*(116*s45-83*s51)+89*s45^2*s51+2*s45*s51^2-73*s51^3-s23^2*(308*s34+49*s45+195*s51)+s34*(101*s45^2+228*s45*s51-239*s51^2)+s23*(298*s34^2-75*s34*s45-38*s45^2+553*s34*s51+53*s45*s51+207*s51^2))+s12^2*(13*s23^4-s23^3*(167*s34+22*s45+58*s51)+s34^3*(-225*s45+92*s51)+s23^2*(406*s34^2+37*s34*s45+10*s45^2+476*s34*s51+66*s45*s51+96*s51^2)+s34^2*(-115*s45^2-377*s45*s51+203*s51^2)-2*s34*(9*s45^3+81*s45^2*s51+71*s45*s51^2-65*s51^3)+s51*(-18*s45^3-47*s45^2*s51+10*s45*s51^2+19*s51^3)+s23*(-258*s34^3+12*s45^3+3*s34^2*(64*s45-209*s51)+31*s45^2*s51-54*s45*s51^2-70*s51^3+s34*(87*s45^2+81*s45*s51-439*s51^2)))-s12*(s23-s34-s51)*(26*s23^3*s34+s34^3*(111*s45-19*s51)+s34^2*(71*s45^2+149*s45*s51-38*s51^2)+3*s45*s51*(6*s45^2+s45*s51+s51^2)+s34*(18*s45^3+74*s45^2*s51+41*s45*s51^2-19*s51^3)-s23^2*(125*s34^2+6*s45*(s45+s51)+7*s34*(3*s45+11*s51))+s23*(111*s34^3+s34^2*(-54*s45+181*s51)+3*s45*(-2*s45^2+4*s45*s51+s51^2)+s34*(-29*s45^2+10*s45*s51+70*s51^2))))/(6*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)^2),
pe[22]->(s12+s23)/s34-s34/s23+(s23-3*s34-s45)/(s12-s23-s45)+(s12+s23-s34)/s45-s34^2/(s23*(-s12+s23+s45))+(s23*(-s23+s34))/(s45*(-s12+s23+s45))-(s23*(s23+s45))/(s34*(-s12+s23+s45))+(s23-2*s34)/(s45-s51)+(s23*(s12+s23-2*s34))/(s45*(s45-s51))-(s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+s51/(s12-s34-s51)-(s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))+(s45*(-s12+s45))/(s34*(-s23+s34+s51))+(-s12+s34+2*s45)/(-s23+s34+s51)-(s34*s51)/(s23*s45-s23*s51)+(2*s23^2+2*s34*(s34-s51)+s23*(-4*s34+s51))/((s12-s23-s45)*(s45-s51)),
pe[23]->(190+(2*(53*s12-13*s23+9*s34-33*s51))/s45-(36*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)+(36*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)-(54*(s23-s34))/(s45-s51)-(36*(s23-s34)^2)/((s12-s23-s45)*(s45-s51))+(54*s23*(-s12+s34))/(s45*(s45-s51))-(36*(s23-s34)^2*(2*s23+s51))/((s12-s23-s45)*(s45-s51)^2)-(69*s51*(s34+s51))/(-s12+s34+s51)^2-(99*(s45-2*s51)*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)-(99*s51^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s12+s34+s51)^2)+(18*(s12-2*s34-s45))/(-s23+s34+s51)-(18*s34*(-s12+s34))/(s45*(-s23+s34+s51))+(54*s23*s51)/((s12-s34-s51)*(-s45+s51))-(6*(21*s34+17*s51))/(s12-s34-s51)+(18*(s34+s51)*(21*s34-11*s45+43*s51))/((s12-s23-s45)*(s12-s34-s51))+(2*(43*s23+189*s34+62*s45+99*s51))/(s12-s23-s45)+(3*s51*(56*s23+110*s34+127*s51))/(s45*(s12-s34-s51))+(36*(-s23^2+2*s23*s34+s34*s51))/(s45-s51)^2-(18*s51*(21*s34^2+53*s34*s51+32*s51^2))/((s12-s23-s45)*s45*(s12-s34-s51))+(3*s51^2*(19*s23+23*(s34+s51)))/(s45*(-s12+s34+s51)^2)-(137*s23^2+378*s23*s51+9*s51*(42*s34+53*s51))/((s12-s23-s45)*s45))/18,
pe[24]->(41+(6*s34)/s23+(6*s34^2)/(s23*(-s12+s23+s45))+(6*(26*s23-23*s34+7*s45-9*s51))/(s12-s23-s45)-(6*(s23-2*s34))/(s45-s51)-(6*s23*(s12+2*s23-2*s34))/(s45*(s45-s51))+(6*s23*(2*s23^2-3*s23*s34+s34^2))/(s45*(-s12+s23+s45)*(s45-s51))+(6*s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))+(6*s23*s51)/((s12-s34-s51)*(s45-s51))+(6*(-21*s34+11*s45-43*s51)*(s34+s51))/((s12-s23-s45)*(s12-s34-s51))+(23*s51*(s34+s51))/(-s12+s34+s51)^2+(33*(s45-2*s51)*(s34+s51)^2)/((s12-s23-s45)*(-s12+s34+s51)^2)+(33*s51^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s12+s34+s51)^2)-(33*s34^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(3*s34*(-4*s12+9*s34-4*s51))/(s45*(-s23+s34+s51))+(3*(4*s12-18*s34-9*s45+4*s51))/(s23-s34-s51)+(45*s12+113*s23+12*s34+10*s51)/s45+(42*s34+34*s51)/(s12-s34-s51)-(s51*(44*s23+116*s34+139*s51))/(s45*(s12-s34-s51))+(6*s34*s51)/(s23*s45-s23*s51)-(6*(4*s23^2-6*s23*s34+2*s34^2+2*s23*s51-3*s34*s51))/((s12-s23-s45)*(s45-s51))-(6*s34*(9*s34^2+7*s34*s51-2*s51^2))/((s12-s23-s45)*s45*(s23-s34-s51))-(6*(27*s34^2+27*s34*s45+9*s45^2+14*s34*s51+7*s45*s51-2*s51^2))/((s12-s23-s45)*(s23-s34-s51))+(6*s51*(21*s34^2+53*s34*s51+32*s51^2))/((s12-s23-s45)*s45*(s12-s34-s51))+(3*(46*s23^2+4*s23*s34-7*s34^2+42*s23*s51+46*s34*s51+53*s51^2))/((s12-s23-s45)*s45)-(3*s34^2*(13*s12+11*(s34+s51)))/(s45*(-s23+s34+s51)^2)-(s51^2*(19*s23+23*(s34+s51)))/(s45*(-s12+s34+s51)^2)-(33*(4*s34^3+6*s34^2*(s45+s51)+s45*(s45+s51)^2+2*s34*(2*s45^2+3*s45*s51+s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)+(-39*s12*(2*s34+s45)-33*(3*s34^2+s45*(s45+s51)+s34*(3*s45+2*s51)))/(-s23+s34+s51)^2)/12,
pe[25]->(295+(18*s34)/s23+(18*s34^2)/(s23*(-s12+s23+s45))+(241*s12+277*s23+54*s34-18*s51)/s45-(36*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)+(36*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(-72*s23+90*s34)/(s45-s51)-(18*s23*(4*s12+3*s23-5*s34))/(s45*(s45-s51))+(18*s23*(3*s23^2-4*s23*s34+s34^2))/(s45*(-s12+s23+s45)*(s45-s51))+(18*s34^2*s51)/(s23*(-s12+s23+s45)*(s45-s51))-(36*(s23-s34)^2*(2*s23+s51))/((s12-s23-s45)*(s45-s51)^2)-(18*(s23-s51)*s51)/(s45*(-s12+s34+s51))-(99*s34^2*(s34+s51)^2)/((s12-s23-s45)*s45*(-s23+s34+s51)^2)+(9*s34*(-2*s12+7*s34-4*s51))/(s45*(-s23+s34+s51))+(18*s23*s51)/((s12-s34-s51)*(-s45+s51))+(9*(2*s12-14*s34-7*s45+4*s51))/(s23-s34-s51)+(500*s23-18*s34+232*s45+36*s51)/(s12-s23-s45)+(18*s34*s51)/(s23*s45-s23*s51)+(36*(-s23^2+2*s23*s34+s34*s51))/(s45-s51)^2-(18*s34*(9*s34^2+7*s34*s51-2*s51^2))/((s12-s23-s45)*s45*(s23-s34-s51))-(18*(27*s34^2+27*s34*s45+9*s45^2+14*s34*s51+7*s45*s51-2*s51^2))/((s12-s23-s45)*(s23-s34-s51))-(18*(8*s23^2+4*s34*(s34-s51)+3*s23*(-4*s34+s51)))/((s12-s23-s45)*(s45-s51))-(9*s34^2*(13*s12+11*(s34+s51)))/(s45*(-s23+s34+s51)^2)+(259*s23^2+36*s23*s34+9*s34*(-7*s34+4*s51))/((s12-s23-s45)*s45)-(99*(4*s34^3+6*s34^2*(s45+s51)+s45*(s45+s51)^2+2*s34*(2*s45^2+3*s45*s51+s51^2)))/((s12-s23-s45)*(-s23+s34+s51)^2)-(9*(13*s12*(2*s34+s45)+11*(3*s34^2+s45*(s45+s51)+s34*(3*s45+2*s51))))/(-s23+s34+s51)^2)/18,
pe[26]->-2+(2*s23^2-s34^2)/(s45*(-s12+s23+s45))-(5*s23+s45)/(s12-s23-s45)-(2*s34*s45^2)/(s23*(s23-s51)^2)-(2*s34^2*s45^2)/(s23*(-s12+s23+s45)*(s23-s51)^2)-(2*s45*(2*s34+s45))/(s23-s51)^2+((s12-4*s34)*s45)/(s23*(s23-s51))-(s34*s45^2)/(s23^2*(s23-s51))-(s34^2*s45^2)/(s23^2*(-s12+s23+s45)*(s23-s51))+(s34*s45*(-3*s34+2*s45))/(s23*(-s12+s23+s45)*(s23-s51))-(5*s34+3*s45)/(s23-s51)+(s34+2*s45)/(s23-s34-s51)+s45^2/((s23-s51)*(s23-s34-s51))-(2*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)+(2*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(-4*s23+5*s34)/(s45-s51)-(s23^2*(s12+s23-2*s34))/(s45^2*(s45-s51))+(s23*(-4*s12-3*s23+6*s34))/(s45*(s45-s51))+(s23^2*(s23-s34)^2)/(s45^2*(-s12+s23+s45)*(s45-s51))+(2*s23*(2*s23^2-3*s23*s34+s34^2))/(s45*(-s12+s23+s45)*(s45-s51))-(s23^2*(s12+s23-2*s34))/(s45^2*s51)+(s23*s34)/(s45*s51)+((s12-4*s34)*s45)/(s23*s51)-(s34*s45^2)/(s23^2*s51)+(s23^2*(s23-s34)^2)/(s45^2*(-s12+s23+s45)*s51)+(s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*s51)-(s34^2*s45^2)/(s23^2*(-s12+s23+s45)*s51)+(2*s12+2*s23-4*s34+s45)/s51+(s34*s45*(-3*s34+2*s45))/(s23*(-s12+s23+s45)*s51)+(s34^2*s51)/((s12-s23-s45)*s45*(s23-s51))-s51/(s12-s34-s51)-(3*s12+s23+s51)/s45-(2*(s23-s34)^2*(2*s23+s51))/((s12-s23-s45)*(s45-s51)^2)-(s51*(-s23+s34+s51))/(s45*(s12-s34-s51))+(2*s23*s51)/((s12-s34-s51)*(-s45+s51))+(2*s34^2*(2*s45+s51))/((s12-s23-s45)*(s23-s51)^2)+((s23-s34)*(7*s23-3*s34+2*s51))/((-s12+s23+s45)*(s45-s51))+(2*(-s23^2+2*s23*s34+s34*s51))/(s45-s51)^2+(2*s23^2-4*s23*s34+2*s34^2+3*s23*s45-6*s34*s45+s45^2)/(s12*s51-s23*s51-s45*s51)+(s34*(5*s34-2*(2*s45+s51)))/((s12-s23-s45)*(s23-s51)),
pe[27]->(s12^2*(13*s23^2+58*s23*(s45-s51)+45*(s45-s51)^2)+s12*s34*(-26*s23^2-84*s23*s45-58*s45^2+58*s23*s51+45*s45*s51)+13*s34*(s23+s45)*(s23*s34+s45*(s34+s51)))/(12*(s12-s23-s45)*s45*(s45-s51)^2),
pe[28]->62/9+(s34*(s34+s45))/((s12-s23-s45)*(s12-s34-s45))+s34/(-s12+s34+s45)+(62*s12+62*s23+9*s34-126*s51)/(9*s45)+(124*s23+18*s34+62*s45-117*s51)/(9*s12-9*s23-9*s45)-(s51^2*(s34+s51))/(s45*(-s12+s34+s51)^2)-(11*s51^2*(s34+s51)^2)/(2*(s12-s23-s45)*s45*(-s12+s34+s51)^2)-(s34*s51)/((-s12+s34+s45)*(-s12+s34+s51))+(s12-s34)/(-s23+s34+s51)-(s34*(-s12+s34))/(s45*(-s23+s34+s51))-(s51*(s34+2*s51))/(s45*(s12-s34-s51))-(s51*(13*s34^2+37*s34*s51+24*s51^2))/((s12-s23-s45)*s45*(s12-s34-s51))+(124*s23^2+18*s23*(s34-13*s51)-9*s51*(26*s34+37*s51))/(18*(s12-s23-s45)*s45),
pe[29]->((s12-s34)*(3*s12^3+s12*(-2*s23*s34+3*s34^2+s34*s45+4*s34*s51+3*s45*s51)+s34*(s23*s34+s45*(s34+s51))+s12^2*(s23-2*(3*s34+s45+2*s51))))/((s12-s34-s45)*s45*(-s12+s34+s51)^2),
pe[30]->-((s12+s23)/s34)+(s23*(s23+s45))/(s34*(-s12+s23+s45))+(s34*(s34+s45))/((s12-s23-s45)*(s12-s34-s45))+s34/(-s12+s34+s45)+(s23+s34+s45)/(s12-s23-s45)+(-s12+s45)/(s23-s34-s51)-s51/(s12-s34-s51)-(s34*s51)/((-s12+s34+s45)*(-s12+s34+s51))+((s12-s45)*s45)/(s34*(-s23+s34+s51)),
pe[31]->(18*(s23+s45)*(s34+s45)*(s23^2*s34^2-s23*(2*s34^2+s34*s45+s45^2)*(s34+s51)+(s34^2+s34*s45+s45^2)*(s34+s51)^2)+s12^3*(142*s34^3+s23^2*(277*s34+18*s45)+18*s45*s51*(-s45+s51)+s34^2*(-252*s45+536*s51)-2*s23*(268*s34^2-9*s45*(s45-2*s51)+277*s34*s51)+s34*(-135*s45^2+277*s51^2))-18*s12*(s34+s45)*(s23^3*s34+s34^3*(s45-s51)-s23^2*(s34+s45)*(s34+s45+2*s51)+s34^2*(4*s45^2-2*s51^2)+s45*s51*(s45^2+2*s45*s51-s51^2)+s34*(s45^3+6*s45^2*s51-2*s45*s51^2-s51^3)+s23*(s34^3+3*s34^2*(s45+s51)-s45*(s45^2+s45*s51-3*s51^2)+s34*(-2*s45^2+6*s45*s51+2*s51^2)))+s12^2*(-142*s34^4+6*s34^3*(42*s45-113*s51)+36*s45^3*s51-18*s45*s51^3+3*s34^2*(63*s45^2+72*s45*s51-271*s51^2)+s34*(54*s45^3+153*s45^2*s51-36*s45*s51^2-277*s51^3)-s23^2*(259*s34^2+18*s45*(2*s45+s51)+s34*(36*s45+277*s51))+2*s23*(268*s34^3+4*s34^2*(9*s45+134*s51)+18*s45*(-s45^2+s45*s51+s51^2)+s34*(9*s45^2+36*s45*s51+277*s51^2))))/(18*s34*(s12-s23-s45)*s45*(-s12+s34+s51)*(-s23+s34+s51)^2),
pe[32]->-(((s34+s45)*(s12*s34*(-4*s23+3*s34-s45+4*s51)+(s34+s45)*(s23*s34+s45*(s34+s51))))/(s34*s45*(-s23+s34+s51)^2)),
pe[33]->(-2*(-(s23^3*s34^2)-s12^3*(3*s23-2*s34-3*s51)*(s23+s45-s51)+s23^2*s34*(2*s34-s45)*(s34+s51)+3*s23*s34*s45*(s34+s51)^2+s45^2*(s34+s51)^3+s12*(2*s23^3*s34+s23^2*s34*(-7*s34+2*s45-8*s51)+s45*(s34+s51)^2*(2*s34-2*s45+3*s51)+s23*(s34+s51)*(2*s34^2-9*s34*s45+6*s34*s51-3*s45*s51))+s12^2*(-s23^3+s34^2*(-4*s45+2*s51)+s23^2*(8*s34-s45+6*s51)+s23*(-4*s34^2+9*s34*s45-14*s34*s51+8*s45*s51-9*s51^2)+s51*(s45^2-7*s45*s51+4*s51^2)+s34*(s45^2-11*s45*s51+6*s51^2))))/(3*s45*(-s12+s34+s51)^2*(-s23+s34+s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_ppppp_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,2],p[2]+(tr5*pe[2])/4},
{F[3,7],-p[2]+3*p[4]-(tr5*pe[2])/4},
{F[3,10],p[2]-3*p[4]+(tr5*pe[2])/4},
{F[3,15],-p[2]-(tr5*pe[2])/4},
{F[1,1,1],p[3]+(tr5*pe[3])/4},
{F[1,1,1]^2,-5*p[4]-p[9]/2-p[13]/2+(tr5*(-pe[8]-pe[12]))/8},
{F[1,1,1]^3,p[4]},
{F[1,1,2],p[5]+(tr5*pe[4])/4},
{F[1,1,2]^2,(-19*p[4]-p[7]-2*p[10]-p[12]-2*p[14])/2+(tr5*(-pe[6]-2*pe[9]-pe[11]-2*pe[13]))/8},
{F[1,1,2]^3,p[4]},
{F[1,1,3],p[6]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,3],p[7]+(tr5*pe[6])/4},
{F[1,1,3]^2,(-p[7]+p[9])/2+(tr5*(-pe[6]+pe[8]))/8},
{F[1,1,5],p[8]+(tr5*pe[7])/4},
{F[1,1,1]*F[1,1,5],p[9]+(tr5*pe[8])/4},
{F[1,1,3]*F[1,1,5],-p[9]-(tr5*pe[8])/4},
{F[1,1,5]^2,p[10]+(tr5*pe[9])/4},
{F[1,1,8],p[11]+(tr5*pe[10])/4},
{F[1,1,2]*F[1,1,8],p[12]+(tr5*pe[11])/4},
{F[1,1,8]^2,(-p[12]+p[13])/2+(tr5*(-pe[11]+pe[12]))/8},
{F[1,1,9],(-6*p[1])/19-p[3]+(5041*p[4])/228-p[5]-p[6]-p[8]-p[11]+(tr5*(-6*pe[1]-19*(pe[3]+pe[4]+pe[5]+pe[7]+pe[10])))/76},
{F[1,1,1]*F[1,1,9],p[13]+(tr5*pe[12])/4},
{F[1,1,8]*F[1,1,9],-p[13]-(tr5*pe[12])/4},
{F[1,1,9]^2,p[14]+(tr5*pe[13])/4},
{F[2,1,1],-p[9]-(tr5*pe[8])/4},
{F[2,1,4],-p[7]-(tr5*pe[6])/4},
{F[2,1,5],-p[7]+p[9]+(tr5*(-pe[6]+pe[8]))/4},
{F[2,1,9],-p[13]-(tr5*pe[12])/4},
{F[2,1,11],-p[12]-(tr5*pe[11])/4},
{F[2,1,12],-p[12]+p[13]+(tr5*(-pe[11]+pe[12]))/4},
{tci[1,1]^2,(-35*p[4]-p[7]-p[12])/6+(tr5*(-pe[6]-pe[11]))/24},
{F[1,1,1]*tci[1,1]^2,3*p[4]},
{tci[1,2],-p[3]-p[6]-p[11]+(tr5*(-pe[3]-pe[5]-pe[10]))/4},
{F[1,1,1]*tci[1,2],10*p[4]+p[9]+p[13]+(tr5*(pe[8]+pe[12]))/4},
{F[1,1,1]^2*tci[1,2],-3*p[4]},
{F[1,1,2]*tci[1,2],-p[7]-p[12]+(tr5*(-pe[6]-pe[11]))/4},
{F[1,2,7]*tci[1,2],p[7]-p[9]+(tr5*(pe[6]-pe[8]))/4},
{F[1,2,9]*tci[1,2],p[12]-p[13]+(tr5*(pe[11]-pe[12]))/4},
{tci[1,1]^2*tci[1,2],p[4]},
{tci[1,1]^2*tcr[1,1],(-7*p[4])/2},
{tci[1,2]*tcr[1,1]^2,9*p[4]},
{tcr[1,1]^3,-p[4]},
{tci[1,1]^2*tcr[1,2],p[4]/2},
{tci[1,2]*tcr[1,1]*tcr[1,2],-6*p[4]},
{tcr[1,2]^3,-2*p[4]},
{tci[1,2]*tcr[2,1],12*p[4]},
{tcr[3,1],6*p[4]},
{tcr[3,2],(3*p[4])/2},
{tcr[3,3],(-13*p[4])/4}
},{
p[1]->-1/648*(-(s12^3*s23*(s23-s51)*(342*s23^2-3661*s45^2+342*s23*(s45-2*s51)+3319*s45*s51+342*s51^2))+342*(s23+s45)*(s23^3*s34^3+s23^2*s34*(s34^2*(3*s45-2*s51)+s45^2*(s45-s51)+s34*s45*(3*s45-s51))+s34*s45^2*(s34+s45)*(s45-2*s51)*(s34+s51)+s23*s45*(s34^3*(3*s45-4*s51)+s45^2*(s45-s51)*s51+s34^2*(4*s45^2-2*s45*s51-2*s51^2)+s34*s45*(s45^2+2*s45*s51-2*s51^2)))+s12^2*(1026*s23^4*s34+342*s34*s45^2*(s45-2*s51)*s51+s23^3*(684*s34*(3*s45-4*s51)+s45*(-3319*s45+2977*s51))+s23*(s45-s51)*(s45*s51*(3319*s45+684*s51)+342*s34*(s45^2-3*s45*s51+2*s51^2))+s23^2*(s45*(-3319*s45^2+5954*s45*s51-2293*s51^2)+342*s34*(4*s45^2-11*s45*s51+7*s51^2)))-342*s12*(3*s23^4*s34^2+s23^3*(s34^2*(9*s45-7*s51)+s34*s45*(4*s45-3*s51)+s45^2*(s45-s51))+s34*s45^2*(s45-2*s51)*(2*s45*s51+s34*(s45+s51))+s23^2*(s45^2*(s45^2-3*s45*s51+2*s51^2)+s34^2*(10*s45^2-15*s45*s51+4*s51^2)+s34*s45*(6*s45^2-10*s45*s51+5*s51^2))+s23*s45*(s45*(s45-s51)*s51^2+s34^2*(5*s45^2-9*s45*s51+2*s51^2)+s34*(2*s45^3-s45^2*s51+s45*s51^2-2*s51^3))))/(s12^2*s23*s45*(-s12+s23+s45)*(s23-s51)*(s45-s51)),
p[2]->(-(s23*(s34+2*s45))+s12*(s23+2*s45-s51)+s45*(-s34-2*s45+s51))/(6*s45*(-s12+s23+s45)),
p[3]->(-29*s45^2*(s34+s51)^2+s23^2*(27*s34^2+56*s34*s45+2*s45*s51)-2*s23*s45*(s34^2-28*s34*s45+29*s34*s51-s45*s51+s51^2)+s12^2*(27*s23^2+83*s23*s45-56*s34*s45-54*s23*s51-83*s45*s51+27*s51^2)+s12*(-2*s23^2*(27*s34+28*s45)+s23*(-81*s34*s45-56*s45^2+54*s34*s51+54*s45*s51)+s45*(56*s34^2+29*s34*s45+112*s34*s51+83*s45*s51+2*s51^2)))/(54*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)),
p[4]->-1/9,
p[5]->(-283-(246*s34)/s12-(174*s34)/(s12-s23-s45)+(3*(76*s23^2-77*s34^2))/(s45*(-s12+s23+s45))+(39*s34^3-18*s23^2*(s34-s51))/(s12^2*s45)+(3*s34*(7*s34-6*s51))/s12^2-(6*(35*s23+3*s34-3*s51))/s45+(3*s34*(77*s34-58*s51))/((s12-s23-s45)*(s23-s51))-(57*s34^2*(s34-s51))/((s12-s23-s45)*(s23-s51)^2)+(57*s23^2)/(s45-s51)^2+(57*(s23-s34)^2*s34)/((s12-s23-s45)*(s45-s51)^2)-(57*s23^3)/(s45*(s45-s51)^2)+(57*s23*(3*s23-s34)*s34^2)/(s12*s45*(s45-s51)^2)-(57*s23^2*s34^3)/(s12^2*s45*(s45-s51)^2)+(57*s23*(s23-s34)^3)/(s45*(-s12+s23+s45)*(s45-s51)^2)+(192*s23)/(s45-s51)-(18*s23^2*s34^2)/(s12^2*s45*(s45-s51))+(3*s23*s34*(12*s23+77*s34))/(s12*s45*(s45-s51))-(174*(s23-s34)*s34)/((-s12+s23+s45)*(s45-s51))+(231*s23*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51))+(57*s34^3*s51)/(s12*s45*(s23-s51)^2)-(57*s34^3*s51)/((s12-s23-s45)*s45*(s23-s51)^2)-(18*s51)/(s12-s34-s51)-(54*s34*s51)/((s12-s23-s45)*(s23-s34-s51))+(57*s34^3*s51^2)/(s12^2*s45*(s23-s51)^2)+(18*s51^2)/(s45*(s12-s34-s51))+(18*s23*s51^2)/(s12*s45*(s12-s34-s51))+(18*s23^2*s51^2)/(s12^2*s45*(s12-s34-s51))-(18*s45^2*s51^2)/(s12^2*(s23-s51)*(s23-s34-s51))-(18*s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34-s51))+(72*s34)/(-s23+s34+s51)+(18*s34^2)/(s45*(-s23+s34+s51))+(18*s34^2*(s34+s51))/(s12*s45*(-s23+s34+s51))+(18*(2*s34+s45)*(s34+s51))/(s12*(-s23+s34+s51))+(18*s23^2*s51^2)/(s12^2*(s12-s34-s51)*(-s45+s51))+(54*s34*(-s45+s51))/((s12-s23-s45)*(s12-s34-s51))+(6*s34^2*s51*(19*s34+3*s51))/(s12^2*s45*(s23-s51))+(3*s34^2*(-19*s34+77*s51))/((s12-s23-s45)*s45*(s23-s51))+(3*(6*s23^2-6*s23*s34-83*s34^2+6*s23*s51))/(s12*s45)+(57*s34*(s34^2-s34*s51-2*s45*s51))/(s12*(s23-s51)^2)-(249*s23^2)/(s45^2-s45*s51)-(3*(77*s34^2+64*s34*s45+115*s34*s51+38*s45*s51))/(s12*(s23-s51))+(57*s34^3-231*s34^2*s51)/(s12*s23*s45-s12*s45*s51)-(57*s34*(s34+s51)*(2*s23*s34+s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(57*s34*(-s34^2+s51^2+s23*(2*s34+s51)))/(s12*(s45-s51)^2)+(6*(-3*s23^2+3*s23*s34+s34*(29*s34+32*s51)))/(s12*(s45-s51))+(57*(s45^2*s51^2+s34^3*(s45+2*s51)+s34*s45*s51*(2*s45+3*s51)+s34^2*(s45^2+4*s45*s51+3*s51^2)))/(s12^2*(s23-s51)^2)-(18*(3*s34^3+3*s34^2*(s45+2*s51)+s45*s51*(2*s45+3*s51)+s34*(s45^2+6*s45*s51+3*s51^2)))/(s12^2*(s23-s34-s51))+(6*(19*s34^3+22*s34^2*(s45+2*s51)+3*s45*s51*(2*s45+3*s51)+s34*(3*s45^2+31*s45*s51+9*s51^2)))/(s12^2*(s23-s51))-(3*(12*s23*s34^2-6*s23^2*(s34-s51)+s34*(19*s34^2+44*s34*s51+25*s51^2)))/(s12^2*(s45-s51)))/108,
p[6]->(s12^4*s34*(s23-s51)*(s23+4*s45-s51)+(s23+s45)*(s34+s45)^2*(s34+s51)^2*(s23*s34+s45*(s34+s51))-s12*(s34+s45)*(s34+s51)*(s45*(s34+s51)*(s45^2+s51^2)+s23^2*(s34^2+s45*s51+2*s34*(s45+s51))+s23*(s34^2*(s45-2*s51)+2*s45*(s45-s51)*s51+s34*(3*s45^2-2*s51^2)))+s12^3*(s45*(s45-s51)*s51^2-s23^2*(s34^2+5*s34*s45-s34*s51+s45*s51)+s34*s51*(7*s45^2-3*s45*s51+s51^2)+s34^2*(2*s45^2+2*s45*s51+s51^2)-s23*(2*s34^2*s45+s45*(s45-2*s51)*s51+s34*(5*s45^2-8*s45*s51+2*s51^2)))+s12^2*(s23^2*(6*s34^2*s45+s45*s51*(s45+s51)+s34*(s45^2+3*s45*s51+s51^2))-s23*(3*s34^3*s45-s34*(s45-2*s51)*(s45+s51)^2+s45*s51*(-s45^2+s45*s51+2*s51^2)+s34^2*(-5*s45^2+8*s45*s51+2*s51^2))-(s34+s51)*(-(s45*s51^3)+s34^2*(3*s45^2+s45*s51-s51^2)+s34*(s45^3+s45^2*s51+s45*s51^2-s51^3))))/(6*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)),
p[7]->(3*(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51))^2+s12^3*(10*s23^3+s23^2*(-23*s34+29*s45-30*s51)+10*s34^2*(2*s45-s51)+s34*(61*s45-23*s51)*s51+(29*s45-10*s51)*s51^2+s23*(10*s34^2-61*s34*s45+46*s34*s51-58*s45*s51+30*s51^2))+s12^2*(s23^3*(2*s34-29*s45)+s23^2*(8*s34^2+75*s34*s45-29*s45^2-4*s34*s51+68*s45*s51)-s45*(10*s34^3+2*s34*(41*s45-2*s51)*s51+5*(7*s45-2*s51)*s51^2+7*s34^2*(5*s45+4*s51))-s23*(10*s34^3+s34^2*(27*s45+8*s51)+s45*s51*(-64*s45+49*s51)+s34*(-73*s45^2+79*s45*s51-2*s51^2)))-3*s12*(s23^3*s34*(5*s34+4*s45)+s23^2*(-5*s34^3+s34^2*(6*s45-5*s51)+s34*s45*(8*s45-s51)+2*s45^2*s51)-s45^2*(s34+s51)*(5*s34^2+s45*s51+2*s34*(2*s45+s51))-s23*s45*(10*s34^3+2*s45*s51*(-s45+s51)+3*s34^2*(s45+4*s51)+s34*(-4*s45^2+6*s45*s51+3*s51^2))))/(18*s12^2*(s12-s23-s45)*s45*(-s23+s34+s51)^2),
p[8]->(-45-(45*s23)/s45+(45*s23)/(-s12+s23+s45)+(45*s23^2)/(s45*(-s12+s23+s45))+(12*s51)/(s12-s23-s45)+(51*s51)/s45-(57*s23*s51)/(s45*(-s12+s23+s45))+(24*s51)/(s23-s34-s51)-(18*s51^2)/((s12-s23-s45)*(s12-s34-s51))-(24*s51^2)/(s23*(s23-s34-s51))+(18*s51^2)/((s12-s23-s45)*(s23-s34-s51))-(6*s51^2)/(s45*(s23-s34-s51))+(6*s51^3)/(s23*s45*(s23-s34-s51))+(18*s51^3)/(s23*(-s12+s23+s45)*(s23-s34-s51))+(24*s51)/(s34+s51)+(6*s23*s51)/(s45*(s34+s51))-(6*s23*s51)/((-s12+s23+s45)*(s34+s51))-(6*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))-(24*s51^2)/(s23*(s34+s51))-(12*s51^2)/((s12-s23-s45)*(s34+s51))-(12*s51^2)/(s45*(s34+s51))+(18*s51^3)/(s23*(-s12+s23+s45)*(s34+s51))+(38*s45*s51)/(s12*s23-s12*s51)-(6*s51^3)/(s12*s34*s45+s12*s45*s51)+(6*s51^3)/(s23*s34*s45+s23*s45*s51)+((s34+s45)*(-13*s23^2+6*s34*s51+13*s23*(s34+s51))*(s23*s34+s45*(s34+s51))^2)/(s12^2*s23*s45*(s23-s51)^2*(s23-s34-s51))+(s34^3*(-6*s45*(s23+s45)*(s23-s51)+s12*s23*(13*s23+19*s45+6*s51)))/(s12*s23*(s12-s23-s45)*s45*(s23-s51)^2)-(s34^2*(71*s45*(s23+s45)*(s23-s51)+s12*(71*s23^2-65*s23*s51+(19*s45-6*s51)*s51)))/(s12*(s12-s23-s45)*s45*(s23-s51)^2)+s34*(103/(s12-s23-s45)-(103*s23)/(s45*(-s12+s23+s45))+(52*s45)/(s12*s23-s12*s51)+s51*(58/((s12-s23-s45)*(s23-s51))-6/(s45*(-s23+s34+s51))+115/(s12*s23-s12*s51)))+(-((s34^3*(13*s23+19*s45+6*s51))/(s45*(s23-s51)^2))+s34*(58+(6*s45)/s23+(12*s51)/s45+(38*s45*s51)/(s23-s51)^2-(12*s51)/(-s23+s34+s51))+(s34^2*(71+((77*s23+19*s45-77*s51)*s51)/(s23-s51)^2-(6*s51)/(-s23+s34+s51)))/s45+6*s51*(2-s45/(-s23+s34+s51)+(s51^2*((s23+s45)*(s34+s51)-s12*(s34-3*s45+s51)))/((s12-s23-s45)*s45*(s12-s34-s51)*(s34+s51))+(-2*(s34+s45)*s51*(s34+s51)+2*s12*s51*(s34-2*s45+s51))/(s45*(s34+s51)*(-s12+s34+s51))))/s12)/36,
p[9]->((10*s12^2-20*s12*s34+10*s34^2-38*s12*s51+38*s34*s51+19*s51^2)*(s23*(s34+2*s45)+s45*(s34+2*s45-s51)+s12*(-s23-2*s45+s51)))/(18*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
p[10]->(3*s12^3*(s23-s51)^2*(s23+s45-s51)-(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51))^2+s12*(s23^3*s34*(5*s34+4*s45)+s45^2*(s34+s51)*(s34*(s45-2*s51)-s45*s51)+s23*s45*(s45-s51)*(7*s34^2+4*s34*s45+3*s34*s51+2*s45*s51)+s23^2*(s34^2*(11*s45-5*s51)+s34*s45*(8*s45-s51)+2*s45^2*s51))-s12^2*(s23^3*(7*s34+3*s45)+s23^2*(s34*(11*s45-14*s51)+3*s45*(s45-3*s51))+s45*s51*(-2*s34*s45+(s45-3*s51)*s51)+s23*(s45*s51*(-4*s45+9*s51)+s34*(4*s45^2-11*s45*s51+7*s51^2))))/(12*s12^2*(s12-s23-s45)*s45*(s23-s51)^2),
p[11]->(3*s12^5*(s23-s51)*(s23+s45-s51)-s34^2*(s23+s45)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+3*s12^4*(s23^3-s23^2*(4*s34+s45+3*s51)+(s45-s51)*(-(s34*s45)+2*s34*s51+2*s45*s51+s51^2)+s23*(-4*s34*s45-s45^2+6*s34*s51+2*s45*s51+3*s51^2))+s12^3*(s23^4-s23^3*(11*s34+s45+4*s51)+s34^2*(6*s45^2-7*s45*s51+4*s51^2)+s23^2*(19*s34^2+s45^2+27*s34*s51+6*s45*s51+6*s51^2)+s51*(-3*s45^3-2*s45^2*s51+4*s45*s51^2+s51^3)+s34*(3*s45^3-8*s45^2*s51+3*s45*s51^2+5*s51^3)+s23*(s34^2*(22*s45-20*s51)+s34*(8*s45^2-3*s45*s51-21*s51^2)-s51*(2*s45^2+9*s45*s51+4*s51^2)))-s12^2*(3*s23^4*s34-s23^3*(15*s34^2+10*s34*s51+s45*s51)+s34^3*(7*s45^2-s45*s51+s51^2)+s45*s51^2*(-2*s45^2+s45*s51+s51^2)+s34*s51^2*(s45^2+4*s45*s51+s51^2)+s34^2*(2*s45^3+7*s45^2*s51+2*s45*s51^2+2*s51^3)+s23^2*(15*s34^3+s45*s51*(s45+3*s51)+s34^2*(-13*s45+29*s51)+s34*(-2*s45^2+s45*s51+12*s51^2))+s23*(2*s34^3*(11*s45-5*s51)+s34^2*(4*s45^2+17*s45*s51-16*s51^2)-s45*s51*(s45^2+2*s45*s51+3*s51^2)+s34*(s45^3-2*s45^2*s51-5*s45*s51^2-6*s51^3)))+s12*s34*(3*s23^4*s34+s23^3*s34*(-9*s34+3*s45-8*s51)+s45*(s34+s51)^2*(5*s34*s45+2*s45^2+s51^2)+s23^2*(6*s34^3+s45*s51*(-2*s45+s51)+s34^2*(-14*s45+13*s51)+s34*(-2*s45^2-11*s45*s51+7*s51^2))+s23*(s34^3*(11*s45-2*s51)+s34^2*(-3*s45^2+19*s45*s51-4*s51^2)-2*s45*s51*(s45^2-s45*s51+s51^2)-s34*(2*s45^3+s45^2*s51-6*s45*s51^2+2*s51^3))))/(6*s12^2*(s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)),
p[12]->(-10*s12^5*(s23-s51)-3*s34*(s23+s45)*(s23*s34+s45*(s34+s51))^2+s12^4*(15*s23^2+10*s34*(s45-2*s51)+s23*(30*s34-3*s45+8*s51)-s51*(7*s45+23*s51))-3*s12*s34*(-3*s23^3*s34+s45^2*(s34+s51)*(5*s34+s45+2*s51)+s23^2*(5*s34^2-5*s34*s45+5*s34*s51-s45*s51)+s23*s45*(10*s34^2-s34*s45+12*s34*s51+3*s51^2))+s12^3*(3*s23^3+10*s34^2*(-2*s45+s51)-3*s23^2*(15*s34+s45+5*s51)+2*s51*(-3*s45^2+13*s45*s51+5*s51^2)+s34*(3*s45^2-21*s45*s51+23*s51^2)+s23*(-30*s34^2+3*s45^2+15*s45*s51+2*s51^2-8*s34*(3*s45+2*s51)))+s12^2*(-9*s23^3*s34+3*s23^2*(15*s34^2-s34*s45+10*s34*s51+s45*s51)+s45*(10*s34^3+4*s34^2*(3*s45+7*s51)+s51*(3*s45^2-3*s45*s51-10*s51^2)+s34*(-3*s45^2+24*s45*s51-4*s51^2))+s23*(10*s34^3-3*s45*s51*(s45+4*s51)+s34^2*(57*s45+8*s51)+s34*(3*s45^2+21*s45*s51-2*s51^2))))/(18*s12^2*(s12-s23-s45)*s45*(-s12+s34+s51)^2),
p[13]->((s23*s34+s45*(s34-s51)+s12*(-s23+s51))*(19*s23^2+10*s34^2-18*s34*s45-9*s45^2+38*s34*s51+19*s51^2-38*s23*(s34+s51)))/(18*(s12-s23-s45)*s45*(-s23+s34+s51)^2),
p[14]->(-(s12^3*(s23^2+4*s23*(s45-s51)+3*(s45-s51)^2)*(s23-s51))+s34*(s23+s45)*(s23*s34+s45*(s34+s51))^2-s12*s34*(3*s23^3*s34+2*s45^2*(2*s45-s51)*(s34+s51)+s23^2*(10*s34*s45-5*s34*s51+s45*s51)+s23*s45*(11*s34*s45-7*s34*s51+5*s45*s51-3*s51^2))+s12^2*(3*s23^3*s34+s34*s45^2*(3*s45-2*s51)-3*s45*(s45-s51)^2*s51+4*s23*s45*s51*(-s45+s51)+s23^2*(11*s34*s45-10*s34*s51-s45*s51)+s23*s34*(11*s45^2-17*s45*s51+7*s51^2)))/(12*s12^2*(s12-s23-s45)*s45*(s45-s51)^2),
pe[1]->(19*((s23+s45)*(s23^2*s34^2+s23*(s34*s45*(3*s45-2*s51)+2*s34^2*(s45-s51)+s45^2*(s45-s51))+s34*s45*(s34+s45)*(s45-2*s51))+s12^2*s23*(s23-s51)*(s23+s45-s51)-s12*(2*s23^3*s34+s34*s45^2*(s45-2*s51)+s23^2*(4*s34+s45)*(s45-s51)+s23*s45*(s45-s51)^2+s23*s34*(3*s45^2-6*s45*s51+2*s51^2))))/(9*s23*s45*(-s12+s23+s45)*(s23-s51)*(s45-s51)),
pe[2]->(-2*s12^2)/(3*s12*s45-3*s23*s45-3*s45^2),
pe[3]->(2*s12^2*(s23*s34-s12*(s23+s45-s51)+s45*(s34+s51)))/((s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)),
pe[4]->((76*(s23+s34))/(-s12+s23+s45)-(19*s23^2*(s12+s23-2*s34))/(s45*(s45-s51)^2)+(19*s23^2*(s23-s34)^2)/(s45*(-s12+s23+s45)*(s45-s51)^2)-(64*(s23-s34))/(s45-s51)-(2*s23*(32*s12+29*s23-32*s34))/(s45*(s45-s51))+(58*s23^2*(s23-s34))/(s45*(-s12+s23+s45)*(s45-s51))+(2*s34*(19*s34-29*s51)*s51)/((s12-s23-s45)*s45*(s23-s51))+(6*s45*s51)/((s23-s51)*(s23-s34-s51))+(19*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(19*(s23-s34)^2*(2*s23+s51))/((s12-s23-s45)*(s45-s51)^2)+(18*(s34+s51)^2)/((s12-s23-s45)*(s12-s34-s51))-(18*s34*(s34+s51)^2)/((s12-s23-s45)*s45*(s23-s34-s51))-(18*s51*(s34+s51)^2)/((s12-s23-s45)*s45*(s12-s34-s51))+(6*s23*s51)/((s12-s34-s51)*(-s45+s51))+(19*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)+(6*(2*s12-s34+s45+2*s51))/(s23-s34-s51)-(18*s34*(2*s34+s45+2*s51))/((s12-s23-s45)*(s23-s34-s51))-(2*(3*s12+6*s23+38*s34+3*s51))/s45+((s23-s34)*(135*s23-19*s34+58*s51))/((-s12+s23+s45)*(s45-s51))+(19*(-s23^2+2*s23*s34+s34*s51))/(s45-s51)^2-(64*s34*s51)/(s23*s45-s45*s51)+(6*s34*(s12+2*(s34+s51)))/(s45*(-s23+s34+s51))+(6*s51*(s23+2*(s34+s51)))/(s45*(s12-s34-s51))+(2*s34*(19*s34-29*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))+(-45*s12+83*s34+6*(s45+2*s51))/(-s23+s51)-(19*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2+(-18*s23^2+s34^2-94*s34*s51-18*s51^2-2*s23*(38*s34+9*s51))/((s12-s23-s45)*s45))/9,
pe[5]->(2*(s12^3*s34*(s23-2*s45-s51)-(s23+s45)*(s34+s45)^2*(s34+s51)^2+s12*(s34+s45)*(s34+s51)*(s45^2+s45*s51-s51*(s34+s51)+s23*(s45+s51))+s12^2*(s34^2*(3*s45-s51)-s23*s45*s51+s45*s51*(-s45+s51)+s23*s34*(s45+s51)+s34*(s45^2+2*s45*s51-s51^2))))/(3*(s12-s23-s45)*s45*(s12-s34-s51)*(s23-s34-s51)*(s34+s51)),
pe[6]->(6*(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51))-2*s12^2*(10*s23^2+10*s34^2+15*s34*s45+23*s34*s51+9*s45*s51+10*s51^2-s23*(23*s34+9*s45+20*s51))+6*s12*(-(s23^2*(4*s34+3*s45))+s45*(5*s34^2+4*s34*s45+3*s34*s51+2*s45*s51)+s23*(5*s34^2+4*s34*s51+3*s45*(-s45+s51))))/(9*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
pe[7]->(-45-(6*s34^2*s45)/(s23*(-s12+s23+s45)*(s23-s51))+(6*s51)/(s23-s34-s51)+(18*(2*s34+s45)*s51)/((s12-s23-s45)*(s23-s34-s51))-(6*s45*s51)/((s23-s51)*(s23-s34-s51))-(19*s34^2*s51^2)/((s12-s23-s45)*s45*(s23-s51)^2)-(6*s12*s51^2)/(s23*s45*(s23-s34-s51))+(18*s45*s51^2)/(s23*(-s12+s23+s45)*(s23-s34-s51))+(6*s51)/(s34+s51)+(6*(s12+s23)*s51)/(s45*(s34+s51))-(6*s23^2*s51)/(s45*(-s12+s23+s45)*(s34+s51))+(6*(2*s23+s45-3*s51)*s51)/((s12-s23-s45)*(s34+s51))+(18*s45*s51^2)/(s23*(-s12+s23+s45)*(s34+s51))+(18*s34*s51*(s34+s51))/((s12-s23-s45)*s45*(s23-s34-s51))+(18*s51^2*(s34+s51))/((s12-s23-s45)*s45*(s12-s34-s51))-(6*(s12+2*s34)*s51)/(s45*(-s23+s34+s51))-(19*s34^2*(s45+2*s51))/((s12-s23-s45)*(s23-s51)^2)-(6*s51*(2*s12+3*s51))/(s23*(s23-s34-s51))-(6*s51*(2*s12+3*s51))/(s23*(s34+s51))+(-45*s12+71*s34+12*s51)/(s23-s51)+(-45*s12-45*s23+58*s34+18*s51)/s45+(2*s34*s51*(-16*s34+29*s51))/((s12-s23-s45)*s45*(s23-s51))+(-90*s23+116*s34-45*s45+36*s51)/(s12-s23-s45)-(6*s34*s45)/(s23^2-s23*s51)+(64*s34*s51)/(s23*s45-s45*s51)-(6*s12*s51^2)/(s23*s34*s45+s23*s45*s51)+(-45*s23^2+58*s23*s34-13*s34^2+18*s23*s51+76*s34*s51+18*s51^2)/((s12-s23-s45)*s45)+(2*s34*(-13*s34+29*(s45+2*s51)))/((s12-s23-s45)*(s23-s51))+(19*(s45*s51+s34*(s45+2*s51)))/(s23-s51)^2)/9,
pe[8]->(-2*s12^2*(10*s12^2-20*s12*s34+10*s34^2-38*s12*s51+38*s34*s51+19*s51^2))/(9*s45*(-s12+s23+s45)*(-s12+s34+s51)^2),
pe[9]->(3*s12^2*(s23-s51)*(s23+s45-s51)-s12*(s23^2*(4*s34+3*s45)+s23*s34*(5*s45-4*s51)+s34*s45*(s45-3*s51)+3*s23*s45*(s45-s51)-2*s45^2*s51)+(s23+s45)*(s34+s45)*(s23*s34+s45*(s34+s51)))/(3*(s12-s23-s45)*s45*(s23-s51)^2),
pe[10]->(-2*(3*s12^4*(s23+s45-s51)+s34^2*(s23+s45)*(-s23+s34+s51)^2+3*s12^3*(s23^2-(s45-s51)*(2*s34+s45+s51)-s23*(3*s34+s45+2*s51))+s12*s34*(-2*s23^3+s34^2*(-5*s45+s51)+s23^2*(7*s34+5*s51)+s23*(-5*s34^2+5*s34*s45+2*s45^2-9*s34*s51+2*s45*s51-4*s51^2)+s51*(-2*s45^2-2*s45*s51+s51^2)+s34*(-2*s45^2-7*s45*s51+2*s51^2))+s12^2*(s23^3+s34^2*(7*s45-4*s51)-s23^2*(8*s34+s45+3*s51)+s34*(2*s45^2+6*s45*s51-5*s51^2)-s51*(-2*s45^2+s45*s51+s51^2)+s23*(10*s34^2+s45^2+13*s34*s51+2*s45*s51+3*s51^2))))/(3*s45*(-s12+s23+s45)*(s12-s34-s51)*(s23-s34-s51)*(s12+s23-s34-s51)),
pe[11]->(2*(-10*s12^4+s12^3*(15*s23+20*s34-3*s45+23*s51)+3*s34*(s23+s45)*(s23*s34+s45*(s34+s51))+3*s12*s34*(-2*s23^2+s45*(5*s34+s45+3*s51)+s23*(5*s34-s45+4*s51))+s12^2*(3*s23^2-10*s34^2-12*s34*s45+3*s45^2-23*s34*s51-3*s45*s51-10*s51^2-3*s23*(10*s34+s45+4*s51))))/(9*(s12-s23-s45)*s45*(-s12+s34+s51)^2),
pe[12]->(2*s12^2*(19*s23^2+10*s34^2-18*s34*s45-9*s45^2+38*s34*s51+19*s51^2-38*s23*(s34+s51)))/(9*s45*(-s12+s23+s45)*(-s23+s34+s51)^2),
pe[13]->(s12^2*(s23^2+4*s23*(s45-s51)+3*(s45-s51)^2)+s12*s34*(-2*s23^2-6*s23*s45-4*s45^2+4*s23*s51+3*s45*s51)+s34*(s23+s45)*(s23*s34+s45*(s34+s51)))/(3*s45*(-s12+s23+s45)*(s45-s51)^2)
}}


==> anc/remainder/qgqaa_twoloop_ppppp_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],(-3*p[1])/5-p[3]-p[4]+(tr5*(-3*pe[1]-5*(pe[3]+pe[4])))/20},
{F[1,1,6]^2,(-5*p[2])/3+(3*(p[3]+p[4]))/5+(tr5*(-25*pe[2]+9*(pe[3]+pe[4])))/60},
{F[1,1,6]^3,p[2]+(tr5*pe[2])/4},
{F[1,1,7],p[3]+(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,7],(5*p[2])/3-(3*p[3])/5+(tr5*(25*pe[2]-9*pe[3]))/60},
{F[1,1,6]^2*F[1,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,6]*F[1,1,10],(5*p[2])/3-(3*p[4])/5+(tr5*(25*pe[2]-9*pe[4]))/60},
{F[1,1,6]^2*F[1,1,10],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,1,10],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[1,1,7]*F[1,1,10],p[2]+(tr5*pe[2])/4},
{F[2,1,8],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[2,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,14],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,6]*F[2,1,14],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,(-5*p[2])/18-(5*tr5*pe[2])/72},
{F[1,1,6]*tci[1,1]^2,p[2]/6+(tr5*pe[2])/24}
},{
p[1]->(10*(s34*(s34+s45)*(s23^2+3*s23*s45+2*s45^2)*(s23*s34+s45*(s34+s51))^2+s12^4*(s23-s51)*(s23+s45-s51)*(s23^2+s34*s45+s23*(s45-2*s51)+s51*(-s45+s51))-s12*s34*(s23^4*s34*(4*s34+3*s45)+s23^3*(s34^2*(17*s45-4*s51)+s34*s45*(12*s45-s51)+s45^2*s51)+s45^3*(s34+s51)*(s34^2+s34*(5*s45+s51)+s45*(2*s45+3*s51))+s23^2*s45*(s34^3+s34^2*(27*s45-10*s51)+s45*(3*s45-s51)*s51+s34*(17*s45^2+s45*s51-2*s51^2))+s23*s45^2*(2*s34^3+s34^2*(19*s45-4*s51)+s45*s51*(4*s45+s51)+2*s34*(5*s45^2+5*s45*s51-s51^2)))-s12^3*(s23^4*(4*s34+s45)+s23^3*(11*s34*s45+2*s45^2-12*s34*s51-5*s45*s51)+s45*(-(s34*s45*(s45-2*s51)*s51)+2*(s45-s51)^2*s51^2+s34^2*(s45^2-s45*s51+s51^2))+s23^2*(3*s34^2*s45+s45*(s45^2-8*s45*s51+9*s51^2)+s34*(11*s45^2-22*s45*s51+12*s51^2))+s23*(4*s34^2*s45*(s45-s51)+s45*s51*(-3*s45^2+10*s45*s51-7*s51^2)+s34*(4*s45^3-13*s45^2*s51+11*s45*s51^2-4*s51^3)))+s12^2*(3*s23^4*s34*(2*s34+s45)+s23^3*(s34*s45*(9*s45-8*s51)+3*s34^2*(7*s45-4*s51)-s45^2*s51)+s45^2*(2*s34^3*s45+(s45-s51)^2*s51^2+2*s34*s45*s51*(s45+s51)+s34^2*(3*s45^2+2*s45*s51+s51^2))+s23^2*(3*s34^3*s45+s45^2*s51*(-2*s45+3*s51)+s34^2*(28*s45^2-26*s45*s51+6*s51^2)+s34*s45*(9*s45^2-15*s45*s51+7*s51^2))+s23*s45*(s34^3*(5*s45-2*s51)-s45*s51*(s45^2-4*s45*s51+3*s51^2)+s34^2*(16*s45^2-15*s45*s51+5*s51^2)+s34*(3*s45^3-6*s45^2*s51+6*s45*s51^2-2*s51^3)))))/(9*s12^2*s45^2*(-s12+s23+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[2]->(-2*(2*s34*(s23+s45)^2*(s34+s45)*(s23*s34+s45*(s34+s51))^2+s12^4*(s23-s51)*(2*s23^3+s45^3+s23^2*(4*s45-6*s51)-3*s45^2*s51+4*s45*s51^2-2*s51^3+s23*(3*s45^2-8*s45*s51+6*s51^2))-2*s12*s34*(s23+s45)*(s23^3*s34*(4*s34+3*s45)+s45^3*(s34+s51)*(2*s34+s45+s51)+s23^2*(2*s34^2*(5*s45-2*s51)+s34*s45*(7*s45-s51)+s45^2*s51)+s23*s45*(s34^2*(8*s45-4*s51)+s45*(2*s45-s51)*s51+s34*(5*s45^2+2*s45*s51-2*s51^2)))-s12^3*(s34*s45^4+2*s23^4*(4*s34+s45)+2*s23^3*(2*s34*(5*s45-6*s51)+s45*(2*s45-5*s51))-2*s45*s51*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3)+s23^2*(2*s34*(9*s45^2-20*s45*s51+12*s51^2)+s45*(3*s45^2-16*s45*s51+18*s51^2))+s23*(s45*(s45^3-9*s45^2*s51+20*s45*s51^2-14*s51^3)+s34*(7*s45^3-18*s45^2*s51+20*s45*s51^2-8*s51^3)))+s12^2*(3*s34^2*s45^4+6*s23^4*s34*(2*s34+s45)+s34*s45^4*(s45+2*s51)+2*s23^3*(6*s34^2*(3*s45-2*s51)+8*s34*s45*(s45-s51)-s45^2*s51)-s45^2*s51*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3)+s23^2*(2*s45^2*s51*(-2*s45+3*s51)+s34^2*(39*s45^2-44*s45*s51+12*s51^2)+s34*s45*(15*s45^2-26*s45*s51+14*s51^2))+s23*s45*(s45*s51*(-3*s45^2+8*s45*s51-6*s51^2)+2*s34^2*(9*s45^2-10*s45*s51+4*s51^2)+2*s34*(3*s45^3-4*s45^2*s51+5*s45*s51^2-2*s51^3)))))/(3*s12^2*s45^4*(-s12+s23+s45)^2),
p[3]->(-10*(2*s12^5*(s23-s51)^2*(s23+s45-s51)^2-s34*(s23+s45)^2*(s34+s45)*(2*s34+3*s45+2*s51)*(s23*s34+s45*(s34+s51))^2-s12^4*(s23+s45-s51)*(s23^3*(10*s34+5*s45+2*s51)+s23^2*(14*s34*s45+4*s45^2-22*s34*s51-15*s45*s51-6*s51^2)+s51^2*(6*s45^2+2*s34*(s45-s51)-5*s45*s51-2*s51^2)+s23*(s51*(-10*s45^2+15*s45*s51+6*s51^2)+2*s34*(2*s45^2-8*s45*s51+7*s51^2)))+s12*s34*(s23+s45)*(s23^3*s34*(10*s34^2+20*s34*s45+9*s45^2+8*s34*s51+6*s45*s51)+s45^3*(s34+s51)*(6*s34^2+9*s34*s45+2*s45^2+8*s34*s51+7*s45*s51+2*s51^2)+s23^2*(s34^3*(26*s45-8*s51)+s45^2*s51*(3*s45+2*s51)+s34^2*(49*s45^2+10*s45*s51-8*s51^2)+s34*s45*(20*s45^2+17*s45*s51-2*s51^2))+s23*s45*(s34^3*(22*s45-8*s51)+2*s34^2*(19*s45^2+8*s45*s51-6*s51^2)+s45*s51*(5*s45^2+3*s45*s51-2*s51^2)+s34*(13*s45^3+27*s45^2*s51-2*s45*s51^2-4*s51^3)))+s12^3*(s23^4*(20*s34^2+20*s34*s45+3*s45^2+8*s34*s51+2*s45*s51)+s23^3*(8*s34^2*(7*s45-6*s51)+s34*(47*s45^2-42*s45*s51-24*s51^2)+s45*(5*s45^2-13*s45*s51-10*s51^2))+2*s45*(s34^2*s45^3+s51^2*(3*s45^3-5*s45^2*s51+2*s51^3)+s34*s51*(s45^3+2*s45^2*s51-4*s45*s51^2+2*s51^3))+s23^2*(6*s34^2*(9*s45^2-14*s45*s51+6*s51^2)+s45*(2*s45^3-22*s45^2*s51+17*s45*s51^2+18*s51^3)+s34*(35*s45^3-80*s45^2*s51+28*s45*s51^2+24*s51^3))+s23*(4*s34^2*(5*s45^3-9*s45^2*s51+7*s45*s51^2-2*s51^3)-s45*s51*(8*s45^3-27*s45^2*s51+7*s45*s51^2+14*s51^3)+s34*(8*s45^4-29*s45^3*s51+41*s45^2*s51^2-10*s45*s51^3-8*s51^4)))-s12^2*(s23^4*s34*(20*s34^2+30*s34*s45+9*s45^2+12*s34*s51+6*s45*s51)+s23^3*(32*s34^3*(2*s45-s51)-s45^2*s51*(3*s45+2*s51)+3*s34^2*(29*s45^2-6*s45*s51-8*s51^2)+2*s34*s45*(11*s45^2-4*s45*s51-8*s51^2))+s45^2*(6*s34^3*s45^2+2*s34^2*s45^2*(2*s45+5*s51)+2*s34*s51*(2*s45^3+3*s45^2*s51-2*s45*s51^2+s51^3)+s51^2*(2*s45^3-3*s45^2*s51-s45*s51^2+2*s51^3))+s23^2*(2*s34^3*(37*s45^2-30*s45*s51+6*s51^2)+s45^2*s51*(-5*s45^2+5*s45*s51+6*s51^2)+s34^2*(88*s45^3-49*s45^2*s51-16*s45*s51^2+12*s51^3)+s34*s45*(17*s45^3-20*s45^2*s51-s45*s51^2+14*s51^3))+s23*s45*(4*s34^3*(9*s45^2-7*s45*s51+2*s51^2)+s34^2*(35*s45^3-9*s45^2*s51-2*s45*s51^2+4*s51^3)-s45*s51*(2*s45^3-8*s45^2*s51+s45*s51^2+6*s51^3)+2*s34*(2*s45^4-s45^3*s51+7*s45^2*s51^2-s45*s51^3-2*s51^4)))))/(9*s12^2*s45^3*(-s12+s23+s45)^2*(-s12+s34+s45+s51)^2),
p[4]->(10*(s34*(s23+s45)^2*(s34+s45)*(2*s23-2*s34+3*s45-2*s51)*(s23*s34+s45*(s34+s51))^2+s12^4*(s23-s51)*(s23+s45-s51)^2*(2*s23^2+s45^2+s23*(-2*s34+3*s45-4*s51)-3*s45*s51+2*s51*(s34+s51))-s12*s34*(s23+s45)*(2*s23^4*s34*(4*s34+3*s45)+s23^3*(-8*s34^3+2*s34^2*(13*s45-8*s51)+s34*s45*(23*s45-8*s51)+2*s45^2*s51)+s45^3*(s34+s51)*(-4*s34^2+5*s34*s45+4*s45^2-6*s34*s51+s45*s51-2*s51^2)+s23^2*(s45^2*(7*s45-4*s51)*s51+s34^3*(-20*s45+8*s51)+s34*s45*(32*s45^2-15*s45*s51-2*s51^2)+s34^2*(33*s45^2-38*s45*s51+8*s51^2))+s23*s45*(8*s34^3*(-2*s45+s51)+s45*s51*(9*s45^2-5*s45*s51+2*s51^2)+4*s34^2*(5*s45^2-8*s45*s51+3*s51^2)+s34*(19*s45^3-s45^2*s51-8*s45*s51^2+4*s51^3)))+s12^2*(6*s23^5*s34*(2*s34+s45)-s23^4*(12*s34^3+2*s45^2*s51+s34*s45*(-25*s45+22*s51)+s34^2*(-48*s45+36*s51))+s23^3*(s45^2*s51*(-7*s45+8*s51)+s34^3*(-36*s45+24*s51)+2*s34*s45*(20*s45^2-32*s45*s51+15*s51^2)+s34^2*(79*s45^2-100*s45*s51+36*s51^2))-s23^2*(3*s45^2*s51*(3*s45^2-7*s45*s51+4*s51^2)+2*s34^3*(19*s45^2-22*s45*s51+6*s51^2)+3*s34*s45*(-10*s45^3+20*s45^2*s51-17*s45*s51^2+6*s51^3)+s34^2*(-67*s45^3+101*s45^2*s51-56*s45*s51^2+12*s51^3))+s45^2*(-2*s34^3*s45^2+s34^2*s45^2*(5*s45-4*s51)-(s45-2*s51)*(s45-s51)^3*s51+s34*(s45^4+4*s45^3*s51-4*s45^2*s51^2+4*s45*s51^3-2*s51^4))+s23*s45*(-(s45*(5*s45-8*s51)*(s45-s51)^2*s51)-4*s34^3*(4*s45^2-5*s45*s51+2*s51^2)+s34^2*(29*s45^3-41*s45^2*s51+22*s45*s51^2-4*s51^3)+2*s34*(5*s45^4-7*s45^3*s51+8*s45^2*s51^2-5*s45*s51^3+2*s51^4)))-s12^3*(2*s23^5*(4*s34+s45)+s23^4*(-8*s34^2+30*s34*s45+7*s45^2-32*s34*s51-12*s45*s51)+s23^3*(-4*s34^2*(5*s45-6*s51)+s45*(9*s45^2-35*s45*s51+28*s51^2)+s34*(45*s45^2-86*s45*s51+48*s51^2))+s23^2*(-8*s34^2*(2*s45^2-5*s45*s51+3*s51^2)+s45*(5*s45^3-36*s45^2*s51+63*s45*s51^2-32*s51^3)+s34*(33*s45^3-82*s45^2*s51+78*s45*s51^2-32*s51^3))+s45*(-2*(s45-2*s51)*(s45-s51)^3*s51+s34*(s45^4-4*s45^2*s51^2+8*s45*s51^3-4*s51^4))+s23*(-4*s34^2*(s45-2*s51)*(s45-s51)^2+s45*(s45-s51)^2*(s45^2-13*s45*s51+18*s51^2)+s34*(11*s45^4-29*s45^3*s51+29*s45^2*s51^2-18*s45*s51^3+8*s51^4)))))/(9*s12^2*s45^3*(-s12+s23+s45)^2*(s23-s34+s45-s51)^2),
pe[1]->(40*(-(s34*(s34+s45)*(s23^2+3*s23*s45+2*s45^2)*(s23*s34+s45*(s34+s51)))+s12^3*(s23+s45-s51)*(s23^2+s34*s45+s23*(s45-2*s51)+s51*(-s45+s51))+s12*s34*(s23^3*(3*s34+2*s45)+s23*s45*(s34^2+12*s34*s45+6*s45^2-5*s34*s51-2*s45*s51)+s23^2*(10*s34*s45+6*s45^2-3*s34*s51-2*s45*s51)+s45^2*(s34^2+s34*(5*s45-s51)+s45*(2*s45+s51)))-s12^2*(s23^3*(3*s34+s45)+s23^2*(8*s34*s45+2*s45^2-6*s34*s51-3*s45*s51)+s45*(s34^2*(2*s45-s51)-(s45-s51)^2*s51+s34*(3*s45^2-3*s45*s51+s51^2))+s23*(2*s34^2*s45+s34*(8*s45^2-9*s45*s51+3*s51^2)+s45*(s45^2-4*s45*s51+3*s51^2)))))/(9*s45^2*(-s12+s23+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
pe[2]->(8*(2*s34*(s23+s45)^2*(s34+s45)*(s23*s34+s45*(s34+s51))-2*s12*s34*(s23+s45)*(s23^2*(3*s34+2*s45)+s45*(2*s34*s45+s45^2-s34*s51)+s23*(5*s34*s45+3*s45^2-3*s34*s51-2*s45*s51))-s12^3*(2*s23^3+s45^3+s23^2*(4*s45-6*s51)-3*s45^2*s51+4*s45*s51^2-2*s51^3+s23*(3*s45^2-8*s45*s51+6*s51^2))+s12^2*(2*s23^3*(3*s34+s45)+2*s23^2*(7*s34*s45+2*s45^2-6*s34*s51-3*s45*s51)+s45*(s45^3-3*s45^2*s51+4*s45*s51^2-2*s51^3+s34*(3*s45^2-4*s45*s51+2*s51^2))+s23*(s34*(11*s45^2-16*s45*s51+6*s51^2)+s45*(3*s45^2-8*s45*s51+6*s51^2)))))/(3*s45^4*(-s12+s23+s45)^2),
pe[3]->(-40*(2*s12^4*(s23-s51)*(s23+s45-s51)^2+s34*(s23+s45)^2*(s34+s45)*(2*s34+3*s45+2*s51)*(s23*s34+s45*(s34+s51))-s12*s34*(s23+s45)*(2*s23*s34^2*(7*s45-3*s51)+s34^2*s45*(6*s45-2*s51)+2*s45^3*(s45+2*s51)+s23^2*(8*s34^2+15*s34*s45+6*s45^2+6*s34*s51+4*s45*s51)+s23*s34*(24*s45^2-s45*s51-6*s51^2)+2*s23*s45*(4*s45^2+s45*s51-2*s51^2)+s34*s45*(9*s45^2+3*s45*s51-2*s51^2))-s12^3*(s23+s45-s51)*(2*s34*(s45-s51)^2+s23^2*(8*s34+5*s45+2*s51)+2*s23*(5*s34*s45+2*s45^2-5*s34*s51-4*s45*s51-2*s51^2)+s51*(-4*s45^2+3*s45*s51+2*s51^2))+s12^2*(s23^3*(12*s34^2+15*s34*s45+3*s45^2+6*s34*s51+2*s45*s51)+s23^2*(6*s34^2*(5*s45-3*s51)+s34*(33*s45^2-14*s45*s51-12*s51^2)+s45*(5*s45^2-5*s45*s51-6*s51^2))+s45*(2*s34^2*(3*s45^2-3*s45*s51+s51^2)+s34*s45*(4*s45^2-5*s45*s51+3*s51^2)+s51*(-2*s45^3+3*s45^2*s51+s45*s51^2-2*s51^3))+s23*(6*s34^2*(-2*s45+s51)^2+s34*(22*s45^3-24*s45^2*s51-s45*s51^2+6*s51^3)+s45*(2*s45^3-8*s45^2*s51+s45*s51^2+6*s51^3)))))/(9*s45^3*(-s12+s23+s45)^2*(-s12+s34+s45+s51)^2),
pe[4]->(40*(s12^3*(s23+s45-s51)^2*(2*s23^2+s45^2+s23*(-2*s34+3*s45-4*s51)-3*s45*s51+2*s51*(s34+s51))-s34*(s23+s45)^2*(s34+s45)*(2*s23^2*s34+s45*(-2*s34+3*s45-2*s51)*(s34+s51)+s23*(-2*s34^2+5*s34*s45-2*s34*s51+2*s45*s51))+s12*s34*(s23+s45)*(s23^3*(6*s34+4*s45)+s23^2*(-6*s34^2+3*s34*(5*s45-4*s51)+4*s45*(3*s45-2*s51))+s45*(2*s45^2*(2*s45-s51)+s34^2*(-4*s45+2*s51)+s34*(5*s45^2-7*s45*s51+2*s51^2))+s23*(s34^2*(-10*s45+6*s51)+4*s45*(3*s45^2-3*s45*s51+s51^2)+s34*(14*s45^2-17*s45*s51+6*s51^2)))-s12^2*(2*s23^4*(3*s34+s45)+s23^3*(-6*s34^2+s45*(7*s45-8*s51)+3*s34*(7*s45-6*s51))+s45*(-2*s34^2*(s45-s51)^2+(s45-2*s51)*(s45-s51)^3+s34*s45*(5*s45^2-7*s45*s51+3*s51^2))+s23^2*(-2*s34^2*(7*s45-6*s51)+3*s45*(3*s45^2-7*s45*s51+4*s51^2)+s34*(29*s45^2-42*s45*s51+18*s51^2))+s23*(s45*(5*s45-8*s51)*(s45-s51)^2-2*s34^2*(5*s45^2-8*s45*s51+3*s51^2)+s34*(19*s45^3-32*s45^2*s51+21*s45*s51^2-6*s51^3)))))/(9*s45^3*(-s12+s23+s45)^2*(s23-s34+s45-s51)^2)
}}


==> anc/remainder/qqgaa_born_pmmpm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*(4*s12*(s23 - s34 - s51)*(-((-2*s23 + s34)*(-s23 - s45)) + 
     s12*(s23 - s51) - (-2*s23 - s45)*s51) - 4*s12^3*(s23 - s34 - s51)*tr5)/
  (Sqrt[2]*Sqrt[s12]*Sqrt[s23]*Sqrt[s12 - s23 - s45]*
   Sqrt[-(s23*(-s12 + s23 + s45))]*Sqrt[s12 - s34 - s51]*
   Sqrt[s23 + s45 - s51]*Sqrt[s51]*Sqrt[-s23 + s34 + s51])


==> anc/remainder/qqgaa_born_pmpmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
(-2*Sqrt[2]*Sqrt[s12]*s23^(3/2)*Sqrt[s12 - s23 - s45])/
 (Sqrt[-(s23*(-s12 + s23 + s45))]*Sqrt[s12 - s34 - s51]*Sqrt[s23 + s45 - s51]*
  Sqrt[s51]*Sqrt[-s23 + s34 + s51])


==> anc/remainder/qqgaa_norm_pmmmm.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
-1/2*s12^(7/2)/(Sqrt[2]*Sqrt[s23]*Sqrt[s12 - s23 - s45]*
   Sqrt[-(s23*(-s12 + s23 + s45))]*Sqrt[s12 - s34 - s51]*
   Sqrt[s23 + s45 - s51]*Sqrt[s51]*Sqrt[-s23 + s34 + s51])


==> anc/remainder/qqgaa_oneloop_pmmmm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(4*(-2*s23*(-(s23*s34)+s45*(-s34-s51))^2-s12*s23*(-4*s23^2*s34-s23*s34*(2*s34+7*s45-4*s51)-s45*(2*s34+3*s45)*(s34+s51))+s12^3*(2*s23^2-(s45-2*s51)*s51-s23*(s45+4*s51))+s12^2*(-2*s23^3-s23^2*(4*s34+s45-4*s51)+s45*(s45-2*s51)*(s34+s51)-s23*(3*s34*s45-4*s34*s51-5*s45*s51+2*s51^2))))/(s12^4*s45),
pe[1]->(-16*(-2*s23*(-(s23*s34)+s45*(-s34-s51))+s12^2*(2*s23+s45-2*s51)-s12*s23*(2*s23+2*s34+3*s45-2*s51)))/(s12^2*s45)
}}


==> anc/remainder/qqgaa_oneloop_pmmmm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(8*s23*(s45*(-(s23*s34)+s45*(-s34-s51))^2-s12^3*(s23^2+s51^2-2*s23*(s34+s51))+s12^2*(s23^2*s45-s45*(-2*s34-3*s51)*s51-2*s23*(s34^2+s34*s45+s34*s51+2*s45*s51))+s12*(s23^2*s34^2+2*s23*s45^2*s51-s45^2*(s34^2+4*s34*s51+3*s51^2))))/(s12^4*s34*(-s12+s34+s45)),
pe[1]->(-32*s23*(-(s23*s34*s45)-s12*s23*(s34+s45)+s12^2*(s23-s51)+s45^2*(-s34-s51)+s12*s45*(s34+2*s51)))/(s12^2*s34*(-s12+s34+s45))
}}


==> anc/remainder/qqgaa_oneloop_pmmmm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4}
},{
p[1]->(-16*s23*((-(s23*s34)+s45*(-s34-s51))^4-s12^5*s34*(-s23+s51)*(-s23-s45+s51)-s12*(-(s23*s34)+s45*(-s34-s51))^2*(3*s23^2*s34+s23*(2*s34^2+5*s34*s45-2*s34*s51-2*s45*s51)+s45*(2*s34^2-(-s45-3*s51)*s51+2*s34*(s45+2*s51)))+s12^4*(2*s23^3*s34-s34*s45*(s45-3*s51)*s51+s45*s51^3+s23^2*(3*s34^2+4*s34*(s45-s51)+s45*s51)+s34^2*(s45^2-s45*s51+s51^2)+s23*(4*s34^2*(s45-s51)-2*s45*s51^2+s34*(2*s45^2-7*s45*s51+2*s51^2)))+s12^3*(-(s23^4*s34)-s23^3*s34*(6*s34+3*s45-2*s51)-s23^2*(3*s34^3+2*s34^2*(7*s45-4*s51)-s45*(-s45-s51)*s51+s34*(3*s45^2-4*s45*s51+s51^2))-s23*(s34^3*(5*s45-2*s51)+2*s45*(-2*s45-s51)*s51^2+s34*s45*(s45^2-4*s45*s51-s51^2)+s34^2*(10*s45^2-7*s45*s51+2*s51^2))-s45*(2*s34^3*s45-(-3*s45-s51)*s51^3+2*s34^2*(s45+s51)^2+s34*s51*(s45^2+7*s45*s51+2*s51^2)))+s12^2*(3*s23^4*s34^2+2*s23^3*s34^2*(3*s34+5*s45-2*s51)-s23*s45*(-2*s34^4-14*s34^3*s45+s34^2*s45*(-6*s45-13*s51)-s34*s45^2*s51+2*s45*s51^2*(s45+2*s51))+s23^2*(s34^4+4*s34^3*(4*s45-s51)+s45^2*s51^2+s34^2*(12*s45^2-s45*s51+s51^2))+s45^2*(s34+s51)*(s34^3+3*s51^2*(s45+s51)+s34^2*(4*s45+3*s51)+s34*(s45^2+6*s45*s51+5*s51^2)))))/(s12^6*s34*s45*(-s12+s34+s45)),
pe[1]->(64*s23*((-(s23*s34)+s45*(-s34-s51))^3+s12^4*s34*(-s23-s45+s51)+s12^3*(2*s23^2*s34+2*s34*s45^2+s34^2*(2*s45-s51)+s45*s51^2+s23*(2*s34^2+2*s34*(2*s45-s51)-s45*s51))+s12*(2*s23^3*s34^2+s23^2*s34*(2*s34^2+s34*(6*s45-s51)+s45*s51)+s45^2*(s34+s51)*(2*s34^2+2*s34*s45+3*s34*s51+s45*s51+2*s51^2)-s23*s45*(-4*s34^3+s34^2*(-6*s45-4*s51)+s45*s51^2-s34*s51*(4*s45+s51)))+s12^2*(-(s23^3*s34)-s23^2*s34*(4*s34+3*s45-s51)-s23*(s34^3+3*s34*s45^2+2*s34^2*(4*s45-s51)-s45*s51*(s45+s51))-s45*(s34^3+s51^2*(2*s45+s51)+s34^2*(4*s45+s51)+s34*(s45^2+4*s45*s51+2*s51^2)))))/(s12^4*s34*s45*(-s12+s34+s45))
}}


==> anc/remainder/qqgaa_oneloop_pmmpm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,2]^2,p[4]-p[5]+p[7]+(tr5*(-pe[4]-pe[6]))/4},
{F[1,1,4],p[3]+(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,4],-p[4]-p[7]+(tr5*pe[4])/4},
{F[1,1,5]^2,2*p[4]+p[5]-3*p[8]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,6],p[4]},
{F[1,1,4]*F[1,1,6],-p[4]},
{F[1,1,5]*F[1,1,6],-2*(2*p[4]+p[5]-3*p[8])-(tr5*pe[5])/2},
{F[1,1,6]^2,3*p[4]+p[5]-3*p[8]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,7],p[4]},
{F[1,1,6]*F[1,1,7],-p[4]},
{F[1,1,9],-p[2]-p[3]-(3*p[4])/2-p[6]+(tr5*(-pe[2]-pe[3]-pe[7]))/4},
{F[1,1,2]*F[1,1,9],-p[4]-p[7]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,9],p[4]+p[7]-(tr5*pe[4])/4},
{F[1,1,9]^2,p[5]+(tr5*pe[6])/4},
{F[1,1,10],p[6]+(tr5*pe[7])/4},
{F[1,1,2]*F[1,1,10],2*p[5]+(tr5*pe[6])/2},
{F[1,1,9]*F[1,1,10],-2*p[5]-(tr5*pe[6])/2},
{F[2,1,3],p[7]-(tr5*pe[4])/4},
{F[2,1,7],2*(2*p[4]+p[5]-3*p[8])+(tr5*pe[5])/2},
{F[2,1,8],5*p[4]+2*p[5]-6*p[8]+(tr5*pe[5])/2},
{F[2,1,11],p[4]-2*p[5]+p[7]+(tr5*(-pe[4]-2*pe[6]))/4},
{F[2,1,15],2*p[5]+(tr5*pe[6])/2},
{tci[1,1]^2,p[8]+(tr5*(-pe[5]+pe[6]))/12},
{tci[1,2],-p[3]-(tr5*pe[3])/4},
{F[1,1,2]*tci[1,2],p[4]},
{F[1,1,6]*tci[1,2],p[4]},
{F[1,1,7]*tci[1,2],-p[4]},
{F[1,1,9]*tci[1,2],-p[4]-p[7]+(tr5*pe[4])/4},
{F[1,2,6]*tci[1,2],p[7]-(tr5*pe[4])/4}
},{
p[1]->-1/8*((-8*s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(-(s12^4*s23)+s12^3*(s23^2+s23*(3*s34+9*s45-4*s51)-7*(s45-s51)*(s34+s51))+s23*(s23^2*s45^2+2*s34*s45^2*(s45-2*s51)+s45^3*(s45-2*s51)+2*s23*(s34^2+s34*s45+s45^2)*(s45-s51)+s34^2*(2*s45^2-4*s45*s51+s51^2))+s12^2*(-2*s23^2*(s34+4*s45-2*s51)+14*(s34+s45)*(s45-s51)*(s34+s51)-s23*(3*s34^2+10*s34*s45+14*s45^2-13*s45*s51+7*s51^2))+s12*(s34+s45)*(s23^2*(s34+5*s45-2*s51)-7*(s34+s45)*(s45-s51)*(s34+s51)+s23*(s34^2+5*s45^2+4*s34*s51-7*s45*s51+7*s51^2))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))+(8*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-(s12^5*s23*(-s23-2*s45+3*s51))+s12^4*(-s23^3+7*(s45-s51)*s51*(s34+s51)-s23^2*(4*s34+s45+3*s51)-s23*(14*s34*s45+8*s45^2-16*s34*s51+3*s45*s51-15*s51^2))+s12^3*(-(s23^3*(-3*s34+16*s45-20*s51))+7*(s45-s51)*(s34+s51)*(-(s34*s45)-2*s34*s51-3*s45*s51)+s23^2*(6*s34^2+38*s34*s45-10*s45^2-24*s34*s51+62*s45*s51-43*s51^2)-s23*(-12*s45^3-16*s34^2*(s45-s51)-35*s45^2*s51+75*s45*s51^2-21*s51^3+s34*(-57*s45^2+62*s45*s51+s51^2)))-s23*(s23^3*s34*s45^2+s23^2*(s34*s45^2*(3*s45-2*s51)+2*s34^3*(s45-s51)+2*s34^2*s45*(s45-s51)+s45^3*s51)+s23*(2*s45^3*(s45-s51)*s51+s34*s45^2*(3*s45^2-2*s45*s51-2*s51^2)+2*s34^2*s45*(2*s45^2-2*s45*s51-s51^2)+s34^3*(4*s45^2-6*s45*s51+s51^2))+s45*(s45^3*(s45-2*s51)*s51+s34^3*(2*s45^2-4*s45*s51+s51^2)+s34*(s45^4-4*s45^2*s51^2)+s34^2*(2*s45^3-2*s45^2*s51-4*s45*s51^2+s51^3)))-s12*(s23^4*(s45*(13*s45-14*s51)+14*s34*(s45-s51))+7*s45*(s34+s45)^2*(s45-s51)*(s34+s51)^2-s23^3*(s34^3+4*s34^2*(4*s45-3*s51)-s45*(24*s45^2-59*s45*s51+28*s51^2)-s34*(11*s45^2-48*s45*s51+28*s51^2))+s23^2*(-s34^4-2*s34^3*(11*s45-8*s51)+s34^2*(-65*s45^2+50*s45*s51+4*s51^2)+s45*(9*s45^3-67*s45^2*s51+68*s45*s51^2-14*s51^3)+s34*(-34*s45^3-33*s45^2*s51+71*s45*s51^2-14*s51^3))-s23*(-(s34^4*(6*s45-7*s51))+s34^3*(7*s45^2-28*s45*s51+23*s51^2)+s34^2*(42*s45^3-79*s45^2*s51+19*s45*s51^2+15*s51^3)+s45^2*(2*s45^3+22*s45^2*s51-49*s45*s51^2+21*s51^3)+s34*s45*(31*s45^3-23*s45^2*s51-51*s45*s51^2+35*s51^3)))+s12^2*(14*s23^4*(s45-s51)+7*(s34+s45)*(s45-s51)*(s34+s51)*(2*s34*s45+s34*s51+3*s45*s51)-s23^3*(3*s34^2-41*s45^2-2*s34*(s45-5*s51)+78*s45*s51-28*s51^2)+s23^2*(-4*s34^3+19*s45^3-s34^2*(59*s45-43*s51)-124*s45^2*s51+109*s45*s51^2-14*s51^3+s34*(-65*s45^2-4*s45*s51+48*s51^2))-s23*(-2*s34^3*(s45-2*s51)+s34^2*(56*s45^2-93*s45*s51+37*s51^2)+s34*(73*s45^3-69*s45^2*s51-48*s45*s51^2+35*s51^3)+s45*(8*s45^3+50*s45^2*s51-107*s45*s51^2+42*s51^3)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51))))/(s12*(s12-s34-s45)*(s12-s23-s34-s45)*(s45-s51)*(-s23+s34+s51)),
p[2]->-1/8*((8*s12^4*s23*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(-((-s23-s45)*s45^2*(s34+3*s45-2*s51)*s51*(-s23+s34+s51)*(-s23-s45+s51))+s12^4*(s23^2*(2*s45-3*s51)+s23*(2*s45^2-4*s45*s51+s51^2)+s51*(s45^2-3*s45*s51+2*s51^2))+s12^3*(-(s23^2*(6*s34*s45+4*s45^2-9*s34*s51-6*s45*s51-3*s51^2))-s23*(4*s45^3-5*s45^2*s51-7*s45*s51^2+3*s51^3+s34*(8*s45^2-13*s45*s51+2*s51^2))+(s45-s51)*(-(s45*(5*s45-7*s51)*s51)+s34*(-2*s45^2-2*s45*s51+4*s51^2)))+s12^2*(-((s45-s51)*(-(s45*s51*(7*s45^2-11*s45*s51+2*s51^2))+s34^2*(-4*s45^2-s45*s51+2*s51^2)+s34*s45*(-4*s45^2-7*s45*s51+9*s51^2)))-s23*(-2*s45^4-3*s45^3*s51+24*s45^2*s51^2-13*s45*s51^3+2*s51^4-s34^2*(10*s45^2-14*s45*s51+s51^2)+s34*(-12*s45^3+13*s45^2*s51+14*s45*s51^2-5*s51^3))+s23^2*(s34^2*(6*s45-9*s51)+2*s34*(4*s45^2-6*s45*s51-3*s51^2)+2*(s45^3-s45^2*s51-5*s45*s51^2+s51^3)))+s12*(-(s23^3*s45^2*s51)+s45*(s45-s51)*(-2*s34^3*s45+2*s34^2*(-2*s45^2-s45*s51+s51^2)+2*s34*s45*(-s45^2-s45*s51+2*s51^2)-s45*s51*(3*s45^2-9*s45*s51+4*s51^2))+s23^2*(-(s34^3*(2*s45-3*s51))+s34^2*(-4*s45^2+6*s45*s51+3*s51^2)-s45*s51*(5*s45^2-15*s45*s51+6*s51^2)+s34*(-2*s45^3+3*s45^2*s51+10*s45*s51^2-2*s51^3))-s23*(s34^3*s45*(4*s45-5*s51)+s45*s51*(7*s45^3-27*s45^2*s51+19*s45*s51^2-4*s51^3)+s34^2*(8*s45^3-8*s45^2*s51-7*s45*s51^2+2*s51^3)+s34*s45*(4*s45^3-3*s45^2*s51-16*s45*s51^2+6*s51^3)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))-(8*s23*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-((-s23-s45)*s45^2*(-(s23*s34)+s45*(-s34-s51))*(s34+3*s45-2*s51)*s51*(-s23+s34+s51)*(-s23-s45+s51))+s12^5*(-s23+s51)*(s23^2*(2*s45-3*s51)+s23*(2*s45^2-4*s45*s51+s51^2)+s51*(s45^2-3*s45*s51+2*s51^2))-s12^4*(-(s23^3*(8*s34*s45+4*s45^2-12*s34*s51-6*s45*s51-3*s51^2))-s23^2*(4*s45^3-17*s45^2*s51+10*s45*s51^2+2*s51^3+2*s34*(6*s45^2-13*s45*s51+6*s51^2))-(s45-s51)*s51*(s51*(6*s45^2-3*s45*s51+4*s51^2)+s34*(9*s45^2-12*s45*s51+8*s51^2))-s23*(-(s51*(7*s45^3-17*s45^2*s51+11*s45*s51^2-5*s51^3))+s34*(4*s45^3-s45^2*s51-9*s45*s51^2+8*s51^3)))+s12^3*(-(s23^3*(6*s34^2*(2*s45-3*s51)+3*s34*(4*s45^2-6*s45*s51-3*s51^2)+2*(s45^3-5*s45^2*s51-s45*s51^2-s51^3)))-(s45-s51)*(2*s45*s51^2*(12*s45^2-9*s45*s51+5*s51^2)+s34*s51*(29*s45^3-14*s45^2*s51+s45*s51^2+8*s51^3)+s34^2*(2*s45^3+18*s45^2*s51-21*s45*s51^2+10*s51^3))-s23^2*(2*s45^4-29*s45^3*s51+28*s45^2*s51^2-10*s45*s51^3+4*s51^4+6*s34^2*(4*s45^2-7*s45*s51+2*s51^2)+s34*(20*s45^3-38*s45^2*s51-s45*s51^2+10*s51^3))-s23*(s34^2*(14*s45^3-6*s45^2*s51-21*s45*s51^2+13*s51^3)-s51*(17*s45^4-56*s45^3*s51+52*s45^2*s51^2-22*s45*s51^3+2*s51^4)+s34*(8*s45^4+13*s45^3*s51-27*s45^2*s51^2+5*s45*s51^3+7*s51^4)))+s12^2*(-(s23^4*s45^2*s51)+s23^3*(4*s34^3*(2*s45-3*s51)+3*s34^2*(4*s45^2-6*s45*s51-3*s51^2)-s45*s51*(17*s45^2-4*s45*s51+2*s51^2)+s34*(4*s45^3-19*s45^2*s51-4*s45*s51^2-4*s51^3))+(s45-s51)*(2*s45^2*s51^2*(13*s45^2-8*s45*s51+3*s51^2)-s34*s45*s51*(-31*s45^3-14*s45^2*s51+25*s45*s51^2-16*s51^3)+s34^3*(4*s45^3+9*s45^2*s51-10*s45*s51^2+4*s51^3)+s34^2*(4*s45^4+41*s45^3*s51-30*s45^2*s51^2+8*s45*s51^3+4*s51^4))+s23^2*(s34^3*(20*s45^2-30*s45*s51+4*s51^2)-s45*s51*(33*s45^3-38*s45^2*s51+16*s45*s51^2-4*s51^3)+s34^2*(28*s45^3-25*s45^2*s51-32*s45*s51^2+14*s51^3)+s34*(8*s45^4-24*s45^3*s51+11*s45^2*s51^2-21*s45*s51^3+12*s51^4))+s23*(s34^3*(16*s45^3-13*s45^2*s51-11*s45*s51^2+6*s51^3)+s34^2*(20*s45^4+30*s45^3*s51-84*s45^2*s51^2+36*s45*s51^3-2*s51^4)-s45*s51*(17*s45^4-62*s45^3*s51+56*s45^2*s51^2-20*s45*s51^3+2*s51^4)+s34*(4*s45^5+26*s45^4*s51+6*s45^3*s51^2-64*s45^2*s51^3+45*s45*s51^4-8*s51^5)))+s12*(s23^4*s45^2*(2*s34+3*s45-2*s51)*s51-s23^3*(s34^4*(2*s45-3*s51)+s34^3*(4*s45^2-6*s45*s51-3*s51^2)-2*s45^2*s51*(6*s45^2-s45*s51-s51^2)-s34*s45*s51*(17*s45^2-4*s45*s51+2*s51^2)+2*s34^2*(s45^3-4*s45^2*s51-s45*s51^2-s51^3))-s45*(s45-s51)*(2*s34^4*s45^2+9*s45^4*s51^2-2*s45^2*s51^4-s34*s45*s51*(-11*s45^3-22*s45^2*s51+21*s45*s51^2-8*s51^3)+2*s34^3*(2*s45^3+6*s45^2*s51-5*s45*s51^2+2*s51^3)+s34^2*(2*s45^4+26*s45^3*s51-9*s45^2*s51^2-2*s45*s51^3+4*s51^4))-s23^2*(2*s34^4*s45*(3*s45-4*s51)-s34*s45*s51*(17*s45^3-36*s45^2*s51+38*s45*s51^2-14*s51^3)-s45^2*s51*(15*s45^3-10*s45^2*s51-6*s45*s51^2+4*s51^3)+s34^3*(12*s45^3-4*s45^2*s51-21*s45*s51^2+6*s51^3)+s34^2*(6*s45^4+8*s45^3*s51-18*s45^2*s51^2-11*s45*s51^3+8*s51^4))-s23*(s34^4*s45^2*(6*s45-7*s51)-s45^2*s51*(6*s45^4-19*s45^3*s51+5*s45^2*s51^2+6*s45*s51^3-2*s51^4)+2*s34^3*(6*s45^4+5*s45^3*s51-20*s45^2*s51^2+10*s45*s51^3-2*s51^4)-s34*s45*s51*(-9*s45^4-43*s45^3*s51+79*s45^2*s51^2-43*s45*s51^3+8*s51^4)+s34^2*(6*s45^5+40*s45^4*s51-51*s45^3*s51^2-2*s45^2*s51^3+14*s45*s51^4-4*s51^5)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51))))/(s12*(-s23-s45)*(-s12+s34+s45)^2*(s45-s51)^2*s51*(-s23+s34+s51)),
p[3]->(-2*(-s23-s45+s51)*((s12^4*(-(s12*s23)-(-s23-s45)*(s34+s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))-((2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-(s12^2*s23*(-s23+s51))+(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)+s12*(s23^2*(-2*s34-s51)-s23*s34*(2*s45-s51)+s23*s51^2-s45*s51*(s34+s51))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/((-s23-s45)*s51*(-s23+s34+s51)),
p[4]->-2,
p[5]->-((s23*((s12^4*(-(s12^2*(s23+s45-s51)*s51)-s45^2*(s23+s45-s51)*(-s23+s34+s51)+s12*s45*(s45-s51)*(s34+2*s51)-s12*s23*(s45^2-s34*s51-3*s45*s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))+((2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-(s12^3*s51*(-s23+s51)*(-s23-s45+s51))-s45^2*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(3*s23*s45*(s45-2*s51)*s51-s45*(s45-s51)*s51*(2*s34+3*s51)+s23^2*(s45^2+2*s34*s51+3*s45*s51)-s23*s34*(s45^2-s45*s51+2*s51^2))+s12*(-(s23^3*s45^2)+s23^2*(-s45^3-s34^2*s51-3*s34*s45*s51-3*s45^2*s51)+s23*s45*(s34^2*s45-3*s45*(s45-2*s51)*s51-s34*(-3*s45-s51)*s51)+s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/(s12*(s12-s34-s45)^3*(-s23+s34+s51))),
p[6]->(s23*((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^4*(-s23+s34+s51)+s34*(s34^2+5*s34*s45+4*s45^2+2*s23*(s34+2*s45))*(s23+s45-s51)*(-s23+s34+s51)+3*s12^3*(s23^2-s34^2-2*s34*s45+s23*(2*s45-s51)-s45*s51)+s12^2*(-2*s23^3+3*s34^3+s34^2*(13*s45-4*s51)-s23^2*(5*s34+11*s45-2*s51)+3*s45^2*s51-s23*(-4*s34^2+2*s34*s45+9*s45^2-6*s34*s51-6*s45*s51)+s34*(9*s45^2+4*s45*s51-4*s51^2))-s12*(s34^4-4*s23^3*(s34+s45)-s23^2*(s34^2+2*s34*(7*s45-3*s51)+2*s45*(4*s45-s51))+4*s34^3*(2*s45-s51)+s45^3*s51+s34^2*(14*s45^2-3*s45*s51-5*s51^2)+4*s34*s45*(s45^2+2*s45*s51-2*s51^2)-s23*(-4*s34^3+s34^2*(-10*s45-3*s51)+s45^2*(4*s45-3*s51)+2*s34*(3*s45^2-9*s45*s51+2*s51^2)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))+((2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(s12^5*(-s23+s51)*(-s23+s34+s51)+s34*(s34^2+5*s34*s45+4*s45^2+2*s23*(s34+2*s45))*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^4*(-3*s23^3-s23^2*(s34+6*(s45-s51))+s34^2*(s45-5*s51)-8*s34*s51^2-4*s45*s51^2-s23*(-4*s34^2-5*s34*s45-9*s34*s51-10*s45*s51+3*s51^2))+s12^3*(2*s23^4+s23^3*(8*s34+11*s45-4*s51)-3*s34^3*(s45-3*s51)+6*s45^2*s51^2-2*s34^2*(3*s45^2-4*s45*s51-8*s51^2)-2*s34*s51*(3*s45^2-10*s45*s51-2*s51^2)+s23^2*(-4*s34^2+9*s45^2+11*s34*(s45-2*s51)-20*s45*s51+2*s51^2)-s23*(6*s34^3+9*s45*(2*s45-s51)*s51+s34^2*(19*s45+12*s51)+s34*(3*s45^2+44*s45*s51-10*s51^2)))+s12*(2*s23^4*s34*(3*s34+4*s45)-s34^5*(s45-2*s51)+s45^4*s51^2+s23^3*(2*s34*s45*(10*s45-7*s51)+3*s34^2*(7*s45-4*s51)-4*s45^2*s51)-s34*s45^2*s51*(3*s45^2+4*s45*s51-12*s51^2)+s34^4*(-8*s45^2+10*s45*s51+3*s51^2)-2*s34^2*s45*(2*s45^3+9*s45^2*s51-11*s45*s51^2-5*s51^3)-s34^3*(14*s45^3-2*s45^2*s51-21*s45*s51^2-s51^3)+s23^2*(-5*s34^4-2*s45^2*(4*s45-s51)*s51-5*s34^3*(3*s45+2*s51)+s34*s45*(16*s45^2-29*s45*s51-6*s51^2)+s34^2*(17*s45^2-52*s45*s51+2*s51^2))-s23*(s34^5+s34^4*(13*s45-2*s51)+s45^3*(4*s45-3*s51)*s51+s34^3*(29*s45^2+14*s45*s51-6*s51^2)+2*s34^2*(s45^3+29*s45^2*s51-6*s45*s51^2-s51^3)-2*s34*s45*(2*s45^3-9*s45^2*s51-7*s45*s51^2+4*s51^3)))+s12^2*(-2*s23^4*(3*s34+2*s45)-s23^3*(6*s34^2+3*s34*(9*s45-4*s51)+8*s45*(s45-s51))+s34^4*(3*s45-7*s51)-4*s45^3*s51^2+s34^3*(13*s45^2-17*s45*s51-12*s51^2)+4*s34*s45*s51*(2*s45^2-3*s45*s51-3*s51^2)+s34^2*(9*s45^3+7*s45^2*s51-35*s45*s51^2-5*s51^3)+s23^2*(8*s34^3+s34^2*(3*s45+26*s51)-s34*(26*s45^2-59*s45*s51+2*s51^2)-2*s45*(2*s45^2-11*s45*s51+2*s51^2))-s23*(-4*s34^4+s34^3*(-25*s45-4*s51)-s45^2*(14*s45-9*s51)*s51+s34^2*(-21*s45^2-51*s45*s51+12*s51^2)+s34*(5*s45^3-57*s45^2*s51+8*s45*s51^2+4*s51^3)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/(s12*(s12-s23-s34-s45)^2*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[7]->(-2*(-s23-s45+s51)*(-((s12^4*(-(s12*s23)+s23*s34+(s34+s51)*(s45+s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))+((2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-(s12^2*s23*(-s23+s51))+s45*(s34+s51)^2*(s45+s51)+s23^2*(s34^2-2*s51^2)-s23*(s34+s51)*(-2*s34*s45-s34*s51-2*s51^2)+s12*(-2*s23^2*s34-s51*(s34+s51)*(s45+s51)-s23*(2*s34*s45-s51^2))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/(s51^2*(-s23+s34+s51)),
p[8]->((-8*s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(5*s12^4*(-s23+s34+s51)+s12^3*(-s23-15*(s34+s45))*(-s23+s34+s51)+s23*s34*(s34+2*s45)*(s23+s45-s51)*(-s23+s34+s51)+s12^2*(-s23^3-s23*(13*s34^2+s45*(15*s45-2*s51)+s34*(27*s45-s51))-s23^2*(s34+3*s45-s51)+15*(s34+s45)^2*(s34+s51))-s12*(-2*s23^3*(s34+s45)+s23^2*(s34^2-s34*(2*s45-3*s51)-s45*(2*s45-s51))+5*(s34+s45)^3*(s34+s51)-s23*(4*s34^3+s45^2*(5*s45-s51)+s34^2*(11*s45+s51)+s34*(13*s45^2-3*s45*s51+2*s51^2)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))+(8*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(-5*s12^5*(-s23+s51)*(-s23+s34+s51)-s23*s34*(s34+2*s45)*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-s12^4*(-s23+s34+s51)*(11*s23^2+s23*(10*s34+25*s45-11*s51)-20*s45*s51-5*s34*(s45+3*s51))-s12^3*(s23^4+s23^3*(32*s34+33*s45-2*s51)+s23^2*(-33*s34^2+13*s34*s45+45*s45^2-67*s34*s51-66*s45*s51+s51^2)+15*(s34+s45)*(s34+s51)*(2*s45*s51+s34*(s45+s51))-s23*(s34^2*(61*s45-19*s51)+3*s45*(25*s45-11*s51)*s51+s34*(60*s45^2+59*s45*s51-35*s51^2)))-s12*(s23^4*s34*(3*s34+4*s45)+s23^3*(8*s34^3+s34*s45*(36*s45-7*s51)+s34^2*(33*s45-6*s51)+2*s45^2*(5*s45-s51))+5*s45*(s34+s45)^3*(s34+s51)^2+s23^2*(-16*s34^4+s34^3*(-41*s45-21*s51)+s34*s45*(17*s45^2-68*s45*s51-3*s51^2)+s34^2*(-17*s45^2-73*s45*s51+s51^2)+s45^2*(10*s45^2-22*s45*s51+s51^2))-s23*(-5*s34^5+s34^4*(s45-17*s51)+s45^3*(15*s45-11*s51)*s51+s34^3*(34*s45^2-35*s45*s51-13*s51^2)+s34*s45*(15*s45^3+31*s45^2*s51-31*s45*s51^2-4*s51^3)+s34^2*(42*s45^3+3*s45^2*s51-40*s45*s51^2-s51^3)))+s12^2*(s23^4*(3*s34+2*s45)+2*s23^3*(15*s34^2+2*s45*(8*s45-s51)+3*s34*(11*s45-s51))+5*(s34+s45)^2*(s34+s51)*(3*s34*s45+s34*s51+4*s45*s51)+s23^2*(-43*s34^3+s34^2*(-51*s45-67*s51)+s34*(31*s45^2-137*s45*s51+s51^2)+s45*(35*s45^2-66*s45*s51+2*s51^2))-s23*(-10*s34^4+8*s34^3*(4*s45-5*s51)+11*s45^2*(5*s45-3*s51)*s51+s34^2*(93*s45^2-20*s45*s51-37*s51^2)+2*s34*(25*s45^3+38*s45^2*s51-34*s45*s51^2-s51^3)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51))))/(24*s12*(s12-s34-s45)^3*(-s23+s34+s51)),
pe[1]->(8*s12*s23*(s12-s23-s45)*(s23^3*s45^2-2*s34^3*s45^2-2*s34^2*s45^3-s34*s45^4+s23^2*(s45^2*(2*s45-3*s51)+s34*s45*(s45-2*s51)+2*s34^2*(s45-s51))+4*s34^3*s45*s51+2*s34^2*s45^2*s51-s45^4*s51-s34^3*s51^2+4*s34^2*s45*s51^2+4*s34*s45^2*s51^2+2*s45^3*s51^2-s34^2*s51^3+s12^4*(-s23-s45+2*s51)+s12^3*(s23^2+s23*(3*s34+4*s45)+(s45-2*s51)*(3*s34+3*s45+s51))-s23*(2*s34^3*(s45-s51)+s34^2*(4*s45-3*s51)*s51+2*s34*s45*(2*s45-s51)*s51-s45^2*(s45^2-4*s45*s51+2*s51^2))-s12^2*(s23^2*(2*s34+s45+3*s51)+s23*(3*s34^2+4*s45^2+s34*(9*s45-s51)+5*s45*s51-3*s51^2)+(s45-2*s51)*(3*s34^2+3*s45*(s45+s51)+s34*(7*s45+2*s51)))+s12*(s23^2*(s34^2-s34*(s45-5*s51)-s45*(s45-5*s51))+s34^3*(s45-2*s51)+s34*s45*(5*s45^2-6*s45*s51-8*s51^2)+s45^2*(s45^2+s45*s51-6*s51^2)+s34^2*(6*s45^2-11*s45*s51-s51^2)+s23*(s34^3+s34^2*(7*s45-3*s51)+s45*(9*s45-5*s51)*s51+s34*(4*s45^2+8*s45*s51-5*s51^2)))))/((s12-s34-s45)*(s12-s23-s34-s45)*(s45-s51)*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[2]->(-8*s12*s23*(s12-s23-s45)*(-s23-s45+s51)*(-((-s23-s45)*s45^2*(s34+3*s45-2*s51)*s51*(-s23+s34+s51)^2)+s12^4*(-s23+s51)*(-(s23*(2*s45-3*s51))-(s45-2*s51)*s51)+s12^3*(-(s23^2*(6*s34*s45+4*s45^2-9*s34*s51-6*s45*s51-3*s51^2))-s23*(2*s34*(s45-s51)^2-2*s45^2*s51+s51^3)-s51*(3*s34*(s45^2-2*s45*s51+2*s51^2)+s51*(s45^2+s45*s51+2*s51^2)))+s12*(-(s23^3*s45^2*s51)-s23*s45*(s34^2*s45*(4*s45-3*s51)+2*s34*s45^2*(s45-2*s51)+2*s34^3*(s45-s51)-s51^2*(12*s45^2-13*s45*s51+4*s51^2))+s23^2*(-(s34^3*(2*s45-3*s51))+s34^2*(-4*s45^2+6*s45*s51+3*s51^2)-s45*s51*(s45^2-13*s45*s51+6*s51^2)+s34*(-2*s45^3+5*s45^2*s51+10*s45*s51^2-2*s51^3))-s51*(s34^3*(3*s45^2-4*s45*s51+2*s51^2)-s45^2*s51*(-3*s45^2-3*s45*s51+2*s51^2)+s34^2*(7*s45^3-3*s45^2*s51+2*s51^3)+s34*s45*(3*s45^3+10*s45^2*s51-8*s45*s51^2+4*s51^3)))+s12^2*(s23^2*(2*s45^3+s34^2*(6*s45-9*s51)-3*s45^2*s51-10*s45*s51^2+2*s51^3+2*s34*(4*s45^2-6*s45*s51-3*s51^2))+s23*(s34^2*(4*s45^2-5*s45*s51+s51^2)+s34*(4*s45^3-6*s45^2*s51+s51^3)-s51*(s45^3+7*s45^2*s51-7*s45*s51^2+2*s51^3))-s51*(-3*s34^2*(2*s45^2-3*s45*s51+2*s51^2)-s45*s51*(5*s45^2-s45*s51+2*s51^2)-s34*(6*s45^3-2*s45^2*s51+s45*s51^2+4*s51^3)))))/((-s23-s45)*(-s12+s34+s45)^2*(s45-s51)^2*s51*(-s23+s34+s51)*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))),
pe[3]->(16*s12^2*s23*(s12-s23-s45)*(-s23-s45+s51)*(s12*(-s23+s51)+(s23+s45-s51)*(s34+s51)))/((-s23-s45)*s51*(-s23+s34+s51)*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))),
pe[4]->(-16*s12^2*s23*(s12-s23-s45)*(-s23-s45+s51)*(s23*s34+s12*(-s23+s51)+s45*(s34+s51)))/((s23-s34-s51)*s51^2*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))),
pe[5]->(8*s12*s23*(s12-s23-s45)*(-s23+s34+s51)*(-s23-s45+s51))/((s12-s34-s45)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[6]->(-8*s12*s23*(s12-s23-s45)*(-s23-s45+s51)*(-(s23^2*s45^2)+s23*(s12^2-3*s12*s45+2*s45^2)*s51+s23*s34*(2*s45^2-s12*s51)-(s34*s45-(s12-s45)*s51)^2))/((s12-s34-s45)^3*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[7]->(-8*s12*s23*(s12-s23-s45)*(-s23-s45+s51)*(-(s34*(s34^2+5*s34*s45+4*s45^2+2*s23*(s34+2*s45))*(-s23+s34+s51)^2)+s12^3*(s23^2-2*s23*s34+s34^2-s23*s51+4*s34*s51)+s12^2*(-2*s23^3+s23^2*(s34-5*s45+2*s51)+2*s23*(2*s34^2+5*s34*s45+s45*s51)+s34*(-3*s34^2-5*s34*s45-10*s34*s51-8*s45*s51-4*s51^2))+s12*(4*s23^3*(s34+s45)+s23^2*(-5*s34^2+2*s34*(s45-3*s51)+2*s45*(2*s45-s51))+s34*(s34+s51)*(3*s34^2+5*s34*(2*s45+s51)+4*s45*(s45+2*s51))-s23*(2*s34^3+s34^2*(16*s45-3*s51)+s45^2*s51+s34*(8*s45^2+8*s45*s51-4*s51^2)))))/((s12-s23-s34-s45)^2*(-s12+s34+s45)^2*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))
}}


==> anc/remainder/qqgaa_oneloop_pmmpm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1]^2,-p[5]-p[11]/2+(tr5*(-2*pe[5]+pe[10]))/8},
{F[1,1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,1]*F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,2]^2,p[3]+p[6]-p[10]-(3*p[11])/2+(tr5*(pe[3]+pe[6]-pe[9]+(3*pe[10])/2))/4},
{F[1,1,3],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,3]^2,p[6]+(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,4],p[5]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,4],-p[3]+p[11]+(tr5*(-pe[3]-pe[10]))/4},
{F[1,1,3]*F[1,1,4],-p[5]-(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,5],p[7]+(tr5*pe[7])/4},
{F[1,1,3]*F[1,1,5],-p[7]-(tr5*pe[7])/4},
{F[1,1,5]^2,p[7]+(tr5*pe[7])/4},
{F[1,1,1]*F[1,1,6],-p[7]-p[8]-(tr5*pe[7])/4},
{F[1,1,2]*F[1,1,6],p[8]},
{F[1,1,4]*F[1,1,6],p[7]+(tr5*pe[7])/4},
{F[1,1,5]*F[1,1,6],-p[7]-(tr5*pe[7])/4},
{F[1,1,6]^2,p[8]/2},
{F[1,1,3]*F[1,1,7],p[7]+(tr5*pe[7])/4},
{F[1,1,4]*F[1,1,7],-p[7]-(tr5*pe[7])/4},
{F[1,1,5]*F[1,1,7],-p[7]-(tr5*pe[7])/4},
{F[1,1,6]*F[1,1,7],p[7]+(tr5*pe[7])/4},
{F[1,1,9],p[9]+(tr5*pe[8])/4},
{F[1,1,2]*F[1,1,9],-p[3]+p[11]+(tr5*(-pe[3]-pe[10]))/4},
{F[1,1,3]*F[1,1,9],-p[3]-2*p[6]+p[11]+(tr5*(-pe[3]-2*pe[6]-pe[10]))/4},
{F[1,1,4]*F[1,1,9],p[3]-p[11]+(tr5*(pe[3]+pe[10]))/4},
{F[1,1,9]^2,p[10]+(tr5*pe[9])/4},
{F[1,1,10],-p[2]-p[4]-p[9]+(tr5*(-pe[2]-pe[4]-pe[8]))/4},
{F[1,1,1]*F[1,1,10],-p[3]+p[11]+(tr5*(-pe[3]-pe[10]))/4},
{F[1,1,2]*F[1,1,10],-p[3]-2*p[6]+2*p[10]+p[11]+(tr5*(-pe[3]-2*pe[6]+2*pe[9]-pe[10]))/4},
{F[1,1,3]*F[1,1,10],p[3]-p[11]+(tr5*(pe[3]+pe[10]))/4},
{F[1,1,9]*F[1,1,10],p[3]+2*p[6]-2*p[10]-p[11]+(tr5*(pe[3]+2*pe[6]-2*pe[9]+pe[10]))/4},
{F[2,1,1],p[3]-p[5]-p[7]-p[11]+(tr5*(pe[3]-pe[5]-pe[7]+pe[10]))/4},
{F[2,1,2],-p[3]-p[5]+p[7]+p[8]+(tr5*(-pe[3]-pe[5]+pe[7]))/4},
{F[2,1,3],-p[8]-p[11]+(tr5*pe[10])/4},
{F[2,1,7],2*p[7]+(tr5*pe[7])/2},
{F[2,1,11],2*(p[3]+p[6]-p[10]-p[11])+(tr5*(pe[3]+pe[6]-pe[9]+pe[10]))/2},
{F[2,1,13],2*p[6]+(tr5*pe[6])/2},
{F[2,1,15],2*p[10]+(tr5*pe[9])/2},
{tci[1,1]^2,(-2*p[3]-2*p[5]-2*p[7]+3*p[8]+4*p[10])/12+(tr5*(-pe[3]-pe[5]-pe[7]+2*pe[9]))/24},
{tci[1,2],-p[4]-(tr5*pe[4])/4},
{F[1,1,1]*tci[1,2],p[11]-(tr5*pe[10])/4},
{F[1,1,2]*tci[1,2],p[8]},
{F[1,1,6]*tci[1,2],p[8]},
{F[1,1,9]*tci[1,2],2*p[6]+(tr5*pe[6])/2},
{F[1,2,2]*tci[1,2],-2*p[6]-(tr5*pe[6])/2},
{F[1,2,6]*tci[1,2],-p[8]-p[11]+(tr5*pe[10])/4}
},{
p[1]->(2*s23*((s12^4*(-(s23^2*s34)+s34^2*s45+s12^2*(-s23+s34-s51)-s34^2*s51-s34*s45*s51-s45^2*s51+s23*(s34^2-s34*s45-s45*s51)+s12*(s23^2-s34^2-s23*(-s45-s51)-s34*(s45-s51)+2*s45*s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))-(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(-(s23^3*s34^2)-2*s12^4*s51+s23^2*s34*(s34^2-2*s34*s45-2*s45*s51)+s45*(s34+s51)*(s34^2*(s45-s51)-s34*s45*s51-s45^2*s51)+s12^3*(s23^2-s23*(s34-2*s51)-(-5*s34-6*s45-s51)*s51)-s23*(s34^2*s45^2-s34^3*(2*s45-s51)+3*s34*s45^2*s51+s45^2*s51^2)+s12^2*(-s23^3-s23^2*(s34+s45)+s34^2*(s45-5*s51)-3*s45*s51*(2*s45+s51)-s34*s51*(11*s45+s51)-s23*(-2*s34^2+4*s34*s51-(-4*s45-s51)*s51))-s12*(-2*s23^3*s34+s23^2*s34*(s34-3*s45)+s34^3*(s45-2*s51)-s34*s45*s51*(7*s45+2*s51)-s45^2*s51*(2*s45+3*s51)+s34^2*(s45^2-5*s45*s51-s51^2)+s23*(s34^3+s34^2*(2*s45-3*s51)-2*s45*s51*(s45+s51)-s34*s45*(s45+7*s51)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(s12-s34-s45)*(s12-s23-s34-s45)*(-s23+s34+s51)),
p[2]->(2*s23*(-((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s45^2*(s23+s45-s51)*(-s23+s34+s51)+s12^3*(-s23-s45+s51)+s12^2*(-(s23*(-2*s34-3*s45-s51))+(s45-s51)*(s34+2*s45+s51))+s12*(-(s45*(s45-s51)*(2*s34+s45+2*s51))-s23*(s34^2+3*s34*s45+s45^2+s34*s51+3*s45*s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))-(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(s12^4*(-s23+s51)*(-s23-s45+s51)-s45^2*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^3*(s23^2*(-3*s34-3*s45-s51)-s23*(3*s34*s45+4*s45^2-4*s34*s51-5*s45*s51-2*s51^2)+(s45-s51)*(-((-3*s45-s51)*s51)+s34*(s45+s51)))+s12^2*(s23^2*(3*s34^2+6*s34*s45+5*s45^2+2*s34*s51+3*s45*s51)-s45*(s45-s51)*(s34^2-3*(-s45-s51)*s51+2*s34*(s45+2*s51))+s23*(s34^2*(3*s45-2*s51)+s45*(5*s45^2-3*s45*s51-6*s51^2)+s34*(5*s45^2-5*s45*s51-2*s51^2)))+s12*(-(s23^3*s45^2)+s45^2*(s45-s51)*(s34+s51)*(2*s34+s45+3*s51)-s23^2*(s34^3+3*s45^2*(s45+s51)+s34^2*(3*s45+s51)+s34*s45*(4*s45+3*s51))-s23*s45*(s34^3+s34^2*s45+s45*(2*s45^2+s45*s51-6*s51^2)+s34*(3*s45^2-5*s45*s51-s51^2)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)),
p[3]->(-2*(-((s12^4*(-((s34+s45)*(s34+s51))+s12*(-s23+s34+s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))+(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(s12^2*(-s23+s51)*(-s23+s34+s51)+(s34+s45)*(s34+s51)*(s23*s34+s45*(s34+s51))-s12*(s23^2*s34-2*s23*(s34+s45)*s51+(s34+s51)*(s34*s45+s34*s51+2*s45*s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/((s12-s34-s45)*(-s23+s34+s51)),
p[4]->(-2*s23*(-s23-s45+s51)*(2*s23^3*s34+s12^4*(-(s23*s34)+s45*(-s34-s51))^2+s12^6*(-s23+s51)^2+2*s23*s45*(-s34+s45-s51)*(s34+s51)-s45^2*(s34+s51)^2-s12^2*(-s23+s51)*(-s23+2*s34+s51)-s23^2*(s34^2-2*s34*(2*s45-s51)-2*s45*s51)+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))-2*s12*(-s23^3-s45*(s34+s51)^2+s23^2*(3*s34-s45+2*s51)-s23*(s34^2-3*s34*(s45-s51)-(2*s45-s51)*s51))))/((s12-s51)*(-s23+s34+s51)*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))),
p[5]->(-2*(-((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^3*(-s23+s34+s51)-s23*(s34-s45)*(s23+s45-s51)*(-s23+s34+s51)+s12^2*(2*s23^2-2*(s34+s45)*(s34+s51)-s23*(s34-s45+2*s51))+s12*(-s23^3-s23^2*s34+(s34+s45)^2*(s34+s51)-s23*(-2*s34^2-4*s34*s51-s51*(s45+s51)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)+((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51))))-(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(s12^4*(-s23+s51)*(-s23+s34+s51)-s23*(s34-s45)*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^3*(-2*s23^3-s23^2*(s45-4*s51)+(s34+s51)*(-(s34*s45)-2*s34*s51-3*s45*s51)+s23*(s34^2+2*(2*s45-s51)*s51+s34*(s45+2*s51)))+s12^2*(s23^4+3*s23^3*(s34-s51)+(s34+s45)*(s34+s51)*(2*s34*s45+s34*s51+3*s45*s51)+s23^2*(-3*s34^2+3*s34*s45-7*s34*s51-5*s45*s51+3*s51^2)+s23*(s34^3-s34^2*(s45-5*s51)-s34*(-s45-4*s51)*s51-s51*(2*s45^2-5*s45*s51+s51^2)))-s12*(s23^4*(2*s34-s45)+s45*(s34+s45)^2*(s34+s51)^2-s23^3*(-3*s34*s45+s45^2+5*s34*s51+2*s45*s51)+s23*(s34+s51)*(s34^3+4*s34^2*s51+2*s45*(2*s45-s51)*s51+s34*(s45^2+3*s45*s51+s51^2))+s23^2*(-2*s34^3-2*s34^2*s51-s45*(2*s45-5*s51)*s51+s34*(s45^2+2*s51^2)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[6]->-((s23*(-s23-s45+s51)*(-((((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(-((-(s23*s34)+s45*(-s34-s51))*(-s23-s45-s51))+s12^2*(-s23+s51)+s12*(s23^2+s34*s45+s23*(s34+s45-2*s51)+2*s34*s51+s51^2)))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2)))-(s12^4*(s12-s23-s45-s51)*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))))/((s12-s23-s45)*s51*(-s23+s34+s51))),
p[7]->(-2*(-((s12^4*(s12^2+s12*(-s23-s34-s45)-s23*(-s23-s45+s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))+(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(s12^3*(-s23+s51)+s23*(-(s23*s34)+s45*(-s34-s51))*(-s23-s45+s51)+s12^2*(3*s23^2-s34*s45+3*s23*(s45-s51)-s34*s51-2*s45*s51)+s12*(-s23^3-3*s23^2*(s34+s45)+s45*(s34+s45)*(s34+s51)+s23*(s34^2-2*s45^2-2*s34*(s45-2*s51)+2*s45*s51+s51^2))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(s12-s34-s45)),
p[8]->-2,
p[9]->(2*s23*((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^5*(s23+s45-s51)-2*s12^4*(-s23-2*s34-2*s45-s51)*(-s23-s45+s51)-s12^3*(-s23-s45+s51)*(s23^2+6*s34^2+10*s34*s45+6*s45^2-s23*(-6*s34-8*s45-2*s51)+8*s34*s51+7*s45*s51)+(-s23-s45+s51)*(-(s23^3*s45^2)+s23^2*(s34*s45*(s45-2*s51)+s34^2*(s45-s51)-s45^2*(2*s45-s51))+s45*(s34+s45)*(s45^2-s34*(s45-2*s51))*(s34+s51)-s23*(s45^3*(s45-2*s51)+s34^3*(s45-s51)-s34^2*(s45^2-s45*s51+s51^2)-2*s34*s45*(s45^2-s45*s51+s51^2)))+s12^2*(-2*s23^3*(s34+2*s45)+s23^2*(-6*s34^2+s45*(-13*s45-2*s51)+4*s34*(-4*s45-s51))-s23*(4*s34^3+2*s34^2*(7*s45+2*s51)+s45*(13*s45^2+6*s45*s51-6*s51^2)+s34*(23*s45^2+8*s45*s51-4*s51^2))-(s45-s51)*(4*s34^3+2*s34^2*(4*s45+5*s51)+s45^2*(4*s45+9*s51)+s34*(9*s45^2+16*s45*s51+2*s51^2)))+s12*(s34^4*(s45-s51)+4*s34*s45*(s45-s51)*(s45+s51)^2+s45^3*(s45^2+4*s45*s51-5*s51^2)+2*s34^3*(s45^2+s45*s51-2*s51^2)+s34^2*(2*s45^3+9*s45^2*s51-9*s45*s51^2-2*s51^3)+s23^3*(s34^2+s34*(5*s45-s51)+s45*(s45+s51))+s23^2*(2*s34^3+s34^2*(6*s45+4*s51)+s45*(3*s45^2+6*s45*s51-s51^2)+s34*(15*s45^2-2*s45*s51+3*s51^2))+s23*(s34^4+s34^3*(4*s45+2*s51)+s34^2*(7*s45^2+11*s45*s51-3*s51^2)+3*s45^2*(s45^2+3*s45*s51-2*s51^2)+2*s34*(7*s45^3+s45^2*s51+s45*s51^2-s51^3)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)+((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))-(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(-(s12^6*(-s23+s51)*(-s23-s45+s51))-s12^5*(-s23-s45+s51)*(2*s23^2+5*s23*s34+4*s23*s45+s34*s45-4*s34*s51-3*s45*s51-2*s51^2)-s12^4*(-s23-s45+s51)*(-s23^3+s23^2*(-8*s34-4*s45-5*s51)-2*s34^2*(2*s45-3*s51)-s45*(-2*s45-9*s51)*s51-s23*(10*s34^2+20*s34*s45+6*s45^2+9*s45*s51-6*s51^2)-4*s34*(s45^2-2*s45*s51-2*s51^2))-s12^3*(-s23-s45+s51)*(-(s23^3*(-3*s34-4*s51))+s23^2*(12*s34^2+15*s34*s45+3*s45^2+14*s34*s51+23*s45*s51-4*s51^2)-s23*(-10*s34^3-36*s34^2*s45-4*s45*(s45^2+7*s45*s51-5*s51^2)+s34*(-25*s45^2-29*s45*s51+16*s51^2))+2*(s34^3*(3*s45-2*s51)+s45^2*(s45-8*s51)*s51+s34^2*(7*s45^2-5*s45*s51-5*s51^2)+s34*(3*s45^3-s45^2*s51-12*s45*s51^2-s51^3)))+(-s23-s45+s51)*(s23^4*s34*s45^2+s45^2*(s34+s45)*(-s45^2+s34*(s45-2*s51))*(s34+s51)^2-s23^3*(s34^2*s45*(s45-2*s51)+s34^3*(s45-s51)-s34*s45^2*(3*s45-s51)-s45^3*s51)+s23^2*(s34^4*(s45-s51)+s45^3*(2*s45-s51)*s51-s34^2*s45*(3*s45^2-3*s45*s51+s51^2)-s34^3*(2*s45^2-2*s45*s51+s51^2)+s34*s45^2*(3*s45^2-4*s45*s51+2*s51^2))-s23*s45*(-(s34^4*(2*s45-3*s51))-s45^3*(s45-2*s51)*s51+s34^3*(s45^2-s45*s51+4*s51^2)-s34*s45*(s45^3-5*s45^2*s51+2*s45*s51^2-2*s51^3)+s34^2*(3*s45^3-s45^2*s51+3*s45*s51^2+s51^3)))-s12^2*(s23^4*(3*s34^2-s34*(s45-9*s51)+s45*(s45+9*s51))-s23^3*(-8*s34^3+s34^2*(-22*s45-9*s51)+s34*(-4*s45^2-59*s45*s51+16*s51^2)+s45*(-3*s45^2-41*s45*s51+18*s51^2))+(s45-s51)*(s34^4*(4*s45-s51)+s45^3*(3*s45-14*s51)*s51+4*s34^3*(4*s45^2-2*s45*s51-s51^2)+2*s34*s45*(2*s45^3+s45^2*s51-12*s45*s51^2-3*s51^3)+s34^2*(15*s45^3-2*s45^2*s51-23*s45*s51^2-2*s51^3))+s23^2*(5*s34^4+4*s34^3*(9*s45-2*s51)+s34^2*(54*s45^2+19*s45*s51-25*s51^2)+s34*(16*s45^3+97*s45^2*s51-86*s45*s51^2+5*s51^3)+s45*(3*s45^3+61*s45^2*s51-66*s45*s51^2+9*s51^3))+s23*(s34^4*(9*s45-6*s51)+4*s34^3*(11*s45^2-9*s45*s51-s51^2)+s34^2*(50*s45^3-11*s45^2*s51-62*s45*s51^2+11*s51^3)+s45^2*(s45^3+32*s45^2*s51-68*s45*s51^2+24*s51^3)+s34*(15*s45^4+44*s45^3*s51-107*s45^2*s51^2+22*s45*s51^3+2*s51^4)))+s12*(s23^5*s45^2+s23^4*(s34+s45)*(s34^2-3*s34*(s45-2*s51)+s45*(3*s45+5*s51))-s23^3*(-2*s34^4+s34^3*(-10*s45-s51)-3*s45^2*(s45^2+7*s45*s51-4*s51^2)+2*s34^2*(s45^2-18*s45*s51+5*s51^2)+s34*s45*(-s45^2-42*s45*s51+16*s51^2))+s23^2*(s34^5+2*s34^4*(5*s45-s51)+s34^3*(27*s45^2-4*s45*s51-5*s51^2)+s34*s45*(3*s45^3+49*s45^2*s51-48*s45*s51^2+s51^3)+s34^2*(6*s45^3+55*s45^2*s51-48*s45*s51^2+3*s51^3)+s45^2*(s45^3+28*s45^2*s51-35*s45*s51^2+6*s51^3))-s23*(-(s34^4*s45*(14*s45-11*s51))-s34^5*(2*s45-s51)-s45^3*s51*(13*s45^2-30*s45*s51+12*s51^2)+s34^3*(-28*s45^3+19*s45^2*s51+14*s45*s51^2-3*s51^3)+s34*s45*(-3*s45^4-15*s45^3*s51+39*s45^2*s51^2-2*s45*s51^3-4*s51^4)+s34^2*(-10*s45^4-23*s45^3*s51+59*s45^2*s51^2-11*s45*s51^3-s51^4))+s45*(s34^5*(s45-s51)+3*s34^4*(2*s45^2-3*s45*s51+s51^2)+s45^3*s51*(s45^2-7*s45*s51+6*s51^2)+2*s34^3*(5*s45^3-7*s45^2*s51-2*s45*s51^2+4*s51^3)+2*s34^2*(2*s45^4-s45^3*s51-9*s45^2*s51^2+6*s45*s51^3+2*s51^4)+s34*s45*(s45^4-3*s45^3*s51-6*s45^2*s51^2+2*s45*s51^3+6*s51^4)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(s12-s23-s34-s45)^2*(-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)),
p[10]->(s23*(-((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^4*(-s23+s34+s51)+(-s23-s45)*s45^2*(-s23+s34+s51)*(-s23-s45+s51)+s12^3*(-2*s34^2-2*s34*s45+s23*(2*s34+2*s45-s51)-3*s34*s51-4*s45*s51+s51^2)+s12^2*(s23^2*s51+(s34^2+2*s34*s45+s45*(2*s45-s51))*(s34+3*s51)-s23*(s34^2+2*s45^2+s34*(2*s45-s51)-5*s45*s51+s51^2))+s12*(s34*s45^2*(-2*s45-s51)-s34^3*s51-3*s34^2*s45*s51-s45^2*(4*s45-3*s51)*s51+s23^2*(2*s45^2-s34*s51-3*s45*s51)+s23*s45*(-2*s34*s45+2*s45^2-7*s45*s51+2*s51^2))))/((s12-s23-s45)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))))+(((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(-(s12^3*s51*(-s23+s51)*(-s23-s45+s51))-s45^2*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(3*s23*s45*(s45-2*s51)*s51-s45*(s45-s51)*s51*(2*s34+3*s51)+s23^2*(s45^2+2*s34*s51+3*s45*s51)-s23*s34*(s45^2-s45*s51+2*s51^2))+s12*(-(s23^3*s45^2)+s23^2*(-s45^3-s34^2*s51-3*s34*s45*s51-3*s45^2*s51)+s23*s45*(s34^2*s45-3*s45*(s45-2*s51)*s51-s34*(-3*s45-s51)*s51)+s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2))+(s12*(-s12+s34+s45)^2*(-((s34+s45)*(-(s23*s34)+s45*(-s34-s51))*s51)+s12^2*(-s23+s51)*(-s23+s34+s51)+s12*(-(s23^2*s34)+s34^2*(s45-2*s51)-2*s45*s51^2-s34*s51*(2*s45+s51)-s23*(-s34^2+s34*(s45-2*s51)-2*s45*s51))))/(s12-s23-s45)))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))))/(s12*(s12-s34-s45)^3*(-s23+s34+s51)),
p[11]->(-2*((((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(-(s23^3*s34)+s23^2*s45*(-2*s34-s51)+s45*s51*(s34+s51)^2-s12*(-s23+s51)*(s23^2+s23*(s45-2*s51)-(-s34-s51)*s51)-s23*(s34*s45^2-s34^2*s51+s45^2*s51-s34*s51^2)))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2))-(s12^4*(s23^2+s23*s45-s51*(s34+s51))*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))))/((s23-s34-s51)*s51),
pe[1]->(16*s12*s23*(s12-s23-s45)*(-(s12^3*s51)-s12^2*(-2*s34-2*s45-s51)*s51+(-s23+s34+s51)*(s23^2*s34-s34^2*(s45-s51)+s34*s45*s51+s45^2*s51-s23*(s34^2-s34*s45-s45*s51))+s12*(s23^3+s23^2*(-2*s34+s45)+s34^2*(s45-2*s51)-s34*s51*(3*s45+s51)-s45*s51*(s45+2*s51)-s23*(-s34^2+s34*(2*s45-s51)-(s45-s51)*s51))))/((s12-s34-s45)*(s12-s23-s34-s45)*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[2]->(16*s12*s23*(s12-s23-s45)*(-s23-s45+s51)*(s12^3*(-s23+s51)-s45^2*(-s23+s34+s51)^2-s12^2*(s34*s45+s34*s51+2*s45*s51+s51^2-s23*(2*s34+3*s45+s51))+s12*(s45*(s34+s51)*(s34+s45+2*s51)-s23*(s34^2+3*s34*s45+2*s45^2+s34*s51+3*s45*s51))))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[3]->(16*s12^2*s23*(-s23-s45+s51)*(-((s34+s45)*(s34+s51))+s12*(-s23+2*s34+s51)))/((s12-s34-s45)*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[4]->(-16*s12^2*s23*(-s23^2+s12*s34-s23*(s45-s51))*(-s23-s45+s51))/((s12-s51)*(-s23+s34+s51)*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))),
pe[5]->(-16*s12*s23*(-s23-s45+s51)*((-s23-s45)*(-s34+s45)*(-s23+s34+s51)^2+s12^3*(-s23+2*s34+s51)+s12^2*(2*s23^2-s34^2-3*s34*s45-2*s34*s51-2*s45*s51-s51^2-s23*(3*s34-s45+s51))+s12*(-s23^3+s23*(3*s34^2+4*s34*s51-(s45-s51)*s51)-(s34+s51)*(s34^2-s34*(2*s45-s51)-s45*(s45+2*s51)))))/((-s12+s34+s45)^2*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[6]->(-8*s12^2*s23*(-s23-s45+s51)*(s12^2*(-s23+s51)+s12*(2*s23^2+2*s23*(s45-s51)-(-s34+s45)*s51)-s23*(s23^2+2*s23*s45+s45^2-s51^2)))/((s12-s23-s45)*s51*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[7]->(16*s12*s23*(s12-s23-s45)*(-s23+s34+s51)*(-s23-s45+s51))/((s12-s34-s45)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[8]->(16*s12*s23*(-s23-s45+s51)*(s12^6*(s23-s51)+s12^5*(-3*s23^2-s23*(4*s34+5*s45-s51)-2*(-2*s34-2*s45-s51)*s51)+(-s23-s45)*(-s23+s34+s51)^2*(s23^2*s45^2+s45*(s34+s45)*(s45^2-s34*(s45-2*s51))-s23*(-2*s45^3+s34^2*(s45-s51)-2*s34*s45*s51))+s12^4*(3*s23^3+s23^2*(10*s34+12*s45+3*s51)-s51*(6*s34^2+12*s34*s45+6*s45^2+8*s34*s51+9*s45*s51)-s23*(-6*s34^2-10*s45^2-4*s34*(4*s45-s51)-s45*s51+6*s51^2))-s12^3*(s23^4-s23^3*(-8*s34-11*s45-3*s51)+s23^2*(12*s34^2+26*s34*s45+20*s45^2+10*s34*s51+13*s45*s51-4*s51^2)+2*(-2*s34^3*s51-2*s45^2*s51*(s45+4*s51)+s34^2*(s45^2-8*s45*s51-5*s51^2)-s34*s51*(7*s45^2+12*s45*s51+s51^2))-s23*(-4*s34^3-4*s34^2*(5*s45-2*s51)+s34*(-20*s45^2-6*s45*s51+18*s51^2)+s45*(-10*s45^2-11*s45*s51+21*s51^2)))+s12^2*(2*s23^4*(s34+2*s45)-s23^3*(-7*s34^2+8*s34*(-2*s45-s51)+7*s45*(-2*s45-s51))-s34^4*s51-s45^3*s51*(s45+14*s51)+4*s34^3*(s45^2-3*s45*s51-s51^2)-2*s34*s45*s51*(5*s45^2+12*s45*s51+3*s51^2)+s34^2*(3*s45^3-14*s45^2*s51-23*s45*s51^2-2*s51^3)+s23^2*(6*s34^3+9*s34^2*(2*s45+s51)+s45*(15*s45^2+23*s45*s51-11*s51^2)+s34*(24*s45^2+28*s45*s51-6*s51^2))+s23*(s34^4+4*s34^3*(3*s45-2*s51)+s45^2*(5*s45^2+17*s45*s51-27*s51^2)+s34^2*(15*s45^2+4*s45*s51-19*s51^2)+2*s34*(5*s45^3+9*s45^2*s51-16*s45*s51^2-2*s51^3)))-s12*(s23^4*(s34^2+s34*(5*s45-s51)+s45*(s45+s51))+2*s45*(s34+s51)*(s34^3*(s45-2*s51)-3*s45^3*s51-s34*s45*s51*(4*s45+3*s51)+s34^2*(2*s45^2-5*s45*s51-2*s51^2))-s23^3*(-2*s34^3+s34^2*(-3*s45-7*s51)+s34*(-15*s45^2-2*s45*s51-3*s51^2)+s45*(-3*s45^2-10*s45*s51+s51^2))+s23^2*(s34^4+s34^2*(22*s45-5*s51)*s51+s34^3*(5*s45+s51)+s45^2*(3*s45^2+19*s45*s51-10*s51^2)+2*s34*(7*s45^3+5*s45^2*s51+s45*s51^2-s51^3))+s23*(3*s34^4*(s45-s51)+s45^3*(s45^2+10*s45*s51-15*s51^2)+s34^3*(7*s45^2-4*s45*s51-7*s51^2)+2*s34*s45*(2*s45^3+s45^2*s51-5*s45*s51^2-4*s51^3)-s34^2*(2*s45^3-14*s45^2*s51+21*s45*s51^2+3*s51^3)))))/((s12-s23-s34-s45)^2*(-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[9]->(-4*s12*s23*((((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51+s12*(-s23+s51))*(s12^4*(-s23+s34+s51)+(-s23-s45)*s45^2*(-s23+s34+s51)*(-s23-s45+s51)+s12^3*(-2*s34^2-2*s34*s45+s23*(2*s34+2*s45-s51)-3*s34*s51-4*s45*s51+s51^2)+s12^2*(s23^2*s51+(s34^2+2*s34*s45+s45*(2*s45-s51))*(s34+3*s51)-s23*(s34^2+2*s45^2+s34*(2*s45-s51)-5*s45*s51+s51^2))+s12*(s34*s45^2*(-2*s45-s51)-s34^3*s51-3*s34^2*s45*s51-s45^2*(4*s45-3*s51)*s51+s23^2*(2*s45^2-s34*s51-3*s45*s51)+s23*s45*(-2*s34*s45+2*s45^2-7*s45*s51+2*s51^2))))/((s12-s23-s45)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2-2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)-((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(-(s23*s34*(s23+s45))+s23*s34*s51-(-s23+s34)*s45*s51-s45*s51^2)))+(-(s12^3*s51*(-s23+s51)*(-s23-s45+s51))-s45^2*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(3*s23*s45*(s45-2*s51)*s51-s45*(s45-s51)*s51*(2*s34+3*s51)+s23^2*(s45^2+2*s34*s51+3*s45*s51)-s23*s34*(s45^2-s45*s51+2*s51^2))+s12*(-(s23^3*s45^2)+s23^2*(-s45^3-s34^2*s51-3*s34*s45*s51-3*s45^2*s51)+s23*s45*(s34^2*s45-3*s45*(s45-2*s51)*s51-s34*(-3*s45-s51)*s51)+s45^2*(s45-s51)*(s34^2+4*s34*s51+3*s51^2))+(s12*(-s12+s34+s45)^2*(-((s34+s45)*(-(s23*s34)+s45*(-s34-s51))*s51)+s12^2*(-s23+s51)*(-s23+s34+s51)+s12*(-(s23^2*s34)+s34^2*(s45-2*s51)-2*s45*s51^2-s34*s51*(2*s45+s51)-s23*(-s34^2+s34*(s45-2*s51)-2*s45*s51))))/(s12-s23-s45))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12*(s23-s51)*(-((-2*s23+s34)*(-s23-s45))-(-2*s23-s45)*s51)+((-2*s23+s34)*(-s23-s45)-(2*s23+s45)*s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/((s12-s34-s45)^3*(s23-s34-s51)),
pe[10]->(-16*s12^2*s23*(-s23-s45+s51)*(s23^2+s23*s45+s12*(-s23+s51)-s51*(s34+s51)))/(s51*(-s23+s34+s51)*(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51))))
}}


==> anc/remainder/qqgaa_oneloop_pmmpm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],p[2]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,1]^2,p[3]+(tr5*pe[2])/4},
{F[1,1,3],p[4]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,3],-p[3]-(tr5*pe[2])/4},
{F[1,1,4],-p[2]-p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,4],-p[3]-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,4],p[3]+(tr5*pe[2])/4},
{F[2,1,1],p[3]+(tr5*pe[2])/4},
{F[2,1,2],p[3]+(tr5*pe[2])/4},
{tci[1,1]^2,p[3]/6+(tr5*pe[2])/24}
},{
p[1]->(4*s23*(s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^4*(-(s23*s45)+s34*(s45-2*s51)-s45*s51)+s34*s45*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^3*(2*s23^2*s45-2*s34^2*(s45-2*s51)+3*s45^2*s51-s23*(-2*s45^2-s34*s51-2*s45*s51)+s34*(-2*s45^2+4*s45*s51+3*s51^2))-s12*(-2*s23^3*s34*s45+s23^2*s45*(-(s34*(4*s45-s51))-s45*s51)+s45*(s34^3*(2*s45-3*s51)-s45^3*s51+s34*(-s45-2*s51)*s51^2+s34^2*(2*s45^2-5*s51^2))-s23*(-(s34^3*(2*s45-s51))+2*s45^3*s51+s34*s45*(2*s45^2-s45*s51-s51^2)+s34^2*(-2*s45^2-2*s45*s51+s51^2)))+s12^2*(-(s23^3*s45)+s34^3*(s45-2*s51)+s23^2*s45*(-3*s34-2*s45-s51)-3*s45^3*s51+s34^2*(4*s45^2-6*s45*s51-3*s51^2)+s34*(s45^3-2*s45^2*s51-5*s45*s51^2-s51^3)-s23*(-(s34^2*(3*s45-2*s51))+s45^2*(s45+4*s51)+s34*(2*s45^2-s45*s51+s51^2))))-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(s34*s45*(-(s23*s34)+s45*(-s34-s51))^2*(s23+s45-s51)*(-s23+s34+s51)+s12^5*(s23^2*s45-s23*s34*(s45+2*s51)-s51*(3*s34*s45-2*s34*s51+s45*s51))+s12^4*(-2*s23^3*s45-s23^2*(2*s45^2+s34*(s45-s51))+4*s45^2*s51^2+s34^2*(s45^2+6*s45*s51-4*s51^2)+s34*(10*s45^2*s51-3*s51^3)+s23*(2*s45*s51^2+3*s34^2*(s45+2*s51)+s34*(s45^2+13*s45*s51+2*s51^2)))+s12^3*(s23^4*s45+s23^3*s45*(5*s34+2*s45)-6*s45^3*s51^2+s34^3*(-2*s45^2-3*s45*s51+2*s51^2)-s34*s51*(12*s45^3+12*s45^2*s51-8*s45*s51^2-s51^3)+s34^2*(-2*s45^3-20*s45^2*s51+7*s45*s51^2+3*s51^3)+s23^2*(s45^3-s45*s51^2-3*s34^2*(s45+s51)+s34*(6*s45^2-8*s45*s51-s51^2))-s23*(6*s45^2*s51^2+3*s34^3*(s45+2*s51)-s34*s45*(s45^2-19*s45*s51-17*s51^2)+s34^2*(6*s45^2+26*s45*s51+4*s51^2)))+s12*(3*s23^4*s34^2*s45-s23^3*s34*s45*(s34^2-4*s34*(2*s45-s51)-2*s45*s51)-s23^2*(-4*s34*s45^2*(s45-s51)*s51+s45^3*s51^2+s34^4*(2*s45+s51)+s34^3*(4*s45^2+6*s45*s51+s51^2)+s34^2*s45*(-7*s45^2+10*s45*s51+4*s51^2))-s23*s45*(4*s34^4*s45+2*s45^3*s51^2-s34*s45*s51*(s45^2-11*s45*s51-4*s51^2)+s34^3*(5*s45^2+15*s45*s51-2*s51^2)-2*s34^2*(s45^3-7*s45^2*s51-8*s45*s51^2+s51^3))+s45^2*(s34+s51)*(-(s34^3*(2*s45-s51))-s45^3*s51+s34^2*(-2*s45^2-7*s45*s51+6*s51^2)+s34*(-6*s45^2*s51+3*s51^3)))+s12^2*(-3*s23^4*s34*s45-s23^3*s34*s45*(3*s34+7*s45-2*s51)+s23^2*(2*s45^2*s51^2+s34^3*(5*s45+3*s51)+s34^2*(-3*s45^2+15*s45*s51+2*s51^2)+s34*s45*(-5*s45^2+3*s45*s51+6*s51^2))+s23*(6*s45^3*s51^2+s34^4*(s45+2*s51)+s34^3*(9*s45^2+13*s45*s51+2*s51^2)+s34^2*s45*(s45^2+36*s45*s51+13*s51^2)-s34*s45*(s45^3-7*s45^2*s51-27*s45*s51^2-2*s51^3))+s45*(s34^4*s45+4*s45^3*s51^2+s34^3*(4*s45^2+9*s45*s51-6*s51^2)+s34^2*(s45^3+22*s45^2*s51+s45*s51^2-9*s51^3)-s34*s51*(-6*s45^3-16*s45^2*s51+6*s45*s51^2+3*s51^3))))))/(s12^2*(s12-s34)*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
p[2]->(-4*s23*((s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^7*(-s23+s34+s51)+s12^6*(2*s23^2-4*s34^2-s34*s45+s23*(2*s34+s45-3*s51)-9*s34*s51-7*s45*s51+s51^2)+2*s34^2*s45^2*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^5*(-s23^3+6*s34^3-s23^2*(7*s34-s51)+s34^2*(5*s45+21*s51)-s51*(-19*s45^2+3*s45*s51+s51^2)+s23*(2*s34^2+3*s45^2-5*s34*(s45-3*s51)+15*s45*s51+s51^2)+s34*(-3*s45^2+34*s45*s51+4*s51^2))+s12^3*(s34^5-s23^3*(6*s34^2-3*s34*s45-2*s45^2)-s23^2*(2*s34^3+s34*s45*(-16*s45-7*s51)+s45^2*(-4*s45-5*s51)+9*s34^2*(s45-s51))+s34^4*(7*s45+6*s51)-6*s34^3*(s45^2-8*s45*s51-s51^2)-s45^2*s51*(-19*s45^2-2*s45*s51+6*s51^2)-s34*s45*(2*s45^3-45*s45^2*s51-9*s45*s51^2-3*s51^3)-s34^2*(15*s45^3-59*s45^2*s51-30*s45*s51^2-2*s51^3)-s23*(-7*s34^4+s34^3*(s45-21*s51)+s45^2*(-2*s45^2-24*s45*s51-9*s51^2)+s34*s45*(-11*s45^2-44*s45*s51-7*s51^2)+s34^2*(12*s45^2-43*s45*s51-5*s51^2)))+s12^4*(-4*s34^4-s23^3*(-4*s34+s45)+s34^3*(-9*s45-19*s51)+s23^2*(8*s34^2+3*s34*s45-6*s45^2-5*s34*s51-4*s45*s51)+s34^2*(8*s45^2-61*s45*s51-11*s51^2)-2*s45*s51*(13*s45^2-s45*s51-2*s51^2)+s34*(5*s45^3-53*s45^2*s51-11*s45*s51^2-s51^3)-s23*(8*s34^3-s34^2*(7*s45-27*s51)+2*s34*(s45^2+20*s45*s51+2*s51^2)+s45*(5*s45^2+28*s45*s51+5*s51^2)))+s12^2*(-(s23^3*s34*(-4*s34^2+3*s34*s45+6*s45^2))+s23^2*(-2*s34^4+s34^3*(9*s45-7*s51)+2*s34^2*s45*(-6*s45-s51)+6*s34*s45^2*(-2*s45-s51)-2*s45^3*s51)-s23*(2*s34^5-s45^3*(-9*s45-7*s51)*s51+s34^4*(4*s45+6*s51)-2*s34^3*(9*s45^2-13*s45*s51-s51^2)+2*s34*s45^2*(3*s45^2+14*s45*s51+s51^2)+s34^2*s45*(3*s45^2+11*s45*s51+6*s51^2))+s45*(-2*s34^5-14*s34^4*s51+s34^3*(15*s45^2-35*s45*s51-16*s51^2)-s45^2*s51*(7*s45^2+3*s45*s51-4*s51^2)-s34*s45*s51*(22*s45^2+s45*s51+3*s51^2)+s34^2*(6*s45^3-19*s45^2*s51-25*s45*s51^2-6*s51^3)))+s12*(-(s23^3*s34^2*(s34^2-s34*s45-6*s45^2))+s23^2*s34*(s34^4-s34^3*(3*s45-2*s51)+3*s34*s45^2*(4*s45-s51)-s34^2*s45*s51+4*s45^3*s51)-s23*s45*(-2*s34^5+s34^4*(7*s45-8*s51)-s34*s45^2*(9*s45-s51)*s51-s45^3*s51*(s45+2*s51)+s34^3*(7*s45^2+3*s45*s51-4*s51^2)-3*s34^2*s45*(2*s45^2-s45*s51-s51^2))-s45^2*(-s34^5+5*s34^4*(s45-2*s51)+2*s34^3*(3*s45^2-s45*s51-7*s51^2)-s45^2*s51*(s45^2+s45*s51-s51^2)-s34*s45*s51*(5*s45^2-s45*s51+s51^2)+s34^2*(-4*s45*s51^2-6*s51^3)))))/(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))+((2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(2*s34^2*s45^2*(-(s23*s34)+s45*(-s34-s51))^2*(s23+s45-s51)*(-s23+s34+s51)+s12^8*(-s23+s51)*(-s23+s34+s51)+s12^7*(-2*s23^3+s34^2*(s45-6*s51)-s23^2*(3*s34+s45-3*s51)+(-6*s45-s51)*s51^2-s34*s51*(11*s45+s51)-s23*(-5*s34^2-4*s34*s51-7*s45*s51))+s12^6*(s23^4-2*s34^3*(2*s45-7*s51)+s23^3*(9*s34-2*s51)-s34^2*(s45^2-42*s45*s51+s51^2)+s51^2*(16*s45^2+4*s45*s51+s51^2)+s23^2*(8*s34*s45-3*s45^2-13*s34*s51-7*s45*s51+2*s51^2)-s34*s51*(-37*s45^2-18*s45*s51+4*s51^2)-s23*(10*s34^3+4*s34^2*(s45-2*s51)+s34*(-4*s45^2-9*s45*s51-8*s51^2)+s51*(7*s45^2-3*s45*s51+2*s51^2)))+s12^2*(s23^4*s34^2*(5*s34^2-4*s34*s45-12*s45^2)-s23^3*s34*(3*s34^4-2*s34^3*(8*s45-5*s51)+s34^2*s45*(15*s45-2*s51)+2*s34*s45^2*(15*s45-s51)+4*s45^3*s51)-s23^2*(2*s34^6+s34^5*(8*s45-7*s51)-28*s34*s45^3*s51^2-s45^4*s51*(s45+10*s51)+s34^2*s45^2*(24*s45^2-23*s45*s51-54*s51^2)+s34^3*s45*(8*s45^2-73*s45*s51-28*s51^2)-2*s34^4*(17*s45^2+4*s45*s51+5*s51^2))+s45*(-2*s34^6*(s45-2*s51)-s34^5*(-13*s45-4*s51)*s51+5*s34^4*s45*(3*s45^2+10*s45*s51-2*s51^2)+s45^3*s51^2*(6*s45^2-4*s45*s51+5*s51^2)+6*s34^3*s45*(s45^3+17*s45^2*s51+3*s45*s51^2-6*s51^3)+s34*s45^2*s51*(7*s45^3+30*s45^2*s51+4*s45*s51^2-4*s51^3)+4*s34^2*s45*s51*(11*s45^3+20*s45^2*s51-8*s45*s51^2-3*s51^3))-s23*(4*s34^6*(s45-s51)-s45^4*s51*(s45^2+15*s45*s51-10*s51^2)+s34^5*(5*s45^2-24*s45*s51-4*s51^2)-s34*s45^3*s51*(11*s45^2+56*s45*s51+2*s51^2)-2*s34^4*s45*(19*s45^2+35*s45*s51+12*s51^2)-s34^3*s45*(9*s45^3+171*s45^2*s51+82*s45*s51^2-4*s51^3)+s34^2*s45^2*(6*s45^3-65*s45^2*s51-151*s45*s51^2-2*s51^3)))+s12^5*(s23^4*(-5*s34+s45)+2*s34^4*(3*s45-8*s51)-s23^3*(15*s34^2+4*s34*s45-6*s45^2-10*s34*s51-4*s45*s51)+s34^3*(5*s45^2-64*s45*s51-s51^2)-5*s45*s51^2*(5*s45^2+s45*s51+s51^2)-s34^2*(3*s45^3+119*s45^2*s51+14*s45*s51^2-11*s51^3)-s34*s51*(59*s45^3+66*s45^2*s51-14*s45*s51^2-s51^3)+s23^2*(10*s34^3-s34^2*(19*s45-20*s51)+s45*(5*s45^2+2*s45*s51-10*s51^2)+5*s34*(s45^2+2*s45*s51-2*s51^2))-s23*(-10*s34^4-16*s34^3*(s45-2*s51)-s45*s51*(-2*s45^2-15*s45*s51+10*s51^2)+s34^2*(16*s45^2+81*s45*s51+28*s51^2)+2*s34*(s45^3+28*s45^2*s51+28*s45*s51^2-2*s51^3)))+s12^3*(2*s23^4*s34*(-5*s34^2+3*s34*s45+4*s45^2)-s23^3*s34*(s34*s45*(-31*s45-6*s51)+4*s34^2*(6*s45-5*s51)+2*s45^2*(-9*s45-2*s51))+s34^6*(s45-2*s51)+s34^4*s45*(-6*s45^2-65*s45*s51-4*s51^2)+s34^5*(7*s45^2-21*s45*s51-2*s51^2)-s45^3*s51^2*(16*s45^2-5*s45*s51+10*s51^2)-s34^3*s45*(15*s45^3+162*s45^2*s51+7*s45*s51^2-24*s51^3)-s34*s45^2*s51*(25*s45^3+81*s45^2*s51-4*s45*s51^2-6*s51^3)+s34^2*s45*(-2*s45^4-126*s45^3*s51-113*s45^2*s51^2+58*s45*s51^3+8*s51^4)+s23^2*(9*s34^5+s34^4*(s45-5*s51)-5*s45^3*s51*(s45+4*s51)+s34^2*s45*(30*s45^2-67*s45*s51-54*s51^2)+s34*s45^2*(12*s45^2-13*s45*s51-54*s51^2)+s34^3*(-39*s45^2-23*s45*s51-20*s51^2))+s23*(s34^6+4*s34^5*(4*s45-5*s51)+s34^4*(-7*s45^2-78*s45*s51-20*s51^2)-5*s45^3*s51*(s45^2+6*s45*s51-4*s51^2)-2*s34^3*s45*(21*s45^2+105*s45*s51+43*s51^2)+2*s34*s45^2*(s45^3-21*s45^2*s51-64*s45*s51^2+3*s51^3)+s34^2*s45*(3*s45^3-195*s45^2*s51-199*s45*s51^2+4*s51^3)))-s12*(s23^4*s34^3*(s34^2-s34*s45-8*s45^2)-s23^3*s34^2*(s34+2*s45)*(s34^3+s34*s45*(11*s45-6*s51)-2*s34^2*(3*s45-s51)+4*s45^2*s51)+s23^2*(-(s34^6*(3*s45-2*s51))-s34^2*s45^3*(13*s45-18*s51)*s51+2*s45^5*s51^2+s34*s45^4*s51*(s45+4*s51)-2*s34^3*s45^2*(10*s45^2-15*s45*s51-9*s51^2)+s34^5*(10*s45^2-s45*s51+2*s51^2)+s34^4*s45*(11*s45^2+23*s45*s51+4*s51^2))-s23*s45*(s34^6*(3*s45-4*s51)+s34^2*s45^2*(-41*s45-8*s51)*s51^2-s45^4*(3*s45-2*s51)*s51^2-4*s34^5*(3*s45^2+s51^2)-2*s34*s45^3*s51*(s45^2+4*s45*s51+s51^2)+s34^4*s45*(-15*s45^2-46*s45*s51+4*s51^2)+2*s34^3*s45*(3*s45^3-24*s45^2*s51-23*s45*s51^2+4*s51^3))+s45^2*(-(s34^6*(s45-2*s51))+s34^4*s45*(6*s45^2+25*s45*s51-16*s51^2)+s45^3*s51^2*(s45^2-s45*s51+s51^2)+s34^5*(5*s45^2-s45*s51+2*s51^2)-2*s34^3*s45*s51*(-13*s45^2-9*s45*s51+12*s51^2)+s34*s45^2*s51*(s45^3+4*s45^2*s51+2*s45*s51^2-s51^3)-s34^2*s45*s51*(-5*s45^3-21*s45^2*s51+3*s45*s51^2+8*s51^3)))+s12^4*(2*s23^4*(5*s34^2-2*s34*s45-s45^2)+s23^3*(10*s34^3+s34*s45*(-23*s45-10*s51)+4*s34^2*(4*s45-5*s51)+2*s45^2*(-2*s45-s51))-s34^5*(4*s45-9*s51)+5*s45^2*s51^2*(5*s45^2+2*s51^2)+s34^4*(-9*s45^2+50*s45*s51+4*s51^2)+2*s34^3*(4*s45^3+68*s45^2*s51+s45*s51^2-3*s51^3)-s34*s45*s51*(-51*s45^3-104*s45^2*s51+16*s45*s51^2+4*s51^3)+s34^2*(5*s45^4+170*s45^3*s51+69*s45^2*s51^2-42*s45*s51^3-2*s51^4)+s23^2*(-15*s34^4+2*s34^3*(8*s45-5*s51)-2*s45^2*(s45^2-3*s45*s51-10*s51^2)+s34^2*(13*s45^2+11*s45*s51+20*s51^2)+s34*s45*(-22*s45^2+17*s45*s51+40*s51^2))-s23*(5*s34^5+s34^4*(24*s45-38*s51)-2*s45^2*s51*(4*s45^2+15*s45*s51-10*s51^2)-3*s34^3*(7*s45^2+41*s45*s51+12*s51^2)-s34^2*(18*s45^3+203*s45^2*s51+119*s45*s51^2-2*s51^3)+s34*s45*(3*s45^3-76*s45^2*s51-128*s45*s51^2+10*s51^3)))))/(-(s12^4*(-(s23*s34)+s45*(-s34-s51))^2)+(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2+2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)+s12^2*(-s23+s51)^2-s12^6*(-s23+s51)^2+2*s12^5*(s23^2*s34-s45*(-s34-s51)*s51+s23*(s34*(s45-s51)-s45*s51)))))/(s12*(s12-s34)^2*(s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)),
p[3]->(4*s23*(s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^5*(-s23+s34+s51)+s12^4*(2*s23^2-3*s34^2-2*s34*s45+s23*(s34+2*s45-3*s51)-4*s34*s51-4*s45*s51+s51^2)-(s34^2+s45^2)*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^3*(-s23^3+3*s34^3-s23^2*(5*s34+2*s45-s51)+s34^2*(6*s45+3*s51)-s23*(-3*s34^2+4*s34*s45+2*s45^2-10*s34*s51-8*s45*s51-s51^2)+s34*(2*s45^2+8*s45*s51-s51^2)-s51*(-6*s45^2+2*s45*s51+s51^2))+s12*(-(s23^3*(3*s34^2+s45^2))+s23^2*(s34^3-s34*s45^2-s34^2*(6*s45-5*s51)+s45^2*(-2*s45-s51))+2*s34^4*(s45-s51)+s34*s45^2*(s45^2+4*s45*s51-5*s51^2)+3*s34^3*(s45^2-s51^2)-s45^2*s51*(-s45^2-2*s45*s51+3*s51^2)+s34^2*(2*s45^3+s45^2*s51-2*s45*s51^2-s51^3)-s23*(-2*s34^4+s45^4+s34^3*(-4*s45-2*s51)-6*s34*s45^2*s51-5*s45^2*s51^2+s34^2*(s45^2-8*s45*s51+s51^2)))+s12^2*(3*s23^3*s34-s34^4+s23^2*(3*s34^2+s34*(6*s45-4*s51)+s45*(2*s45-s51))-2*s34^3*(3*s45-s51)-4*s45^3*s51+3*s45*s51^3-2*s34*s45*(s45^2+3*s45*s51-2*s51^2)+s34^2*(-4*s45^2-5*s45*s51+3*s51^2)-s23*(5*s34^3+10*s34^2*s51-2*s45*(s45^2-3*s45*s51-2*s51^2)+s34*(-2*s45^2+12*s45*s51+s51^2))))-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(s12^6*(-s23+s51)*(-s23+s34+s51)+(s34^2+s45^2)*(-(s23*s34)+s45*(-s34-s51))^2*(-s23+s34+s51)*(-s23-s45+s51)+s12^5*(-2*s23^3+s34^2*(s45-5*s51)-s23^2*(2*s34+2*s45-3*s51)+(-3*s45-s51)*s51^2-4*s34*s51*(s45+s51)-s23*(-4*s34^2-s34*s45-6*s34*s51-5*s45*s51))+s12^4*(s23^4+s23^3*(7*s34+2*(s45-s51))+2*s23^2*(-s34^2+s34*(4*s45-6*s51)+(s45-s51)^2)-3*s34^3*(s45-3*s51)+s51^2*(2*s45^2+3*s45*s51+s51^2)+s34*s51*(4*s45^2+13*s45*s51+s51^2)+s34^2*(-2*s45^2+11*s45*s51+9*s51^2)-s23*(6*s34^3+2*s34*(5*s45-2*s51)*s51+s34^2*(7*s45+4*s51)-s51*(-2*s45^2-s45*s51-2*s51^2)))+s12^3*(-4*s23^4*s34-s23^3*(8*s34^2+s34*(9*s45-8*s51)+2*s45*(s45-s51))+s34^4*(3*s45-7*s51)+2*s34^3*(3*s45^2-6*s45*s51-5*s51^2)+2*s34*s45*s51*(s45^2-6*s45*s51-3*s51^2)+2*s45*s51^2*(s45^2-s45*s51-2*s51^2)+s34^2*(2*s45^3-6*s45^2*s51-17*s45*s51^2-3*s51^3)-s23*(-4*s34^4-s34^3*(15*s45-4*s51)-2*s34^2*(s45^2+6*s45*s51-5*s51^2)+2*s45*s51*(2*s45^2-s45*s51-4*s51^2)-s34*s51*(6*s45^2-7*s45*s51+2*s51^2))+s23^2*(8*s34^3-s34^2*(9*s45-17*s51)-2*s34*(3*s45^2-5*s45*s51+3*s51^2)-2*s45*(s45^2+s45*s51+3*s51^2)))+s12^2*(s23^4*(6*s34^2+s45^2)+s23^3*(2*s34^3+2*s45^3+3*s34^2*(5*s45-4*s51)+s34*s45*(3*s45-2*s51))+s23^2*(-7*s34^4-s34^3*(s45+9*s51)+2*s34*s45*(2*s45^2-s45*s51+4*s51^2)+s34^2*(9*s45^2-15*s45*s51+7*s51^2)+s45^2*(s45^2+4*s45*s51+7*s51^2))-s23*(s34^5+s34^4*(13*s45-6*s51)+s34^3*(7*s45^2+12*s45*s51-8*s51^2)-4*s45^2*s51*(s45^2-3*s51^2)+s34^2*s45*(2*s45^2+8*s45*s51-3*s51^2)-s34*s45*(s45^3-4*s45^2*s51-5*s45*s51^2-2*s51^3))-(s34+s51)*(s34^4*(s45-2*s51)+s34^3*(6*s45^2-8*s45*s51-2*s51^2)-s45^2*s51*(-3*s45^2-2*s45*s51+6*s51^2)+2*s34*(s45^4-3*s45^2*s51^2)+s34^2*(4*s45^3-4*s45^2*s51-5*s45*s51^2-s51^3)))+s12*(-2*s23^4*s34*(2*s34^2+s45^2)-s23^3*s34*(-2*s34^3+s34^2*(11*s45-8*s51)+s45^2*(5*s45-2*s51)+2*s34*s45*s51)+s45*(s34+s51)^2*(2*s34^3*(s45-s51)+2*s34*s45^2*(s45-s51)+s45^2*(s45^2+3*s45*s51-4*s51^2)+s34^2*(3*s45^2-s45*s51-2*s51^2))+s23^2*(2*s34^5+7*s34^4*s45-s45^3*s51*(s45+4*s51)-4*s34^3*(2*s45^2-4*s45*s51+s51^2)+s34^2*s45*(s45^2-s45*s51+2*s51^2)+s34*(-4*s45^4+2*s45^2*s51^2))+s23*(2*s34^5*(2*s45-s51)-s45^3*s51*(s45^2+2*s45*s51-8*s51^2)+s34^4*(8*s45^2+3*s45*s51-2*s51^2)+s34^3*s45*(s45^2+12*s45*s51+s51^2)+s34*s45^2*(-s45^3+15*s45*s51^2-2*s51^3)+2*s34^2*s45*(s45^3+4*s45^2*s51+s45*s51^2+s51^3))))))/(s12^2*(-s12+s34+s45)^4*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
p[4]->(4*s23*(s12^4*((-(s23*s34)+s45*(-s34-s51))^2+s12^2*(-s23+s51)^2+2*s12*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))*(s12^6*(-s23+s34+s51)+s12^5*(2*s23^2-4*s34^2-s34*s45+s23*(2*s34+s45-2*s51)-7*s34*s51-4*s45*s51)+s34^2*(s34-s45)*(s23+s45-s51)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^4*(-s23^3+6*s34^3-s23^2*(7*s34-s51)+6*s45^2*s51+s34^2*(5*s45+13*s51)-s34*(s45^2-15*s45*s51-4*s51^2)-s23*(-2*s34^2+5*s34*(s45-2*s51)-s45*(s45+6*s51)))+s12^3*(-4*s34^4-s23^3*(-4*s34+s45)+s23^2*(8*s34^2+s34*(3*s45-5*s51)+2*s45*(-s45-s51))+s34^3*(-9*s45-7*s51)-4*s45^3*s51+s34^2*(2*s45^2-21*s45*s51-5*s51^2)+s34*(s45^3-9*s45^2*s51-6*s45*s51^2-2*s51^3)-s23*(8*s34^3-s34^2*(7*s45-17*s51)+10*s34*s45*s51+s45^2*(s45+6*s51)))-s12*s34*(-(s23^3*s34*(4*s34-3*s45))+s23^2*(2*s34^3-s34^2*(9*s45-7*s51)+2*s34*s45*(3*s45-2*s51)+2*s45^2*s51)+(s34+s51)*(2*s34^3*(s45-s51)-2*s45^2*(s45-s51)*s51-s34*s45*(3*s45^2-s45*s51-2*s51^2)+s34^2*(2*s45^2-s45*s51-s51^2))-s23*(-2*s34^4+s34^3*(-4*s45-s51)+2*s34^2*(2*s45-s51)^2-2*s45^2*(s45-2*s51)*s51+s34*s45*(-3*s45^2+9*s45*s51+s51^2)))+s12^2*(s34^5-3*s23^3*s34*(2*s34-s45)+s34^4*(7*s45-2*s51)+s45^4*s51+2*s34^3*(6*s45-s51)*s51-s23^2*(2*s34^3+s34*s45*(-6*s45-s51)+9*s34^2*(s45-s51)-s45^2*s51)+s34*s45*s51*(s45^2+4*s51^2)-s34^2*(3*s45^3-3*s45^2*s51-9*s45*s51^2-s51^3)-s23*(-7*s34^4+s34^3*(s45-11*s51)-2*s45^3*s51+s34^2*(6*s45^2-7*s45*s51+s51^2)+s34*s45*(-3*s45^2-2*s45*s51+4*s51^2))))-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51)+s12*(-s23+s51))*(s34^2*(s34-s45)*(-(s23*s34)+s45*(-s34-s51))^2*(s23+s45-s51)*(-s23+s34+s51)+s12^7*(-s23+s51)*(-s23+s34+s51)+s12^6*(-2*s23^3+s34^2*(s45-6*s51)-s23^2*(3*s34+s45-4*s51)-5*s45*s51^2-s34*s51*(7*s45+3*s51)-s23*(-5*s34^2-6*s34*s51-2*(3*s45-s51)*s51))+s12^5*(s23^4-2*s34^3*(2*s45-7*s51)+s23^3*(9*s34-2*s51)+10*s45^2*s51^2-s34^2*(s45^2-24*s45*s51-7*s51^2)+s23^2*(8*s34*s45-s45^2-19*s34*s51-8*s45*s51+s51^2)-2*s34*s51*(-8*s45^2-9*s45*s51+2*s51^2)-2*s23*(5*s34^3+s45*(3*s45-4*s51)*s51+s34^2*(2*s45+s51)-s34*(s45^2-3*s45*s51+7*s51^2)))+s12^4*(s23^4*(-5*s34+s45)-s23^3*(15*s34^2+2*s34*(2*s45-5*s51)+2*s45*(-s45-s51))+2*s34^4*(3*s45-8*s51)-10*s45^3*s51^2+s34^3*(5*s45^2-32*s45*s51-13*s51^2)-s34^2*(s45^3+42*s45^2*s51+22*s45*s51^2-5*s51^3)-2*s34*s51*(8*s45^3+18*s45^2*s51-5*s45*s51^2-s51^3)+s23^2*(10*s34^3-s34^2*(19*s45-35*s51)+s34*(s45^2+21*s45*s51-5*s51^2)+s45*(s45^2+4*s45*s51-3*s51^2))-s23*(-10*s34^4-4*s34^3*(4*s45-3*s51)-2*s45^2*(s45-6*s51)*s51+2*s34*s51*(2*s45^2+23*s45*s51+s51^2)+s34^2*(8*s45^2+9*s45*s51+32*s51^2)))+s12^3*(2*s23^4*s34*(5*s34-2*s45)+s23^3*s34*(10*s34^2+4*s34*(4*s45-5*s51)+s45*(-9*s45-2*s51))-s34^5*(4*s45-9*s51)+5*s45^4*s51^2+s34^4*(-9*s45^2+22*s45*s51+12*s51^2)+2*s34^3*(s45^3+15*s45^2*s51+8*s45*s51^2+s51^3)-s34*s45*s51*(-7*s45^3-30*s45^2*s51+6*s45*s51^2+6*s51^3)+s34^2*(s45^4+36*s45^3*s51+30*s45^2*s51^2-16*s45*s51^3-s51^4)+s23^2*(-15*s34^4+2*s34^3*(8*s45-15*s51)+3*s45^2*s51^2+s34^2*(9*s45^2-23*s45*s51+10*s51^2)+s34*s45*(-6*s45^2-7*s45*s51+10*s51^2))-s23*(5*s34^5+6*s34^4*(4*s45-3*s51)-8*s45^3*s51^2+s34^3*(-9*s45^2-5*s45*s51-32*s51^2)+s34*s45*(s45^3-2*s45^2*s51-48*s45*s51^2-8*s51^3)+s34^2*(-4*s45^3-31*s45^2*s51-59*s45*s51^2-4*s51^3)))-s12^2*(2*s23^4*s34^2*(5*s34-3*s45)-s34^6*(s45-2*s51)+s45^5*s51^2-s23^3*s34*(-4*s34^2*(6*s45-5*s51)+3*s34*s45*(5*s45-2*s51)+2*s45^2*s51)-s34^4*s51*(s45^2-13*s45*s51-3*s51^2)+s34^5*(-7*s45^2+9*s45*s51+4*s51^2)+s34*s45^2*s51*(s45^3+9*s45^2*s51+2*s45*s51^2-6*s51^3)-s34^2*s45*s51*(-12*s45^3-22*s45^2*s51+16*s45*s51^2+3*s51^3)+s34^3*(3*s45^4+20*s45^3*s51-4*s45^2*s51^2+s51^4)+s23^2*(-9*s34^5-s34*s45^2*(5*s45-3*s51)*s51+s45^3*s51^2-s34^4*(s45+10*s51)-3*s34^2*s45*(4*s45^2-3*s45*s51-2*s51^2)+s34^3*(23*s45^2-23*s45*s51+10*s51^2))-s23*(s34^6+2*s34^5*(8*s45-5*s51)-2*s45^4*s51^2+s34^4*(s45^2+9*s45*s51-14*s51^2)+2*s34*s45^2*s51*(s45^2-7*s45*s51-5*s51^2)+s34^2*s45*(3*s45^3-15*s45^2*s51-41*s45*s51^2-4*s51^3)-2*s34^3*(6*s45^3+8*s45^2*s51+8*s45*s51^2+s51^3)))+s12*s34*(s23^4*s34^2*(5*s34-4*s45)-s23^3*s34*(3*s34^3+s34*s45*(11*s45-10*s51)-2*s34^2*(8*s45-5*s51)+4*s45^2*s51)-s23^2*(2*s34^5+s34^4*(8*s45-s51)+s34*s45^2*(9*s45-5*s51)*s51+2*s45^3*s51^2-s34^3*(20*s45^2-21*s45*s51+5*s51^2)+s34^2*s45*(10*s45^2-23*s45*s51+6*s51^2))-s45*(s34+s51)^2*(2*s34^3*(s45-s51)-2*s45^2*(s45-s51)*s51+2*s34^2*(s45^2-s51^2)-3*s34*(s45^3-s45*s51^2))-s23*(2*s34^5*(2*s45-s51)+2*s45^3*(s45-2*s51)*s51^2+s34^4*(7*s45^2+3*s45*s51-2*s51^2)+s34^3*s45*(-12*s45^2+15*s45*s51+s51^2)-s34*s45^2*s51*(-5*s45^2+13*s45*s51+2*s51^2)+s34^2*s45*(3*s45^3-21*s45^2*s51+6*s45*s51^2+2*s51^3))))))/(s12^2*(s12-s34)^2*(s12-s34-s45)^3*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[1]->(-32*s23*(s12-s23-s45)*(-s23-s45+s51)*(-2*s12^4*s34*s51+s34*s45*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)^2+s12^3*(s23^2*s45-s23*s34*(2*s45-s51)+s23*s45*s51-s34*(-4*s45-3*s51)*s51+s34^2*(s45+4*s51))+s12*(2*s23^3*s34*s45+s23^2*s45*(-3*s34^2+s34*(2*s45-s51)+s45*s51)+s34*s45*(s34+s51)*(s34^2-(-3*s45-2*s51)*s51+2*s34*(s45+2*s51))-s23*(-(s34^3*s51)-s45^3*s51-s34*s45*(-3*s45-s51)*s51+s34^2*(4*s45^2+s45*s51-s51^2)))+s12^2*(-(s23^3*s45)+s23^2*s45*(-s45-s51)-s23*(-(s34^2*(3*s45-2*s51))+2*s45^2*s51+s34*(-2*s45^2-2*s45*s51+s51^2))+s34*(-2*s34^2*(s45+s51)-s51*(2*s45^2+6*s45*s51+s51^2)-s34*(s45^2+9*s45*s51+3*s51^2)))))/((s12-s34)*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[2]->(-32*s23*(s12-s23-s45)*(-s23-s45+s51)*(s12^4*(s23^2+s34^2+s51^2-2*s23*(s34+s51))+(s34^2+s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12*(-s23+s34+s51)^2*(-s34^3-s34*s45^2-s23*(3*s34^2+s45^2)+s34^2*(-3*s45-s51)-s45^2*(s45+3*s51))+s12^3*(-s23^3-3*s34^3-s23^2*(s34+s45-s51)+(-3*s45-s51)*s51^2-s34*s51*(2*s45+s51)-s34^2*(s45+3*s51)+s23*(5*s34^2-(-6*s45-s51)*s51+2*s34*(s45+3*s51)))+s12^2*(3*s23^3*s34+s23^2*(-3*s34^2+s34*(3*s45-4*s51)+s45*(s45-s51))+(s34+s51)*(3*s34^3-3*s45*(-s45-s51)*s51+3*s34^2*(s45+s51)+s34*s45*(s45+2*s51))-s23*(3*s34^3-2*s45*(-3*s45-2*s51)*s51+s34^2*(6*s45+4*s51)+s34*(2*s45^2+8*s45*s51+s51^2)))))/((-s12+s34+s45)^4*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[3]->(-32*s23*(s12-s23-s45)*(s12^5*(-s23-s45+s51)*(s23^2-2*s23*s34+s34^2-s23*s51-2*s34*s51)+s34^2*(s34-s45)*(s23+s45-s51)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-s12*s34*(-s23+s34+s51)^2*(s23^2*s34*(4*s34-3*s45)+s34^3*(s45-s51)-2*s45^2*(s45-s51)*s51+s23*(s34^3+s34^2*(7*s45-3*s51)-s34*s45*(6*s45-s51)-2*s45^2*s51)-s34*s45*(3*s45^2-s45*s51-2*s51^2)+s34^2*(3*s45^2-2*s45*s51-s51^2))+s12^4*(s23^4+s23^3*(2*s34+s45-2*s51)+s23*(4*s34^3-s34^2*(7*s45-4*s51)-3*s45*(s45-s51)*s51-s34*(9*s45-s51)*s51)+s23^2*(-7*s34^2+2*s34*s45-7*s34*s51-4*s45*s51+s51^2)+s34*(s45-s51)*(4*s34^2-3*s34*s51-4*s51*(s45+s51)))+s12^2*(3*s23^4*s34*(2*s34-s45)-s23^3*(8*s34^3-15*s34^2*(s45-s51)+2*s34*s45*(3*s45-s51)+s45^2*s51)+s34*(s45-s51)*(s34+s51)*(4*s34^3+3*s34^2*(s45+s51)-4*s45*s51*(s45+s51)-s34*(3*s45^2+8*s45*s51+s51^2))+s23^2*(-2*s34^4-s34^3*(17*s45-7*s51)-s45^2*(2*s45-s51)*s51+s34*s45*(-3*s45^2+5*s45*s51+5*s51^2)+s34^2*(15*s45^2-19*s45*s51+10*s51^2))+s23*(4*s34^5-s45^3*(s45-s51)*s51+s34^4*(s45+9*s51)-3*s34^3*(4*s45^2-s45*s51-s51^2)-s34*s45*s51*(-3*s45^2+3*s45*s51+8*s51^2)+2*s34^2*(3*s45^3-7*s45^2*s51-5*s45*s51^2-s51^3)))+s12^3*(s23^4*(-4*s34+s45)-s23^3*(-2*s34^2+s34*(7*s45-9*s51)+s45*(-2*s45-s51))+s23^2*(8*s34^3-5*s34*(s45-s51)^2+5*s34^2*(s45+s51)+s45*(s45^2+4*s45*s51-2*s51^2))-s34*(s45-s51)*(6*s34^3+s34^2*(s45+3*s51)-2*s51*(s45^2+4*s45*s51+s51^2)-s34*(s45^2+10*s45*s51+5*s51^2))-s23*(6*s34^4-s34^3*(7*s45-11*s51)-3*s45^2*(s45-s51)*s51+2*s34^2*(-2*s45^2-7*s45*s51+s51^2)+2*s34*(s45^3-3*s45^2*s51-3*s45*s51^2-s51^3)))))/((s12-s34)^2*(s12-s34-s45)^3*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51)))),
pe[4]->(32*s23*(s12-s23-s45)*(-s23-s45+s51)*(-(s12^5*s51*(-s23-2*s34+s51))+(s34-s45)*s45^2*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)^2-s12*s45*(-s23+s34+s51)^2*(-(s23*(2*s34^2+2*s34*s45-s45^2))+s45*(-3*s34^2-s34*s45+s45^2-3*s34*s51+4*s45*s51))-s12^4*(2*s23^2*s45-2*s34*(-2*s45-s51)*s51+(-4*s45-s51)*s51^2+2*s34^2*(s45+2*s51)-s23*(4*s34*s45-3*s34*s51-5*s45*s51-s51^2))+s12^3*(2*s23^3*s45+3*s23^2*s45^2+2*s45*(-3*s45-2*s51)*s51^2+s34*s51^2*(3*s45+s51)+s34^3*(4*s45+2*s51)+3*s34^2*(s45^2+4*s45*s51+s51^2)-s23*(3*s34^2*(2*s45-s51)-s45*s51*(9*s45+5*s51)+2*s34*(3*s45^2-s45*s51-s51^2)))+s12^2*(-(s23^3*s45*(4*s34+s45))-s23^2*s45*(-6*s34^2+4*s34*(s45-s51)-s45*s51)-s45*(s34+s51)*(2*s34^3-3*s34*(-s45-s51)*s51+6*s34^2*(s45+s51)-2*s45*s51*(2*s45+3*s51))-s23*(s34^3*s51-s45^2*(-7*s45-9*s51)*s51-s34*s45*(s45-s51)*s51+s34^2*(-11*s45^2+s45*s51+s51^2)))))/((s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)*(s12^4*(-(s23*s34)+s45*(-s34-s51))^2-(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))^2-2*s12*(2*s23^2-s23*(s34-2*(s45-s51))+s45*(-s34-s51))*(-s23+s51)-s12^2*(-s23+s51)^2+s12^6*(-s23+s51)^2+2*s12^5*(-(s23^2*s34)-s23*s34*(s45-s51)+s23*s45*s51-s45*s51*(s34+s51))))
}}


==> anc/remainder/qqgaa_oneloop_pmpmm_CF.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,6],-p[3]-p[4]-3*p[5]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,5]*F[1,1,6],p[2]+(tr5*pe[2])/4},
{F[1,1,7],p[3]+(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,7],p[2]+(tr5*pe[2])/4},
{F[1,1,5]*F[1,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,6]*F[1,1,9],-p[2]+2*p[5]-(tr5*pe[2])/4},
{F[1,1,10],p[4]+(tr5*pe[4])/4},
{F[1,1,2]*F[1,1,10],-p[2]+2*p[5]-(tr5*pe[2])/4},
{F[1,1,9]*F[1,1,10],p[2]-2*p[5]+(tr5*pe[2])/4},
{F[2,1,4],-p[2]-(tr5*pe[2])/4},
{F[2,1,8],-p[2]-(tr5*pe[2])/4},
{F[2,1,11],p[2]-2*p[5]+(tr5*pe[2])/4},
{F[2,1,14],p[2]-2*p[5]+(tr5*pe[2])/4},
{tci[1,1]^2,p[5]}
},{
p[1]->(s12^4*(-s23+s51)^3+s12^3*(s23^4+s23^3*(3*s34+15*s45-s51)+s23^2*(-12*s34*s45+12*s45^2-8*s34*s51-15*s45*s51-3*s51^2)+s51*(s45^3-4*s45^2*s51+s45*s51^2-2*s51^3-s34*(s45^2-s45*s51+2*s51^2))-s23*(s45^3-6*s45^2*s51+s45*s51^2-5*s51^3-s34*(s45^2-3*s45*s51+7*s51^2)))+s12^2*(s23^4*(-3*s34+2*(-7*s45-s51))-s23^3*(3*s34^2+5*s34*s45+39*s45^2-4*s34*s51+4*s45*s51-6*s51^2)+s23^2*(-22*s45^3+s45^2*s51+24*s45*s51^2-6*s51^3+s34^2*(10*s45+7*s51)+s34*(13*s45^2+32*s45*s51+s51^2))+s45*(s34^2*(s45^2-2*s45*s51+2*s51^2)-s34*(s45^3-6*s45^2*s51+4*s45*s51^2-4*s51^3)-s51*(2*s45^3-7*s45^2*s51+2*s45*s51^2-2*s51^3))-s23*(-3*s45^4+15*s45^3*s51-12*s45^2*s51^2+8*s45*s51^3-2*s51^4+s34^2*(2*s45^2-5*s45*s51+4*s51^2)+s34*(2*s45^3-2*s45^2*s51+3*s45*s51^2+2*s51^3)))-s23*(-(s23^3*s34*(-s34^2+s45^2-2*s34*s51))+s45^2*(s45-2*s51)*(s34+s51)*(s34^2-s45^2+2*s34*s51+s51^2)+s23^2*(s34^3*(3*s45-2*s51)-s45^3*s51+s34^2*(7*s45-2*s51)*s51+s34*s45*(-3*s45^2+2*s45*s51+4*s51^2))-s23*s45*(-(s34^3*(3*s45-4*s51))-8*s34^2*(s45-s51)*s51+2*s45*s51*(s45^2-s45*s51-s51^2)+s34*(3*s45^3-4*s45^2*s51-7*s45*s51^2+4*s51^3)))+s12*(s45^4*(-s34+s45-3*s51)*(s34+s51)+s23^4*(3*s34^2+14*s34*s45+13*s45^2+4*s34*s51+14*s45*s51)+s23^3*(s34^3+s34^2*(-7*s45-5*s51)+s45*(24*s45^2+17*s45*s51-14*s51^2)+s34*(11*s45^2-17*s45*s51-8*s51^2))+s23^2*(2*s34^3*(s45-s51)+3*s45^2*(3*s45^2+3*s45*s51-4*s51^2)+s34^2*(-8*s45^2-7*s45*s51+2*s51^2)-s34*(3*s45^3+13*s45^2*s51+9*s45*s51^2-4*s51^3))+s23*s45*(s34^3*(s45-2*s51)+s34^2*(s45^2-2*s45*s51-4*s51^2)+s34*(s45^3+4*s45^2*s51-7*s45*s51^2-2*s51^3)-s45*(2*s45^3-7*s45^2*s51+s45*s51^2+4*s51^3))))/(2*s12*s23^2*(s12-s23-s45)*s45*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
p[2]->(s23*s34+s45*(s34+s51)+s12*(-s23-2*s45+s51))/(s12*s45),
p[3]->(s23^2*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))*(3*s34+3*s45+2*s51)-s12^3*(-s23-s45+s51)*(3*s23^2-4*s23*s51+s51^2)+s12^2*(-2*s45*(s45-s51)*s51*(s34+s51)-s23^3*(9*s34+6*s45+2*s51)-s23^2*(9*s34*s45+8*s45^2-14*s34*s51-12*s45*s51-4*s51^2)-s23*(-2*s34*s45^2-s34*s45*s51-8*s45^2*s51+5*s34*s51^2+8*s45*s51^2+2*s51^3))+s12*(-(s23^3*(-9*s34^2+s45*(-3*s45-2*s51)+4*s34*(-3*s45-s51)))+s45^2*(s45-s51)*(s34+s51)^2+s23^2*(s34^2*(9*s45-7*s51)+s34*(14*s45^2-7*s45*s51-4*s51^2)+s45*(6*s45^2-s45*s51-4*s51^2))-s23*s45*(s34^2*(2*s45-3*s51)+s34*(4*s45^2-s45*s51-5*s51^2)-s51*(-4*s45^2+3*s45*s51+2*s51^2))))/(2*s12*s23^2*s45*(s12-s34-s45-s51)^2),
p[4]->(s12^3*(-s23+s51)^3-s12^2*(-s23+s51)*(-2*s23^3+s23^2*(5*s34-2*(s45-2*s51))+s23*s34*(s45-5*s51)-2*s45*(-s34-s51)*s51-2*s23*s51^2)+s23^2*s34*(-2*s23^2*s34+s45*(3*s34-2*(s45-s51))*(s34+s51)-s23*(-3*s34^2+2*s34*(2*s45-s51)+2*s45*s51))+s12*(4*s23^4*s34+s23*s45*(-3*s34+s45-2*s51)*s51*(s34+s51)+s45^2*s51*(s34+s51)^2-s23^3*(7*s34^2-6*s34*s45+8*s34*s51+2*s45*s51)+s23^2*(-(s34^2*(4*s45-7*s51))-2*s45*(s45-2*s51)*s51+s34*(2*s45^2-s45*s51+4*s51^2))))/(2*s12*s23^2*s45*(-s23+s34-s45+s51)^2),
p[5]->-1,
pe[1]->(2*s12*(s12^3*(-s23+s51)^2+s12^2*(-s23^3+s45^3-s23^2*(2*s34+s45)-4*s45^2*s51+2*s45*s51^2-2*s51^3-s23*(-2*s45^2+s34*(s45-4*s51)+s45*s51-3*s51^2)-s34*(s45^2-2*s45*s51+2*s51^2))-s12*(s45^3*(-s34+s45-3*s51)-2*s23^3*(s34+s51)-s23^2*(s34^2+3*s34*s45-3*s45^2-2*s34*s51+5*s45*s51-4*s51^2)-s23*(-4*s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-2*s51)+7*s45^2*s51-5*s45*s51^2+2*s51^3))-s23*(s23^2*(s34^2-s45^2+2*s34*s51)+s45*(s45-2*s51)*(s34^2-s45^2+2*s34*s51+s51^2)-2*s23*(-(s34^2*(s45-s51))-s34*(2*s45-s51)*s51+s45*(s45^2-s45*s51-s51^2)))))/(s23^2*(s12-s23-s45)*s45*(s12-s34-s45-s51)*(-s23+s34-s45+s51)),
pe[2]->(4*s12)/s45,
pe[3]->(-2*s12*(s12^2*(-3*s23+s51)*(-s23-s45+s51)+s23^2*(s34+s45)*(3*s34+3*s45+2*s51)+s12*(s23^2*(-6*s34-6*s45-2*s51)+s45*(s45-s51)*(s34+s51)-s23*(3*s34*s45+4*s45^2-4*s34*s51-3*s45*s51-2*s51^2))))/(s23^2*s45*(s12-s34-s45-s51)^2),
pe[4]->(2*s12*(s23^2*s34*(-2*s23+3*s34-2*(s45-s51))+s12^2*(-s23+s51)^2-s12*(-2*s23^3+s23^2*(4*s34-2*(s45-2*s51))+s23*(-4*s34+s45-2*s51)*s51-s45*(-s34-s51)*s51)))/(s23^2*s45*(-s23+s34-s45+s51)^2)
}}


==> anc/remainder/qqgaa_oneloop_pmpmm_TFCA.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{F[1,1,1]^2,(-2*p[3]-p[7]-p[11])/2+(tr5*(-2*pe[2]-pe[6]-pe[10]))/8},
{F[1,1,2]^2,p[1]},
{F[1,1,3],p[2]+(tr5*pe[1])/4},
{F[1,1,1]*F[1,1,3],p[3]+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,3],p[4]+(tr5*pe[3])/4},
{F[1,1,3]^2,p[5]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,5],p[4]+(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,5],-p[4]-(tr5*pe[3])/4},
{F[1,1,6],-p[2]-p[6]-p[9]-p[10]+(tr5*(-pe[1]-pe[5]-pe[8]-pe[9]))/4},
{F[1,1,3]*F[1,1,6],-2*p[5]+p[11]+(tr5*(-2*pe[4]+pe[10]))/4},
{F[1,1,5]*F[1,1,6],-p[4]-(tr5*pe[3])/4},
{F[1,1,6]^2,p[5]-p[7]/2-p[8]-p[11]/2+(tr5*(2*pe[4]-pe[6]-2*pe[7]-pe[10]))/8},
{F[1,1,7],p[6]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,7],p[7]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,7],-p[4]-(tr5*pe[3])/4},
{F[1,1,5]*F[1,1,7],p[4]+(tr5*pe[3])/4},
{F[1,1,7]^2,p[8]+(tr5*pe[7])/4},
{F[1,1,8],p[9]+(tr5*pe[8])/4},
{F[1,1,1]*F[1,1,8],p[3]+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,8],-2*p[1]-p[4]-(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,8],-p[3]-(tr5*pe[2])/4},
{F[1,1,6]*F[1,1,8],p[7]+2*p[8]+(tr5*(pe[6]+2*pe[7]))/4},
{F[1,1,7]*F[1,1,8],-p[7]-2*p[8]+(tr5*(-pe[6]-2*pe[7]))/4},
{F[1,1,1]*F[1,1,9],-2*p[1]-p[4]-(tr5*pe[3])/4},
{F[1,1,6]*F[1,1,9],2*p[1]+p[4]+(tr5*pe[3])/4},
{F[1,1,8]*F[1,1,9],2*p[1]+p[4]+(tr5*pe[3])/4},
{F[1,1,10],p[10]+(tr5*pe[9])/4},
{F[1,1,1]*F[1,1,10],p[11]+(tr5*pe[10])/4},
{F[1,1,2]*F[1,1,10],2*p[1]+p[4]+(tr5*pe[3])/4},
{F[1,1,3]*F[1,1,10],-p[11]-(tr5*pe[10])/4},
{F[1,1,9]*F[1,1,10],-2*p[1]-p[4]-(tr5*pe[3])/4},
{F[2,1,1],-p[3]-p[4]-p[11]+(tr5*(-pe[2]-pe[3]-pe[10]))/4},
{F[2,1,8],p[4]-p[7]-2*p[8]+(tr5*(pe[3]-pe[6]-2*pe[7]))/4},
{F[2,1,9],2*p[1]-p[3]+p[4]-p[7]+(tr5*(-pe[2]+pe[3]-pe[6]))/4},
{F[2,1,10],2*p[8]+(tr5*pe[7])/2},
{F[2,1,13],2*p[5]+(tr5*pe[4])/2},
{F[2,1,14],-2*p[1]-p[4]+2*p[5]-p[11]+(tr5*(-pe[3]+2*pe[4]-pe[10]))/4},
{tci[1,1]^2,(p[1]-p[3]+2*p[5]-p[7]-p[11])/6+(tr5*(-pe[2]+2*pe[4]-pe[6]-pe[10]))/24},
{tci[1,2],-p[2]-p[9]+(tr5*(-pe[1]-pe[8]))/4},
{F[1,1,1]*tci[1,2],p[7]+p[11]+(tr5*(pe[6]+pe[10]))/4},
{F[1,1,2]*tci[1,2],2*p[1]},
{F[1,1,6]*tci[1,2],2*p[5]-p[7]-2*p[8]-p[11]+(tr5*(2*pe[4]-pe[6]-2*pe[7]-pe[10]))/4},
{F[1,2,2]*tci[1,2],-2*p[5]-(tr5*pe[4])/2},
{F[1,2,8]*tci[1,2],2*p[8]+(tr5*pe[7])/2}
},{
p[1]->-1,
p[2]->-((s12^2*(-s23+s51)^2+(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)+s12*(-s23^3-s23^2*(s45-2*s51)+s23*(3*s45-s51)*s51-2*s45*s51*(s34+s51)))/(s23^2*(s12-s51)*(-s23-s45+s51))),
p[3]->(s23^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))-s12^3*(-s23+s51)^2+2*s12^2*(-s23+s34+s51)*(s23^2-s23*s51+s45*s51)-s12*(-(s23^3*(4*s34+s45))+2*s23*s45*(-s34-s51)*s51+s45^2*(s34+s51)^2+s23^2*(s34^2-2*s34*(s45-2*s51)+3*s45*s51)))/(s12*s23^2*s45^2),
p[4]->(-(s23*s34)+s45*(-s34-s51)+s12*(s23+2*s45-s51))/(s12*s45),
p[5]->(-(s12^2*s51*(-s23+s51)*(-2*s23-s45+2*s51))-(-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)*(-s23-s45+2*s51)+s12*(s23^4-s23^3*(s34-2*s45)-2*s45*(s45-2*s51)*s51*(s34+s51)+s23^2*(s45^2-s34*(2*s45-s51)+2*s45*s51-3*s51^2)-s23*(s34*s45*(s45+s51)-2*s51*(s45^2-4*s45*s51+s51^2))))/(2*s23^2*(s23+s45-s51)^2*s51),
p[6]->(-(s12^4*s51*(-s23+s51)^2)-s23^2*(s34+s45)*(s23+s45-s51)*s51*(s23*s34+s45*(s34+s51))+s12^3*(-(s23^3*(s45-2*s51))-2*s23*(s34+4*s45-2*s51)*s51^2+s23^2*(s34*s45+2*s34*s51+4*s45*s51-5*s51^2)-s51^2*(-3*s34*s45-5*s45*s51+s51^2))+s12^2*(-(s23^4*s51)+s23^3*(2*s34*(s45-2*s51)-(2*s45-3*s51)*s51)-s45*s51*(s34+s51)*(3*s34*s45+(7*s45-2*s51)*s51)-s23*(2*s34^2*s45^2-s34*s51*(s45^2-2*s45*s51-2*s51^2)-s51^2*(10*s45^2-11*s45*s51+s51^2))+s23^2*(s34^2*(-2*s45-s51)-s51*(3*s45^2-11*s45*s51+3*s51^2)+s34*(2*s45^2-9*s45*s51+6*s51^2)))+s12*(s23^4*(2*s34+s45)*s51-s23^3*(s34^2*(s45-2*s51)-s45*(3*s45-5*s51)*s51-4*s34*(s45-s51)*s51)+s45^2*(s34+s51)^2*(s34*s45+(3*s45-s51)*s51)+s23*s45*(s34+s51)*(2*s34^2*s45-s34*s45*(s45-6*s51)-s51*(4*s45^2-7*s45*s51+s51^2))+s23^2*(s34^3*s45-s34^2*(2*s45^2-5*s45*s51+s51^2)+s45*s51*(2*s45^2-9*s45*s51+5*s51^2)+s34*(-3*s45^2*s51+2*s51^3))))/(s12*s23^2*s45*(s12-s34-s45-s51)*s51*(s12-s23-s45+s51)),
p[7]->(s12^2*(-s23+s51)^2+s45*(s34+s51)*(s23*s34+s45*(s34+s51))+s12*(-(s23^2*s34)+s23*(s34+2*s45)*s51-2*s45*s51*(s34+s51)))/(s23^2*s45*(s23+s45-s51)),
p[8]->((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)*(-s23-s45+2*s51)+s12^2*(-s23^3-s23^2*(s45-s51)-2*s23*s51^2-(s45-2*s51)*s51^2)-s12*(-2*s45*(s45-2*s51)*s51*(s34+s51)-s23^3*(2*s34+s51)-s23^2*(4*s34*s45-3*s34*s51+s45*s51+s51^2)-s23*(2*s45-s51)*(s34*s45+2*s51^2)))/(2*s23^2*s51^2*(-s23-s45+s51)),
p[9]->((-s23-s45)*(-(s23*s34)+s45*(-s34-s51))*(s34+s51)+s12^2*(s23^2+s51^2)+s12*(s23^2*(-2*s34-s51)-2*s45*s51*(s34+s51)-s23*(2*s34*s45+s51^2)))/(s23^2*s51*(s12-s23-s45+s51)),
p[10]->-((s12^4*(-s23+s51)^3-s23^2*s34*(-(s23*s34)+s45*(-s34-s51))*s51*(-s23-s45+s51)+s12^3*(-s23+s51)*(-s23^3-s23*s34*(s45-2*s51)-s23^2*(2*s34+s45-s51)+s23*s51*(4*s45+s51)-s51*(3*s34*s45-s45^2+3*s45*s51+s51^2))-s12^2*(s23^4*(2*s34-s45+s51)+s23^3*(s34^2+5*s34*s45-2*s45^2-2*s34*s51-3*s51^2)+s23^2*(-s45^3-s34^2*s51-3*s45^2*s51+s45*s51^2+3*s51^3+s34*(4*s45^2-s45*s51-2*s51^2))-s45*s51*(3*s34^2*s45-s51*(2*s45^2-3*s45*s51-2*s51^2)-2*s34*(s45^2-3*s45*s51-s51^2))-s23*(s34^2*s45^2+s34*(-s45^3-5*s45^2*s51+2*s45*s51^2-2*s51^3)-s51*(-2*s45^3+8*s45^2*s51+2*s45*s51^2-s51^3)))+s12*(s23^4*(s34-s45)*(s34+2*s51)+s45^2*(s34+s51)^2*(-(s34*s45)+s45^2-s45*s51-s51^2)-s23^3*(-4*s34^2*s45+s45*(5*s45-3*s51)*s51+s34*(3*s45^2-9*s45*s51+4*s51^2))-s23^2*(s34^3*s45+2*s45^2*(2*s45-3*s51)*s51+s34^2*(-6*s45^2+3*s45*s51+s51^2)+s34*(3*s45^3-13*s45^2*s51+7*s45*s51^2-2*s51^3))-s23*s45*(2*s34^3*s45-2*s34^2*s45*(2*s45-3*s51)-s51*(-s45^3+4*s45^2*s51-s51^3)+s34*(s45^3-8*s45^2*s51+4*s45*s51^2+s51^3))))/(s12*s23^2*s45*(s12-s51)*(s23+s45-s51)*(s23-s34+s45-s51))),
p[11]->-((-(s12^2*s51*(-s23+s51))+s45*(-(s23*s34)+s45*(-s34-s51))*(-s23+s34+s51)-s12*(s23^2*s45-s23*s34*(s45-s51)+2*s23*s45*s51-2*s45*s51*(s34+s51)))/(s23^2*s45*s51)),
pe[1]->(-4*s12^2*(s12*(-s23+s51)+(-s23-s45)*(-s23+s34+s51)))/(s23^2*(s12-s51)*(-s23-s45+s51)),
pe[2]->(-4*s12*(s23^2*(2*s34+s45)+s12^2*(-s23+s51)-s12*(2*s23^2+s45*(s34+s51)-s23*(s34+2*s51))))/(s23^2*s45^2),
pe[3]->(-4*s12)/s45,
pe[4]->(2*s12^2*(s23^3+s23^2*(-s34+2*s45-3*s51)+(s45-2*s51)*(-(s34*s45)-(-s12+s45)*s51)-s23*(-s45^2+2*s34*(s45-s51)+4*s45*s51-2*s51*(s12+s51))))/(s23^2*(s23+s45-s51)^2*s51),
pe[5]->(-4*s12*(-(s23^2*(s34+s45)*(s23+s45-s51)*s51)-s12^3*s51*(-s23+s51)-s12^2*(-(s23*(s34-3*s51)*(s45-s51))-2*s34*s45*s51-(4*s45-s51)*s51^2+s23^2*(s45+2*s51))+s12*(s23^3*s51-s45*(s34+s51)*(s34*s45+(3*s45-s51)*s51)+s23^2*(2*(3*s45-s51)*s51+s34*(s45+2*s51))-s23*(s34^2*s45-s51*(4*s45^2-7*s45*s51+s51^2)+s34*(-s45^2+3*s45*s51+s51^2)))))/(s23^2*s45*s51*(s12-s23-s45+s51)*(-s12+s34+s45+s51)),
pe[6]->(4*s12^2*(s45*(-s34-s51)+s12*(-s23+s51)))/(s23^2*s45*(s23+s45-s51)),
pe[7]->(-2*s12^2*((-s23-s45)*(-s34-s51)*(-s23-s45+2*s51)+s12*(s23^2+s23*s45+(s45-2*s51)*s51)))/(s23^2*s51^2*(-s23-s45+s51)),
pe[8]->(-4*s12^2*(s12*(-s23-s51)-(-s23-s45)*(s34+s51)))/(s23^2*s51*(s12-s23-s45+s51)),
pe[9]->(-4*s12*(-(s23^2*s34*(s23+s45-s51)*s51)+s12^3*(-s23+s51)^2+s12^2*(-s23^3-s23^2*(s34+s45-s51)+s23*s51*(s34+3*s45+s51)-s51*(2*s34*s45-s45^2+2*s45*s51+s51^2))+s12*(s23^3*(s34+s45+s51)+s23^2*(-(s34*s45)+2*(s45^2-s45*s51-s51^2))-s23*(-(s34^2*s45)-s45^3+4*s45^2*s51-s51^3+s34*(3*s45^2-3*s45*s51+s51^2))+s45*(s34^2*s45-s51*(s45^2-s45*s51-s51^2)+s34*(-s45^2+2*s45*s51+s51^2)))))/(s23^2*s45*(s12-s51)*(s23+s45-s51)*(s23-s34+s45-s51)),
pe[10]->(-4*s12^2*(-(s23*s45)+s34*s45-(s12-s45)*s51))/(s23^2*s45*s51)
}}


==> anc/remainder/qqgaa_oneloop_pmpmm_TFnf.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],-p[3]-p[4]+(tr5*(-pe[3]-pe[4]))/4},
{F[1,1,1]^2,p[2]+(tr5*pe[2])/4},
{F[1,1,3],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,3],-p[2]-(tr5*pe[2])/4},
{F[1,1,8],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,8],-p[2]-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,1],p[2]+(tr5*pe[2])/4},
{F[2,1,9],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,p[2]/6+(tr5*pe[2])/24}
},{
p[1]->(-2*(s23^2*s34*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2+s12^4*(-s23+s51)^3*(-s23-s45+s51)-s12^3*(-s23+s51)*(-s23-s45+s51)*(s23^2*(4*s34+s45)-s45*(-2*s34-s51)*s51+s23*(s34*(s45-4*s51)-2*s45*s51))+s12^2*(-s23-s45+s51)*(-3*s23^3*s34*(2*s34+s45)-s23^2*s34*(s45*(s45-3*s51)+3*s34*(s45-2*s51))-s23*s45*s51*(2*s34^2+2*s34*s45-s45*s51)-s45^2*s51*(-s34^2+s51^2))+s12*(-(s23^4*s34^2*(4*s34+3*s45))+s23*s45^3*(-s34+s45-2*s51)*s51*(s34+s51)-s45^3*(s45-s51)*s51*(s34+s51)^2-s23^3*s34*(5*s34*s45^2+s34^2*(7*s45-4*s51)+2*s45^2*s51)+s23^2*s45*(-(s34^3*(3*s45-2*s51))-2*s34*s45*(s45-s51)*s51+s45^2*s51^2+s34^2*(-2*s45^2-3*s45*s51+3*s51^2)))))/(s12^2*s23^2*(s12-s34)*s45^2*(s34+s45)),
p[2]->(-2*(s23^2*(2*s34^2+2*s34*s45+s45^2)*(-(s23*s34)+s45*(-s34-s51))^2+2*s12^4*(-s23+s51)^3*(-s23-s45+s51)-2*s12^3*(-s23+s51)*(-s23-s45+s51)*(s23^2*(4*s34+s45)-2*s45*(-s34-s51)*s51+s23*(s34*(s45-4*s51)-3*s45*s51))+s12^2*(-s23-s45+s51)*(-(s23^3*(12*s34^2+6*s34*s45+s45^2))-4*s23*s45*(s34+s45)*s51*(s34+s51)+2*s45^2*s51*(s34+s51)^2-s23^2*(2*s34*s45*(s45-5*s51)+6*s34^2*(s45-2*s51)-3*s45^2*s51))+s12*s23^2*(-2*s23^2*s34*(4*s34^2+3*s34*s45+s45^2)-s23*s34*(3*s45^3+2*s34^2*(7*s45-4*s51)+2*s34*s45*(5*s45-s51))+s45*(-2*s34^3*(3*s45-2*s51)-s45^3*s51+4*s34^2*(-s45^2-s45*s51+s51^2)+s34*s45*(-s45^2-4*s45*s51+2*s51^2)))))/(s12^2*s23^2*s45^4),
p[3]->(-2*(-(s23^2*s34^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2)+2*s12^5*(-s23+s51)^3*(-s23-s45+s51)+s12^3*s34*(-s23-s45+s51)*(-4*s23^3*(5*s34+s45)-2*s45*(-s34-s51)*s51*(s45+2*s51)-s23^2*(8*s34*s45+s45^2-28*s34*s51-10*s45*s51)+s23*s51*(-6*s34*s45-3*s45^2-8*s34*s51-10*s45*s51))-s12^4*(-s23+s51)*(-s23-s45+s51)*(s23^2*(10*s34+s45)-s51*(-4*s34*s45-2*s34*s51-3*s45*s51)+2*s23*(s34*(s45-6*s51)-2*s45*s51))+s12*s23^2*s34*(2*s23^2*s34^2*(5*s34+2*s45)-s23*s34*(s34*s45*(-7*s45-6*s51)-2*s34^2*(9*s45-4*s51)-4*s45^2*s51)+s45*(s34+s51)*(4*s34^2*(2*s45-s51)+2*s45^2*s51+s34*s45*(3*s45+2*s51)))+s12^2*(-2*s23^4*s34^2*(10*s34+3*s45)+(2*s34-s45)*s45^2*(s45-s51)*s51*(s34+s51)^2-s23^3*s34*(3*s34*s45*(3*s45-2*s51)+32*s34^2*(s45-s51)+2*s45^2*s51)+s23^2*(-3*s34*s45^3*s51+s45^3*s51^2+s34^2*s45*(-3*s45^2-3*s45*s51-4*s51^2)-6*s34^3*(2*s45^2-3*s45*s51+2*s51^2))-s23*s45*s51*(2*s34^3*(s45-2*s51)-s45^2*(s45-2*s51)*s51+s34^2*(3*s45^2-2*s45*s51-4*s51^2)-s34*s45*(s45^2-5*s45*s51+4*s51^2)))))/(s12^2*s23^2*(s12-s34)^2*s45^3),
p[4]->(2*(-(s23^2*(s34+s45)^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))^2)+s12^4*(2*s34+3*s45)*(s23+s45-s51)*(-s23+s51)^3+s12*s23^2*(s34+s45)^2*(2*s23^2*s34*(4*s34+s45)+s45*(s34+s51)*(6*s34*s45+s45^2-4*s34*s51)+s23*s34*(14*s34*s45+3*s45^2-8*s34*s51+2*s45*s51))+s12^3*(-s23+s51)*(-s23-s45+s51)*(2*s23^2*(4*s34^2+7*s34*s45+2*s45^2)+2*s45*(2*s34+3*s45)*s51*(s34+s51)+s23*(3*s34*s45*(s45-6*s51)+2*s34^2*(s45-4*s51)-10*s45^2*s51))-s12^2*(-s23-s45+s51)*(-(s23^3*(12*s34^3+24*s34^2*s45+12*s34*s45^2+s45^3))-s23*s45*(4*s34^2+10*s34*s45+7*s45^2)*s51*(s34+s51)+s45^2*(2*s34+3*s45)*s51*(s34+s51)^2-s23^2*(s34^2*s45*(11*s45-28*s51)+4*s34*s45^2*(s45-5*s51)+6*s34^3*(s45-2*s51)-5*s45^3*s51))))/(s12^2*s23^2*s45^3*(s34+s45)^2),
pe[1]->(8*s23^2*s34*(s34+s45)*(-(s23*s34)+s45*(-s34-s51))-8*s12^3*(-s23+s51)^2*(-s23-s45+s51)+8*s12^2*(-s23-s45+s51)*(s23^2*(3*s34+s45)+s34*s45*s51-s23*(3*s34+s45)*s51)-8*s12*(-s23-s45+s51)*(s23^2*s34*(3*s34+2*s45)+s23*s45*(s34+s45)*s51-s45^2*s51*(s34+s51)))/(s23^2*(s12-s34)*s45^2*(s34+s45)),
pe[2]->(8*(s23^2*(2*s34^2+2*s34*s45+s45^2)*(-(s23*s34)+s45*(-s34-s51))+s12*s23^2*(6*s34^2+4*s34*s45+s45^2)*(s23+s45-s51)-2*s12^3*(-s23+s51)^2*(-s23-s45+s51)+2*s12^2*(-s23-s45+s51)*(s23^2*(3*s34+s45)-s23*(3*s34+2*s45)*s51-s45*(-s34-s51)*s51)))/(s23^2*s45^4),
pe[3]->(-8*(s23^2*s34^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))+2*s12^4*(-s23+s51)^2*(-s23-s45+s51)-s12*s23^2*s34*(-(s23*s34*(8*s34+3*s45))-2*s34^2*(4*s45-3*s51)+s34*s45*(-3*s45-s51)-2*s45^2*s51)+s12^2*(-s23-s45+s51)*(3*s23^2*s34*(4*s34+s45)+s23*(-6*s34^2-s34*s45+s45^2)*s51+(2*s34-s45)*s45*s51*(s34+s51))-s12^3*(-s23-s45+s51)*(s23^2*(8*s34+s45)-2*s23*(5*s34+s45)*s51-s51*(-2*s34*s45-2*s34*s51-s45*s51))))/(s23^2*(s12-s34)^2*s45^3),
pe[4]->(8*(s23^2*(s34+s45)^2*(2*s34+s45)*(-(s23*s34)+s45*(-s34-s51))+s12*s23^2*(s34+s45)^2*(6*s34+s45)*(s23+s45-s51)+s12^3*(2*s34+3*s45)*(s23+s45-s51)*(-s23+s51)^2+s12^2*(-s23-s45+s51)*(s23^2*(6*s34^2+11*s34*s45+4*s45^2)-s23*(6*s34^2+13*s34*s45+7*s45^2)*s51+s45*(2*s34+3*s45)*s51*(s34+s51))))/(s23^2*s45^3*(s34+s45)^2)
}}


==> anc/remainder/qqgaa_twoloop_pmmmm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,2],(26*p[2]-6*p[3]-6*p[4]+26*p[5]-6*p[6]+13*p[7]-6*p[9]+13*p[10]-6*p[12]+26*p[13]-6*p[15]+13*p[16])/6+(tr5*(-6*pe[2]-6*pe[3]-13*pe[4]-6*pe[5]-6*pe[7]-6*pe[10]-13*pe[11]-6*pe[13]-13*pe[16]))/24},
{F[1,1,2]^2,p[2]+(tr5*(-2*pe[4]-pe[8]-2*pe[11]-pe[14]))/8},
{F[1,1,4],p[3]+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,4],p[5]+p[13]+(tr5*(pe[4]+pe[11]))/4},
{F[1,1,4]^2,(p[7]-p[11]-p[17])/2+(tr5*(-pe[4]-pe[9]-pe[11]-pe[15]-pe[16]))/8},
{F[1,1,5],p[4]+(tr5*pe[3])/4},
{F[1,1,2]*F[1,1,5],p[5]+(tr5*pe[4])/4},
{F[1,1,4]*F[1,1,5],-p[5]-(tr5*pe[4])/4},
{F[1,1,5]^2,(-p[8]+p[10])/2+(tr5*(-pe[6]+pe[8]))/8},
{F[1,1,6],p[6]+(tr5*pe[5])/4},
{F[1,1,2]*F[1,1,6],p[7]+(tr5*(-pe[4]-pe[11]-pe[16]))/4},
{F[1,1,4]*F[1,1,6],-p[7]+(tr5*(pe[4]+pe[11]+pe[16]))/4},
{F[1,1,5]*F[1,1,6],p[8]+(tr5*pe[6])/4},
{F[1,1,6]^2,(2*p[2]+2*p[5]+p[7]-p[8]+p[10]+p[11]+2*p[13]-p[14]+p[16]+p[17])/2+(tr5*(-pe[4]-pe[6]+pe[9]-pe[11]-pe[12]+pe[15]-pe[16]))/8},
{F[1,1,7],p[9]+(tr5*pe[7])/4},
{F[1,1,2]*F[1,1,7],p[10]+(tr5*pe[8])/4},
{F[1,1,4]*F[1,1,7],p[11]+(tr5*pe[9])/4},
{F[1,1,5]*F[1,1,7],-p[10]-(tr5*pe[8])/4},
{F[1,1,6]*F[1,1,7],-p[11]-(tr5*pe[9])/4},
{F[1,1,9],p[12]+(tr5*pe[10])/4},
{F[1,1,2]*F[1,1,9],p[13]+(tr5*pe[11])/4},
{F[1,1,4]*F[1,1,9],-p[13]-(tr5*pe[11])/4},
{F[1,1,6]*F[1,1,9],p[14]+(tr5*pe[12])/4},
{F[1,1,9]^2,(-p[14]+p[16])/2+(tr5*(-pe[12]+pe[14]))/8},
{F[1,1,10],p[15]+(tr5*pe[13])/4},
{F[1,1,2]*F[1,1,10],p[16]+(tr5*pe[14])/4},
{F[1,1,4]*F[1,1,10],p[17]+(tr5*pe[15])/4},
{F[1,1,6]*F[1,1,10],-p[17]-(tr5*pe[15])/4},
{F[1,1,9]*F[1,1,10],-p[16]-(tr5*pe[14])/4},
{F[2,1,3],-p[5]-p[7]-p[13]+(tr5*pe[16])/4},
{F[2,1,4],-p[5]-p[10]+(tr5*(-pe[4]-pe[8]))/4},
{F[2,1,6],p[7]-p[11]-p[17]+(tr5*(-pe[4]-pe[9]-pe[11]-pe[15]-pe[16]))/4},
{F[2,1,7],-p[8]+p[10]+(tr5*(-pe[6]+pe[8]))/4},
{F[2,1,8],-p[8]+p[11]+(tr5*(-pe[6]+pe[9]))/4},
{F[2,1,11],-p[13]-p[16]+(tr5*(-pe[11]-pe[14]))/4},
{F[2,1,14],-p[14]+p[17]+(tr5*(-pe[12]+pe[15]))/4},
{F[2,1,15],-p[14]+p[16]+(tr5*(-pe[12]+pe[14]))/4},
{tci[1,1]^2,(2*p[2]+2*p[5]+5*p[7]+p[8]+2*p[10]-p[11]+2*p[13]+p[14]+2*p[16]-p[17])/6+(tr5*(-5*pe[4]+pe[6]+pe[8]-pe[9]-5*pe[11]+pe[12]+pe[14]-pe[15]-5*pe[16]))/24},
{tci[1,2],-p[3]-(tr5*pe[2])/4},
{F[1,1,2]*tci[1,2],p[7]+(tr5*(-pe[4]-pe[11]-pe[16]))/4},
{F[1,1,5]*tci[1,2],p[5]+(tr5*pe[4])/4},
{F[1,1,6]*tci[1,2],p[7]+(tr5*(-pe[4]-pe[11]-pe[16]))/4},
{F[1,1,7]*tci[1,2],-p[11]-(tr5*pe[9])/4},
{F[1,1,9]*tci[1,2],p[13]+(tr5*pe[11])/4},
{F[1,1,10]*tci[1,2],-p[17]-(tr5*pe[15])/4},
{F[1,2,3]*tci[1,2],-p[7]+p[11]+p[17]+(tr5*(pe[4]+pe[9]+pe[11]+pe[15]+pe[16]))/4},
{F[1,2,6]*tci[1,2],-p[5]-p[7]-p[13]+(tr5*pe[16])/4}
},{
p[1]->-((s23-s51)^2/(s12*s34))+(277*(s23-s51)^2)/(9*s12*s45)+(s23^2*(2*s23+2*s34-s51))/(s12^2*(s45-s51))-(s45-s51)^2/(s12*(s12-s34-s45))-s51/(-s12+s23+s34+s45)-(2*s34*s45*s51)/(s12^2*(s23-s51))+((s34-s51)*s51)/(s12*(s23-s34))-(s45^3*s51^3)/(s12^4*s34*(s23-s51))+(s23^3*s51^3)/(s12^4*(s12-s34-s45)*(s45-s51))-(s23^4*s51^3)/(s12^5*(s12-s34-s45)*(s45-s51))+(s45^3*s51^4)/(s12^5*s34*(s23-s51))-(277*(s23+s51))/(18*s12)-(s34^3*(s34+s51))/(s12^2*s45*(s23-s34+s45-s51))+(3*s34^3*(s34+s51)^2)/(s12^3*s45*(s23-s34+s45-s51))-(3*s34^3*(s34+s51)^3)/(s12^4*s45*(s23-s34+s45-s51))+(s34^3*(s34+s51)^4)/(s12^5*s45*(s23-s34+s45-s51))+(s23*(s23-s51))/(s12*(-s45+s51))+(s34^2*(2*s34-s45+s51))/(s12^2*(s23-s34+s45-s51))+(s23*s51^2)/(s12^2*(-s12+s34+s45+s51))-(s23*s51^3)/(s12^2*s45*(-s12+s34+s45+s51))+(3*s23^2*s51^3)/(s12^3*s45*(-s12+s34+s45+s51))-(3*s23^3*s51^3)/(s12^4*s45*(-s12+s34+s45+s51))+(s23^4*s51^3)/(s12^5*s45*(-s12+s34+s45+s51))+(s51*(3*s34+3*s45+2*s51))/(s12*(-s12+s23+s34+s45))+(s45^2*s51^2*(11*s23+3*s51))/(s12^4*s34)-(s34^2-s45*s51)^3/(s12^5*(-s12+s23+s34+s45))-(s34^2+s34*s45+s45*s51)^3/(s12^5*(s23-s34))+((s45-s51)*(4*s45^2+3*s23*(5*s45-4*s51)-5*s45*s51+s51^2))/(s12^2*(s12-s34-s45))+(-5*s34^4+2*s34^3*(s45-2*s51)+s34^2*s51^2+s34*s45*s51^2+s45^2*s51*(-s45+s51))/(s12^3*(s23-s34+s45-s51))-(s45*s51*(-22*s23^2+19*s23*s51+3*s51*(s45+s51)))/(s12^3*s34)+(s51*(s45+s51)*(3*s45^2*s51^2+3*s34*s45*s51*(s45+s51)+s34^2*(s45+s51)^2))/(s12^5*(s23-s51))+((s23-s51)*(11*s23^2-10*s23*s51-s51*(3*s45+s51)))/(s12^2*s34)+(s34^3+s34^2*(s45-s51)+s51^2*(3*s45+s51))/(s12^2*(s23-s34))-(3*s34^4+5*s34^3*s45+3*s34*s45*s51*(s45+s51)+3*s45*s51^2*(s45+s51)+2*s34^2*s45*(s45+2*s51))/(s12^3*(s23-s34))+(3*s34^5+s34^4*s45-3*s34*s45^2*s51^2+s34^2*s45*s51*(s45+3*s51)-s45^2*s51^2*(2*s45+3*s51))/(s12^4*(-s12+s23+s34+s45))+(s51*(4*s45^2*s51+s34^2*(s45+s51)+s34*s45*(2*s45+7*s51)))/(s12^3*(s23-s51))+(-619*s23^2+36*s34^2+259*s34*s45+18*s45^2-536*s34*s51+277*s45*s51-500*s51^2+s23*(-813*s34+36*s45+1313*s51))/(18*s12^2)+(-9*s23^4+27*s23*s34^3+27*s34^3*(s34+s51)+s23^3*(545*s34+27*s51)+s23^2*(304*s34^2-545*s34*s51-27*s51^2))/(9*s12^3*s45)+(4*s34^5-s34^4*(s45-3*s51)+3*s34^3*(s45-2*s51)*s51+2*s34*s45*(s45-2*s51)*s51^2+2*s45^2*(s45-s51)*s51^2+s34^2*s51*(s45^2-5*s51^2))/(s12^4*(s23-s34+s45-s51))-(s23*(s23+s51)*(s51^2*(s34+s51)^2+s23*s51*(2*s34^2+s34*s51-s51^2)+s23^2*(s34^2-s34*s51+s51^2)))/(s12^5*(s45-s51))+(s23^3*s34^3+s23^2*s34^3*(s34+s51)+s23*s34^3*(s34+s51)^2+s34^3*(s34+s51)^3-s23^4*(s34^2-s34*s51+s51^2))/(s12^5*s45)-(s34^6+3*s34^4*(s45-2*s51)*s51+s34^3*(3*s45-8*s51)*s51^2+s34*s45*(2*s45-3*s51)*s51^3+s45^2*(s45-s51)*s51^3-3*s34^2*s51^2*(-s45^2+s45*s51+s51^2))/(s12^5*(s23-s34+s45-s51))+(s23*(s45^3+s23*(s45^2+s45*s51+s51^2)))/(s12^3*(-s12+s34+s45+s51))-(4*s23^3*s45^3+6*s23^2*s45^3*(s45-s51)+4*s23*s45^3*(s45-s51)^2+s45^3*(s45-s51)^3+s23^4*(s45^2+s45*s51+s51^2))/(s12^5*(s12-s34-s45))+(s34^3-2*s34^2*s51-3*s34*s51*(2*s45+s51)-s51*(3*s45^2+6*s45*s51+s51^2))/(s12^2*(-s12+s23+s34+s45))-(s23*(s23^3+s23^2*(4*s34-s51)+s23*s34*(s34+3*s51)+s51*(s34^2+4*s34*s51+3*s51^2)))/(s12^3*(s45-s51))+(s23*(s23^3*(2*s34-s51)+s23*s34*s51*(4*s34+5*s51)+s23^2*(2*s34^2+2*s34*s51+s51^2)+s51^2*(2*s34^2+5*s34*s51+3*s51^2)))/(s12^4*(s45-s51))+(s23*(s23+s45)*(s45^4+s23*s45^2*(2*s45+3*s51)+s23^2*(s45^2+3*s45*s51+3*s51^2)))/(s12^5*(-s12+s34+s45+s51))-(3*s34^4+s34^3*s45-s34^2*s45*s51-3*s34*s45*s51*(s45+2*s51)-s45*s51*(s45^2+6*s45*s51+3*s51^2))/(s12^3*(-s12+s23+s34+s45))+(3*s34^5+7*s34^4*s45+2*s34*s45^2*s51*(s45+3*s51)+s45^2*s51^2*(s45+3*s51)+s34^3*s45*(5*s45+6*s51)+s34^2*s45*(s45^2+8*s45*s51+3*s51^2))/(s12^4*(s23-s34))-(s23*(2*s45^4+s23*s45*(4*s45^2+4*s45*s51+3*s51^2)+s23^2*(2*s45^2+4*s45*s51+5*s51^2)))/(s12^4*(-s12+s34+s45+s51))-(s51*(2*s34^2*(s45+s51)^2+s45^2*s51*(2*s45+7*s51)+s34*s45*(s45^2+9*s45*s51+8*s51^2)))/(s12^4*(s23-s51))+(s23^2*s45^2*(34*s45-31*s51)+s45^2*(4*s45-3*s51)*(s45-s51)^2+s23^3*(15*s45^2+s45*s51+s51^2)+s23*s45^2*(23*s45^2-43*s45*s51+20*s51^2))/(s12^4*(s12-s34-s45))+(-27*s23^2*s34^3+9*s23^4*(2*s34-s51)-27*s23*s34^3*(s34+s51)-27*s34^3*(s34+s51)^2+s23^3*(-286*s34^2-27*s34*s51+27*s51^2))/(9*s12^4*s45)-(s45*(s23^2*(28*s45-25*s51)+3*(s45-s51)^2*(2*s45-s51)+s23*(34*s45^2-62*s45*s51+28*s51^2)))/(s12^3*(s12-s34-s45))-(268*s23^3+9*s34^3+s23^2*(563*s34-536*s51)+s23*(9*s34^2-563*s34*s51+268*s51^2))/(9*s12^2*s45)-(18*s23^4-9*s23^3*(8*s34+10*s45+3*s51)+s23^2*(518*s34^2-18*s34*s45-261*s45^2+527*s34*s51)+s23*(-18*s34^3-180*s45^3+117*s45^2*s51+178*s45*s51^2-27*s51^3+s34^2*(223*s45+45*s51)+s34*(36*s45^2+473*s45*s51-45*s51^2))-9*(2*s34^4+s34^3*(7*s45-4*s51)+s34^2*(4*s45^2-2*s45*s51-7*s51^2)+s45^2*(3*s45^2-8*s45*s51+6*s51^2)-2*s34*s45*(s45^2-2*s45*s51+6*s51^2)))/(9*s12^4)+(180*s23^3+s23^2*(1795*s34+36*s51)+s23*(518*s34^2+795*s34*s45-270*s45^2+482*s34*s51+849*s45*s51-54*s51^2)-18*(4*s34^3-s34*s45^2+s34^2*(4*s45-2*s51)+s45*(3*s45^2-8*s45*s51+12*s51^2)))/(18*s12^3)+(s23^4*(2*s34-2*s45-3*s51)+s34^4*(-4*s45+3*s51)-2*s34^3*(s45^2+3*s45*s51-3*s51^2)-s45^2*(s45^3-3*s45^2*s51+3*s45*s51^2-4*s51^3)+s34^2*(-s45^3+6*s45*s51^2+4*s51^3)+s34*s45*(s45^3-3*s45^2*s51+6*s45*s51^2+6*s51^3)-s23^3*(7*s34^2-7*s34*s45+s45*(7*s45+3*s51))+s23^2*(2*s34^3-9*s45^3+6*s45^2*s51+s34^2*(-9*s45+s51)+s34*(9*s45^2-9*s45*s51-3*s51^2))-s23*(s34^4+5*s45^4-4*s34^3*s51-9*s45^3*s51+5*s45^2*s51^2+s45*s51^3+s51^4+s34^2*(5*s45^2-5*s45*s51-3*s51^2)+s34*(-5*s45^3+10*s45^2*s51-4*s45*s51^2+2*s51^3)))/s12^5,
p[2]->(-11*s23^5-(30*s12^2*s23^4)/s45+(63*s12*s23^5)/s45-(33*s23^6)/s45+168*s23^4*s45+240*s23^3*s45^2+97*s23^2*s45^3+3*s23*s45^4+2*s12^2*s23^2*(49*s23+64*s45)-s12*s23*(70*s23^3+332*s23^2*s45+202*s23*s45^2+3*s45^3)-(2*s12^3*s23^2*(41*s45-26*s51))/(s12-s34-s45)+(112*s12^3*s23^2*(s23-s51))/s34+(30*s12^3*s23^2*(s23-s51)^2)/(s34*s45)-(63*s12^2*s23^3*(s23-s51)^2)/(s34*s45)+(33*s12*s23^4*(s23-s51)^2)/(s34*s45)-(3*s12^4*s23*(s23-s51)^3)/s34^3+(3*s12^4*s23*(s45-s51)^3)/(s12-s34-s45)^3-(6*s12^4*s45*(s45-2*s51))/(s23+s45-s51)+(s23*s45*(s23*s45*(143*s45-134*s51)+s23^2*(134*s45-99*s51)+9*s45^2*(s45-s51))*(s23+s45-s51)^2)/(-s12+s34+s45)^2+(6*s12^4*s23*s45)/s51-(6*s12^3*(2*s23-s34)*s45*(s23+s45))/s51+(6*s12^3*s45*(-s34+s45-2*s51)*s51)/(s23+s45-s51)+(30*s12^3*s23^2*s51^2)/((s12-s34-s45)*s45)-(63*s12^2*s23^3*s51^2)/((s12-s34-s45)*s45)+(33*s12*s23^4*s51^2)/((s12-s34-s45)*s45)+(3*s23*s45^2*(s23+s45-s51)^3*(12*s23*s45+s45^2-11*s23*s51-s45*s51))/(s12-s34-s45)^3+(3*s23*s45^2*s51^3*(-11*s23^2+11*s23*s51+s45*s51))/s34^3-(3*s23*(s23+s45)*s51*(33*s23^3+33*s23^2*(s45-s51)-62*s23*s45*s51-3*s45^2*s51))/s34+(s23*s45*s51^2*(-99*s23^3-99*s23^2*(s45-s51)+134*s23*s45*s51+9*s45^2*s51))/s34^2-(3*s12^3*s23*(s45-s51)^2*(4*s45^2+3*s23*(5*s45-4*s51)-5*s45*s51+s51^2))/(s12-s34-s45)^3-(s12^3*s23*(s45-s51)*(98*s23*s45+9*s45^2-89*s23*s51-12*s45*s51+3*s51^2))/(-s12+s34+s45)^2+(3*s12^3*s23*(s23-s51)^2*(11*s23^2-10*s23*s51-s51*(3*s45+s51)))/s34^3-2*s12^3*(23*s23^2-6*s23*s45+3*s45*(s34-s45+2*s51))-(3*s12*s23*s45*s51^2*(22*s23^3+s45*s51*(s45+3*s51)-11*s23^2*(s45+4*s51)+2*s23*s51*(4*s45+11*s51)))/s34^3-(3*s12^2*s23*(s23-s51)*s51*(11*s23^3-22*s23^2*(s45+s51)+3*s45*s51*(s45+s51)+s23*s51*(19*s45+11*s51)))/s34^3-(s12^3*s23*(s23-s51)*(86*s23^2-3*s51*(2*s45+s51)-s23*(3*s45+83*s51)))/s34^2-(s12^2*s23*(126*s23^3-3*s45*s51*(s45+2*s51)+9*s23^2*(7*s45+5*s51)-s23*s51*(170*s45+171*s51)))/s34+(s12*s23*(99*s23^4-3*s45^2*s51*(s45+5*s51)+s23^3*(99*s45+86*s51)-s23*s45*s51*(91*s45+363*s51)+s23^2*(33*s45^2+64*s45*s51-185*s51^2)))/s34-(3*s12*s23*s45*(s23+s45-s51)^2*(s45*(4*s45^2-7*s45*s51+3*s51^2)+s23*(37*s45^2-58*s45*s51+22*s51^2)))/(s12-s34-s45)^3-(s12*s23*s51*(33*s23^4-33*s23^3*(s45+2*s51)+3*s45^2*s51*(2*s45+7*s51)+s23*s45*s51*(89*s45+256*s51)+s23^2*(-66*s45^2-223*s45*s51+33*s51^2)))/s34^2+(3*s23*(s23+s45)*(s23^3*(62*s45-33*s51)+3*s45^2*(s45-s51)^2+2*s23*s45*(34*s45^2-65*s45*s51+31*s51^2)+s23^2*(127*s45^2-157*s45*s51+33*s51^2)))/(s12-s34-s45)+(s12^2*s23*s51*(122*s23^3+3*s45*s51*(4*s45+5*s51)-4*s23^2*(46*s45+61*s51)+s23*(-3*s45^2+169*s45*s51+122*s51^2)))/s34^2+(s12^2*s23*(s23^2*(347*s45-171*s51)+3*s45*(3*s45^2-5*s45*s51+2*s51^2)+s23*(356*s45^2-524*s45*s51+171*s51^2)))/(s12-s34-s45)-(s12*s23*(s23^3*(451*s45-218*s51)+3*s45^2*(6*s45^2-11*s45*s51+5*s51^2)+s23^2*(920*s45^2-1032*s45*s51+185*s51^2)+s23*s45*(487*s45^2-847*s45*s51+363*s51^2)))/(s12-s34-s45)+(s12^2*s23*(3*s45*(9*s45-5*s51)*(s45-s51)^2+s23^2*(330*s45^2-443*s45*s51+122*s51^2)+s23*(357*s45^3-815*s45^2*s51+580*s45*s51^2-122*s51^3)))/(-s12+s34+s45)^2-(s12*s23*(3*s45^2*(9*s45-7*s51)*(s45-s51)^2+s23^3*(366*s45^2-355*s45*s51+33*s51^2)+4*s23*s45*(105*s45^3-271*s45^2*s51+230*s45*s51^2-64*s51^3)+s23^2*(759*s45^3-1364*s45^2*s51+644*s45*s51^2-33*s51^3)))/(-s12+s34+s45)^2+(3*s12^2*s23*(s45-s51)*(3*s45*(s45-s51)^2*(2*s45-s51)+s23^2*(39*s45^2-47*s45*s51+11*s51^2)+s23*(45*s45^3-95*s45^2*s51+61*s45*s51^2-11*s51^3)))/(s12-s34-s45)^3)/(3*s12^5),
p[3]->(2*(s23+s45-2*s51)*(s12^2*(s23-s51)+s23*(s23*s34+s45*(s34+s51))+s12*(-s23^2+s45*(s34+s51)+s23*(-s34-2*s45+s51))))/(s12^3*(s23+s45)),
p[4]->(-4*s23^4*s34+12*s23^3*s34^2+12*s23^2*s34^3+12*s23*s34^4+12*s34^5+4*s23^4*s45-12*s23^3*s34*s45+12*s23^2*s34^2*s45+12*s23*s34^3*s45+12*s34^4*s45+12*s23^3*s45^2-12*s23^2*s34*s45^2+4*s23*s34^2*s45^2+4*s34^3*s45^2+12*s23^2*s45^3-4*s23*s34*s45^3+4*s23*s45^4+(4*s34^7)/(s23*s45-s34*s45)-(4*s12^3*s34^2*(s34-s51)^2)/((s23-s34)*s45)-132*s23^4*s51-21*s23^3*s34*s51+36*s23^2*s34^2*s51-21*s23*s34^3*s51-18*s34^4*s51-375*s23^3*s45*s51-42*s23^2*s34*s45*s51+15*s23*s34^2*s45*s51-42*s34^3*s45*s51-354*s23^2*s45^2*s51-21*s23*s34*s45^2*s51-2*s34^2*s45^2*s51-111*s23*s45^3*s51+(19*s12^4*(s23-s51)*s51)/s45-(6*s12^4*(s23-s51)^2*s51)/s34^2-(6*s12^4*(s34-s51)*s51)/(s23-s34)-(66*s12^2*s23*(s45-s51)^2*(s23+s45-s51)*s51)/(-s12+s34+s45)^2+(132*s12*s23*s45*(s45-s51)*(s23+s45-s51)^2*s51)/(-s12+s34+s45)^2-(66*s23*s45^2*(s23+s45-s51)^3*s51)/(-s12+s34+s45)^2+63*s23^2*s34*s51^2+63*s23*s34^2*s51^2-87*s23^2*s45*s51^2+45*s23*s34*s45*s51^2-12*s34^2*s45*s51^2-87*s23*s45^2*s51^2-12*s34*s45^2*s51^2-(6*s12^3*s34*s45*s51^2)/(s23-s51)^2-(3*s12^4*(s34-s51)*s51^2)/(s23-s34)^2-(3*s12^4*s51^3)/((s23-s34)*s34)+63*s23*s34*s51^3+66*s34^2*s51^3+(33*s12^3*s51^3)/(s12-s34-s45)+75*s23*s45*s51^3+150*s34*s45*s51^3-2*s45^2*s51^3-(33*s12^4*s51^3)/((s23-s34)*(-s12+s34+s45))+63*s34*s51^4+75*s45*s51^4-(66*s23*s45^2*s51^4)/s34^2-(3*s45^3*s51^4)/((s23-s34)*s34)-(33*s45^3*s51^4)/((s23-s34)*(-s12+s34+s45))-(3*s12*s45^3*s51^4)/(s34*(s23-s51)^2)-(6*s12*s45^3*s51^4)/(s34^2*(s23-s51))+(3*s45^3*s51^5)/(s34*(s23-s51)^2)+(6*s45^3*s51^5)/(s34^2*(s23-s51))-(9*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*s34)-(99*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*(-s12+s34+s45))+(3*s12^3*s51^3*(3*s45+s51))/((s23-s34)*s34)+(33*s12^3*s51^3*(3*s45+s51))/((s23-s34)*(-s12+s34+s45))+(4*s12*s34^5*(-3*s34+2*s51))/((s23-s34)*s45)+(3*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*s34)+(33*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*(-s12+s34+s45))+s12^4*(22*s23+7*s51)+(s45^2*s51^4*(21*s45+37*s51))/(s34*(s23-s51))-(s12*s45^2*s51^3*(15*s45+46*s51))/(s34*(s23-s51))+(9*s12^2*s45^2*s51^3)/(s23*s34-s34*s51)-(s12^3*s51*(15*s34*s45+32*s34*s51-21*s45*s51))/(s23-s51)+(19*s12^2*s34^2*s51^3)/(s23*s45-s45*s51)-(38*s12*s34^2*s51^4)/(s23*s45-s45*s51)+(19*s34^2*s51^5)/(s23*s45-s45*s51)+(3*s51*(s34^2+s34*s45+s45*s51)^3)/(s23-s34)^2+(2*s45*s51^3*(-99*s23^2-99*s23*s45+2*s45*s51))/s34+(4*s12^2*s34^3*(3*s34^2-4*s34*s51+s51^2))/((s23-s34)*s45)+(s12^4*(-6*s23*s51+9*s51^2))/s34-s12^3*(4*s23^2+26*s23*s34+4*s34^2+22*s34*s45+63*s23*s51+9*s34*s51-11*s45*s51+17*s51^2)+(s12^3*s51*(-106*s23^2+6*s23*s45+73*s23*s51-6*s45*s51+30*s51^2))/s34-(s12^2*s51^2*(-178*s23^2+236*s23*s45+6*s45^2+145*s23*s51+78*s45*s51+33*s51^2))/s34+(3*s51^2*(s45+s51)*(3*s45^2*s51^2+3*s34*s45*s51*(s45+s51)+s34^2*(s45+s51)^2))/(s23-s51)^2-(s12^3*(4*s34^3-s34^2*s51+33*s34*s51^2+3*s51^2*(2*s45+s51)))/(s23-s34)+(s12^2*(20*s34^4+s34^3*(8*s45-17*s51)-5*s34^2*s45*s51+s34*s45*(3*s45-23*s51)*s51-3*s45*s51^2*(2*s45+s51)))/(s23-s34)+(6*s12^3*(s23-s51)*s51*(11*s23^2-10*s23*s51-s51*(3*s45+s51)))/s34^2-(3*s12^3*s51*(s34^3+s34^2*(s45-s51)+s51^2*(3*s45+s51)))/(s23-s34)^2+(6*s12*s45*s51^3*(-22*s23^2+3*s45*s51+11*s23*(s45+2*s51)))/s34^2+(3*s12^2*s51*(3*s34^4+5*s34^3*s45+3*s34*s45*s51*(s45+s51)+3*s45*s51^2*(s45+s51)+2*s34^2*s45*(s45+2*s51)))/(s23-s34)^2+(3*s12^2*s51^2*(4*s45^2*s51+s34^2*(s45+s51)+s34*s45*(2*s45+7*s51)))/(s23-s51)^2-(6*s12^2*s51^2*(11*s23^3-22*s23^2*(s45+s51)+3*s45*s51*(s45+s51)+s23*s51*(19*s45+11*s51)))/s34^2+(12*s34^6+s34^4*s45*(4*s45-33*s51)+3*s34^5*(4*s45-5*s51)-9*s45^3*s51^3-3*s34^3*s45*s51*(7*s45+26*s51)-3*s34^2*s45^2*s51*(s45+29*s51)-s34*s45^2*s51^2*(9*s45+95*s51))/(s23-s34)+(2*s12*s51^2*(-33*s23^3+33*s23^2*(s45+s51)+s45*s51*(10*s45+33*s51)+2*s23*s45*(33*s45+95*s51)))/s34+s12^2*(4*s23^3+20*s34^3+s23^2*(20*s34-111*s51)+s34^2*(8*s45-4*s51)+29*s45*s51^2+s34*s51*(18*s45+127*s51)+s23*(20*s34^2+8*s34*s45+73*s34*s51-126*s45*s51))-(2*s12^3*(2*s23^3+2*s34*(s34-s51)^2+s23^2*(2*s34+15*s51)+s23*(2*s34^2+15*s34*s51-17*s51^2)))/s45-(3*s12*s51*(3*s34^5+7*s34^4*s45+2*s34*s45^2*s51*(s45+3*s51)+s45^2*s51^2*(s45+3*s51)+s34^3*s45*(5*s45+6*s51)+s34^2*s45*(s45^2+8*s45*s51+3*s51^2)))/(s23-s34)^2-(3*s12*s51^2*(2*s34^2*(s45+s51)^2+s45^2*s51*(2*s45+7*s51)+s34*s45*(s45^2+9*s45*s51+8*s51^2)))/(s23-s51)^2-(2*s12*s34*(4*s23^4+6*s34^4-4*s34^3*s51+19*s34*s51^3+3*s23^3*(2*s34+5*s51)+3*s23^2*s34*(2*s34+5*s51)+s23*s34*(6*s34^2-4*s34*s51+19*s51^2)))/s45+(s12^2*(4*s23^4+s23^3*(12*s34+11*s51)+3*s23^2*(4*s34^2+20*s34*s51-5*s51^2)+s23*s34*(12*s34^2+3*s34*s51+4*s51^2)+s34^2*(12*s34^2-16*s34*s51+23*s51^2)))/s45-(s12*(28*s34^5+s34^4*(20*s45-37*s51)-3*s45^2*s51^2*(2*s45+5*s51)-2*s34^2*s45*s51*(11*s45+38*s51)+4*s34^3*(s45^2-12*s45*s51-s51^2)-s34*s45*s51*(3*s45^2+65*s45*s51+95*s51^2)))/(s23-s34)+(s12^2*s51*(s34^2*(3*s45+25*s51)+s45*s51*(15*s45+64*s51)+s34*(6*s45^2+59*s45*s51+127*s51^2)))/(s23-s51)+(s12^2*(-33*s51^3*(2*s45+s51)+2*s23^2*(2*s45^2-91*s45*s51+89*s51^2)+s23*(4*s45^3-186*s45^2*s51+360*s45*s51^2-145*s51^3)))/(s12-s34-s45)+(s45*(2*s23^4*(2*s45-99*s51)-33*s45*s51^4+3*s23^3*(4*s45^2-191*s45*s51+132*s51^2)+s23*s45*(4*s45^3-177*s45^2*s51+309*s45*s51^2-103*s51^3)+3*s23^2*(4*s45^3-184*s45^2*s51+235*s45*s51^2-66*s51^3)))/(s12-s34-s45)-(s12*(-33*s45*s51^3*(s45+2*s51)+s23^3*(8*s45^2-380*s45*s51+66*s51^2)+s23*s45*(8*s45^3-363*s45^2*s51+669*s45*s51^2-248*s51^3)+s23^2*(16*s45^3-743*s45^2*s51+760*s45*s51^2-66*s51^3)))/(s12-s34-s45)+(s34^2*(4*s23^4+4*s34^4+19*s51^4+s23^3*(4*s34+19*s51)+s23^2*(4*s34^2+19*s51^2)+s23*(4*s34^3+19*s51^3)))/s45+(s51*(3*s45*s51^2*(9*s45^2+37*s45*s51+25*s51^2)+3*s34*s51*(5*s45^3+37*s45^2*s51+53*s45*s51^2+21*s51^3)+s34^2*(3*s45^3+37*s45^2*s51+84*s45*s51^2+69*s51^3)))/(s23-s51)-(s12*s51*(2*s45*s51*(6*s45^2+49*s45*s51+80*s51^2)+s34^2*(6*s45^2+62*s45*s51+94*s51^2)+s34*(3*s45^3+58*s45^2*s51+234*s45*s51^2+158*s51^3)))/(s23-s51)+s12*(4*s23^4-28*s34^4+4*s45*(3*s45-14*s51)*s51^2+s34^3*(-20*s45+46*s51)+s23^3*(-16*s34+4*s45+269*s51)+s34^2*(-4*s45^2+19*s45*s51-84*s51^2)-s23^2*(28*s34^2+8*s34*s45+4*s45^2+37*s34*s51-521*s45*s51+15*s51^2)-2*s34*s51*(-3*s45^2+58*s45*s51+79*s51^2)-s23*(28*s34^3+s34^2*(20*s45+27*s51)+s34*s51*(s45+154*s51)+4*s45*(s45^2-63*s45*s51-7*s51^2))))/(3*s12^5),
p[5]->(2*s45*(-(s12*(s23+s51))+s45*(s34+s51)+s23*(s34+2*s51)))/(s12^2*(s23+s45-s51)),
p[6]->(68*s23^5-17*s12^4*s34+128*s23^4*s34+87*s23^3*s34^2+52*s23^2*s34^3+23*s23*s34^4+272*s23^4*s45+192*s23^3*s34*s45+87*s23^2*s34^2*s45+26*s23*s34^3*s45+408*s23^3*s45^2+128*s23^2*s34*s45^2+29*s23*s34^2*s45^2+272*s23^2*s45^3+32*s23*s34*s45^3+68*s23*s45^4-(66*s12^3*s23*(s45-s51)^2*(s23+s45-s51))/(-s12+s34+s45)^2-(66*s12*s23*s45*(s23*(3*s45-2*s51)+3*s45*(s45-s51))*(s23+s45-s51)^2)/(-s12+s34+s45)^2+(66*s23*s45^2*(s23+s45)*(s23+s45-s51)^3)/(-s12+s34+s45)^2-44*s23^4*s51+87*s23^3*s34*s51+136*s23^2*s34^2*s51+121*s23*s34^3*s51+60*s34^4*s51+78*s23^3*s45*s51+174*s23^2*s34*s45*s51+107*s23*s34^2*s45*s51+148*s23^2*s45^2*s51+87*s23*s34*s45^2*s51+61*s23*s45^3*s51+(29*s12^3*(5*s23^2-s45^2+s23*(s45-5*s51))*s51)/s34-(66*s12^3*s23*(s23-s51)^2*s51)/s34^2+87*s23^2*s34*s51^2+185*s23*s34^2*s51^2+207*s34^3*s51^2+87*s23^2*s45*s51^2+165*s23*s34*s45*s51^2+69*s34^2*s45*s51^2+87*s23*s45^2*s51^2+87*s23*s34*s51^3+234*s34^2*s51^3+87*s23*s45*s51^3+156*s34*s45*s51^3+26*s45^2*s51^3+(66*s23*s45^2*(s23+s45)*s51^3)/s34^2+87*s34*s51^4+87*s45*s51^4-(3*s12^4*s34^3*(s34+s51))/(s45*(s23-s34+s45-s51)^2)+(12*s12^3*s34^3*(s34+s51)^2)/(s45*(s23-s34+s45-s51)^2)-(18*s12^2*s34^3*(s34+s51)^3)/(s45*(s23-s34+s45-s51)^2)+(12*s12*s34^3*(s34+s51)^4)/(s45*(s23-s34+s45-s51)^2)-(3*s34^3*(s34+s51)^5)/(s45*(s23-s34+s45-s51)^2)-(29*s12^3*s45^2*(s45-s51)*s51)/(s34*(-s23+s34-s45+s51))+(87*s12^2*s45^2*(s45-s51)*s51^2)/(s34*(-s23+s34-s45+s51))-(87*s12*s45^2*(s45-s51)*s51^3)/(s34*(-s23+s34-s45+s51))+(29*s45^2*(s45-s51)*s51^4)/(s34*(-s23+s34-s45+s51))+(3*s12^4*s34^2*(2*s34-s45+s51))/(s23-s34+s45-s51)^2+(3*s12^4*s23*s51^2)/(-s12+s34+s45+s51)^2-(3*s12^4*s23*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(12*s12^3*s23^2*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(18*s12^2*s23^3*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(12*s12*s23^4*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(3*s23^5*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(29*s12^3*s23*s45^2*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51))+(87*s12^2*s23*s45^2*(s23+s45)^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(87*s12*s23*s45^2*(s23+s45)^3)/((s12-s34-s45)*(-s12+s34+s45+s51))+(29*s23*s45^2*(s23+s45)^4)/((s12-s34-s45)*(-s12+s34+s45+s51))-(23*s12^4*s23*s51)/(-s12+s34+s45+s51)+(23*s12^4*s23*s51^2)/(s45*(-s12+s34+s45+s51))-(107*s12^3*s23^2*s51^2)/(s45*(-s12+s34+s45+s51))+(183*s12^2*s23^3*s51^2)/(s45*(-s12+s34+s45+s51))-(137*s12*s23^4*s51^2)/(s45*(-s12+s34+s45+s51))+(38*s23^5*s51^2)/(s45*(-s12+s34+s45+s51))+(s12^4*s34^2*(11*s34+14*s51))/(s45*(s23-s34+s45-s51))+(s34^2*(s34+s51)^4*(14*s34+29*s51))/(s45*(s23-s34+s45-s51))+(3*s12^2*s34^2*(s34+s51)^2*(25*s34+43*s51))/(s45*(s23-s34+s45-s51))-(s12*s34^2*(s34+s51)^3*(53*s34+101*s51))/(s45*(s23-s34+s45-s51))+(s12^4*(20*s23^2+17*s23*s34+14*s34^2-20*s23*s51))/s45+(66*s12^2*s23*(s23-s51)*s51*(s23^2+s23*(s45-s51)-3*s45*s51))/s34^2+(66*s12*s23*s45*s51^2*(2*s23^2+2*s23*(s45-s51)-3*s45*s51))/s34^2-s12^3*(72*s23^2-54*s34^2+20*s23*(s34-s51)+3*s34*s51+23*s45*s51)-(29*s12^3*s23*(4*s23*s45+3*s45^2-5*s23*s51-9*s45*s51+5*s51^2))/(s12-s34-s45)-(s12^3*s23*(26*s23*s45-3*s45^2+3*s23*s51-23*s45*s51+23*s51^2))/(-s12+s34+s45+s51)-(s12^3*s34^2*(47*s34^2+118*s34*s51+71*s51^2))/(s45*(s23-s34+s45-s51))+(s12*s51*(66*s23^4+2*s23^2*s45*(33*s45-289*s51)+66*s23^3*(2*s45-s51)-570*s23*s45^2*s51-87*s45^2*s51^2))/s34+(s12^4*s34*(28*s34+17*(-s45+s51)))/(-s23+s34-s45+s51)+(3*s12^3*s23*(s45^3-s45*s51^2+s51^3+s23*s45*(s45+s51)))/(-s12+s34+s45+s51)^2-(3*s12^3*(7*s34^4-s34^2*s45*s51+s45^2*(s45-s51)*s51-s34*s45*s51^2+s34^3*(-3*s45+7*s51)))/(s23-s34+s45-s51)^2+(s45*s51^2*(198*s23^3+396*s23^2*s45+29*s45*s51^2+s23*s45*(198*s45+29*s51)))/s34-(s12^3*(72*s23^3+71*s23*s34^2+s23^2*(83*s34-95*s51)+s34^2*(59*s34+71*s51)))/s45+(s12^3*(104*s34^3-s34*s51*(17*s45+3*s51)-s45*s51*(3*s45+23*s51)+s34^2*(-54*s45+122*s51)))/(s23-s34+s45-s51)+(s12^2*s51*(-211*s23^3+459*s23*s45*s51+87*s45^2*s51+s23^2*(-240*s45+211*s51)))/s34+(s12*(82*s34^5-4*s34^4*(5*s45-38*s51)+s34^3*(97*s45-153*s51)*s51+s34^2*s51*(23*s45^2+147*s45*s51-434*s51^2)+s34*s51^2*(156*s45^2-167*s45*s51-211*s51^2)+s45*s51^2*(52*s45^2+67*s45*s51-197*s51^2)))/(s23-s34+s45-s51)-(s12^2*(141*s34^4-57*s34^3*(s45-4*s51)+s34^2*(20*s45-57*s51)*s51+s34*s51*(23*s45^2-20*s45*s51-144*s51^2)+s45*s51*(26*s45^2+29*s45*s51-133*s51^2)))/(s23-s34+s45-s51)-(3*s12*(5*s34^6-s34^5*(s45-7*s51)+s34^4*(5*s45-9*s51)*s51+3*s45^2*(s45-s51)*s51^3+s34^3*s51*(s45^2+6*s45*s51-19*s51^2)+s34^2*s51^2*(6*s45^2-7*s45*s51-8*s51^2)+s34*s45*s51^2*(2*s45^2+2*s45*s51-7*s51^2)))/(s23-s34+s45-s51)^2+(3*s12^2*(9*s34^5-3*s34^4*(s45-4*s51)+s34^3*(s45-3*s51)*s51+3*s45^2*(s45-s51)*s51^2+s34^2*s51*(s45^2-s45*s51-6*s51^2)+s34*s45*s51*(s45^2+s45*s51-5*s51^2)))/(s23-s34+s45-s51)^2+(66*s12^2*s23*(s45-s51)*(3*s45*(s45-s51)^2+s23^2*(3*s45-s51)+s23*(6*s45^2-7*s45*s51+s51^2)))/(-s12+s34+s45)^2+(3*(s34+s51)*(s34^6+3*s34^4*(s45-2*s51)*s51+s34^3*(3*s45-8*s51)*s51^2+s34*s45*(2*s45-3*s51)*s51^3+s45^2*(s45-s51)*s51^3-3*s34^2*s51^2*(-s45^2+s45*s51+s51^2)))/(s23-s34+s45-s51)^2-(3*s23*(s45^6+s23^3*(s45+s51)^2*(4*s45+s51)+s23*s45^4*(4*s45+3*s51)+3*s23^2*s45^2*(2*s45^2+3*s45*s51+s51^2)+s23^4*(s45^2+3*s45*s51+3*s51^2)))/(-s12+s34+s45+s51)^2+(29*s23^4*s34^2+s23^5*(32*s34-35*s51)+s34^2*(s34+s51)^3*(17*s34+29*s51)+s23*s34^2*(s34+s51)^2*(20*s34+29*s51)+s23^3*s34^2*(26*s34+29*s51)+s23^2*s34^2*(23*s34^2+52*s34*s51+29*s51^2))/s45+(3*s12^2*(28*s23^4+43*s23^2*s34^2+s23^3*(49*s34-55*s51)+s23*s34^2*(37*s34+43*s51)+s34^2*(31*s34^2+74*s34*s51+43*s51^2)))/s45+(s23*(9*s45^5+3*s23*s45^3*(41*s45+6*s51)+3*s23^4*(32*s45+35*s51)+3*s23^2*s45*(105*s45^2+47*s45*s51+3*s51^2)+s23^3*(297*s45^2+228*s45*s51+47*s51^2)))/(-s12+s34+s45+s51)+(s12^2*s23*(3*s45^3+4*s23^2*(37*s45+45*s51)+s23*(151*s45^2+122*s45*s51+93*s51^2)))/(-s12+s34+s45+s51)-(s12*(32*s23^5+101*s23^3*s34^2+s23^4*(113*s34-125*s51)+s34^2*(s34+s51)^2*(65*s34+101*s51)+s23^2*s34^2*(89*s34+101*s51)+s23*s34^2*(77*s34^2+178*s34*s51+101*s51^2)))/s45-(s12*s23*(15*s45^4+s23^3*(218*s45+259*s51)+s23*s45*(248*s45^2+114*s45*s51+9*s51^2)+s23^2*(451*s45^2+373*s45*s51+117*s51^2)))/(-s12+s34+s45+s51)+(s23*s45*(s23+s45)*(198*s23^3+s23^2*(507*s45-396*s51)+3*s23*(140*s45^2-235*s45*s51+66*s51^2)+s45*(111*s45^2-309*s45*s51+169*s51^2)))/(s12-s34-s45)+(s12^2*s23*(s23^2*(430*s45-211*s51)+3*s45*(95*s45^2-277*s45*s51+153*s51^2)+s23*(715*s45^2-1100*s45*s51+211*s51^2)))/(s12-s34-s45)+(-17*s34^6-29*s34^5*s51+6*s34^4*s51*(-10*s45+17*s51)+s34^3*s51^2*(-147*s45+310*s51)+s45*s51^3*(-26*s45^2-35*s45*s51+87*s51^2)+s34*s51^3*(-133*s45^2+147*s45*s51+87*s51^2)+s34^2*s51^2*(-69*s45^2-27*s45*s51+283*s51^2))/(s23-s34+s45-s51)-(s12*s23*(s23^3*(512*s45-66*s51)+s23^2*(1333*s45^2-1156*s45*s51+66*s51^2)+3*s45^2*(103*s45^2-293*s45*s51+161*s51^2)+s23*s45*(1130*s45^2-1969*s45*s51+578*s51^2)))/(s12-s34-s45)-(3*s12^2*s23*(3*s45^4+s23^2*(3*s45^2+5*s45*s51+6*s51^2)+s23*(6*s45^3+5*s45^2*s51+4*s45*s51^2+3*s51^3)))/(-s12+s34+s45+s51)^2+(3*s12*s23*(3*s45^5+s23*s45^2*(9*s45^2+7*s45*s51+3*s51^2)+s23^3*(3*s45^2+7*s45*s51+8*s51^2)+s23^2*(9*s45^3+14*s45^2*s51+11*s45*s51^2+3*s51^3)))/(-s12+s34+s45+s51)^2+s12^2*(258*s23^3-57*s34^3+3*s23^2*(73*s34+88*s45-28*s51)+60*s34^2*s51+2*s34*s51*(23*s45+72*s51)+s45*s51*(26*s45+133*s51)+s23*(63*s34^2+72*s34*(s45+2*s51)+s45*(90*s45+133*s51)))-s12*(254*s23^4-20*s34^4+2*s23^3*(155*s34+285*s45-54*s51)+117*s34^3*s51+s45*s51^2*(52*s45+197*s51)+s34*s51^2*(202*s45+211*s51)+s34^2*s51*(23*s45+348*s51)+s23^2*(176*s34^2+281*s34*s45+506*s45^2+211*s34*s51+188*s45*s51)+s23*(66*s34^3+s34^2*(75*s45+262*s51)+s45*(158*s45^2+171*s45*s51+197*s51^2)+s34*(84*s45^2+237*s45*s51+211*s51^2))))/(3*s12^5),
p[7]->(2*(2*s23*(s23*s34+s45*(s34+s51))^2+s12^3*(-2*s23^2+(s45-2*s51)*s51+s23*(s45+4*s51))-s12*s23*(s23^2*(4*s34-2*s45)+s45*(2*s34+3*s45)*(s34+s51)+s23*(2*s34^2+7*s34*s45-2*s45^2-4*s34*s51))+s12^2*(2*s23^3+s23^2*(4*s34-s45-4*s51)-s45*(s45-2*s51)*(s34+s51)+s23*(3*s34*s45-4*s34*s51-5*s45*s51+2*s51^2))))/(s12^4*s45),
p[8]->(2*(s23*(s23*s34+s45*(s34+s51))^3*(3*s34^2+8*s34*s45+s23*(2*s34+2*s45+33*s51)+s45*(5*s45+33*s51))+s12^6*(2*s23^3+3*s34*s51*(-s45+s51)+s23^2*(3*s34+2*s45+22*s51)+s23*(3*s34*s45-6*s34*s51+50*s45*s51-24*s51^2))-s12^5*(4*s23^4+2*s23^3*(7*s34+5*s45+37*s51)+s23^2*(12*s34^2+28*s34*s45+3*s45^2+54*s34*s51+170*s45*s51-78*s51^2)-3*s34*(s45-s51)*(3*s45*s51+s34*(s45+2*s51))+s23*(6*s34^2*(2*s45-3*s51)+5*s45*s51*(31*s45+2*s51)+s34*(20*s45^2+99*s45*s51-42*s51^2)))+s12^4*(2*s23^5+s23^4*(19*s34+10*s45+85*s51)-3*s34*(s34+s45)*(s45-s51)*(3*s45*s51+s34*(2*s45+s51))+s23^3*(36*s34^2+14*s45^2+235*s45*s51-87*s51^2+9*s34*(7*s45+24*s51))+s23^2*(18*s34^3+2*s45*(135*s45-37*s51)*s51+6*s34^2*(14*s45+5*s51)+s34*(62*s45^2+469*s45*s51-153*s51^2))+s23*(18*s34^3*(s45-s51)+3*s34^2*(20*s45^2+17*s45*s51-4*s51^2)+4*s34*s45*(9*s45^2+83*s45*s51+20*s51^2)+s45*s51*(165*s45^2+184*s45*s51+89*s51^2)))-s12*s23*(s23^4*s34^2*(8*s34+6*s45+99*s51)+s23^3*s34*(16*s34^3+3*s45*s51*(2*s45+33*s51)+s34^2*(52*s45+85*s51)+s34*(28*s45^2+394*s45*s51-33*s51^2))+s45^2*(s34+s51)^2*(6*s34^3+s34^2*(28*s45+3*s51)+s34*s45*(34*s45+105*s51)+s45*(10*s45^2+104*s45*s51+99*s51^2))+s23^2*s34*(6*s34^4+s34^3*(60*s45-6*s51)+2*s34^2*s45*(57*s45+140*s51)+s45*s51*(23*s45^2+380*s45*s51+33*s51^2)+s34*s45*(48*s45^2+624*s45*s51+209*s51^2))+s23*s45*(s34+s51)*(12*s34^4+s34^3*(72*s45-3*s51)+4*s34^2*s45*(26*s45+71*s51)+s45*s51*(s45^2+93*s45*s51+66*s51^2)+s34*s45*(36*s45^2+397*s45*s51+256*s51^2)))-s12^3*(-3*s34*s45*(s34+s45)^2*(s45-s51)*(s34+s51)+s23^5*(8*s34+2*s45+33*s51)+s23^4*(36*s34^2+44*s34*s45+6*s45^2+255*s34*s51+118*s45*s51-33*s51^2)+s23^3*(44*s34^3+6*s34^2*(23*s45+34*s51)+s45*(6*s45^2+161*s45*s51-87*s51^2)+2*s34*(41*s45^2+366*s45*s51-87*s51^2))+s23^2*(12*s34^4+2*s34^3*(52*s45-7*s51)+s34^2*(169*s45^2+437*s45*s51-72*s51^2)+s34*s45*(58*s45^2+771*s45*s51+100*s51^2)+s45*(-s45^3+118*s45^2*s51+87*s45*s51^2+89*s51^3))+s23*(6*s34^4*(2*s45-s51)+s34^3*(66*s45^2+5*s45*s51+6*s51^2)+2*s34^2*s45*(41*s45^2+152*s45*s51+35*s51^2)+s45*s51*(65*s45^3+252*s45^2*s51+272*s45*s51^2+33*s51^3)+s34*s45*(24*s45^3+363*s45^2*s51+498*s45*s51^2+89*s51^3)))+s12^2*s23*(3*s23^4*s34*(4*s34+2*s45+33*s51)+s23^3*s34*(34*s34^2+72*s34*s45+23*s45^2+255*s34*s51+374*s45*s51-66*s51^2)+s23^2*s34*(26*s34^3+8*s34^2*(17*s45+7*s51)+s34*(152*s45^2+768*s45*s51-87*s51^2)+s45*(33*s45^2+551*s45*s51+122*s51^2))+s45*(s34+s51)*(3*s34^4+32*s34^3*s45+s34^2*s45*(71*s45+110*s51)+s34*s45*(44*s45^2+321*s45*s51+186*s51^2)+s45*(5*s45^3+112*s45^2*s51+282*s45*s51^2+99*s51^3))+s23*(3*s34^5+2*s34^4*(29*s45-6*s51)+s34^3*(173*s45^2+147*s45*s51+3*s51^2)+s34^2*s45*(136*s45^2+839*s45*s51+171*s51^2)+s45*s51*(-4*s45^3+84*s45^2*s51+180*s45*s51^2+33*s51^3)+s34*s45*(21*s45^3+393*s45^2*s51+722*s45*s51^2+122*s51^3)))))/(3*s12^5*(s12-s34-s45)^3*s45),
p[9]->(-68*s23^5-58*s23^4*s34+45*s23^3*s34^2-12*s23^2*s34^3-12*s23*s34^4-12*s34^5-276*s23^4*s45+18*s23^3*s34*s45+45*s23^2*s34^2*s45-12*s23*s34^3*s45-12*s34^4*s45-420*s23^3*s45^2+82*s23^2*s34*s45^2+15*s23*s34^2*s45^2-4*s34^3*s45^2-284*s23^2*s45^3+38*s23*s34*s45^3-72*s23*s45^4-(4*s34^7)/(s23*s45-s34*s45)-(-15*s23^4*s34^2+4*s23^3*s34^3+4*s23^2*s34^4+4*s23*s34^5+4*s34^6+s23^5*(32*s34-35*s51))/s45+(4*s12*s34^5*(3*s34-2*s51))/((s23-s34)*s45)-(6*s12^4*(s23-s51)^3)/s34^2+(4*s12^3*s34^2*(s34-s51)^2)/((s23-s34)*s45)+(66*s12^3*s23*(s45-s51)^2*(s23+s45-s51))/(-s12+s34+s45)^2+(66*s12*s23*s45*(3*s45-2*s51)*(s23+s45-s51)^3)/(-s12+s34+s45)^2-(66*s23*s45^2*(s23+s45-s51)^4)/(-s12+s34+s45)^2+6*s12^4*s51+176*s23^4*s51+84*s23^3*s34*s51+24*s23^2*s34^2*s51+21*s23*s34^3*s51+18*s34^4*s51+495*s23^3*s45*s51+174*s23^2*s34*s45*s51+51*s23*s34^2*s45*s51+42*s34^3*s45*s51+602*s23^2*s45^2*s51+96*s23*s34*s45^2*s51+30*s34^2*s45^2*s51+248*s23*s45^3*s51+6*s34*s45^3*s51+(6*s12^4*(s34-s51)*s51)/(s23-s34)+162*s23^2*s45*s51^2+96*s23*s34*s45*s51^2+87*s34^2*s45*s51^2+180*s23*s45^2*s51^2+105*s34*s45^2*s51^2+18*s45^3*s51^2+(3*s12^4*(s34-s51)*s51^2)/(s23-s34)^2+(3*s12^4*s51^3)/((s23-s34)*s34)+104*s45^2*s51^3+(33*s12^4*s51^3)/((s23-s34)*(-s12+s34+s45))+(3*s45^3*s51^4)/((s23-s34)*s34)+(33*s45^3*s51^4)/((s23-s34)*(-s12+s34+s45))+(9*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*s34)+(99*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*(-s12+s34+s45))-(3*s12^4*s23*s51^2)/(-s12+s34+s45+s51)^2+(3*s12^4*s23*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(12*s12^3*s23^2*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(18*s12^2*s23^3*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(12*s12*s23^4*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(3*s23^5*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(29*s12^3*s23*s45^2*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51))-(87*s12^2*s23*s45^2*(s23+s45)^2)/((s12-s34-s45)*(-s12+s34+s45+s51))+(87*s12*s23*s45^2*(s23+s45)^3)/((s12-s34-s45)*(-s12+s34+s45+s51))-(29*s23*s45^2*(s23+s45)^4)/((s12-s34-s45)*(-s12+s34+s45+s51))+(23*s12^4*s23*s51)/(-s12+s34+s45+s51)-(23*s12^4*s23*s51^2)/(s45*(-s12+s34+s45+s51))+(107*s12^3*s23^2*s51^2)/(s45*(-s12+s34+s45+s51))-(183*s12^2*s23^3*s51^2)/(s45*(-s12+s34+s45+s51))+(137*s12*s23^4*s51^2)/(s45*(-s12+s34+s45+s51))-(38*s23^5*s51^2)/(s45*(-s12+s34+s45+s51))-(3*s12^3*s51^3*(3*s45+s51))/((s23-s34)*s34)-(33*s12^3*s51^3*(3*s45+s51))/((s23-s34)*(-s12+s34+s45))-(3*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*s34)-(33*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*(-s12+s34+s45))-(3*s51*(s34^2+s34*s45+s45*s51)^3)/(s23-s34)^2+(6*s45^2*s51^3*(-11*s23^2+11*s23*s51+s45*s51))/s34^2+s12^3*(90*s23^2+4*s34^2+s23*(4*s34+3*s45-73*s51)-4*s34*s51-3*(s45-12*s51)*s51)-(s12^3*s23*(-26*s23*s45+3*s45^2-3*s23*s51+23*s45*s51-23*s51^2))/(-s12+s34+s45+s51)-(4*s12^2*s34^3*(3*s34^2-4*s34*s51+s51^2))/((s23-s34)*s45)-(66*s12^2*s23*(s23+s45-s51)^2*(3*s45^2-4*s45*s51+s51^2))/(-s12+s34+s45)^2-(3*s12^4*(s23^2-3*s23*s51+3*s51^2))/s34-(3*s12^3*s23*(s45^3-s45*s51^2+s51^3+s23*s45*(s45+s51)))/(-s12+s34+s45+s51)^2+(s12^3*(4*s34^3-s34^2*s51+33*s34*s51^2+3*s51^2*(2*s45+s51)))/(s23-s34)-(s12^2*(20*s34^4+s34^3*(8*s45-17*s51)-5*s34^2*s45*s51+s34*s45*(3*s45-23*s51)*s51-3*s45*s51^2*(2*s45+s51)))/(s23-s34)+(6*s12^3*(s23-s51)^2*(11*s23^2-10*s23*s51-s51*(3*s45+s51)))/s34^2+(3*s12^3*s51*(s34^3+s34^2*(s45-s51)+s51^2*(3*s45+s51)))/(s23-s34)^2-(3*s12^2*s51*(3*s34^4+5*s34^3*s45+3*s34*s45*s51*(s45+s51)+3*s45*s51^2*(s45+s51)+2*s34^2*s45*(s45+2*s51)))/(s23-s34)^2-(6*s12*s45*s51^2*(22*s23^3+s45*s51*(s45+3*s51)-11*s23^2*(s45+4*s51)+2*s23*s51*(4*s45+11*s51)))/s34^2+(s45*s51^2*(-198*s23^3-198*s23^2*(s45-s51)+235*s23*s45*s51+3*s45*s51*(6*s45+11*s51)))/s34-(6*s12^2*(s23-s51)*s51*(11*s23^3-22*s23^2*(s45+s51)+3*s45*s51*(s45+s51)+s23*s51*(19*s45+11*s51)))/s34^2+(s12*(32*s23^5+25*s23^4*(s34-5*s51)+4*s23^2*s34^2*(3*s34-2*s51)+4*s23*s34^3*(3*s34-2*s51)+4*s34^4*(3*s34-2*s51)+s23^3*s34*(-7*s34+30*s51)))/s45+(-12*s34^6-3*s34^5*(4*s45-5*s51)+9*s45^3*s51^3+3*s34^3*s45*s51*(7*s45+26*s51)+3*s34^2*s45^2*s51*(s45+29*s51)+s34^4*s45*(-4*s45+33*s51)+s34*s45^2*s51^2*(9*s45+95*s51))/(s23-s34)-(s12^3*(139*s23^3+6*s51^2*(-s45+5*s51)+s23*s51*(3*s45+70*s51)-2*s23^2*(3*s45+121*s51)))/s34+s12^2*(-166*s23^3-20*s34^3+20*s34*s45*s51+s34^2*(-8*s45+26*s51)+s45*s51*(3*s45+35*s51)+s23^2*(70*s34-216*s45+195*s51)+s23*(-20*s34^2+67*s34*s45-90*s45^2+35*s34*s51+503*s45*s51))+(s12^3*(8*s23^3+4*s23^2*(s34-4*s51)+4*s34*(s34-s51)^2+s23*(4*s34^2-8*s34*s51-15*s51^2)))/s45-(s12^2*(40*s23^4-s23^3*(3*s34+106*s51)+s23^2*(12*s34^2+22*s34*s51-15*s51^2)+4*s23*s34*(3*s34^2-4*s34*s51+s51^2)+4*s34^2*(3*s34^2-4*s34*s51+s51^2)))/s45+(3*s23*(s45^6+s23^3*(s45+s51)^2*(4*s45+s51)+s23*s45^4*(4*s45+3*s51)+3*s23^2*s45^2*(2*s45^2+3*s45*s51+s51^2)+s23^4*(s45^2+3*s45*s51+3*s51^2)))/(-s12+s34+s45+s51)^2+(3*s12*s51*(3*s34^5+7*s34^4*s45+2*s34*s45^2*s51*(s45+3*s51)+s45^2*s51^2*(s45+3*s51)+s34^3*s45*(5*s45+6*s51)+s34^2*s45*(s45^2+8*s45*s51+3*s51^2)))/(s23-s34)^2+(s12^3*(29*s23^2*(4*s45-5*s51)-33*s51^3+29*s23*(3*s45^2-9*s45*s51+5*s51^2)))/(s12-s34-s45)-(s12*s51*(66*s23^4-66*s23^3*(s45+2*s51)+5*s23*s45*s51*(29*s45+76*s51)-2*s23^2*(66*s45^2+190*s45*s51-33*s51^2)+6*s45*s51*(2*s45^2+11*s45*s51+11*s51^2)))/s34-(s23*(9*s45^5+3*s23*s45^3*(41*s45+6*s51)+3*s23^4*(32*s45+35*s51)+3*s23^2*s45*(105*s45^2+47*s45*s51+3*s51^2)+s23^3*(297*s45^2+228*s45*s51+47*s51^2)))/(-s12+s34+s45+s51)-(s12^2*s23*(3*s45^3+4*s23^2*(37*s45+45*s51)+s23*(151*s45^2+122*s45*s51+93*s51^2)))/(-s12+s34+s45+s51)+(s12*(28*s34^5+s34^4*(20*s45-37*s51)-3*s45^2*s51^2*(2*s45+5*s51)-2*s34^2*s45*s51*(11*s45+38*s51)+4*s34^3*(s45^2-12*s45*s51-s51^2)-s34*s45*s51*(3*s45^2+65*s45*s51+95*s51^2)))/(s23-s34)+(s12*s23*(15*s45^4+s23^3*(218*s45+259*s51)+s23*s45*(248*s45^2+114*s45*s51+9*s51^2)+s23^2*(451*s45^2+373*s45*s51+117*s51^2)))/(-s12+s34+s45+s51)+(s12^2*s51*(211*s23^3-s23^2*(302*s45+389*s51)+3*s51*(5*s45^2+26*s45*s51+11*s51^2)+s23*(-6*s45^2+215*s45*s51+145*s51^2)))/s34-(s12^2*(s23^3*(430*s45-211*s51)-33*s51^3*(2*s45+s51)+s23^2*(719*s45^2-1282*s45*s51+389*s51^2)+s23*(289*s45^3-1017*s45^2*s51+819*s45*s51^2-145*s51^3)))/(s12-s34-s45)+(s12*(s23^4*(512*s45-66*s51)-33*s45*s51^3*(s45+2*s51)+3*s23^3*(447*s45^2-512*s45*s51+44*s51^2)+s23*s45*(317*s45^3-1242*s45^2*s51+1152*s45*s51^2-248*s51^3)+6*s23^2*(191*s45^3-452*s45^2*s51+223*s45*s51^2-11*s51^3)))/(s12-s34-s45)+(3*s12^2*s23*(3*s45^4+s23^2*(3*s45^2+5*s45*s51+6*s51^2)+s23*(6*s45^3+5*s45^2*s51+4*s45*s51^2+3*s51^3)))/(-s12+s34+s45+s51)^2-(3*s12*s23*(3*s45^5+s23*s45^2*(9*s45^2+7*s45*s51+3*s51^2)+s23^3*(3*s45^2+7*s45*s51+8*s51^2)+s23^2*(9*s45^3+14*s45^2*s51+11*s45*s51^2+3*s51^3)))/(-s12+s34+s45+s51)^2+(s45*(-198*s23^5+33*s45*s51^4+s23^4*(-709*s45+594*s51)-3*s23^3*(313*s45^2-558*s45*s51+198*s51^2)+s23*s45*(-115*s45^3+486*s45^2*s51-478*s45*s51^2+103*s51^3)+s23^2*(-543*s45^3+1566*s45^2*s51-1072*s45*s51^2+198*s51^3)))/(s12-s34-s45)+s12*(250*s23^4+28*s34^4+s23^3*(-59*s34+566*s45-425*s51)+s34^3*(20*s45-46*s51)-s34*s45*s51*(37*s45+94*s51)-s23^2*(10*s34^2+193*s34*s45-510*s45^2+83*s34*s51+971*s45*s51-15*s51^2)+s34^2*(4*s45^2-69*s45*s51-4*s51^2)-s45*s51*(6*s45^2+89*s45*s51+104*s51^2)+s23*(28*s34^3+s34^2*(s45-55*s51)+s45*(162*s45^2-677*s45*s51-169*s51^2)-s34*(109*s45^2+147*s45*s51+4*s51^2))))/(3*s12^5),
p[10]->(-2*s23*(-3*s12^4*s45*(s23-s51)^3-(33*s23^2-26*s23*s34-33*s23*s51-3*s45*s51)*(s23*s34+s45*(s34+s51))^3+s12^3*(33*s23^4*s45+s23^3*(30*s34^2-86*s34*s45-96*s45*s51)-3*s45*s51^2*(s34*(2*s45+s51)+s51*(3*s45+s51))+s23*(s34*s45*(3*s45-80*s51)*s51+6*s45*(3*s45-4*s51)*s51^2+26*s34^3*(-2*s45+s51)+2*s34^2*s51*(-56*s45+15*s51))+s23^2*(-26*s34^3+4*s34^2*(28*s45-15*s51)-9*s45*(s45-10*s51)*s51+s34*s45*(3*s45+169*s51)))+s12*(33*s23^5*s34^2-3*s45^3*s51*(s34+s51)^2*(s34+s45+3*s51)+s23^4*s34*(37*s34^2+99*s34*s45-66*s34*s51-33*s45*s51)-s23*s45^2*(s34+s51)*(52*s34^3+6*s51^2*(4*s45+11*s51)+5*s34*s51*(13*s45+38*s51)+s34^2*(26*s45+173*s51))+s23^2*s45*(-104*s34^4+33*s45*s51^2*(s45+4*s51)-s34^3*(15*s45+259*s51)+s34^2*(33*s45^2+64*s45*s51-185*s51^2)+s34*s51*(66*s45^2+223*s45*s51-33*s51^2))+s23^3*(-52*s34^4+s34^3*(48*s45-37*s51)-66*s45^2*s51^2+33*s34*s45*s51*(s45+2*s51)+s34^2*(99*s45^2+86*s45*s51+33*s51^2)))+s12^2*(-3*s23^4*(21*s34^2+11*s45*s51)+3*s45^2*s51*(s34+s51)*(3*s51*(s45+s51)+s34*(s45+2*s51))+s23^3*(22*s34^3-126*s34^2*(s45-s51)+122*s34*s45*s51+33*s45*s51*(2*s45+3*s51))+s23^2*(26*s34^4+s34^3*(74*s45-22*s51)-3*s45*s51^2*(41*s45+33*s51)-4*s34*s45*s51*(46*s45+61*s51)-9*s34^2*(7*s45^2+5*s45*s51+7*s51^2))+s23*s45*(26*s34^4-9*s45^2*s51^2+48*s45*s51^3+33*s51^4+4*s34^3*(13*s45+27*s51)+s34^2*s51*(170*s45+171*s51)+s34*s51*(-3*s45^2+169*s45*s51+122*s51^2)))))/(3*s12^5*s34^3*s45),
p[11]->(-2*(-s23+s34+s51)*(-(s12^3*(s23-s51)*(s23+s45-s51))+s23*(s23*s34+s45*(s34+s51))^2-s12*s23*(2*s23^2*s34+s23*s34*(s34+4*s45-2*s51)+s45*(s34+2*s45)*(s34+s51))+s12^2*(s23^3+2*s23^2*(s34+s45-s51)+s23*(s45-s51)*(2*s34+2*s45-s51)-s45*(s45-s51)*(s34+s51))))/(s12^4*s45*(s12-s34-s51)),
p[12]->((s34^2*(-15*s23^4-4*s23^3*s34+4*s23^2*s34^2-4*s23*s34^3+4*s34^4))/(s12^5*s45)-(4*s34^7)/(s12^5*s45*(-s12+s23+s34+s45))+(-6*s23+4*s34-84*s51)/s12+(3*s23^2*(s23-s51))/(s12*(s45-s51)^2)-(19*s23^5*s34^2)/(s12^5*s45*(s45-s51))+(38*s23^3*(s23+s34))/(s12^2*s45*(s45-s51))+(38*s23^4*s34*(s23+s34))/(s12^4*s45*(s45-s51))-(19*s23^3*(s23^2+4*s23*s34+s34^2))/(s12^3*s45*(s45-s51))+(3*s23*(s45-s51))/(s12*(s12-s34-s45))-(3*(s45-s51)^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s45^2*(4*s45-3*s51)*(s45-s51)^3)/(s12^4*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*s45^3*(s45-s51)^4)/(s12^5*(s12-s34-s45)*(-s12+s23+s34+s45))-(6*(s45-s51)^2*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)-(9*s45*(s45-s51)^3*(2*s45-s51))/(s12^3*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*(s45-s51)^3*(4*s45-s51))/(s12^2*(s12-s34-s45)*(-s12+s23+s34+s45))+(33*(s23-2*s45-3*s51)*s51)/(s12*s34)+(33*(s23-2*s45-3*s51)*s51)/(s34*(-s12+s23+s34+s45))+(3*(s23-3*s34-2*s45-3*s51)*s51)/(-s12+s23+s34+s45)^2-(66*s23*(s23-s51)^2*(s23+s45-s51)*s51)/(s12^3*s34^2)-(9*s23^3*s51^2)/(s12^3*(s12-s34-s45)*(s45-s51))-(132*s23*s45*(s23-s51)*(s23+s45-s51)*s51^2)/(s12^4*s34^2)-(3*s23^4*s51^3)/(s12^4*(s12-s34-s45)*(s45-s51)^2)+(3*s23^5*s51^3)/(s12^5*(s12-s34-s45)*(s45-s51)^2)+(6*s23^4*s51^3)/(s12^4*(-s12+s34+s45)^2*(s45-s51))-(6*s23^5*s51^3)/(s12^5*(-s12+s34+s45)^2*(s45-s51))-(66*s23*s45^2*(s23+s45-s51)*s51^3)/(s12^5*s34^2)+(33*s45^3*s51^4)/(s12^5*s34*(-s12+s23+s34+s45))+(3*s23^3*(-2*s23-2*s34+s51))/(s12^2*(s45-s51)^2)+(8*s34^5*(3*s34+s51))/(s12^4*s45*(-s12+s23+s34+s45))-(99*s45^2*s51^3*(s45+s51))/(s12^4*s34*(-s12+s23+s34+s45))+(4*s34*(-s23+5*s34+2*s51))/(s45*(-s12+s23+s34+s45))-(2*s23^4*s51^2*(14*s23+3*s51))/(s12^5*(s12-s34-s45)*(s45-s51))+(s23^3*s51^2*(37*s23+3*s51))/(s12^4*(s12-s34-s45)*(s45-s51))+(s23*(13*s23+6*s51))/(s12*(s45-s51))-(-4*s34+90*s51)/(-s12+s23+s34+s45)-(3*(s34+s51)*(s34^2-s45*s51)^3)/(s12^5*(-s12+s23+s34+s45)^2)-(19*s23^3)/(s12*s45^2-s12*s45*s51)+(-57*s23^2-4*s23*s34+20*s34^2+57*s23*s51+8*s34*s51-19*s51^2)/(s12*s45)+(8*s34^2*(10*s34^2+6*s34*s51+s51^2))/(s12^2*s45*(-s12+s23+s34+s45))-(4*s34*(15*s34^2+8*s34*s51+s51^2))/(s12*s45*(-s12+s23+s34+s45))-(4*s34^3*(15*s34^2+8*s34*s51+s51^2))/(s12^3*s45*(-s12+s23+s34+s45))+(99*s51*(s45^2+3*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))+(99*s45*s51^2*(s45^2+3*s45*s51+s51^2))/(s12^3*s34*(-s12+s23+s34+s45))+(78*s23^2+38*s23*s34-48*s34^2+9*s23*s45-6*s34*s45-129*s23*s51+66*s34*s51+118*s45*s51+172*s51^2)/s12^2-(s45*s51^2*(198*s23^3+s23*s45*(198*s45-235*s51)+198*s23^2*(2*s45-s51)+33*s45*s51^2))/(s12^5*s34)-(33*s51*(s45^3+9*s45^2*s51+9*s45*s51^2+s51^3))/(s12^2*s34*(-s12+s23+s34+s45))-(s23*(16*s23^2-9*s23*s51+9*s51*(s34+s51)))/(s12^2*(s45-s51))+(2*s34*(34*s23^4+s23^3*(23*s34-15*s51)+4*s23*s34^2*(2*s34+s51)-2*s23^2*s34*(3*s34+2*s51)-2*s34^3*(5*s34+2*s51)))/(s12^4*s45)+(33*s51*(s23^2+s45^2+6*s45*s51+3*s51^2-s23*(s45+3*s51)))/(s12^2*s34)+(3*(4*s34^6-2*s34^4*s45*s51-3*s45^2*s51^3*(s45+s51)+s34^5*(s45+3*s51)+s34^3*s45*s51*(s45+3*s51)+s34^2*s45*s51^2*(s45+3*s51)-2*s34*s45^2*s51^2*(s45+3*s51)))/(s12^4*(-s12+s23+s34+s45)^2)-(-196*s34^3-3*s45^3+197*s45^2*s51+545*s45*s51^2+129*s51^3-s34^2*(48*s45+19*s51)+s34*s51*(187*s45+134*s51))/(s12^2*(-s12+s23+s34+s45))-(72*s34^2+4*s34*(s45-30*s51)-s51*(274*s45+243*s51))/(s12*(-s12+s23+s34+s45))+(s51*(-66*s23^4-132*s23^3*(s45-s51)+4*s23*s45*(93*s45-128*s51)*s51+33*s45*s51^2*(3*s45+2*s51)+s23^2*(-66*s45^2+578*s45*s51-66*s51^2)))/(s12^4*s34)+(3*s23^2*(s23+s51)*(s51^2*(s34+s51)^2+s23*s51*(2*s34^2+s34*s51-s51^2)+s23^2*(s34^2-s34*s51+s51^2)))/(s12^5*(s45-s51)^2)+(-53*s23^4+s23^3*(-156*s34+49*s51)+s23^2*(-7*s34^2+84*s34*s51-15*s51^2)-4*s23*s34*(6*s34^2+4*s34*s51+s51^2)+4*s34^2*(10*s34^2+6*s34*s51+s51^2))/(s12^3*s45)+(3*(-s34^3+5*s34^2*s51+s34*s51*(9*s45+8*s51)+3*s51*(s45^2+3*s45*s51+s51^2)))/(s12*(-s12+s23+s34+s45)^2)-(s51*(-211*s23^3+s23*(75*s45-277*s51)*s51+s23^2*(-174*s45+455*s51)+33*s51*(3*s45^2+6*s45*s51+s51^2)))/(s12^3*s34)+(3*s23^2*(s23^3+s23^2*(4*s34-s51)+s23*s34*(s34+3*s51)+s51*(s34^2+4*s34*s51+3*s51^2)))/(s12^3*(s45-s51)^2)-(3*s23^2*(s23^3*(2*s34-s51)+s23*s34*s51*(4*s34+5*s51)+s23^2*(2*s34^2+2*s34*s51+s51^2)+s51^2*(2*s34^2+5*s34*s51+3*s51^2)))/(s12^4*(s45-s51)^2)-(s23*(30*s23^2*s34*s51*(s34+s51)-3*s51^3*(s34+s51)^2+s23^4*(-22*s34+25*s51)+s23^3*(45*s34^2-6*s34*s51+6*s51^2)+s23*s51^2*(s34^2+8*s34*s51+7*s51^2)))/(s12^5*(s45-s51))+(3*(-6*s34^5+2*s34^2*s45*s51*(s45+2*s51)-s34^4*(2*s45+3*s51)+3*s45*s51^2*(s45^2+3*s45*s51+s51^2)+s34*s45*s51*(s45^2+12*s45*s51+9*s51^2)))/(s12^3*(-s12+s23+s34+s45)^2)-(6*(s23+s45-s51)^2*(3*s45*(2*s45^2-3*s45*s51+s51^2)+s23*(39*s45^2-47*s45*s51+11*s51^2)))/(s12^3*(-s12+s34+s45)^2)+(6*(s45-s51)*(3*s23^2*(5*s45-4*s51)+(s45-s51)^2*(4*s45-s51)+s23*(19*s45^2-32*s45*s51+13*s51^2)))/(s12^2*(-s12+s34+s45)^2)+(2*(57*s23^3+s23^2*(36*s34-57*s51)-2*s34*(10*s34^2+6*s34*s51+s51^2)+s23*(8*s34^2-15*s34*s51+19*s51^2)))/(s12^2*s45)-(6*(s23^4*s45^2*(49*s45-44*s51)+2*s23^2*s45^2*(27*s45-22*s51)*(s45-s51)^2+s23*s45^2*(16*s45-11*s51)*(s45-s51)^3+s45^3*(s45-s51)^4+s23^5*(12*s45^2+s45*s51+s51^2)+2*s23^3*s45^2*(38*s45^2-71*s45*s51+33*s51^2)))/(s12^5*(-s12+s34+s45)^2)+(s23*(-22*s23^4+4*s23^3*(5*s34+7*s51)-3*s51^2*(2*s34^2+5*s34*s51+3*s51^2)+s23^2*(58*s34^2+68*s34*s51+3*s51^2)+s23*s51*(14*s34^2+50*s34*s51+39*s51^2)))/(s12^4*(s45-s51))+(s23*(25*s23^3-6*s23^2*(7*s34+s51)+3*s51*(s34^2+4*s34*s51+3*s51^2)-s23*(13*s34^2+64*s34*s51+57*s51^2)))/(s12^3*(s45-s51))+(s23^2*(151*s45-142*s51)+21*(3*s45-2*s51)*(s45-s51)^2+s23*(202*s45^2-383*s45*s51+181*s51^2))/(s12^2*(s12-s34-s45))-(236*s34^4+6*s34^2*s45*s51+s34^3*(72*s45+107*s51)-s34*s45*(3*s45^2+50*s45*s51+123*s51^2)+s45*(9*s45^3-64*s45^2*s51-343*s45*s51^2-304*s51^3))/(s12^3*(-s12+s23+s34+s45))-(s23*s45^2*(454*s45-367*s51)*(s45-s51)^2+3*s45^2*(21*s45-11*s51)*(s45-s51)^3+s23^5*(232*s45+31*s51)+s23^4*(979*s45^2-588*s45*s51+6*s51^2)+3*s23^3*s45*(533*s45^2-712*s45*s51+198*s51^2)+2*s23^2*s45*(623*s45^3-1291*s45^2*s51+767*s45*s51^2-99*s51^3))/(s12^5*(s12-s34-s45))+(6*(s45^2*(4*s45-3*s51)*(s45-s51)^3+s23^4*(37*s45^2-21*s45*s51+s51^2)+s23*s45*(s45-s51)^2*(49*s45^2-67*s45*s51+22*s51^2)+s23^3*s45*(115*s45^2-177*s45*s51+66*s51^2)+3*s23^2*s45*(41*s45^3-102*s45^2*s51+83*s45*s51^2-22*s51^3)))/(s12^4*(-s12+s34+s45)^2)+(s23^4*(621*s45-26*s51)+3*s45*(s45-s51)^2*(63*s45^2-78*s45*s51+22*s51^2)+3*s23^3*(672*s45^2-599*s45*s51+45*s51^2)+2*s23*s45*(558*s45^3-1417*s45^2*s51+1181*s45*s51^2-322*s51^3)+6*s23^2*(389*s45^3-673*s45^2*s51+300*s45*s51^2-11*s51^3))/(s12^4*(s12-s34-s45))+(3*(4*s34^4+s34^3*(s45-s51)-s34^2*s51*(7*s45+5*s51)-2*s34*s51*(3*s45^2+9*s45*s51+2*s51^2)-s51*(s45^3+9*s45^2*s51+9*s45*s51^2+s51^3)))/(s12^2*(-s12+s23+s34+s45)^2)-(28*s34^6+3*s34^4*s45*(s45-32*s51)-3*s34^5*(s45-5*s51)-3*s34^3*s45*(s45^2-4*s45*s51+26*s51^2)+3*s34^2*s45^2*(s45^2-4*s45*s51+37*s51^2)+s45^3*(3*s45^3-12*s45^2*s51+18*s45*s51^2-46*s51^3)+s34*s45^2*(-3*s45^3+12*s45^2*s51-18*s45*s51^2+95*s51^3))/(s12^5*(-s12+s23+s34+s45))-(-132*s34^5+s34^3*s51*(81*s45+4*s51)-5*s34^4*(5*s45+14*s51)-s34^2*s45*(3*s45^2+22*s45*s51+88*s51^2)+s34*s45*(6*s45^3-21*s45^2*s51+3*s45*s51^2-95*s51^3)+s45^2*(-9*s45^3+33*s45^2*s51+23*s45*s51^2+221*s51^3))/(s12^4*(-s12+s23+s34+s45))+(s23^3*(-543*s45+202*s51)-3*(s45-s51)^2*(63*s45^2-60*s45*s51+11*s51^2)-7*s23^2*(177*s45^2-236*s45*s51+65*s51^2)+s23*(-867*s45^3+1945*s45^2*s51-1355*s45*s51^2+277*s51^3))/(s12^3*(s12-s34-s45))+(-120*s23^3+111*s34^3+36*s34^2*s51-28*s34*s45*s51+s23^2*(-200*s34-259*s45+54*s51)+s45*(-57*s45^2+116*s45*s51-350*s51^2)-s23*(48*s34^2+199*s45^2-234*s45*s51-9*s51^2+3*s34*(23*s45+s51)))/s12^3+(206*s23^4-94*s34^4+s23^3*(76*s34+837*s45-182*s51)+s34^3*(39*s45-50*s51)+s34^2*s51*(5*s45+4*s51)+s34*s45*(-51*s45^2+132*s45*s51-197*s51^2)+s23^2*(72*s34^2-23*s34*s45+1064*s45^2+130*s34*s51-843*s45*s51+33*s51^2)+s45*(114*s45^3-348*s45^2*s51+449*s45*s51^2-104*s51^3)+s23*(58*s34^3+560*s45^3-3*s34^2*(s45-6*s51)-929*s45^2*s51+391*s45*s51^2-9*s51^3+s34*(-88*s45^2+225*s45*s51-19*s51^2)))/s12^4+(-160*s23^5+27*s34^5+3*s34^3*s45*(13*s45-42*s51)+s34^4*(-33*s45+18*s51)+s23^4*(127*s34-685*s45+126*s51)-3*s23^3*(40*s34^2-97*s34*s45+381*s45^2+41*s34*s51-230*s45*s51)-3*s34^2*s45*(15*s45^2-50*s45*s51+29*s51^2)+3*s34*s45^2*(17*s45^2-58*s45*s51+72*s51^2)+s45^2*(-57*s45^3+198*s45^2*s51-252*s45*s51^2+104*s51^3)+s23^2*(25*s34^3-922*s45^3+1076*s45^2*s51-175*s45*s51^2-10*s51^3+s34^2*(-163*s45+20*s51)+2*s34*(167*s45^2-169*s45*s51-7*s51^2))+s23*(-26*s34^4-358*s45^4+s34^3*(65*s45-21*s51)+723*s45^3*s51-393*s45^2*s51^2+3*s45*s51^3+3*s51^4+3*s34^2*(-43*s45^2+55*s45*s51+s51^2)+2*s34*(98*s45^3-195*s45^2*s51+51*s45*s51^2+3*s51^3)))/s12^5)/3,
p[13]->(-2*s45*(-2*s23^2+s12*(s23-s51)+s45*(s34+s51)+s23*(s34-2*s45+2*s51)))/(s12^2*s51),
p[14]->(2*(3*s12^5*s34^2*(s23-s51)^2-s23*(33*s23^2+3*s34^2-2*s34*s45+s23*(-2*s34+66*s45-33*s51)+33*s45*(s45-s51))*(s23*s34+s45*(s34+s51))^3-3*s12^4*s34^2*(10*s23^3+s23^2*(3*s34+10*(s45-2*s51))+s51*(2*s45*s51+s34*(s45+s51))+s23*(s34*(s45-4*s51)+2*s51*(-6*s45+5*s51)))+s12*s23*(33*s23^5*s34^2+s23^4*s34*(85*s34^2+66*s34*(2*s45-s51)-33*s45*s51)+s45^2*(s34+s51)^2*(6*s34^3+3*s34*s45*(29*s45-31*s51)+99*s45*(s45-s51)*s51+s34^2*(2*s45+3*s51))+s23^2*(6*s34^5+2*s34^3*s45*(258*s45-131*s51)+6*s34^4*(2*s45-s51)+132*s45^2*s51^2*(-s45+s51)+s34^2*s45*(132*s45^2+625*s45*s51-209*s51^2)+s34*s45*s51*(-99*s45^2+421*s45*s51-33*s51^2))+s23*s45*(s34+s51)*(12*s34^4+s34^2*s45*(346*s45-275*s51)+s34^3*(9*s45-3*s51)+s34*s45*(33*s45^2+409*s45*s51-256*s51^2)-33*s45*s51*(2*s45^2-7*s45*s51+2*s51^2))+s23^3*(5*s34^4+s34^3*(342*s45-85*s51)-66*s45^2*s51^2+33*s34*s45*s51*(-3*s45+2*s51)+11*s34^2*(18*s45^2+7*s45*s51+3*s51^2)))-s12^2*s23*(s23^4*(87*s34^2+33*s45*s51)+s23^3*(83*s34^3+87*s34^2*(3*s45-2*s51)-122*s34*s45*s51+33*s45*(2*s45-3*s51)*s51)+s45*(s34+s51)*(3*s34^4+10*s34^3*s45+s34^2*s45*(81*s45-80*s51)+6*s34*s45*(29*s45-30*s51)*s51+99*s45*(s45-s51)*s51^2)+s23*(3*s34^5+2*s34^4*(13*s45-6*s51)+s34*s45*s51*(-120*s45^2+521*s45*s51-122*s51^2)+3*s34^2*s45*(29*s45^2+112*s45*s51-57*s51^2)-33*s45*s51^2*(4*s45^2-8*s45*s51+s51^2)+s34^3*(245*s45^2-165*s45*s51+3*s51^2))+s23^2*(16*s34^4+s34^3*(247*s45-86*s51)+2*s34*s45*s51*(-121*s45+122*s51)+33*s45*s51*(s45^2-7*s45*s51+3*s51^2)+3*s34^2*(87*s45^2-30*s45*s51+29*s51^2)))+s12^3*(3*s34^2*s45*(s34+s45)*s51*(s34+s51)+s23^4*(81*s34^2+33*s45*s51)+s23^3*(40*s34^3+162*s34^2*(s45-s51)-89*s34*s45*s51+33*s45*(s45-3*s51)*s51)+s23*(6*s34^4*(s45-s51)+s34^2*s45*(51*s45-52*s51)*s51+s34*s45*(87*s45-89*s51)*s51^2+33*s45*(s45-s51)*s51^3+s34^3*(30*s45^2-35*s45*s51+6*s51^2))+s23^2*(9*s34^4+s34^3*(70*s45-46*s51)+33*s45*s51^2*(-2*s45+3*s51)+s34*s45*s51*(-87*s45+178*s51)+s34^2*(81*s45^2-110*s45*s51+81*s51^2)))))/(3*s12^5*s34^3*s45),
p[15]->((4*s34^7)/(s12^5*s45*(-s12+s23+s34+s45))-(4*s34-90*s51)/(-s12+s23+s34+s45)+(6*(s45-s51)^3)/(s12*(-s12+s34+s45)^2)+(3*(s45-s51)^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*s45^2*(4*s45-3*s51)*(s45-s51)^3)/(s12^4*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s45^3*(s45-s51)^4)/(s12^5*(s12-s34-s45)*(-s12+s23+s34+s45))+(9*s45*(s45-s51)^3*(2*s45-s51))/(s12^3*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*(s45-s51)^3*(4*s45-s51))/(s12^2*(s12-s34-s45)*(-s12+s23+s34+s45))-(33*(s23-2*s45-3*s51)*s51)/(s34*(-s12+s23+s34+s45))+(66*s23*(s23-s51)^2*s51)/(s12^2*s34^2)-(66*s23*(s23-s51)*(s23-2*s45-s51)*s51^2)/(s12^3*s34^2)-(66*s23*s45*(2*s23-s45-2*s51)*s51^3)/(s12^4*s34^2)-(66*s23*s45^2*s51^4)/(s12^5*s34^2)-(33*s45^3*s51^4)/(s12^5*s34*(-s12+s23+s34+s45))+(3*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)-(12*s34^3*(s34+s51)^2)/(s12^2*s45*(s23-s34+s45-s51)^2)+(18*s34^3*(s34+s51)^3)/(s12^3*s45*(s23-s34+s45-s51)^2)-(12*s34^3*(s34+s51)^4)/(s12^4*s45*(s23-s34+s45-s51)^2)+(3*s34^3*(s34+s51)^5)/(s12^5*s45*(s23-s34+s45-s51)^2)-(8*s34^5*(3*s34+s51))/(s12^4*s45*(-s12+s23+s34+s45))+(29*s45^2*(s45-s51)*s51)/(s12^2*s34*(-s23+s34-s45+s51))+(87*s45^2*(s45-s51)*s51^3)/(s12^4*s34*(-s23+s34-s45+s51))+(87*s45^2*s51^2*(-s45+s51))/(s12^3*s34*(-s23+s34-s45+s51))+(29*s45^2*s51^4*(-s45+s51))/(s12^5*s34*(-s23+s34-s45+s51))-(3*s34^2*(2*s34-s45+s51))/(s12*(s23-s34+s45-s51)^2)+(99*s45^2*s51^3*(s45+s51))/(s12^4*s34*(-s12+s23+s34+s45))-(4*s34*(-s23+5*s34+2*s51))/(s45*(-s12+s23+s34+s45))+(33*s51*(-s23+2*s45+3*s51))/(s12*s34)+(3*s51*(-s23+3*s34+2*s45+3*s51))/(-s12+s23+s34+s45)^2-(s34^2*(11*s34+14*s51))/(s12*s45*(s23-s34+s45-s51))-(s34^2*(s34+s51)^4*(14*s34+29*s51))/(s12^5*s45*(s23-s34+s45-s51))-(3*s34^2*(s34+s51)^2*(25*s34+43*s51))/(s12^3*s45*(s23-s34+s45-s51))+(13*s34+90*s51)/s12+(s34^2*(s34+s51)^3*(53*s34+101*s51))/(s12^4*s45*(s23-s34+s45-s51))-(20*s23^2+13*s23*s34+34*s34^2-20*s23*s51+8*s34*s51)/(s12*s45)+(3*(s34+s51)*(s34^2-s45*s51)^3)/(s12^5*(-s12+s23+s34+s45)^2)+(6*s45^2*(s23+s45-s51)^3*(12*s23*s45+s45^2-11*s23*s51-s45*s51))/(s12^5*(-s12+s34+s45)^2)+(2*s45*s51^3*(-99*s23^2-132*s23*s45+2*s45*s51))/(s12^5*s34)+(106*s23^2+20*s23*s34-6*s34^2+141*s23*s51-44*s34*s51-101*s45*s51-153*s51^2)/s12^2-(8*s34^2*(10*s34^2+6*s34*s51+s51^2))/(s12^2*s45*(-s12+s23+s34+s45))+(4*s34*(15*s34^2+8*s34*s51+s51^2))/(s12*s45*(-s12+s23+s34+s45))+(4*s34^3*(15*s34^2+8*s34*s51+s51^2))/(s12^3*s45*(-s12+s23+s34+s45))-(6*(s45-s51)^2*(4*s45^2+3*s23*(5*s45-4*s51)-5*s45*s51+s51^2))/(s12^2*(-s12+s34+s45)^2)-(99*s51*(s45^2+3*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))-(99*s45*s51^2*(s45^2+3*s45*s51+s51^2))/(s12^3*s34*(-s12+s23+s34+s45))+(s34^2*(47*s34^2+118*s34*s51+71*s51^2))/(s12^2*s45*(s23-s34+s45-s51))+(33*s51*(s45^3+9*s45^2*s51+9*s45*s51^2+s51^3))/(s12^2*s34*(-s12+s23+s34+s45))+(s34*(28*s34+17*(-s45+s51)))/(s12*(s23-s34+s45-s51))-(3*(4*s34^6-2*s34^4*s45*s51-3*s45^2*s51^3*(s45+s51)+s34^5*(s45+3*s51)+s34^3*s45*s51*(s45+3*s51)+s34^2*s45*s51^2*(s45+3*s51)-2*s34*s45^2*s51^2*(s45+3*s51)))/(s12^4*(-s12+s23+s34+s45)^2)+(3*(7*s34^4-s34^2*s45*s51+s45^2*(s45-s51)*s51-s34*s45*s51^2+s34^3*(-3*s45+7*s51)))/(s12^2*(s23-s34+s45-s51)^2)+(-104*s34^3+2*s34^2*(27*s45-61*s51)+s34*s51*(17*s45+3*s51)+s45*s51*(3*s45+23*s51))/(s12^2*(s23-s34+s45-s51))-(s51*(178*s23^2+4*s45^2+198*s45*s51+99*s51^2-4*s23*(s45+61*s51)))/(s12^2*s34)-(196*s34^3+3*s45^3-197*s45^2*s51-545*s45*s51^2-129*s51^3+s34^2*(48*s45+19*s51)-s34*s51*(187*s45+134*s51))/(s12^2*(-s12+s23+s34+s45))-(-72*s34^2-4*s34*(s45-30*s51)+s51*(274*s45+243*s51))/(s12*(-s12+s23+s34+s45))+(2*s51^2*(-33*s23^3+33*s23^2*s51-3*s45*s51*(2*s45+11*s51)+s23*s45*(99*s45+256*s51)))/(s12^4*s34)+(141*s34^4-57*s34^3*(s45-4*s51)+s34^2*(20*s45-57*s51)*s51+s34*s51*(23*s45^2-20*s45*s51-144*s51^2)+s45*s51*(26*s45^2+29*s45*s51-133*s51^2))/(s12^3*(s23-s34+s45-s51))+(17*s34^6+29*s34^5*s51+6*s34^4*(10*s45-17*s51)*s51+s34^3*(147*s45-310*s51)*s51^2+s34^2*s51^2*(69*s45^2+27*s45*s51-283*s51^2)+s34*s51^3*(133*s45^2-147*s45*s51-87*s51^2)+s45*s51^3*(26*s45^2+35*s45*s51-87*s51^2))/(s12^5*(s23-s34+s45-s51))+(3*(5*s34^6-s34^5*(s45-7*s51)+s34^4*(5*s45-9*s51)*s51+3*s45^2*(s45-s51)*s51^3+s34^3*s51*(s45^2+6*s45*s51-19*s51^2)+s34^2*s51^2*(6*s45^2-7*s45*s51-8*s51^2)+s34*s45*s51^2*(2*s45^2+2*s45*s51-7*s51^2)))/(s12^4*(s23-s34+s45-s51)^2)-(3*(9*s34^5-3*s34^4*(s45-4*s51)+s34^3*(s45-3*s51)*s51+3*s45^2*(s45-s51)*s51^2+s34^2*s51*(s45^2-s45*s51-6*s51^2)+s34*s45*s51*(s45^2+s45*s51-5*s51^2)))/(s12^3*(s23-s34+s45-s51)^2)-(3*(s34+s51)*(s34^6+3*s34^4*(s45-2*s51)*s51+s34^3*(3*s45-8*s51)*s51^2+s34*s45*(2*s45-3*s51)*s51^3+s45^2*(s45-s51)*s51^3-3*s34^2*s51^2*(-s45^2+s45*s51+s51^2)))/(s12^5*(s23-s34+s45-s51)^2)+(3*(s34^3-5*s34^2*s51-s34*s51*(9*s45+8*s51)-3*s51*(s45^2+3*s45*s51+s51^2)))/(s12*(-s12+s23+s34+s45)^2)-((s45-s51)*(2*s23*(98*s45-89*s51)+21*(3*s45^2-5*s45*s51+2*s51^2)))/(s12^2*(s12-s34-s45))+(30*s23^3+s23^2*(87*s34-11*s51)+s23*(55*s34^2-8*s34*s51-19*s51^2)+s34*(99*s34^2+95*s34*s51+4*s51^2))/(s12^2*s45)+(3*(6*s34^5-2*s34^2*s45*s51*(s45+2*s51)+s34^4*(2*s45+3*s51)-3*s45*s51^2*(s45^2+3*s45*s51+s51^2)-s34*s45*s51*(s45^2+12*s45*s51+9*s51^2)))/(s12^3*(-s12+s23+s34+s45)^2)+(s51*(s23^2*(66*s45+244*s51)-s23*s51*(384*s45+277*s51)+3*s51*(4*s45^2+66*s45*s51+11*s51^2)))/(s12^3*s34)-(6*s45*(s23+s45-s51)^2*(s45*(4*s45^2-7*s45*s51+3*s51^2)+s23*(37*s45^2-58*s45*s51+22*s51^2)))/(s12^4*(-s12+s34+s45)^2)+(-14*s23^4-s23^3*(82*s34+s51)+s23*s34*(-87*s34^2-113*s34*s51+4*s51^2)+s23^2*(-141*s34^2-46*s34*s51+15*s51^2)-s34^2*(133*s34^2+246*s34*s51+133*s51^2))/(s12^3*s45)+(-82*s34^5+4*s34^4*(5*s45-38*s51)+s34^3*s51*(-97*s45+153*s51)+s45*s51^2*(-52*s45^2-67*s45*s51+197*s51^2)+s34*s51^2*(-156*s45^2+167*s45*s51+211*s51^2)+s34^2*s51*(-23*s45^2-147*s45*s51+434*s51^2))/(s12^4*(s23-s34+s45-s51))+(3*(s45-s51)^2*(63*s45^2-60*s45*s51+11*s51^2)+s23^2*(660*s45^2-886*s45*s51+244*s51^2)+s23*(831*s45^3-1888*s45^2*s51+1334*s45*s51^2-277*s51^3))/(s12^3*(s12-s34-s45))+(s45*(2*s23^4*(134*s45-99*s51)+s23*s45*(439*s45-367*s51)*(s45-s51)^2+3*s45*(21*s45-11*s51)*(s45-s51)^3+3*s23^3*(286*s45^2-411*s45*s51+132*s51^2)+3*s23^2*(323*s45^3-690*s45^2*s51+433*s45*s51^2-66*s51^3)))/(s12^5*(s12-s34-s45))+(6*(s45-s51)*(3*s45*(s45-s51)^2*(2*s45-s51)+s23^2*(39*s45^2-47*s45*s51+11*s51^2)+s23*(45*s45^3-95*s45^2*s51+61*s45*s51^2-11*s51^3)))/(s12^3*(-s12+s34+s45)^2)+(3*(-4*s34^4+s34^3*(-s45+s51)+s34^2*s51*(7*s45+5*s51)+2*s34*s51*(3*s45^2+9*s45*s51+2*s51^2)+s51*(s45^3+9*s45^2*s51+9*s45*s51^2+s51^3)))/(s12^2*(-s12+s23+s34+s45)^2)-(s34^2*(14*s23^4+21*s34^4+80*s34^3*s51+138*s34^2*s51^2+104*s34*s51^3+29*s51^4+s23^3*(22*s34+29*s51)+s23^2*(27*s34^2+52*s34*s51+29*s51^2)+s23*(16*s34^3+69*s34^2*s51+78*s34*s51^2+29*s51^3)))/(s12^5*s45)-(-28*s34^6-3*s34^4*s45*(s45-32*s51)+3*s34^5*(s45-5*s51)+3*s34^3*s45*(s45^2-4*s45*s51+26*s51^2)-3*s34^2*s45^2*(s45^2-4*s45*s51+37*s51^2)+s34*s45^2*(3*s45^3-12*s45^2*s51+18*s45*s51^2-95*s51^3)+s45^3*(-3*s45^3+12*s45^2*s51-18*s45*s51^2+46*s51^3))/(s12^5*(-s12+s23+s34+s45))-(132*s34^5-s34^3*s51*(81*s45+4*s51)+5*s34^4*(5*s45+14*s51)+s34^2*s45*(3*s45^2+22*s45*s51+88*s51^2)+s45^2*(9*s45^3-33*s45^2*s51-23*s45*s51^2-221*s51^3)+s34*s45*(-6*s45^3+21*s45^2*s51-3*s45*s51^2+95*s51^3))/(s12^4*(-s12+s23+s34+s45))+(s34*(28*s23^4+s23^3*(74*s34+30*s51)+s23^2*s34*(101*s34+109*s51)+s23*s34*(61*s34^2+170*s34*s51+101*s51^2)+s34*(85*s34^3+239*s34^2*s51+267*s34*s51^2+101*s51^3)))/(s12^4*s45)-(-236*s34^4-6*s34^2*s45*s51-s34^3*(72*s45+107*s51)+s34*s45*(3*s45^2+50*s45*s51+123*s51^2)+s45*(-9*s45^3+64*s45^2*s51+343*s45*s51^2+304*s51^3))/(s12^3*(-s12+s23+s34+s45))+(s23^3*(-732*s45^2+710*s45*s51-66*s51^2)-3*s45*(s45-s51)^2*(63*s45^2-78*s45*s51+22*s51^2)+s23^2*(-1629*s45^3+2902*s45^2*s51-1354*s45*s51^2+66*s51^3)+s23*s45*(-1074*s45^3+2759*s45^2*s51-2329*s45*s51^2+644*s51^3))/(s12^4*(s12-s34-s45))-(228*s23^3+54*s34^3+96*s34^2*s51+18*s34*s51*(s45+8*s51)+s23^2*(191*s34+66*s45+120*s51)+s45*(-57*s45^2+142*s45*s51-217*s51^2)+s23*(31*s34^2+28*s45*(-7*s45+26*s51)+2*s34*(53*s45+74*s51)))/s12^3+(124*s23^4+74*s34^4+s34^3*(-39*s45+167*s51)+2*s34^2*s51*(9*s45+172*s51)+s23^3*(234*s34-96*s45+233*s51)+s23^2*(162*s34^2+423*s34*s45-660*s45^2+184*s34*s51+1378*s45*s51+15*s51^2)+s34*(51*s45^3-132*s45^2*s51+399*s45*s51^2+211*s51^3)+s45*(-114*s45^3+348*s45^2*s51-397*s45*s51^2+301*s51^3)+s23*(8*s34^3+7*s34^2*(13*s45+34*s51)+s45*(-545*s45^2+1460*s45*s51-184*s51^2)+s34*(262*s45^2+35*s45*s51+215*s51^2)))/s12^4+(-27*s34^5+s34^4*(33*s45-78*s51)-4*s23^4*(31*s34-49*s45+33*s51)-3*s34^3*(13*s45^2-42*s45*s51+69*s51^2)+3*s34^2*(15*s45^3-50*s45^2*s51+6*s45*s51^2-78*s51^3)+s45*(57*s45^4-198*s45^3*s51+252*s45^2*s51^2-130*s45*s51^3-87*s51^4)-3*s34*(17*s45^4-58*s45^3*s51+72*s45^2*s51^2+52*s45*s51^3+29*s51^4)-3*s23^3*(2*s34^2+s34*(138*s45+s51)+s45*(-212*s45+271*s51))+s23^2*(-77*s34^3+s34^2*(69*s45-160*s51)+3*s45*(245*s45^2-468*s45*s51+25*s51^2)-3*s34*(167*s45^2-48*s45*s51+29*s51^2))+s23*(3*s34^4-s34^3*(91*s45+100*s51)+s34^2*(103*s45^2-269*s45*s51-185*s51^2)+s45*(349*s45^3-909*s45^2*s51+309*s45*s51^2-87*s51^3)-s34*(259*s45^3-309*s45^2*s51+261*s45*s51^2+87*s51^3)))/s12^5)/3,
p[16]->(-2*s23*(26*s12^6*s23*(s23-s51)+2*s12^5*s23*(-26*s23^2-13*s34*(s45-3*s51)+s23*(-52*s34-24*s45+11*s51)+s51*(11*s45+15*s51))+(s23*s34+s45*(s34+s51))^3*(3*s45*(-s45+s51)+s23*(26*s34-10*s45+33*s51))+s12^4*s23*(26*s23^3+78*s34^2*(s45-s51)+2*s45*s51*(15*s45+11*s51)+s23^2*(208*s34+38*s45+37*s51)+s23*(156*s34^2+248*s34*s45+18*s45^2-66*s34*s51+22*s45*s51-63*s51^2)+s34*(48*s45^2+64*s45*s51-60*s51^2))-s12*(-3*s45^3*(s45-s51)*(s34+s51)^2*(s34+3*s51)+s23^4*s34^2*(104*s34-30*s45+99*s51)+s23^3*s34*(52*s34^3+3*s45*s51*(-10*s45+33*s51)+s34^2*(272*s45+37*s51)+s34*(-80*s45^2+433*s45*s51-33*s51^2))+s23^2*s34*s45*(104*s34^3+s34^2*(229*s45+259*s51)+s51*(-61*s45^2+296*s45*s51+33*s51^2)+s34*(-70*s45^2+537*s45*s51+185*s51^2))+s23*s45^2*(s34+s51)*(52*s34^3+s34^2*(58*s45+173*s51)+11*s51*(-s45^2+6*s45*s51+6*s51^2)+s34*(-20*s45^2+130*s45*s51+190*s51^2)))-s12^3*(-3*s45*(s45-s51)*s51^2*(s34+s51)+s23^4*(104*s34-10*s45+33*s51)+s23^3*(312*s34^2-14*s45^2+73*s45*s51-33*s51^2+3*s34*(64*s45+37*s51))+s23^2*(104*s34^3+6*s34^2*(76*s45-11*s51)+s34*(109*s45^2+303*s45*s51-126*s51^2)+s45*(-4*s45^2+44*s45*s51-63*s51^2))+s23*(26*s34^3*(3*s45-s51)+2*s34^2*(74*s45^2+97*s45*s51-15*s51^2)+s45*s51*(22*s45^2+123*s45*s51+86*s51^2)+s34*s45*(18*s45^2+280*s45*s51+193*s51^2)))+s12^2*(3*s23^4*s34*(52*s34-10*s45+33*s51)+s23^3*s34*(208*s34^2+348*s34*s45-61*s45^2+111*s34*s51+326*s45*s51-66*s51^2)-3*s45^2*(s45-s51)*s51*(2*s34^2+5*s34*s51+3*s51^2)+s23^2*s34*(26*s34^3+s34^2*(360*s45-22*s51)+s34*(242*s45^2+540*s45*s51-63*s51^2)+s45*(-35*s45^2+317*s45*s51+122*s51^2))+s23*s45*(26*s34^4+4*s34^3*(38*s45+27*s51)+s34^2*(50*s45^2+475*s45*s51+171*s51^2)+s51*(-4*s45^3+60*s45^2*s51+162*s45*s51^2+33*s51^3)+s34*(-4*s45^3+107*s45^2*s51+488*s45*s51^2+122*s51^3)))))/(3*s12^5*(s12-s34-s45)^3*s45),
p[17]->(-2*(s12-s34-s51)*(s12^3*(s23-s51)^2-s23*(s23*s34+s45*(s34+s51))^2+s12*s23*(2*s23^2*s34+s23*s34*(s34+3*s45-2*s51)+s45*(s34+s45)*(s34+s51))-s12^2*(s23^3+s23*s34*(s45-2*s51)+s23^2*(2*s34+s45-2*s51)+s45*s51*(s34+s51)+s23*s51*(-2*s45+s51))))/(s12^4*s45*(s23-s34-s51)),
pe[1]->-554/9+(530*s23+24*s45-36*s51)/(3*s12)-(4*(s23-s51))/s34-(1108*(s23-s51))/(9*s45)+(4*s23)/(s45-s51)-(4*(s45-s51))/(s12-s34-s45)+(4*s51)/(s23-s34)-(4*s51)/(-s12+s23+s34+s45)+(4*(s34+2*s45)*s51)/(s12*(s23-s51))-(4*s45^2*s51^2)/(s12^2*s34*(s23-s51))-(4*s23^2*s51^2)/(s12^2*(s12-s34-s45)*(s45-s51))+(4*s23^3*s51^2)/(s12^3*(s12-s34-s45)*(s45-s51))+(4*s45^2*s51^3)/(s12^3*s34*(s23-s51))+(4*s34^2*(s34+s51))/(s12*s45*(s23-s34+s45-s51))-(8*s34^2*(s34+s51)^2)/(s12^2*s45*(s23-s34+s45-s51))+(4*s34^2*(s34+s51)^3)/(s12^3*s45*(s23-s34+s45-s51))-(4*s23*(2*s23+s34+s51))/(s12*(s45-s51))+(4*s34^2)/(s12*(-s23+s34-s45+s51))-(4*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))+(8*s23^2*s51^2)/(s12^2*s45*(-s12+s34+s45+s51))-(4*s23^3*s51^2)/(s12^3*s45*(-s12+s34+s45+s51))+(4*s51*(s34+2*s45+s51))/(s12*(-s12+s23+s34+s45))+(4*s45*s51*(11*s23+2*s51))/(s12^2*s34)+(4*(268*s23^2+286*s23*s34+9*s34^2-268*s23*s51))/(9*s12*s45)+(4*(s34^2-s45*s51)^2)/(s12^3*(-s12+s23+s34+s45))-(4*(s34^2+s34*s45+s45*s51)^2)/(s12^3*(s23-s34))+(4*(2*s34^3+s34*(s45-2*s51)*s51+s45*(s45-s51)*s51))/(s12^2*(s23-s34+s45-s51))+(4*(3*s45^2+2*s23*(7*s45-6*s51)-4*s45*s51+s51^2))/(s12*(s12-s34-s45))-(4*(s34^4+s34^2*(2*s45-3*s51)*s51+s34*(s45-2*s51)*s51^2+s45*(s45-s51)*s51^2))/(s12^3*(s23-s34+s45-s51))-(4*s23*(s23+s51)*(s23*(s34-s51)+s51*(s34+s51)))/(s12^3*(s45-s51))+(4*s23*(s23^2+2*s23*s34+2*s51*(s34+s51)))/(s12^2*(s45-s51))+(4*(s23^2*s34^2+s23^3*(-s34+s51)+s23*s34^2*(s34+s51)+s34^2*(s34+s51)^2))/(s12^3*s45)+(4*(3*s23^2*s45^2+3*s23*s45^2*(s45-s51)+s45^2*(s45-s51)^2+s23^3*(s45+s51)))/(s12^3*(s12-s34-s45))+(4*s51*(s45+s51)*(2*s45*s51+s34*(s45+s51)))/(s12^3*(s23-s51))+(44*s23^2-40*s23*s51-4*s51*(2*s45+s51))/(s12*s34)-(4*(s34^2+s34*(s45+s51)+s51*(2*s45+s51)))/(s12*(s23-s34))-(4*s23*(s23+s45)*(s45^2+s23*(s45+2*s51)))/(s12^3*(-s12+s34+s45+s51))+(4*s23*(s45*(s45+s51)+s23*(s45+2*s51)))/(s12^2*(-s12+s34+s45+s51))-(4*(s34^3-s34^2*s51+s34*s45*s51+s45*s51*(s45+2*s51)))/(s12^2*(-s12+s23+s34+s45))+(4*(2*s34^3+s34^2*(3*s45+s51)+s45*s51*(s45+2*s51)+s34*s45*(s45+3*s51)))/(s12^2*(s23-s34))-(4*s51*(2*s34*(s45+s51)+s45*(s45+4*s51)))/(s12^2*(s23-s51))+(2*(18*s23^3-36*s23*s34^2-36*s34^2*(s34+s51)-2*s23^2*(277*s34+18*s51)))/(9*s12^2*s45)-(4*(s23*s45*(17*s45-15*s51)+s23^2*(14*s45+s51)+s45*(3*s45^2-5*s45*s51+2*s51^2)))/(s12^2*(s12-s34-s45))+(4*(2*s23^3-2*s34^3-5*s23^2*(s34-s45)-s34^2*(s45-2*s51)+s23*(s34^2-4*s34*s45+4*s45^2+2*s34*s51-4*s45*s51-s51^2)+s45*(s45^2-2*s45*s51+3*s51^2)+s34*(-s45^2+2*s45*s51+3*s51^2)))/s12^3+(2*(18*s23^2-2*s23*(250*s34+27*s45+241*s51)+36*(s34^2+s34*(s45-2*s51)+s45*(-s45+s51))))/(9*s12^2),
pe[2]->(-8*(s12-s23)*(s23+s45-2*s51))/(s12*(s23+s45)),
pe[3]->(4*(22+(4*s34^5)/(s12^3*(s23-s34)*s45)-(6*s51)/(s23-s34)-(6*s51)/s34-(19*s51)/s45+(9*s51)/(s23-s51)-(66*s23*(s45-s51)*(s23+s45-s51)*s51)/(s12^2*(-s12+s34+s45)^2)+(66*s23*s45*(s23+s45-s51)^2*s51)/(s12^3*(-s12+s34+s45)^2)-(3*s51^2)/(s23-s34)^2+(3*s51^2)/((s23-s34)*s34)-(33*s51^2)/(s12*(s12-s34-s45))+(33*s51^2)/((s23-s34)*(-s12+s34+s45))+(3*(s34+2*s45)*s51^2)/(s12*(s23-s51)^2)-(66*s23*s45*s51^3)/(s12^3*s34^2)-(3*s45^2*s51^3)/(s12^3*(s23-s34)*s34)-(33*s45^2*s51^3)/(s12^3*(s23-s34)*(-s12+s34+s45))-(3*s45^2*s51^3)/(s12^2*s34*(s23-s51)^2)-(38*s34*s51^3)/(s12^2*s45*(s23-s51))-(6*s45^2*s51^3)/(s12^2*s34^2*(s23-s51))+(3*s45^2*s51^4)/(s12^3*s34*(s23-s51)^2)+(19*s34*s51^4)/(s12^3*s45*(s23-s51))+(6*s45^2*s51^4)/(s12^3*s34^2*(s23-s51))+(6*s51*(-s23+s51))/s34^2+(4*s34^3*(-2*s34+s51))/(s12^2*(s23-s34)*s45)-(3*s51^2*(2*s45+s51))/(s12*(s23-s34)*s34)+(33*s51^2*(2*s45+s51))/(s12*(s23-s34)*(s12-s34-s45))+(3*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*s34)+(33*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*(-s12+s34+s45))+(s51*(3*s34+6*s45+26*s51))/(s12*(s23-s51))+(4*s23+4*s34+29*s51)/s12-(s45*s51^2*(9*s45+31*s51))/(s12^2*s34*(s23-s51))+(s45*s51^3*(15*s45+31*s51))/(s12^3*s34*(s23-s51))-(s51*(112*s23+33*s51))/(s12*s34)+(4*s23^2+4*s23*s34+4*s34^2+34*s23*s51+15*s34*s51)/(s12*s45)+(4*s34^3-4*s34^2*s51)/(s12*s23*s45-s12*s34*s45)-(2*s51^2*(66*s23^2+66*s23*s45+s45*s51))/(s12^3*s34)+(3*s51*(s34^2+s34*s45+s45*s51)^2)/(s12^3*(s23-s34)^2)+(19*s34*s51^2)/(s12*s23*s45-s12*s45*s51)+(s51*(66*s23^2+66*s23*s45+184*s23*s51+14*s45*s51+33*s51^2))/(s12^2*s34)-(4*s23^2+12*s23*s34+12*s34^2+4*s34*s45+9*s23*s51+18*s34*s51-10*s45*s51+43*s51^2)/s12^2-(s51*(6*s34*s45+3*s45^2+50*s34*s51+37*s45*s51+79*s51^2))/(s12^2*(s23-s51))-(4*s23^3+8*s23^2*s34+8*s23*s34^2+8*s34^3+15*s23^2*s51+34*s23*s34*s51-4*s34^2*s51+38*s34*s51^2)/(s12^2*s45)+(6*s51^2*(-11*s23^2+2*s45*s51+11*s23*(s45+s51)))/(s12^2*s34^2)+(3*s51^2*(s45+s51)*(2*s45*s51+s34*(s45+s51)))/(s12^3*(s23-s51)^2)+(4*s34^2+6*s34*s51+3*s51*(s45+s51))/(s12*(s23-s34))-(6*s51*(-11*s23^2+10*s23*s51+s51*(2*s45+s51)))/(s12*s34^2)+(3*s51*(s34^2+s34*(s45+s51)+s51*(2*s45+s51)))/(s12*(s23-s34)^2)-(3*s51*(2*s34^3+s34^2*(3*s45+s51)+s45*s51*(s45+2*s51)+s34*s45*(s45+3*s51)))/(s12^2*(s23-s34)^2)-(3*s51^2*(2*s34*(s45+s51)+s45*(s45+4*s51)))/(s12^2*(s23-s51)^2)+(-12*s34^3-4*s34^2*(s45-5*s51)+3*s45*s51*(s45+s51)+s34*s51*(26*s45+33*s51))/(s12^2*(s23-s34))+(8*s34^4+s34^3*(4*s45-22*s51)-25*s34^2*s45*s51-6*s45^2*s51^2-s34*s45*s51*(3*s45+62*s51))/(s12^3*(s23-s34))+(-4*s23^3*(s45-33*s51)-33*s45*s51^3+s23^2*(-8*s45^2+239*s45*s51-132*s51^2)+s23*s45*(-4*s45^2+107*s45*s51-70*s51^2))/(s12^3*(s12-s34-s45))+(s34*(4*s23^3+4*s34^3+19*s51^3+s23^2*(4*s34+19*s51)+s23*(4*s34^2+19*s51^2)))/(s12^3*s45)+(-4*s23^3+8*s34^3+s23^2*(8*s34-8*s45-25*s51)+s34^2*(4*s45-25*s51)+4*s51^2*(-3*s45+11*s51)+s23*(8*s34^2+4*s34*s45-4*s45^2+13*s34*s51-25*s45*s51+44*s51^2)+s34*(-6*s45*s51+44*s51^2))/s12^3+(s51*(2*s51*(6*s45^2+31*s45*s51+22*s51^2)+s34*(3*s45^2+31*s45*s51+47*s51^2)))/(s12^3*(s23-s51))+(2*s23^2*(2*s45-89*s51)+33*s51^2*(s45+s51)+s23*(4*s45^2-182*s45*s51+145*s51^2))/(s12^2*(s12-s34-s45))))/3,
pe[4]->(-8*s45)/(s23+s45-s51),
pe[5]->(4*(-((20*s23+17*s34)/s45)-(29*s23*(5*s23+4*s45-5*s51))/(s12*(s12-s34-s45))-(66*s23*(s45-s51)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)-(66*s23*s45*(s23+s45)*(s23+s45-s51)^2)/(s12^3*(-s12+s34+s45)^2)-(3*s34^2)/(s23-s34+s45-s51)^2+(17*s34)/(s23-s34+s45-s51)+(29*(5*s23+s45)*s51)/(s12*s34)+(66*s23*s45*(s23+s45)*s51^2)/(s12^3*s34^2)+(66*s23*s51*(-s23+s51))/(s12*s34^2)+(3*s34^2*(s34+s51))/(s45*(s23-s34+s45-s51)^2)-(9*s34^2*(s34+s51)^2)/(s12*s45*(s23-s34+s45-s51)^2)+(9*s34^2*(s34+s51)^3)/(s12^2*s45*(s23-s34+s45-s51)^2)-(3*s34^2*(s34+s51)^4)/(s12^3*s45*(s23-s34+s45-s51)^2)+(29*s45*(s45-s51)*s51)/(s12*s34*(-s23+s34-s45+s51))+(29*s45*(s45-s51)*s51^3)/(s12^3*s34*(-s23+s34-s45+s51))+(58*s45*s51^2*(-s45+s51))/(s12^2*s34*(-s23+s34-s45+s51))-(3*s23*s51^2)/(s45*(-s12+s34+s45+s51)^2)+(9*s23^2*s51^2)/(s12*s45*(-s12+s34+s45+s51)^2)-(9*s23^3*s51^2)/(s12^2*s45*(-s12+s34+s45+s51)^2)+(3*s23^4*s51^2)/(s12^3*s45*(-s12+s34+s45+s51)^2)-(29*s23*s45*(s23+s45))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51))+(58*s23*s45*(s23+s45)^2)/(s12^2*(s12-s34-s45)*(-s12+s34+s45+s51))-(29*s23*s45*(s23+s45)^3)/(s12^3*(s12-s34-s45)*(-s12+s34+s45+s51))+(23*s23*s51)/(s45*(-s12+s34+s45+s51))-(81*s23^2*s51)/(s12*s45*(-s12+s34+s45+s51))+(93*s23^3*s51)/(s12^2*s45*(-s12+s34+s45+s51))-(35*s23^4*s51)/(s12^3*s45*(-s12+s34+s45+s51))-(s34*(14*s34+17*s51))/(s45*(s23-s34+s45-s51))-(3*s34*(s34+s51)^2*(16*s34+25*s51))/(s12^2*s45*(s23-s34+s45-s51))+(s34*(s34+s51)^3*(17*s34+29*s51))/(s12^3*s45*(s23-s34+s45-s51))+(72*s23+49*s51)/s12+(s23*(277*s23^2+467*s23*s45+190*s45^2-277*s23*s51-248*s45*s51))/(s12^2*(s12-s34-s45))-(s23*(s23+s45)*(132*s23^2+206*s23*s45+74*s45^2-132*s23*s51-103*s45*s51))/(s12^3*(s12-s34-s45))+(66*s23*s51*(s23^2+s23*(s45-s51)-2*s45*s51))/(s12^2*s34^2)+(s23*(119*s23^2+151*s23*s45+32*s45^2+67*s23*s51+3*s45*s51))/(s12^2*(-s12+s34+s45+s51))-(s51*(277*s23^2+306*s23*s45+58*s45*s51))/(s12^2*s34)+(3*(3*s34^3+s34^2*s51+s34*(s45-2*s51)*s51+s45*(s45-s51)*s51))/(s12*(s23-s34+s45-s51)^2)+(9*s34*(5*s34^2+12*s34*s51+7*s51^2))/(s12*s45*(s23-s34+s45-s51))+(3*(s34+s51)*(s34^4+s34^2*(2*s45-3*s51)*s51+s34*(s45-2*s51)*s51^2+s45*(s45-s51)*s51^2))/(s12^3*(s23-s34+s45-s51)^2)-(s23*(55*s23+26*(s45+s51)))/(s12*(-s12+s34+s45+s51))+(3*s23*(s45^2+s45*s51+s51^2+s23*(s45+2*s51)))/(s12*(-s12+s34+s45+s51)^2)+(9*(8*s23^2+7*s23*s34+s34*(6*s34+7*s51)))/(s12*s45)+(s51*(132*s23^3+264*s23^2*s45+29*s45*s51^2+s23*s45*(132*s45+29*s51)))/(s12^3*s34)-(s23*(64*s23^3+6*s45^3+2*s23*s45*(38*s45+3*s51)+s23^2*(134*s45+41*s51)))/(s12^3*(-s12+s34+s45+s51))+(-54*s34^2-20*s34*s51+s51*(-23*s45+49*s51))/(s12*(s23-s34+s45-s51))-(168*s23^2+s51*(95*s34+26*s45+107*s51)+s23*(75*s34+84*s45+107*s51))/s12^2+(57*s34^3+49*s34^2*s51+s34*(72*s45-115*s51)*s51+s51*(26*s45^2+29*s45*s51-107*s51^2))/(s12^2*(s23-s34+s45-s51))-(3*(3*s34^4+2*s34^3*s51+s34^2*(3*s45-5*s51)*s51+2*s45*(s45-s51)*s51^2+s34*s51*(s45^2+s45*s51-4*s51^2)))/(s12^2*(s23-s34+s45-s51)^2)+(66*s23*(2*s45*(s45-s51)^2+s23^2*(2*s45-s51)+s23*(4*s45^2-5*s45*s51+s51^2)))/(s12^2*(-s12+s34+s45)^2)+(3*s23*(s45^4+s23^3*(s45+2*s51)+s23*s45^2*(3*s45+2*s51)+s23^2*(3*s45^2+4*s45*s51+s51^2)))/(s12^3*(-s12+s34+s45+s51)^2)-(3*s23*(s45^2*(2*s45+s51)+2*s23^2*(s45+2*s51)+s23*(4*s45^2+5*s45*s51+2*s51^2)))/(s12^2*(-s12+s34+s45+s51)^2)-(3*(28*s23^3+25*s23^2*s34+s23*s34*(22*s34+25*s51)+s34*(19*s34^2+44*s34*s51+25*s51^2)))/(s12^2*s45)+(32*s23^4+29*s23^3*s34+s34*(s34+s51)^2*(20*s34+29*s51)+s23^2*s34*(26*s34+29*s51)+s23*s34*(23*s34^2+52*s34*s51+29*s51^2))/(s12^3*s45)+(-20*s34^4-29*s34^3*s51+s34*s51^2*(-81*s45+127*s51)+2*s51^2*(-13*s45^2-3*s45*s51+29*s51^2)+s34^2*(-46*s45*s51+60*s51^2))/(s12^3*(s23-s34+s45-s51))+(96*s23^3+s23^2*(58*s34+96*s45+58*s51)+s23*(26*s34^2+29*s34*s45+32*s45^2+81*s34*s51+58*s45*s51+58*s51^2)+2*s51*(23*s34^2+52*s34*s51+s51*(13*s45+29*s51)))/s12^3))/3,
pe[6]->(-8*(s12^5*(2*s23^2+3*s34*(s45-s51)+s23*(3*s34+2*s45+24*s51))-s23*(s23*s34+s45*(s34+s51))^2*(3*s34^2+8*s34*s45+s23*(2*s34+2*s45+33*s51)+s45*(5*s45+33*s51))-s12^4*(4*s23^3+6*s34*(s34+s45)*(s45-s51)+2*s23^2*(6*s34+5*s45+39*s51)+s23*(9*s34^2+6*s34*(4*s45+7*s51)+s45*(9*s45+130*s51)))+s12^3*(2*s23^4+3*s34*(s34+s45)^2*(s45-s51)+s23^3*(15*s34+10*s45+87*s51)+s23^2*(24*s34^2+49*s34*s45+14*s45^2+153*s34*s51+249*s45*s51)+s23*(9*s34^3+12*s34^2*(4*s45+s51)+s34*s45*(55*s45+206*s51)+s45*(12*s45^2+198*s45*s51+89*s51^2)))-s12^2*s23*(3*s34^4+s34^3*(32*s45-6*s51)+s23^3*(6*s34+2*s45+33*s51)+s34^2*s45*(71*s45+82*s51)+s23^2*(21*s34^2+32*s34*s45+6*s45^2+174*s34*s51+122*s45*s51)+s34*s45*(44*s45^2+287*s45*s51+89*s51^2)+s45*(5*s45^3+102*s45^2*s51+183*s45*s51^2+33*s51^3)+s23*(20*s34^3+s34^2*(74*s45+72*s51)+s34*s45*(58*s45+431*s51)+s45*(6*s45^2+177*s45*s51+122*s51^2)))+s12*s23*(2*s23^3*s34*(3*s34+2*s45+33*s51)+s23^2*(13*s34^3+15*s34*s45*(s45+15*s51)+s45*s51*(2*s45+33*s51)+s34^2*(34*s45+87*s51))+s45*(s34+s51)*(6*s34^3+28*s34^2*s45+s34*s45*(34*s45+97*s51)+s45*(10*s45^2+99*s45*s51+66*s51^2))+s23*(6*s34^4+s34^3*(41*s45-3*s51)+2*s34^2*s45*(31*s45+94*s51)+s45*s51*(6*s45^2+124*s45*s51+33*s51^2)+s34*s45*(21*s45^2+271*s45*s51+155*s51^2)))))/(3*s12^3*(s12-s34-s45)^3*s45),
pe[7]->(4*((-4*s34^5)/(s12^3*(s23-s34)*s45)-(32*s23^4-15*s23^3*s34+4*s23^2*s34^2+4*s23*s34^3+4*s34^4)/(s12^3*s45)+(71*s23-4*s34-3*s51)/s12-(3*(s23-2*s51))/s34-(6*(s23-s51)^2)/s34^2+(4*s34^3*(2*s34-s51))/(s12^2*(s23-s34)*s45)+(66*s23*(s45-s51)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)+(66*s23*s45*(s23+s45-s51)^3)/(s12^3*(-s12+s34+s45)^2)-(66*s23*(s23+s45-s51)^2*(2*s45-s51))/(s12^2*(-s12+s34+s45)^2)+(6*s51)/(s23-s34)+(3*s51^2)/(s23-s34)^2-(3*s51^2)/((s23-s34)*s34)-(33*s51^2)/((s23-s34)*(-s12+s34+s45))+(3*s45^2*s51^3)/(s12^3*(s23-s34)*s34)+(33*s45^2*s51^3)/(s12^3*(s23-s34)*(-s12+s34+s45))+(4*s34^2*(-s34+s51))/(s12*(s23-s34)*s45)+(3*s23*s51^2)/(s45*(-s12+s34+s45+s51)^2)-(9*s23^2*s51^2)/(s12*s45*(-s12+s34+s45+s51)^2)+(9*s23^3*s51^2)/(s12^2*s45*(-s12+s34+s45+s51)^2)-(3*s23^4*s51^2)/(s12^3*s45*(-s12+s34+s45+s51)^2)+(29*s23*s45*(s23+s45))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51))-(58*s23*s45*(s23+s45)^2)/(s12^2*(s12-s34-s45)*(-s12+s34+s45+s51))+(29*s23*s45*(s23+s45)^3)/(s12^3*(s12-s34-s45)*(-s12+s34+s45+s51))-(23*s23*s51)/(s45*(-s12+s34+s45+s51))+(81*s23^2*s51)/(s12*s45*(-s12+s34+s45+s51))-(93*s23^3*s51)/(s12^2*s45*(-s12+s34+s45+s51))+(35*s23^4*s51)/(s12^3*s45*(-s12+s34+s45+s51))+(3*s51^2*(2*s45+s51))/(s12*(s23-s34)*s34)-(33*s51^2*(2*s45+s51))/(s12*(s23-s34)*(s12-s34-s45))-(3*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*s34)-(33*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*(-s12+s34+s45))-(8*s23^2+4*s23*s34+4*s34^2+15*s23*s51-4*s34*s51)/(s12*s45)+(40*s23^3-11*s23^2*s34+8*s23*s34^2+8*s34^3+15*s23^2*s51-4*s23*s34*s51-4*s34^2*s51)/(s12^2*s45)-(3*s51*(s34^2+s34*s45+s45*s51)^2)/(s12^3*(s23-s34)^2)+(6*s45*s51^2*(-11*s23^2+11*s23*s51+s45*s51))/(s12^3*s34^2)-(s23*(119*s23^2+151*s23*s45+32*s45^2+67*s23*s51+3*s45*s51))/(s12^2*(-s12+s34+s45+s51))+(145*s23^2+29*s23*(4*s45-5*s51)+33*s51^2)/(s12*(s12-s34-s45))+(-145*s23^2+109*s23*s51+33*s51^2)/(s12*s34)-(69*s23^2+7*s23*s34-12*s34^2+109*s23*s45-4*s34*s45+51*s23*s51+26*s34*s51+35*s45*s51+36*s51^2)/s12^2+(s23*(55*s23+26*(s45+s51)))/(s12*(-s12+s34+s45+s51))-(4*s34^2+6*s34*s51+3*s51*(s45+s51))/(s12*(s23-s34))+(6*(s23-s51)*(11*s23^2-10*s23*s51-s51*(2*s45+s51)))/(s12*s34^2)-(3*s51*(s34^2+s34*(s45+s51)+s51*(2*s45+s51)))/(s12*(s23-s34)^2)-(3*s23*(s45^2+s45*s51+s51^2+s23*(s45+2*s51)))/(s12*(-s12+s34+s45+s51)^2)+(3*s51*(2*s34^3+s34^2*(3*s45+s51)+s45*s51*(s45+2*s51)+s34*s45*(s45+3*s51)))/(s12^2*(s23-s34)^2)+(s51*(-132*s23^3-132*s23^2*(s45-s51)+163*s23*s45*s51+3*s45*s51*(4*s45+11*s51)))/(s12^3*s34)-(6*s51*(11*s23^3-11*s23^2*(s45+2*s51)+s45*s51*(s45+2*s51)+s23*s51*(9*s45+11*s51)))/(s12^2*s34^2)+(12*s34^3+4*s34^2*(s45-5*s51)-3*s45*s51*(s45+s51)-s34*s51*(26*s45+33*s51))/(s12^2*(s23-s34))+(s23*(64*s23^3+6*s45^3+2*s23*s45*(38*s45+3*s51)+s23^2*(134*s45+41*s51)))/(s12^3*(-s12+s34+s45+s51))+(-8*s34^4+25*s34^2*s45*s51+6*s45^2*s51^2+s34^3*(-4*s45+22*s51)+s34*s45*s51*(3*s45+62*s51))/(s12^3*(s23-s34))+(-26*s23^3-8*s34^3+31*s34*s45*s51+s34^2*(-4*s45+25*s51)+2*s45*s51*(3*s45+34*s51)+s23^2*(30*s34+44*s45+69*s51)+s23*(-8*s34^2+15*s34*s45+38*s45^2+28*s34*s51+75*s45*s51))/s12^3+(-277*s23^3-33*s51^2*(s45+s51)+s23^2*(-471*s45+455*s51)+s23*(-194*s45^2+430*s45*s51-145*s51^2))/(s12^2*(s12-s34-s45))-(3*s23*(s45^4+s23^3*(s45+2*s51)+s23*s45^2*(3*s45+2*s51)+s23^2*(3*s45^2+4*s45*s51+s51^2)))/(s12^3*(-s12+s34+s45+s51)^2)+(3*s23*(s45^2*(2*s45+s51)+2*s23^2*(s45+2*s51)+s23*(4*s45^2+5*s45*s51+2*s51^2)))/(s12^2*(-s12+s34+s45+s51)^2)+(66*s23^3+s23^2*(66*s45+151*s51)-s23*s51*(85*s45+184*s51)-3*s51*(2*s45^2+15*s45*s51+11*s51^2))/(s12^2*s34)+(132*s23^4+6*s23^3*(57*s45-44*s51)+33*s45*s51^3+6*s23^2*(48*s45^2-79*s45*s51+22*s51^2)+2*s23*s45*(39*s45^2-105*s45*s51+35*s51^2))/(s12^3*(s12-s34-s45))))/3,
pe[8]->(8*s23*(3*s12^3*s45*(s23-s51)^2+(33*s23^2-26*s23*s34-33*s23*s51-3*s45*s51)*(s23*s34+s45*(s34+s51))^2-s12^2*(33*s23^3*s45-s23^2*(30*s34^2+89*s34*s45+63*s45*s51)+3*s45*s51*(s34*(s45+s51)+s51*(2*s45+s51))+s23*(26*s34^3+86*s34*s45*s51+3*s45*s51*(-2*s45+9*s51)+s34^2*(52*s45+30*s51)))+s12*(3*s45^2*s51*(s34+s51)*(s34+s45+2*s51)+s23^3*(-63*s34^2-33*s34*s45+33*s45*s51)+s23^2*(52*s34^3-33*s45*s51*(s45+2*s51)+s34^2*(-37*s45+63*s51)-s34*s45*(33*s45+92*s51))+s23*s45*(52*s34^3+3*s51^2*(9*s45+11*s51)+2*s34^2*(13*s45+72*s51)+s34*s51*(59*s45+125*s51)))))/(3*s12^3*s34^3*s45),
pe[9]->(-8*(-s23+s34+s51)*(s12^2*(s23+s45-s51)-s12*s23*(s23+s34+2*s45-s51)+s23*(s23*s34+s45*(s34+s51))))/(s12^2*s45*(s12-s34-s51)),
pe[10]->(4*(6+(3*s23)/(s12-s34-s45)-(s34*(15*s23^3+4*s23^2*s34-4*s23*s34^2+4*s34^3))/(s12^3*s45)+(4*s34^5)/(s12^3*s45*(-s12+s23+s34+s45))+(38*s23-19*s51)/s45-(3*s23^2)/(s45-s51)^2+(6*s23)/(s45-s51)-(19*s23^4*s34)/(s12^3*s45*(s45-s51))-(19*s23^2*(2*s23+s34))/(s12*s45*(s45-s51))+(19*s23^3*(s23+2*s34))/(s12^2*s45*(s45-s51))-(3*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(3*s45*(3*s45-2*s51)*(s45-s51)^2)/(s12^2*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s45^2*(s45-s51)^3)/(s12^3*(s12-s34-s45)*(-s12+s23+s34+s45))-(6*(s45-s51)*(s23+s45-s51))/(-s12+s34+s45)^2+(3*(s45-s51)^2*(3*s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(27*s51)/(-s12+s23+s34+s45)+(33*(s23-s45-2*s51)*s51)/(s12*s34)+(33*(s23-s45-2*s51)*s51)/(s34*(-s12+s23+s34+s45))+(3*(s23-s34-s45-2*s51)*s51)/(-s12+s23+s34+s45)^2-(25*s23^3*s51)/(s12^2*(s12-s34-s45)*(s45-s51))-(66*s23*(s23-s51)*(s23+s45-s51)*s51)/(s12^2*s34^2)+(3*s23^3*s51^2)/(s12^2*(s12-s34-s45)*(s45-s51)^2)-(3*s23^4*s51^2)/(s12^3*(s12-s34-s45)*(s45-s51)^2)-(6*s23^3*s51^2)/(s12^2*(-s12+s34+s45)^2*(s45-s51))+(6*s23^4*s51^2)/(s12^3*(-s12+s34+s45)^2*(s45-s51))-(66*s23*s45*(s23+s45-s51)*s51^2)/(s12^3*s34^2)+(33*s45^2*s51^3)/(s12^3*s34*(-s12+s23+s34+s45))+(3*s23^2*(2*s23+s34+s51))/(s12*(s45-s51)^2)+(8*s34^2*(3*s34+s51))/(s12*s45*(-s12+s23+s34+s45))-(4*s34*(-s23+3*s34+s51))/(s45*(-s12+s23+s34+s45))-(4*s34^3*(4*s34+s51))/(s12^2*s45*(-s12+s23+s34+s45))-(66*s45*s51^2*(s45+s51))/(s12^2*s34*(-s12+s23+s34+s45))+(s23^3*s51*(25*s23+3*s51))/(s12^3*(s12-s34-s45)*(s45-s51))-(3*(23*s23+9*s51))/s12+(3*(s34+s51)*(s34^2-s45*s51)^2)/(s12^3*(-s12+s23+s34+s45)^2)+(19*s23^2)/(s45^2-s45*s51)+(33*s51*(s45^2+4*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))+(148*s23^2+193*s23*s45+54*s45^2-187*s23*s51-96*s45*s51+42*s51^2)/(s12^2-s12*s34-s12*s45)+(48*s34^2+3*s45^2-6*s34*s51+85*s45*s51+63*s51^2)/(s12*(-s12+s23+s34+s45))-(s51*(132*s23^3+s23*s45*(132*s45-169*s51)+132*s23^2*(2*s45-s51)+33*s45*s51^2))/(s12^3*s34)+(s23*(-22*s23+3*(s34+s51)))/(s12*(s45-s51))+(3*s23^2*(s23+s51)*(s23*(s34-s51)+s51*(s34+s51)))/(s12^3*(s45-s51)^2)-(3*s23^2*(s23^2+2*s23*s34+2*s51*(s34+s51)))/(s12^2*(s45-s51)^2)+(34*s23^3+3*s23^2*(14*s34-5*s51)-4*s23*s34*(2*s34+s51)+4*s34^2*(3*s34+s51))/(s12^2*s45)+(s51*(211*s23^2+2*s23*(87*s45-122*s51)+33*s51*(2*s45+s51)))/(s12^2*s34)-(3*(2*s34^4-s34^2*s51*(s45+s51)+2*s45*s51^2*(s45+s51)+s34*s45*s51*(s45+3*s51)))/(s12^2*(-s12+s23+s34+s45)^2)+(s23*(22*s23^3+3*s51^2*(s34+s51)+s23^2*(-29*s34+3*s51)-s23*s51*(7*s34+10*s51)))/(s12^3*(s45-s51))-(2*s23*(3*s23^2+3*s51*(s34+s51)-s23*(13*s34+16*s51)))/(s12^2*(s45-s51))+(-76*s23^2-4*s34*(3*s34+s51)+s23*(-15*s34+38*s51))/(s12*s45)+(-28*s23^2+36*s34^2-48*s45^2-34*s34*s51+118*s45*s51-36*s51^2+s23*(33*s34-82*s45+104*s51))/s12^2+(3*(s34^3+s34*s51*(3*s45+2*s51)+s51*(s45^2+4*s45*s51+s51^2)))/(s12*(-s12+s23+s34+s45)^2)+(6*(s23^3*s45*(37*s45-33*s51)+s23*s45*(15*s45-11*s51)*(s45-s51)^2+s45^2*(s45-s51)^3+s23^4*(12*s45+s51)+3*s23^2*s45*(13*s45^2-24*s45*s51+11*s51^2)))/(s12^3*(-s12+s34+s45)^2)+(6*(2*s23^2*(7*s45-6*s51)+(s45-s51)^2*(3*s45-s51)+s23*(17*s45^2-30*s45*s51+13*s51^2)))/(s12*(-s12+s34+s45)^2)-(-31*s34^4+s34^3*(3*s45-22*s51)+s34^2*s45*(-3*s45+71*s51)+s45^2*(-3*s45^2+9*s45*s51-43*s51^2)+s34*s45*(3*s45^2-9*s45*s51+62*s51^2))/(s12^3*(-s12+s23+s34+s45))+(105*s23^3-30*s34^3+s34^2*(36*s45-25*s51)-21*s34*s45*(2*s45-5*s51)-2*s23^2*(38*s34-93*s45+41*s51)+s23*(29*s34^2-87*s34*s45+148*s45^2+31*s34*s51-180*s45*s51+3*s51^2)+s45*(48*s45^2-123*s45*s51+68*s51^2))/s12^3-(75*s34^3-2*s34^2*s51-3*s34*(s45^2+10*s45*s51+11*s51^2)+s45*(6*s45^2+19*s45*s51+106*s51^2))/(s12^2*(-s12+s23+s34+s45))+(160*s23^4+3*s23^3*(175*s45-87*s51)+3*s45*(18*s45-11*s51)*(s45-s51)^2+6*s23^2*(103*s45^2-120*s45*s51+22*s51^2)+2*s23*s45*(152*s45^2-283*s45*s51+131*s51^2))/(s12^3*(s12-s34-s45))-(6*(5*s23^3*(5*s45-2*s51)+s45*(3*s45-2*s51)*(s45-s51)^2+s23^2*(53*s45^2-72*s45*s51+22*s51^2)+s23*(31*s45^3-70*s45^2*s51+50*s45*s51^2-11*s51^3)))/(s12^2*(-s12+s34+s45)^2)+(-311*s23^3+s23^2*(-712*s45+533*s51)+s23*(-500*s45^2+771*s45*s51-283*s51^2)+3*(-36*s45^3+79*s45^2*s51-54*s45*s51^2+11*s51^3))/(s12^2*(s12-s34-s45))))/3,
pe[11]->(8*s45)/s51,
pe[12]->(-8*(3*s12^4*s34^2*(s23-s51)+3*s12^3*s34^2*(-10*s23^2-2*s23*(s34+5*s45-5*s51)+(s34+s45)*s51)+s23*(33*s23^2+3*s34^2-2*s34*s45+s23*(-2*s34+66*s45-33*s51)+33*s45*(s45-s51))*(s23*s34+s45*(s34+s51))^2+s12^2*s23*(3*s34^4+s34^2*s45*(81*s45-82*s51)+2*s34^3*(5*s45-3*s51)+s34*s45*(87*s45-89*s51)*s51+33*s45*(s45-s51)*s51^2+s23^2*(81*s34^2-33*s45*s51)+s23*(10*s34^3+81*s34^2*(2*s45-s51)+89*s34*s45*s51-33*s45*(s45-2*s51)*s51))-s12*s23*(s23^3*(87*s34^2-33*s45*s51)+s45*(s34+s51)*(6*s34^3+2*s34^2*s45+s34*s45*(87*s45-91*s51)+66*s45*(s45-s51)*s51)+s23^2*(2*s34^3+87*s34^2*(3*s45-s51)+155*s34*s45*s51+66*s45*s51*(-s45+s51))+s23*(6*s34^4+s34^2*s45*(261*s45-179*s51)+s34^3*(4*s45-3*s51)+s34*s45*(308*s45-155*s51)*s51-33*s45*s51*(s45^2-4*s45*s51+s51^2)))))/(3*s12^3*s34^3*s45),
pe[13]->(4*((20*s23+17*s34)/s45-(4*s34^5)/(s12^3*s45*(-s12+s23+s34+s45))+(6*(s45-s51)^2)/(-s12+s34+s45)^2+(3*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(3*s45*(3*s45-2*s51)*(s45-s51)^2)/(s12^2*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*s45^2*(s45-s51)^3)/(s12^3*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s34^2)/(s23-s34+s45-s51)^2-(3*(s45-s51)^2*(3*s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(27*s51)/(-s12+s23+s34+s45)+(66*s23*(s23-s51)*s51)/(s12*s34^2)-(66*s23*s45*s51^3)/(s12^3*s34^2)-(33*s45^2*s51^3)/(s12^3*s34*(-s12+s23+s34+s45))-(3*s34^2*(s34+s51))/(s45*(s23-s34+s45-s51)^2)+(9*s34^2*(s34+s51)^2)/(s12*s45*(s23-s34+s45-s51)^2)-(9*s34^2*(s34+s51)^3)/(s12^2*s45*(s23-s34+s45-s51)^2)+(3*s34^2*(s34+s51)^4)/(s12^3*s45*(s23-s34+s45-s51)^2)-(8*s34^2*(3*s34+s51))/(s12*s45*(-s12+s23+s34+s45))+(4*s34*(-s23+3*s34+s51))/(s45*(-s12+s23+s34+s45))+(4*s34^3*(4*s34+s51))/(s12^2*s45*(-s12+s23+s34+s45))+(17*s34)/(-s23+s34-s45+s51)+(58*s45*(s45-s51)*s51^2)/(s12^2*s34*(-s23+s34-s45+s51))+(29*s45*s51*(-s45+s51))/(s12*s34*(-s23+s34-s45+s51))+(29*s45*s51^3*(-s45+s51))/(s12^3*s34*(-s23+s34-s45+s51))+(66*s45*s51^2*(s45+s51))/(s12^2*s34*(-s12+s23+s34+s45))+(66*s23*s51^2*(-s23+s45+s51))/(s12^2*s34^2)+(33*s51*(-s23+s45+2*s51))/(s34*(-s12+s23+s34+s45))+(3*s51*(-s23+s34+s45+2*s51))/(-s12+s23+s34+s45)^2-(2*(53*s23+11*s51))/s12+(s34*(14*s34+17*s51))/(s45*(s23-s34+s45-s51))+(3*s34*(s34+s51)^2*(16*s34+25*s51))/(s12^2*s45*(s23-s34+s45-s51))-(s34*(s34+s51)^3*(17*s34+29*s51))/(s12^3*s45*(s23-s34+s45-s51))+(2*s51*(-89*s23+2*s45+33*s51))/(s12*s34)-(30*s23^2+67*s23*s34+42*s34^2+19*s23*s51+59*s34*s51)/(s12*s45)-(3*(s34+s51)*(s34^2-s45*s51)^2)/(s12^3*(-s12+s23+s34+s45)^2)-(6*s45*(s23+s45-s51)^2*(12*s23*s45+s45^2-11*s23*s51-s45*s51))/(s12^3*(-s12+s34+s45)^2)+(2*s51^2*(-66*s23^2-99*s23*s45+2*s45*s51))/(s12^3*s34)+(54*s34^2+20*s34*s51+(23*s45-49*s51)*s51)/(s12*(s23-s34+s45-s51))-(3*(3*s34^3+s34^2*s51+s34*(s45-2*s51)*s51+s45*(s45-s51)*s51))/(s12*(s23-s34+s45-s51)^2)-(6*(s45-s51)*(3*s45^2+2*s23*(7*s45-6*s51)-4*s45*s51+s51^2))/(s12*(-s12+s34+s45)^2)-(33*s51*(s45^2+4*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))-(9*s34*(5*s34^2+12*s34*s51+7*s51^2))/(s12*s45*(s23-s34+s45-s51))-(2*(95*s23*s45+27*s45^2-92*s23*s51-48*s45*s51+21*s51^2))/(s12*(s12-s34-s45))-(48*s34^2+3*s45^2-6*s34*s51+85*s45*s51+63*s51^2)/(s12*(-s12+s23+s34+s45))-(3*(s34+s51)*(s34^4+s34^2*(2*s45-3*s51)*s51+s34*(s45-2*s51)*s51^2+s45*(s45-s51)*s51^2))/(s12^3*(s23-s34+s45-s51)^2)+(228*s23^2+55*s23*s34-36*s34^2+48*s45^2+129*s34*s51-92*s45*s51+143*s51^2+16*s23*(16*s45+s51))/s12^2+(6*s34^4-3*s34^2*s51*(s45+s51)+6*s45*s51^2*(s45+s51)+3*s34*s45*s51*(s45+3*s51))/(s12^2*(-s12+s23+s34+s45)^2)+(s51*(66*s23^2-s51*(8*s45+33*s51)+4*s23*(33*s45+61*s51)))/(s12^2*s34)+(-4*s23^3*(49*s45-33*s51)-3*s45*(18*s45-11*s51)*(s45-s51)^2+s23*s45*(-295*s45^2+557*s45*s51-262*s51^2)+s23^2*(-440*s45^2+557*s45*s51-132*s51^2))/(s12^3*(s12-s34-s45))-(57*s34^3+49*s34^2*s51+s34*(72*s45-115*s51)*s51+s51*(26*s45^2+29*s45*s51-107*s51^2))/(s12^2*(s23-s34+s45-s51))+(20*s34^4+29*s34^3*s51+2*s34^2*(23*s45-30*s51)*s51+s34*(81*s45-127*s51)*s51^2+2*s51^2*(13*s45^2+3*s45*s51-29*s51^2))/(s12^3*(s23-s34+s45-s51))+(3*(3*s34^4+2*s34^3*s51+s34^2*(3*s45-5*s51)*s51+2*s45*(s45-s51)*s51^2+s34*s51*(s45^2+s45*s51-4*s51^2)))/(s12^2*(s23-s34+s45-s51)^2)-(3*(s34^3+s34*s51*(3*s45+2*s51)+s51*(s45^2+4*s45*s51+s51^2)))/(s12*(-s12+s23+s34+s45)^2)-(s34*(14*s23^3+16*s34^3+69*s34^2*s51+78*s34*s51^2+29*s51^3+s23^2*(22*s34+29*s51)+s23*(27*s34^2+52*s34*s51+29*s51^2)))/(s12^3*s45)-(31*s34^4+s34^2*s45*(3*s45-71*s51)+s34^3*(-3*s45+22*s51)+s34*s45*(-3*s45^2+9*s45*s51-62*s51^2)+s45^2*(3*s45^2-9*s45*s51+43*s51^2))/(s12^3*(-s12+s23+s34+s45))+(-124*s23^3+30*s34^3-48*s45^3+123*s45^2*s51-94*s45*s51^2-58*s51^3-3*s34^2*(12*s45+7*s51)+s23^2*(8*s34-290*s45+11*s51)+s34*(42*s45^2-105*s45*s51-104*s51^2)-s23*(55*s34^2-61*s34*s45+211*s45^2+109*s34*s51-125*s45*s51+58*s51^2))/s12^3+(14*s23^3+s23^2*(52*s34+15*s51)+s23*s34*(74*s34+79*s51)+s34*(45*s34^2+128*s34*s51+75*s51^2))/(s12^2*s45)-(-75*s34^3+2*s34^2*s51+3*s34*(s45^2+10*s45*s51+11*s51^2)-s45*(6*s45^2+19*s45*s51+106*s51^2))/(s12^2*(-s12+s23+s34+s45))+(6*(s45*(3*s45-2*s51)*(s45-s51)^2+s23^2*(25*s45^2-35*s45*s51+11*s51^2)+s23*(28*s45^3-65*s45^2*s51+48*s45*s51^2-11*s51^3)))/(s12^2*(-s12+s34+s45)^2)+(s23^2*(386*s45-316*s51)+s23*(485*s45^2-759*s45*s51+283*s51^2)+3*(36*s45^3-79*s45^2*s51+54*s45*s51^2-11*s51^3))/(s12^2*(s12-s34-s45))))/3,
pe[14]->(8*s23*(26*s12^5*s23-2*s12^4*s23*(26*s23+39*s34+24*s45+15*s51)-(s23*s34+s45*(s34+s51))^2*(3*s45*(-s45+s51)+s23*(26*s34-10*s45+33*s51))+s12^3*s23*(26*s23^2+s23*(156*s34+38*s45+63*s51)+2*(39*s34^2+74*s34*s45+9*s45^2+30*s34*s51+56*s45*s51))-s12^2*(-3*s45*(s45-s51)*s51*(s34+s51)+s23^3*(78*s34-10*s45+33*s51)+s23^2*(156*s34^2+2*s34*(64*s45+63*s51)+s45*(-14*s45+89*s51))+s23*(26*s34^3+2*s34^2*(76*s45+15*s51)+s34*s45*(53*s45+256*s51)+s45*(-4*s45^2+68*s45*s51+89*s51^2)))+s12*(2*s23^3*s34*(39*s34-10*s45+33*s51)-3*s45^2*(s45-s51)*(s34^2+3*s34*s51+2*s51^2)+s23^2*(52*s34^3+s45*s51*(-10*s45+33*s51)+s34^2*(142*s45+63*s51)+s34*s45*(-37*s45+210*s51))+s23*s45*(52*s34^3+s34^2*(61*s45+144*s51)+s51*(-14*s45^2+79*s45*s51+33*s51^2)+s34*(-17*s45^2+143*s45*s51+125*s51^2)))))/(3*s12^3*(s12-s34-s45)^3*s45),
pe[15]->(8*(s12-s34-s51)*(s12^2*(s23-s51)-s12*s23*(s23+s34+s45-s51)+s23*(s23*s34+s45*(s34+s51))))/(s12^2*s45*(s23-s34-s51)),
pe[16]->8*(-1-(2*s23)/s45+(s23*(2*s23+2*s34+3*s45-2*s51))/(s12*s45)+s45/(s23+s45-s51)-s45/s51+(2*s51)/s45-(2*s23*(s23*s34+s45*(s34+s51)))/(s12^2*s45))
}}


==> anc/remainder/qqgaa_twoloop_pmmmm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,2]^2,(-p[7]-p[11])/2+(tr5*(-pe[7]-pe[11]))/8},
{F[1,1,5],p[3]+(tr5*pe[3])/4},
{F[1,1,5]^2,(-p[5]+p[7])/2+(tr5*(-pe[5]+pe[7]))/8},
{F[1,1,6],p[4]+(tr5*pe[4])/4},
{F[1,1,5]*F[1,1,6],p[5]+(tr5*pe[5])/4},
{F[1,1,6]^2,(-p[5]-p[9])/2+(tr5*(-pe[5]-pe[9]))/8},
{F[1,1,7],p[6]+(tr5*pe[6])/4},
{F[1,1,2]*F[1,1,7],p[7]+(tr5*pe[7])/4},
{F[1,1,5]*F[1,1,7],-p[7]-(tr5*pe[7])/4},
{F[1,1,9],p[8]+(tr5*pe[8])/4},
{F[1,1,6]*F[1,1,9],p[9]+(tr5*pe[9])/4},
{F[1,1,9]^2,(-p[9]+p[11])/2+(tr5*(-pe[9]+pe[11]))/8},
{F[1,1,10],p[10]+(tr5*pe[10])/4},
{F[1,1,2]*F[1,1,10],p[11]+(tr5*pe[11])/4},
{F[1,1,9]*F[1,1,10],-p[11]-(tr5*pe[11])/4},
{F[2,1,4],-p[7]-(tr5*pe[7])/4},
{F[2,1,7],-p[5]+p[7]+(tr5*(-pe[5]+pe[7]))/4},
{F[2,1,8],-p[5]-(tr5*pe[5])/4},
{F[2,1,11],-p[11]-(tr5*pe[11])/4},
{F[2,1,14],-p[9]-(tr5*pe[9])/4},
{F[2,1,15],-p[9]+p[11]+(tr5*(-pe[9]+pe[11]))/4},
{tci[1,1]^2,(p[5]+p[7]+p[9]+p[11])/6+(tr5*(pe[5]+pe[7]+pe[9]+pe[11]))/24}
},{
p[1]->(2*(2*s23*(19*s34^2+19*s34*s45-9*s45^2)*(s23*s34+s45*(s34+s51))^2+19*s12^4*s34*(2*s23^2+s51*(-s45+2*s51)-s23*(s45+4*s51))-s12*s23*(2*s23^2*s34^2*(57*s34+47*s45)+s23*(38*s34^4+133*s34^2*s45^2+19*s34^3*(13*s45-4*s51)+36*s45^3*s51)+s45*(s34+s51)*(38*s34^3+133*s34^2*s45-54*s45^2*s51+s34*s45*(39*s45+38*s51)))+s12^3*(s23^3*(-38*s34+18*s45)-s23^2*(114*s34^2+93*s34*s45-76*s34*s51+36*s45*s51)+19*s34*(s45-2*s51)*(2*s45*s51+s34*(s45+s51))+s23*(-38*s34^2*(s45-4*s51)+18*s45*s51^2+19*s34*(s45^2+9*s45*s51-2*s51^2)))+s12^2*(2*s23^3*(57*s34^2+19*s34*s45-9*s45^2)-19*s34*s45*(s34+s45)*(s45-2*s51)*(s34+s51)+s23^2*(114*s34^3+8*s34^2*(33*s45-19*s51)+5*s34*s45*(11*s45-8*s51)+72*s45^2*s51)+s23*(19*s34^3*(5*s45-4*s51)-54*s45^2*s51^2+2*s34*s45*s51*(-37*s45+19*s51)+19*s34^2*(6*s45^2-7*s45*s51+2*s51^2)))))/(9*s12^4*s34*s45*(-s12+s34+s45)),
p[2]->(-4*s23^2*(s12^6*s34^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^3*(s23*(s34^3+s34^2*s45+12*s34*s45*(s45-s51)+6*s45^2*(s45-s51))-s45*(s34^3+s34^2*(2*s45-s51)+6*s45*(s45-s51)*s51+s34*(s45^2+11*s45*s51-12*s51^2)))-s12^5*(2*s23^3*(s34^2+3*s45*(s45-s51))-2*s34^2*s45*(7*s45-8*s51)*s51-13*s34*s45*(s45-s51)*s51^2+6*s45*s51^3*(-s45+s51)+2*s34^3*(-s45^2+s45*s51+s51^2)+s23^2*(4*s34^3+s34^2*(3*s45-4*s51)-13*s34*s45*(s45-s51)+18*s45*s51*(-s45+s51))+s23*(-6*s34^3*s51+26*s34*s45*(s45-s51)*s51+18*s45*(s45-s51)*s51^2+s34^2*(14*s45^2-19*s45*s51+2*s51^2)))+s12^4*(s23^4*s34^2-2*s34^3*s45*(3*s45^2+13*s45*s51-15*s51^2)+6*s45*s51^3*(-4*s45^2+3*s45*s51+s51^2)+s34^4*(-5*s45^2+4*s45*s51+s51^2)+s34*s45*s51^2*(-52*s45^2+21*s45*s51+31*s51^2)+s34^2*s45*s51*(-44*s45^2+3*s45*s51+39*s51^2)+2*s23^3*(4*s34^3+6*s34*s45*(s45-s51)+s34^2*(2*s45-s51)+3*s45*(2*s45^2-s45*s51-s51^2))+s23^2*(6*s34^4+s34^3*(11*s45-12*s51)+s34^2*(s45^2-6*s45*s51+s51^2)+6*s45*s51*(-8*s45^2+5*s45*s51+3*s51^2)+s34*s45*(-26*s45^2-29*s45*s51+55*s51^2))-s23*(6*s34^4*s51+s34^3*(-25*s45^2+34*s45*s51-4*s51^2)+6*s45*s51^2*(-10*s45^2+7*s45*s51+3*s51^2)+2*s34*s45*s51*(-39*s45^2+2*s45*s51+37*s51^2)+s34^2*(-40*s45^3+37*s45*s51^2)))+s12^2*(3*s23^4*s34^2*(2*s34^2+s34*s45+4*s45*(s45-s51))+s23^3*(8*s34^5+5*s34^3*s45*(13*s45-12*s51)+6*s34^4*(3*s45-s51)+6*s45^3*(s45-s51)*s51+12*s34^2*s45*(4*s45^2-5*s45*s51+s51^2))+s23^2*(s34^6+s34^5*(9*s45-4*s51)+60*s34^2*s45^3*(s45-s51)-6*s45^3*s51*(2*s45^2+5*s45*s51-7*s51^2)+s34^4*(29*s45^2-20*s45*s51+s51^2)+s34*s45^2*s51*(-31*s45^2+13*s45*s51+18*s51^2)+s34^3*s45*(123*s45^2-175*s45*s51+60*s51^2))+s23*s45*(s34^5*(-7*s45+4*s51)+36*s45^2*s51^2*(s45^2+s45*s51-2*s51^2)+s34^4*(5*s45^2-30*s45*s51+24*s51^2)+s34^3*s45*(57*s45^2-98*s45*s51+53*s51^2)+2*s34*s45*s51*(25*s45^3+65*s45^2*s51-63*s45*s51^2-27*s51^3)+2*s34^2*s45*(12*s45^3+48*s45^2*s51-31*s45*s51^2-24*s51^3))-s45^2*(s34+s51)*(s34^5+s34^4*(8*s45+s51)+3*s34^3*(4*s45^2+11*s45*s51-9*s51^2)+12*s45*s51^2*(2*s45^2+s45*s51-3*s51^2)+s34^2*(4*s45^3+81*s45^2*s51-12*s45*s51^2-63*s51^3)+2*s34*s51*(14*s45^3+43*s45^2*s51-39*s45*s51^2-18*s51^3)))-s12^3*(s23^4*s34^2*(4*s34+s45)+2*s23^3*(6*s34^4+s34^3*(7*s45-3*s51)+19*s34^2*s45*(s45-s51)+3*s45^2*(s45^2+s45*s51-2*s51^2)+3*s34*s45*(2*s45^2-s45*s51-s51^2))+s23*(-2*s34^5*s51+12*s45^2*s51^2*(6*s45^2-s45*s51-5*s51^2)+s34^4*(6*s45^2-11*s45*s51+2*s51^2)+s34^3*s45*(55*s45^2-60*s45*s51+13*s51^2)+2*s34^2*s45*(22*s45^3+30*s45^2*s51-16*s45*s51^2-31*s51^3)+6*s34*s45*s51*(15*s45^3+17*s45^2*s51-27*s45*s51^2-5*s51^3))+s23^2*(4*s34^5+3*s34^4*(5*s45-4*s51)-6*s45^2*s51*(7*s45^2+s45*s51-8*s51^2)+s34^3*(42*s45^2-45*s45*s51+2*s51^2)+s34^2*s45*(41*s45^2-111*s45*s51+68*s51^2)+s34*s45*(-13*s45^3-79*s45^2*s51+68*s45*s51^2+24*s51^3))+s45*(s34^5*(-4*s45+2*s51)-2*s34^4*(6*s45^2+7*s45*s51-7*s51^2)+12*s45*s51^3*(-3*s45^2+s45*s51+2*s51^2)+2*s34*s51^2*(-39*s45^3-17*s45^2*s51+50*s45*s51^2+6*s51^3)+s34^3*(-7*s45^3-79*s45^2*s51+41*s45*s51^2+26*s51^3)+s34^2*s51*(-54*s45^3-98*s45^2*s51+112*s45*s51^2+31*s51^3)))+s12*(-(s23^4*s34^2*(4*s34^3+3*s34^2*s45+24*s34*s45*(s45-s51)+6*s45^2*(s45-s51)))+s23^3*s34*(-2*s34^5+6*s45^3*(s45-s51)*s51+2*s34^4*(-5*s45+s51)+s34^3*(-34*s45^2+24*s45*s51)+s34^2*s45*(-83*s45^2+104*s45*s51-24*s51^2)+6*s34*s45^2*(-3*s45^2+s45*s51+2*s51^2))+s45^3*(s34+s51)^2*(2*s34^4+7*s34^3*s45+s34^2*(6*s45^2+32*s45*s51-33*s51^2)+6*s45*s51*(s45^2+3*s45*s51-4*s51^2)+s34*(s45^3+39*s45^2*s51-4*s45*s51^2-36*s51^3))-s23^2*s45*(2*s34^6+12*s45^3*s51^2*(-s45+s51)+s34^5*(s45+6*s51)+s34^3*s45*(93*s45^2-77*s45*s51-8*s51^2)+6*s34*s45^2*s51*(s45^2+3*s45*s51-4*s51^2)+s34^4*(53*s45^2-69*s45*s51+29*s51^2)+s34^2*s45*(18*s45^3+79*s45^2*s51-79*s45*s51^2-18*s51^3))-s23*s45^2*(s34+s51)*(-2*s34^5+6*s34^4*(-2*s45+s51)+6*s45^2*s51*(s45^2+5*s45*s51-6*s51^2)+s34^3*(16*s45^2-79*s45*s51+64*s51^2)+2*s34*s45*(3*s45^3+19*s45^2*s51-13*s45*s51^2-9*s51^3)+s34^2*(33*s45^3-64*s45^2*s51+36*s51^3)))))/(3*s12^5*s34^2*s45*(-s12+s34+s45)^2*(s23-s51)*(s45-s51)),
p[3]->(4*(s23^4*s34-3*s23^3*s34^2-3*s23^2*s34^3-3*s23*s34^4-3*s34^5-s23^4*s45+3*s23^3*s34*s45-3*s23^2*s34^2*s45-3*s23*s34^3*s45-3*s34^4*s45-3*s23^3*s45^2+3*s23^2*s34*s45^2-s23*s34^2*s45^2-s34^3*s45^2-3*s23^2*s45^3+s23*s34*s45^3-s23*s45^4-s34^7/(s23*s45-s34*s45)+(s12*s34^5*(3*s34-2*s51))/((s23-s34)*s45)+(s12^3*s34^2*(s34-s51)^2)/((s23-s34)*s45)+12*s23^4*s51-3*s23^2*s34^2*s51+36*s23^3*s45*s51-3*s23*s34^2*s45*s51+36*s23^2*s45^2*s51-s34^2*s45^2*s51+12*s23*s45^3*s51-(s12^4*(s23-s51)*s51)/s45-(6*s12^3*s23*(s23-s51)^2*s51)/s34^2+(6*s12^2*s23*(s45-s51)^2*(s23+s45-s51)*s51)/(-s12+s34+s45)^2-(12*s12*s23*s45*(s45-s51)*(s23+s45-s51)^2*s51)/(-s12+s34+s45)^2+(6*s23*s45^2*(s23+s45-s51)^3*s51)/(-s12+s34+s45)^2-3*s23^2*s34*s51^2-3*s23*s34^2*s51^2+6*s23^2*s45*s51^2+3*s34^2*s45*s51^2+6*s23*s45^2*s51^2+3*s34*s45^2*s51^2+(2*s12^3*s34*s51^2)/(s23-s51)+(6*s12^2*s23*(s23-s51)*(s23-2*s45-s51)*s51^2)/s34^2-3*s23*s34*s51^3-3*s34^2*s51^3-(3*s12^3*s51^3)/(s12-s34-s45)-3*s23*s45*s51^3-6*s34*s45*s51^3+5*s45^2*s51^3+(3*s12^4*s51^3)/((s23-s34)*(-s12+s34+s45))+(6*s12*s23*s45*(2*s23-s45-2*s51)*s51^3)/s34^2-3*s34*s51^4-3*s45*s51^4+(6*s23*s45^2*s51^4)/s34^2+(3*s45^3*s51^4)/((s23-s34)*(-s12+s34+s45))-s12^4*(s23+s51)+(9*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*(-s12+s34+s45))-(3*s12^3*s51^3*(3*s45+s51))/((s23-s34)*(-s12+s34+s45))-(3*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*(-s12+s34+s45))+(s12*s45^2*s51^4)/(s23*s34-s34*s51)-(s45^2*s51^5)/(s23*s34-s34*s51)-(s12^2*s34^2*s51^3)/(s23*s45-s45*s51)+(2*s12*s34^2*s51^4)/(s23*s45-s45*s51)-(s34^2*s51^5)/(s23*s45-s45*s51)+(2*s45*s51^3*(9*s23^2+9*s23*s45+s45*s51))/s34-(s12^2*s51^2*(s34^2+2*s34*s45+7*s34*s51+4*s45*s51))/(s23-s51)+(s12^3*s51*(10*s23^2-7*s23*s51-3*s51^2))/s34-(s12^2*s34^3*(3*s34^2-4*s34*s51+s51^2))/((s23-s34)*s45)+(s12^3*s34*(s34^2-s34*s51+3*s51^2))/(s23-s34)-(s12^2*s34*(5*s34^3+s34^2*(2*s45-5*s51)-2*s34*s45*s51-2*s45*s51^2))/(s23-s34)+(s34*(-3*s34^5-3*s34^4*s45-s34^3*s45^2+6*s34^2*s45*s51^2+6*s34*s45^2*s51^2+8*s45^2*s51^3))/(s23-s34)+s12^3*(s23^2+s34^2+s34*s45+s51*(s45+2*s51)+s23*(2*s34+3*s51))-(2*s12*s51^2*(-3*s23^3+3*s23^2*(s45+s51)+s45*s51*(s45+3*s51)+2*s23*s45*(3*s45+8*s51)))/s34+(s12^2*s51^2*(-16*s23^2+3*s51*(2*s45+s51)+s23*(20*s45+13*s51)))/s34+(s12^3*(s23^3+s23^2*s34+s34*(s34-s51)^2+s23*(s34^2-s51^2)))/s45+(s12*s34*(7*s34^4+s34^3*(5*s45-4*s51)-s34*s45*s51*(s45+7*s51)-s45*s51^2*(5*s45+8*s51)+s34^2*(s45^2-3*s45*s51-s51^2)))/(s23-s34)-(s12^2*(s23^4+3*s23^2*s34^2+s23^3*(3*s34-s51)+s23*s34*(3*s34^2-3*s34*s51+s51^2)+s34^2*(3*s34^2-4*s34*s51+2*s51^2)))/s45+(s12*s34*(2*s23^4+3*s23^3*s34+3*s23^2*s34^2+3*s34^4-2*s34^3*s51+2*s34*s51^3+s23*s34*(3*s34^2-2*s34*s51+2*s51^2)))/s45-(s51^2*(3*s45*s51^2*(s45+s51)+3*s34*s51*(s45+s51)^2+s34^2*(s45^2+3*s45*s51+3*s51^2)))/(s23-s51)+(s12*s51^2*(2*s34^2*(s45+2*s51)+s45*s51*(2*s45+7*s51)+s34*(s45^2+9*s45*s51+8*s51^2)))/(s23-s51)-(s12^2*(-3*s51^3*(2*s45+s51)+s23^2*(s45^2-17*s45*s51+16*s51^2)+s23*(s45^3-18*s45^2*s51+33*s45*s51^2-13*s51^3)))/(s12-s34-s45)-(s45*(s23^4*(s45-18*s51)-3*s45*s51^4+3*s23^3*(s45^2-18*s45*s51+12*s51^2)+s23*s45*(s45^3-18*s45^2*s51+30*s45*s51^2-10*s51^3)+3*s23^2*(s45^3-18*s45^2*s51+22*s45*s51^2-6*s51^3)))/(s12-s34-s45)+(s12*(-3*s45*s51^3*(s45+2*s51)+s23^3*(2*s45^2-35*s45*s51+6*s51^2)+s23*s45*(2*s45^3-36*s45^2*s51+63*s45*s51^2-23*s51^3)+s23^2*(4*s45^3-71*s45^2*s51+70*s45*s51^2-6*s51^3)))/(s12-s34-s45)-(s34^2*(s23^4+s34^4+s51^4+s23^3*(s34+s51)+s23^2*(s34^2+s51^2)+s23*(s34^3+s51^3)))/s45-s12^2*(s23^3+5*s34^3+s23^2*(5*s34-12*s51)+2*s34^2*(s45-2*s51)+7*s34*s51^2+2*s45*s51^2+s23*(5*s34^2-12*s45*s51+s34*(2*s45+s51)))-s12*(s23^4-7*s34^4+s45*s51^2*(3*s45+s51)+s34^3*(-5*s45+4*s51)-2*s34*s51^2*(s45+4*s51)+s23^3*(-4*s34+s45+23*s51)-s34^2*(s45^2-s45*s51+3*s51^2)-s23^2*(7*s34^2+s45*(s45-47*s51)+s34*(2*s45+s51))-s23*(7*s34^3+5*s34^2*s45+s34*s51*(s45+7*s51)+s45*(s45^2-24*s45*s51-4*s51^2)))))/(3*s12^5),
p[4]->(-4*s23*(-2*s12^7*s34^2*(s23-s51)*(s23+s45-s51)+2*(s23*s34+s45*(s34+s51))^3*(s23^2*(s34^3+7*s34^2*s45+3*s45^2*(s45+s51)+3*s34*s45*(3*s45+2*s51))+s45^2*(-3*s34^3+s34^2*(s45-11*s51)+s34*(7*s45^2-5*s45*s51-6*s51^2)+3*s45*(s45^2-s51^2))+s23*s45*(-2*s34^3+s34^2*(8*s45-11*s51)+s34*(16*s45^2+s45*s51-6*s51^2)+3*s45*(2*s45^2+s45*s51-s51^2)))+s12^6*(s34*s45*(15*s45-19*s51)*s51^2+6*s45*(s45-s51)*s51^3-3*s34^2*s45*s51*(2*s45+s51)+6*s23^3*(s34^2+s45*s51)+s23^2*(8*s34^3+6*s34^2*(3*s45-2*s51)-19*s34*s45*s51+6*s45*(s45-3*s51)*s51)+2*s34^3*(s45^2-2*s45*s51+2*s51^2)+s23*(2*s34^3*(5*s45-6*s51)+6*s45*s51^2*(-2*s45+3*s51)+s34*s45*s51*(-15*s45+38*s51)+3*s34^2*(4*s45^2-5*s45*s51+2*s51^2)))-s12^5*(6*s23^4*(s34^2+s45*s51)+s23^3*(24*s34^3+3*s34^2*(15*s45-4*s51)-7*s34*s45*s51+6*s45*(5*s45-2*s51)*s51)+s34*s45*s51^2*(93*s45^2-84*s45*s51-37*s51^2)+3*s34^2*s45*s51*(10*s45^2-17*s45*s51-19*s51^2)+2*s34^3*s45*(6*s45^2-13*s45*s51-5*s51^2)+6*s45*s51^3*(6*s45^2-5*s45*s51-s51^2)+2*s34^4*(3*s45^2-s45*s51+s51^2)+s23^2*(12*s34^4+9*s34^3*(7*s45-4*s51)+6*s45^2*(4*s45-15*s51)*s51-s34*s45*s51*(85*s45+23*s51)+6*s34^2*(13*s45^2-15*s45*s51+s51^2))+s23*(6*s34^4*(3*s45-2*s51)+6*s45*s51^2*(-10*s45^2+15*s45*s51+2*s51^2)+3*s34^3*(17*s45^2-14*s45*s51+4*s51^2)+3*s34^2*s45*(13*s45^2-5*s45*s51+34*s51^2)+s34*s45*s51*(-66*s45^2+169*s45*s51+67*s51^2)))+s12^4*(2*s23^5*s34^2+s23^4*(24*s34^3+s34^2*(43*s45-4*s51)+12*s34*s45*s51+6*s45*s51*(3*s45+s51))+s23^3*(36*s34^4+2*s34^3*(71*s45-18*s51)-s34*s45*s51*(21*s45+55*s51)+6*s45*s51*(9*s45^2-7*s45*s51-3*s51^2)+s34^2*(149*s45^2-72*s45*s51+2*s51^2))+s23^2*(8*s34^5+9*s34^4*(9*s45-4*s51)+3*s34^3*(81*s45^2-55*s45*s51+4*s51^2)+s34^2*s45*(179*s45^2-129*s45*s51+49*s51^2)+s34*s45*s51*(-159*s45^2-73*s45*s51+62*s51^2)+6*s45*s51*(6*s45^3-31*s45^2*s51+3*s51^3))+s23*(2*s34^5*(7*s45-2*s51)+s34^4*(66*s45^2-39*s45*s51+6*s51^2)+s34^3*s45*(164*s45^2-76*s45*s51+59*s51^2)+s34*s45*s51*(-114*s45^3+359*s45^2*s51+270*s45*s51^2-7*s51^3)-6*s45*s51^2*(20*s45^3-32*s45^2*s51-9*s45*s51^2+s51^3)+s34^2*s45*(71*s45^3+142*s45^2*s51+293*s45*s51^2+17*s51^3))+s45*(6*s34^5*s45+s34^4*(21*s45^2-38*s45*s51-7*s51^2)+30*s45*s51^3*(3*s45^2-2*s45*s51-s51^2)+s34^3*(39*s45^3-19*s45^2*s51-179*s45*s51^2-38*s51^3)-4*s34*s51^2*(-60*s45^3+33*s45^2*s51+44*s45*s51^2+3*s51^3)-s34^2*s51*(-154*s45^3+76*s45^2*s51+307*s45*s51^2+37*s51^3)))+s12^2*(6*s23^5*s34^2*(2*s34^2+7*s34*s45+s45*(3*s45+2*s51))+3*s23^4*(8*s34^5+s34^4*(45*s45-4*s51)+2*s45^3*s51*(s45+s51)+2*s34^3*s45*(43*s45+s51)+s34^2*s45*(29*s45^2+21*s45*s51-4*s51^2))+s23^3*(6*s34^6+6*s34^5*(11*s45-2*s51)+51*s34^2*s45^3*(3*s45+4*s51)+2*s34^3*s45*(291*s45^2+56*s45*s51-27*s51^2)+6*s45^3*s51*(2*s45^2-7*s45*s51-7*s51^2)+s34^4*(381*s45^2-132*s45*s51+2*s51^2)-s34*s45^2*s51*(43*s45^2+73*s45*s51+18*s51^2))+s23^2*s45*(9*s34^6+s34^5*(57*s45-42*s51)+s34^3*s45*(627*s45^2+503*s45*s51-134*s51^2)+s34^4*(474*s45^2-268*s45*s51-15*s51^2)+6*s45^2*s51*(s45^3-18*s45^2*s51+3*s45*s51^2+12*s51^3)+s34*s45*s51*(-82*s45^3+121*s45^2*s51+282*s45*s51^2+54*s51^3)+s34^2*s45*(117*s45^3+526*s45^2*s51+483*s45*s51^2+87*s51^3))-s45^3*(s34+s51)*(3*s34^5+3*s34^4*(s45+25*s51)+30*s45*s51^2*(-3*s45^2+s45*s51+2*s51^2)+s34^3*(-69*s45^2+154*s45*s51+213*s51^2)+s34*s51*(-165*s45^3-63*s45^2*s51+256*s45*s51^2+72*s51^3)+s34^2*(-69*s45^3-150*s45^2*s51+347*s45*s51^2+213*s51^3))+s23*s45^2*(12*s34^5*(s45-9*s51)+s34^4*(285*s45^2-305*s45*s51-272*s51^2)+s34^3*(330*s45^3+616*s45^2*s51-515*s45*s51^2-308*s51^3)+6*s45*s51^2*(-10*s45^3+27*s45^2*s51+14*s45*s51^2-6*s51^3)+s34^2*(33*s45^4+607*s45^3*s51+725*s45^2*s51^2-327*s45*s51^3-168*s51^4)+s34*s51*(-39*s45^4+457*s45^3*s51+424*s45^2*s51^2-123*s45*s51^3-36*s51^4)))-s12*(2*s23^5*s34^2*(4*s34^3+21*s34^2*s45+3*s45^2*(s45+s51)+6*s34*s45*(3*s45+2*s51))+s23^4*s34*(6*s34^5+3*s34^3*s45*(72*s45-7*s51)+s34^4*(49*s45-4*s51)-6*s45^3*s51*(s45+s51)+s34^2*s45*(173*s45^2+143*s45*s51-24*s51^2)+12*s34*s45^2*(2*s45^2+4*s45*s51+s51^2))+s23^3*s45*(7*s34^6+s34^5*(98*s45-46*s51)-12*s45^3*s51^2*(s45+s51)+s34^4*(447*s45^2-23*s45*s51-29*s51^2)+s34^3*s45*(336*s45^2+493*s45*s51-25*s51^2)-6*s34*s45^2*s51*(3*s45^2-2*s45*s51-4*s51^2)+2*s34^2*s45*(18*s45^3+107*s45^2*s51+92*s45*s51^2+9*s51^3))-s45^4*(s34+s51)^2*(11*s34^4+s34^3*(s45+78*s51)+6*s45*s51*(-6*s45^2+s45*s51+5*s51^2)+s34^2*(-51*s45^2+66*s45*s51+115*s51^2)+s34*(-33*s45^3-60*s45^2*s51+89*s45*s51^2+48*s51^3))+s23*s45^3*(s34+s51)*(-27*s34^5+s34^4*(22*s45-211*s51)+s34^3*(243*s45^2-139*s45*s51-325*s51^2)+s34^2*(164*s45^3+360*s45^2*s51-180*s45*s51^2-189*s51^3)+6*s45*s51*(-2*s45^3+11*s45^2*s51+6*s45*s51^2-4*s51^3)+s34*(6*s45^4+176*s45^3*s51+183*s45^2*s51^2-85*s45*s51^3-36*s51^4))+s23^2*s45^2*(-15*s34^6+20*s34^5*(4*s45-9*s51)+s34^4*(465*s45^2-51*s45*s51-283*s51^2)+6*s45^2*s51^2*(-4*s45^2+3*s45*s51+6*s51^2)+s34^3*(330*s45^3+815*s45^2*s51-98*s45*s51^2-166*s51^3)+s34*s45*s51*(-18*s45^3+155*s45^2*s51+191*s45*s51^2+18*s51^3)+s34^2*(24*s45^4+410*s45^3*s51+550*s45^2*s51^2+15*s45*s51^3-36*s51^4)))-s12^3*(2*s23^5*s34^2*(4*s34+7*s45)+s23^4*(36*s34^4+s34^3*(131*s45-12*s51)+6*s34*s45*s51*(3*s45+s51)+6*s45^2*s51*(3*s45+2*s51)+s34^2*s45*(100*s45+17*s51))+s23^3*(24*s34^5+12*s34^4*(13*s45-3*s51)+s34^2*s45*(227*s45^2-4*s45*s51-68*s51^2)+6*s45^2*s51*(7*s45^2-10*s45*s51-8*s51^2)+s34^3*(420*s45^2-145*s45*s51+4*s51^2)-s34*s45*s51*(39*s45^2+122*s45*s51+24*s51^2))+s45^2*(2*s34^6+6*s34^5*(s45-3*s51)+s34^4*(47*s45^2-129*s45*s51-111*s51^2)+60*s45*s51^3*(2*s45^2-s45*s51-s51^2)+s34^3*(71*s45^3+102*s45^2*s51-474*s45*s51^2-216*s51^3)+s34^2*s51*(270*s45^3+60*s45^2*s51-625*s45*s51^2-169*s51^3)-2*s34*s51^2*(-165*s45^3+34*s45^2*s51+167*s45*s51^2+24*s51^3))+s23^2*(2*s34^6+3*s34^5*(15*s45-4*s51)+s34^4*(237*s45^2-136*s45*s51+6*s51^2)+s34^3*s45*(545*s45^2-126*s45*s51+39*s51^2)+6*s45^2*s51*(4*s45^3-33*s45^2*s51+s45*s51^2+10*s51^3)+s34*s45*s51*(-157*s45^3-30*s45^2*s51+207*s45*s51^2+30*s51^3)+s34^2*s45*(210*s45^3+173*s45^2*s51+180*s45*s51^2+74*s51^3))+s23*s45*(4*s34^6+3*s34^5*(9*s45-4*s51)+s34^4*(164*s45^2-184*s45*s51-5*s51^2)+s34^3*(319*s45^3+153*s45^2*s51-173*s45*s51^2-38*s51^3)+12*s45*s51^2*(-10*s45^3+19*s45^2*s51+8*s45*s51^2-2*s51^3)+s34^2*(69*s45^4+485*s45^3*s51+535*s45^2*s51^2-107*s45*s51^3-37*s51^4)+s34*s51*(-96*s45^4+497*s45^3*s51+458*s45^2*s51^2-55*s45*s51^3-12*s51^4)))))/(3*s12^5*s34^2*s45*(-s12+s34+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[5]->(-4*s23*((s23+s45)*(s34+s45+6*s51)*(s23*s34+s45*(s34+s51))^3+s12^6*(s23^2+(7*s45-3*s51)*s51+s23*(s45+2*s51))-s12^5*(2*s23^3+s45*s51*(22*s45+5*s51)+s23*(5*s34*s45+3*s45^2+6*s34*s51+22*s45*s51-12*s51^2)+s34*(s45^2+18*s45*s51-6*s51^2)+s23^2*(4*s34+5*(s45+2*s51)))+s12^4*(s23^4+s23^3*(8*s34+5*s45+14*s51)+s23^2*(6*s34^2+21*s34*s45+7*s45^2+30*s34*s51+35*s45*s51-15*s51^2)+3*s34^2*(s45^2+5*s45*s51-s51^2)+s45*s51*(24*s45^2+35*s45*s51+16*s51^2)+s34*s45*(3*s45^2+55*s45*s51+16*s51^2)+s23*(s34^2*(9*s45+6*s51)+s34*(16*s45^2+71*s45*s51-24*s51^2)+s45*(3*s45^2+39*s45*s51-10*s51^2)))-s12*(s45^3*(s34+s51)^2*(2*s34^2+5*s34*s45+2*s45^2+18*s34*s51+19*s45*s51+18*s51^2)+s23^4*s34^2*(4*s34+3*(s45+6*s51))+s23^3*s34*(2*s34^3+3*s45*s51*(s45+6*s51)+s34^2*(17*s45+14*s51)+s34*(11*s45^2+74*s45*s51-6*s51^2))+s23^2*s34*s45*(6*s34^3+s34^2*(27*s45+50*s51)+2*s51*(5*s45^2+35*s45*s51+3*s51^2)+s34*(15*s45^2+123*s45*s51+37*s51^2))+s23*s45^2*(s34+s51)*(6*s34^3+s34^2*(19*s45+52*s51)+2*s51*(s45^2+9*s45*s51+6*s51^2)+s34*(9*s45^2+77*s45*s51+47*s51^2)))-s12^3*(s23^4*(4*s34+s45+6*s51)+s23^3*(12*s34^2+19*s34*s45+3*s45^2+42*s34*s51+20*s45*s51-6*s51^2)+s23^2*(4*s34^3+s34^2*(33*s45+30*s51)+s34*(29*s45^2+120*s45*s51-30*s51^2)+s45*(3*s45^2+25*s45*s51-15*s51^2))+s23*(s34^3*(7*s45+2*s51)+s34^2*(29*s45^2+76*s45*s51-12*s51^2)+s34*s45*(17*s45^2+135*s45*s51+20*s51^2)+s45*(s45^3+20*s45^2*s51+18*s45*s51^2+16*s51^3))+s45*(s34^3*(3*s45+4*s51)+s34^2*(8*s45^2+50*s45*s51+11*s51^2)+s51*(10*s45^3+45*s45^2*s51+49*s45*s51^2+6*s51^3)+s34*(3*s45^3+60*s45^2*s51+87*s45*s51^2+16*s51^3)))+s12^2*(3*s23^4*s34*(2*s34+s45+6*s51)+s23^3*s34*(8*s34^2+27*s34*s45+10*s45^2+42*s34*s51+67*s45*s51-12*s51^2)+s23^2*s34*(s34^3+s34^2*(23*s45+10*s51)+s34*(43*s45^2+135*s45*s51-15*s51^2)+s45*(12*s45^2+103*s45*s51+22*s51^2))+s45^2*(s34+s51)*(s34^3+s45^3+20*s45^2*s51+51*s45*s51^2+18*s51^3+s34^2*(7*s45+16*s51)+s34*(7*s45^2+54*s45*s51+33*s51^2))+s23*s45*(2*s34^4+s34^3*(22*s45+27*s51)+s34^2*(29*s45^2+154*s45*s51+30*s51^2)+s51*(s45^3+18*s45^2*s51+33*s45*s51^2+6*s51^3)+s34*(6*s45^3+81*s45^2*s51+133*s45*s51^2+22*s51^3)))))/(3*s12^5*(s12-s34-s45)^3*s45),
p[6]->(4*(8*s23^5+s23^4*s34+3*s23^2*s34^3+3*s23*s34^4+3*s34^5+33*s23^4*s45-9*s23^3*s34*s45+3*s23*s34^3*s45+3*s34^4*s45+51*s23^3*s45^2-13*s23^2*s34*s45^2+s34^3*s45^2+35*s23^2*s45^3-5*s23*s34*s45^3+9*s23*s45^4+s34^7/(s23*s45-s34*s45)-(s12*(2*s23^5+2*s23^3*s34^2+4*s23^4*(s34-2*s51)+s23^2*s34^2*(3*s34-2*s51)+s23*s34^3*(3*s34-2*s51)+s34^4*(3*s34-2*s51)))/s45+(s23^3*s34^3+s23^2*s34^4+s23*s34^5+s34^6+2*s23^5*(s34-s51))/s45-(s12^3*(2*s23^3+s23^2*(s34-4*s51)+s23*s34*(s34-2*s51)+s34*(s34-s51)^2))/s45-(6*s12^3*s23*(s23-s51)^3)/s34^2-(s12^3*s34^2*(s34-s51)^2)/((s23-s34)*s45)-(6*s12^3*s23*(s45-s51)^2*(s23+s45-s51))/(-s12+s34+s45)^2-(6*s12*s23*s45*(3*s45-2*s51)*(s23+s45-s51)^3)/(-s12+s34+s45)^2+(6*s23*s45^2*(s23+s45-s51)^4)/(-s12+s34+s45)^2-14*s23^4*s51-3*s23^3*s34*s51-48*s23^3*s45*s51-6*s23^2*s34*s45*s51-62*s23^2*s45^2*s51-3*s23*s34*s45^2*s51-26*s23*s45^3*s51+(6*s12^2*s23*(s23-s51)^2*(s23-2*s45-s51)*s51)/s34^2-9*s23^2*s45*s51^2-6*s23*s34*s45*s51^2-6*s34^2*s45*s51^2-9*s23*s45^2*s51^2-6*s34*s45^2*s51^2+(6*s12*s23*s45*(2*s23-s45-2*s51)*(s23-s51)*s51^2)/s34^2-8*s45^2*s51^3-(3*s12^4*s51^3)/((s23-s34)*(-s12+s34+s45))+(6*s23*s45^2*(s23-s51)*s51^3)/s34^2-(3*s45^3*s51^4)/((s23-s34)*(-s12+s34+s45))-(9*s12^2*s45*s51^3*(s45+s51))/((s23-s34)*(-s12+s34+s45))-(2*s12^3*s23*s45^2*(s23+s45))/((s12-s34-s45)*(-s12+s34+s45+s51))+(6*s12^2*s23*s45^2*(s23+s45)^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(6*s12*s23*s45^2*(s23+s45)^3)/((s12-s34-s45)*(-s12+s34+s45+s51))+(2*s23*s45^2*(s23+s45)^4)/((s12-s34-s45)*(-s12+s34+s45+s51))-(2*s12^4*s23*s51)/(-s12+s34+s45+s51)+(2*s12^4*s23*s51^2)/(s45*(-s12+s34+s45+s51))-(8*s12^3*s23^2*s51^2)/(s45*(-s12+s34+s45+s51))+(12*s12^2*s23^3*s51^2)/(s45*(-s12+s34+s45+s51))-(8*s12*s23^4*s51^2)/(s45*(-s12+s34+s45+s51))+(2*s23^5*s51^2)/(s45*(-s12+s34+s45+s51))+(3*s12^3*s51^3*(3*s45+s51))/((s23-s34)*(-s12+s34+s45))+(s12*s34^5*(-3*s34+2*s51))/((s23-s34)*s45)+(s12^3*(s23-s51)^2*(13*s23+3*s51))/s34+(3*s12*s45^2*s51^3*(s45+3*s51))/((s23-s34)*(-s12+s34+s45))+(s12^2*s34^3*(3*s34^2-4*s34*s51+s51^2))/((s23-s34)*s45)+(6*s12^2*s23*(s23+s45-s51)^2*(3*s45^2-4*s45*s51+s51^2))/(-s12+s34+s45)^2-(s12^3*s34*(s34^2-s34*s51+3*s51^2))/(s23-s34)-s12^3*(9*s23^2+s34^2+s23*(s34-7*s51)-s34*s51+3*s51^2)+(2*s12^2*s23^2*(5*s23*s45+5*s45^2+6*s23*s51+4*s45*s51+3*s51^2))/(-s12+s34+s45+s51)+(s45*s51^2*(18*s23^3+18*s23^2*(s45-s51)-19*s23*s45*s51-3*s45*s51^2))/s34+(s12^2*s34*(5*s34^3+s34^2*(2*s45-5*s51)-2*s34*s45*s51-2*s45*s51^2))/(s23-s34)+(s34*(3*s34^5+3*s34^4*s45+s34^3*s45^2-6*s34^2*s45*s51^2-6*s34*s45^2*s51^2-8*s45^2*s51^3))/(s23-s34)-(2*s12^3*s23*(s23*s45+s51*(-s45+s51)))/(-s12+s34+s45+s51)+(2*s23^2*(3*s45^4+3*s23^3*(s45+s51)+3*s23*s45^2*(3*s45+s51)+s23^2*(3*s45+s51)^2))/(-s12+s34+s45+s51)-(s12^2*(s23-s51)*s51*(19*s23^2-3*s51*(2*s45+s51)-2*s23*(13*s45+8*s51)))/s34+s12^2*(16*s23^3+5*s34^3+s34^2*(2*s45-5*s51)-2*s34*s45*s51-2*s45*s51^2-s23^2*(s34-21*s45+18*s51)+s23*(5*s34^2-4*s34*s45+9*s45^2-5*s34*s51-44*s45*s51))+(s12^3*(3*s51^3+s23^2*(-11*s45+13*s51)+s23*(-9*s45^2+24*s45*s51-13*s51^2)))/(s12-s34-s45)+(s12*s51*(6*s23^4-6*s23^3*(s45+2*s51)+3*s45*s51^2*(s45+2*s51)+s23*s45*s51*(13*s45+32*s51)-2*s23^2*(6*s45^2+16*s45*s51-3*s51^2)))/s34-(s12*s34*(7*s34^4+s34^3*(5*s45-4*s51)-s34*s45*s51*(s45+7*s51)-s45*s51^2*(5*s45+8*s51)+s34^2*(s45^2-3*s45*s51-s51^2)))/(s23-s34)+(s12^2*(4*s23^4+s23^3*(3*s34-10*s51)+s23^2*s34*(3*s34-2*s51)+s23*s34*(3*s34^2-4*s34*s51+s51^2)+s34^2*(3*s34^2-4*s34*s51+s51^2)))/s45-(2*s12*s23^2*(s45^2*(7*s45+3*s51)+s23^2*(7*s45+8*s51)+s23*(14*s45^2+11*s45*s51+3*s51^2)))/(-s12+s34+s45+s51)+(s12^2*(s23^3*(40*s45-19*s51)-3*s51^3*(2*s45+s51)+s23^2*(71*s45^2-118*s45*s51+35*s51^2)+s23*(31*s45^3-96*s45^2*s51+75*s45*s51^2-13*s51^3)))/(s12-s34-s45)+(s45*(18*s23^5+s23^4*(67*s45-54*s51)-3*s45*s51^4+3*s23^3*(31*s45^2-52*s45*s51+18*s51^2)+s23^2*(57*s45^3-150*s45^2*s51+100*s45*s51^2-18*s51^3)+s23*s45*(13*s45^3-48*s45^2*s51+46*s45*s51^2-10*s51^3)))/(s12-s34-s45)-(s12*(s23^4*(47*s45-6*s51)-3*s45*s51^3*(s45+2*s51)+3*s23^3*(43*s45^2-47*s45*s51+4*s51^2)+s23*s45*(35*s45^3-120*s45^2*s51+108*s45*s51^2-23*s51^3)+3*s23^2*(39*s45^3-85*s45^2*s51+41*s45*s51^2-2*s51^3)))/(s12-s34-s45)+s12*(-22*s23^4-7*s34^4+s34^3*(-5*s45+4*s51)+s34*s45*s51*(s45+7*s51)+s45*s51^2*(5*s45+8*s51)+2*s23^3*(s34-28*s45+16*s51)+s23^2*(-5*s34^2+16*s34*s45-54*s45^2+5*s34*s51+86*s45*s51)+s34^2*(-s45^2+3*s45*s51+s51^2)+s23*(-7*s34^3-4*s34^2*(s45-s51)+s34*(10*s45^2+6*s45*s51+s51^2)+2*s45*(-9*s45^2+31*s45*s51+5*s51^2)))))/(3*s12^5),
p[7]->(-8*s23^2*(3*s23-2*s34-3*s51)*((s23*s34+s45*(s34+s51))^3-s12^3*(s23^2*s45+s34^2*(2*s45-s51)+2*s34*s45*s51+s45*s51^2+s23*(s34^2-2*s34*s45-2*s45*s51))+s12^2*(s45*(s34+s51)^2*(s34+2*s45+s51)+s23^2*(2*s34^2+s45*s51)+s23*(s34^3+s34^2*(4*s45-2*s51)-3*s34*s45*s51-2*s45*s51*(s45+s51)))-s12*(s23^3*s34^2+s45^2*(s34+s51)^2*(2*s34+s45+2*s51)+s23^2*s34*(2*s34^2+3*s34*s45-s34*s51-s45*s51)+s23*s45*(s34+s51)*(4*s34^2-2*s45*s51+s34*(3*s45+s51)))))/(3*s12^5*s34^3*s45),
p[8]->(4*((s34^3*(s23^3-s23^2*s34+s23*s34^2-s34^3))/(s12^5*s45)+s34^7/(s12^5*s45*(-s12+s23+s34+s45))-(s34-9*s51)/s12-(s34-9*s51)/(-s12+s23+s34+s45)+s23^3/(s12^2*(s45-s51))+(s23^5*s34^2)/(s12^5*s45*(s45-s51))-(2*s23^3*(s23+s34))/(s12^2*s45*(s45-s51))-(2*s23^4*s34*(s23+s34))/(s12^4*s45*(s45-s51))+(s23^3*(s23^2+4*s23*s34+s34^2))/(s12^3*s45*(s45-s51))-((13*s23^2+16*s23*(s45-s51)+3*(s45-s51)^2)*(s45-s51))/(s12^2*(s12-s34-s45))-(6*s23*(s45-s51)^2*(s23+s45-s51))/(s12^2*(-s12+s34+s45)^2)-(6*s23*s45*(3*s45-2*s51)*(s23+s45-s51)^3)/(s12^4*(-s12+s34+s45)^2)+(6*s23*s45^2*(s23+s45-s51)^4)/(s12^5*(-s12+s34+s45)^2)-(3*(s23-2*s45-3*s51)*s51)/(s34*(-s12+s23+s34+s45))+(6*s23*(s23-s51)^2*(s23+s45-s51)*s51)/(s12^3*s34^2)-(s23^4*s51^2)/(s12^4*(s12-s34-s45)*(s45-s51))+(s23^5*s51^2)/(s12^5*(s12-s34-s45)*(s45-s51))+(12*s23*s45*(s23-s51)*(s23+s45-s51)*s51^2)/(s12^4*s34^2)+(6*s23*s45^2*(s23+s45-s51)*s51^3)/(s12^5*s34^2)-(3*s45^3*s51^4)/(s12^5*s34*(-s12+s23+s34+s45))-(2*s34^5*(3*s34+s51))/(s12^4*s45*(-s12+s23+s34+s45))+(9*s45^2*s51^3*(s45+s51))/(s12^4*s34*(-s12+s23+s34+s45))-(s34*(-s23+5*s34+2*s51))/(s45*(-s12+s23+s34+s45))+(3*s51*(-s23+2*s45+3*s51))/(s12*s34)-s23^2/(s12*s45-s12*s51)+s23^3/(s12*s45^2-s12*s45*s51)+(3*s23^2+s23*s34-5*s34^2-3*s23*s51-2*s34*s51+s51^2)/(s12*s45)-(2*s34^2*(10*s34^2+6*s34*s51+s51^2))/(s12^2*s45*(-s12+s23+s34+s45))+(s34*(15*s34^2+8*s34*s51+s51^2))/(s12*s45*(-s12+s23+s34+s45))+(s34^3*(15*s34^2+8*s34*s51+s51^2))/(s12^3*s45*(-s12+s23+s34+s45))+(6*s23*(s23+s45-s51)^2*(3*s45^2-4*s45*s51+s51^2))/(s12^3*(-s12+s34+s45)^2)-(9*s51*(s45^2+3*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))-(9*s45*s51^2*(s45^2+3*s45*s51+s51^2))/(s12^3*s34*(-s12+s23+s34+s45))+(s23^2*(-s23^2+3*s23*s34+s34^2+4*s34*s51+3*s51^2))/(s12^3*(s45-s51))+((s23+s45-s51)^2*(45*s23*s45+9*s45^2-19*s23*s51-12*s45*s51+3*s51^2))/(s12^3*(s12-s34-s45))-(3*s23^2+2*s23*s34-6*s34^2-9*s23*s51+6*s34*s51+13*s45*s51+16*s51^2)/s12^2+(s45*s51^2*(18*s23^3+2*s23*s45*(9*s45-11*s51)+18*s23^2*(2*s45-s51)+3*s45*s51^2))/(s12^5*s34)+(3*s51*(s45^3+9*s45^2*s51+9*s45*s51^2+s51^3))/(s12^2*s34*(-s12+s23+s34+s45))+(2*(2*s34^6-6*s34^4*s45*s51-3*s34^3*s45*s51^2+6*s34^2*s45^2*s51^2+4*s34*s45^2*s51^3-2*s45^3*s51^3))/(s12^5*(-s12+s23+s34+s45))+(s23^2*(3*s23^2*s34^2+s23^3*(-s34+s51)+3*s23*s34*s51*(s34+s51)+s51^2*(s34+s51)^2))/(s12^5*(s45-s51))+(s34*(-2*s23^4-4*s23^3*s34-2*s23*s34^2*(2*s34+s51)+s23^2*s34*(3*s34+2*s51)+s34^3*(5*s34+2*s51)))/(s12^4*s45)-(3*s51*(s23^2+s45^2+6*s45*s51+3*s51^2-s23*(s45+3*s51)))/(s12^2*s34)-(18*s34^5+8*s34*s45*s51^3+4*s34^4*(s45+s51)-s34^3*s51*(9*s45+s51)+2*s34^2*s45*s51*(2*s45+5*s51)-4*s45^2*s51^2*(2*s45+5*s51))/(s12^4*(-s12+s23+s34+s45))-(-12*s34^2-s34*(s45-12*s51)+4*s51*(7*s45+6*s51))/(s12*(-s12+s23+s34+s45))+(-6*s23^3-3*s23^2*(s34-2*s51)-2*s23*(2*s34^2+s51^2)+s34*(10*s34^2+6*s34*s51+s51^2))/(s12^2*s45)+(2*s23^4+s23^3*(9*s34-s51)-2*s23^2*s34*(s34+3*s51)+s23*s34*(6*s34^2+4*s34*s51+s51^2)-s34^2*(10*s34^2+6*s34*s51+s51^2))/(s12^3*s45)+(s51*(-19*s23^3+s23*(6*s45-25*s51)*s51+s23^2*(-15*s45+41*s51)+3*s51*(3*s45^2+6*s45*s51+s51^2)))/(s12^3*s34)+(s23^2*(s23^3-s23^2*(2*s34+s51)-s23*s34*(4*s34+5*s51)-s51*(2*s34^2+5*s34*s51+3*s51^2)))/(s12^4*(s45-s51))+(s23^4*s45*(79*s45-54*s51)+2*s23^2*s45*(47*s45-9*s51)*(s45-s51)^2+31*s23*s45^2*(s45-s51)^3+3*s45^2*(s45-s51)^4+s23^5*(19*s45+s51)+18*s23^3*s45*(7*s45^2-10*s45*s51+3*s51^2))/(s12^5*(s12-s34-s45))-(28*s34^3+s34^2*(6*s45+4*s51)-2*s34*s51*(11*s45+7*s51)-4*s51*(5*s45^2+14*s45*s51+3*s51^2))/(s12^2*(-s12+s23+s34+s45))+(s51*(6*s23^4+12*s23^3*(s45-s51)-3*s45*s51^2*(3*s45+2*s51)+s23*s45*s51*(-33*s45+47*s51)+s23^2*(6*s45^2-53*s45*s51+6*s51^2)))/(s12^4*s34)-(-32*s34^4-s34^3*(9*s45+11*s51)+s34*s45*s51*(8*s45+15*s51)+4*s45*s51*(s45^2+10*s45*s51+7*s51^2))/(s12^3*(-s12+s23+s34+s45))+(9*s23^3-12*s34^3+s23*(3*s34^2+3*s34*s45+8*s45*(2*s45-3*s51))+s23^2*(11*s34+22*s45-6*s51)-3*s34^2*s51+4*s34*s45*s51+s45*(3*s45^2-5*s45*s51+32*s51^2))/s12^3+(-2*s23*s45*(39*s45-28*s51)*(s45-s51)^2-3*s45*(3*s45-2*s51)*(s45-s51)^3+s23^4*(-51*s45+5*s51)-6*s23^3*(27*s45^2-26*s45*s51+2*s51^2)-6*s23^2*(30*s45^3-55*s45^2*s51+26*s45*s51^2-s51^3))/(s12^4*(s12-s34-s45))+(-20*s23^4+10*s34^4-s23^3*(s34+72*s45-20*s51)+s34^2*(s45-s51)*s51+s34^3*(-3*s45+2*s51)-s23^2*(6*s34^2+86*s45^2-5*s34*(s45-2*s51)-72*s45*s51+3*s51^2)+s34*s45*(3*s45^2-9*s45*s51+17*s51^2)+s45*(-6*s45^3+21*s45^2*s51-35*s45*s51^2+8*s51^3)+s23*(-4*s34^3+s45*(-41*s45^2+71*s45*s51-28*s51^2)+s34*(7*s45^2-18*s45*s51+s51^2)))/s12^4+(13*s23^5-3*s34^5+3*s34^4*s45+s23^4*(-7*s34+55*s45-12*s51)-3*s34^3*s45*(s45-4*s51)+3*s34^2*s45*(s45^2-4*s45*s51+2*s51^2)-3*s34*s45^2*(s45^2-4*s45*s51+6*s51^2)+s45^2*(3*s45^3-12*s45^2*s51+18*s45*s51^2-8*s51^3)+6*s23^3*(s34^2+3*s45*(5*s45-3*s51)+s34*(-3*s45+s51))+s23^2*(-s34^3+70*s45^3-80*s45^2*s51+10*s45*s51^2+s51^3+s34^2*(10*s45+s51)+s34*(-22*s45^2+20*s45*s51+2*s51^2))+s23*(2*s34^4-5*s34^3*s45+3*s34^2*s45*(3*s45-4*s51)+s34*s45*(-13*s45^2+27*s45*s51-6*s51^2)+s45^2*(25*s45^2-51*s45*s51+27*s51^2)))/s12^5))/3,
p[9]->(-4*s23*(-3*s12^4*s34^2*(s23-s51)*(s23+s45-s51)-(s23+s45)*(6*s23-s34+6*s45-6*s51)*(s23*s34+s45*(s34+s51))^3+s12*(6*s23^5*s34^2+2*s23^4*s34*(7*s34^2+12*s34*s45-6*s34*s51-3*s45*s51)+s45^3*(s34+s51)^2*(-2*s34^2+3*s34*(5*s45-6*s51)+18*(s45-s51)*s51)+s23^2*s45*(-6*s34^4+s34^3*(87*s45-50*s51)+24*s45*s51^2*(-s45+s51)+s34^2*(24*s45^2+110*s45*s51-37*s51^2)+s34*s51*(-18*s45^2+77*s45*s51-6*s51^2))+s23*s45^2*(s34+s51)*(-6*s34^3+s34^2*(59*s45-52*s51)+s34*(6*s45^2+74*s45*s51-47*s51^2)-6*s51*(2*s45^2-7*s45*s51+2*s51^2))+s23^3*(-2*s34^4+s34^3*(57*s45-14*s51)-6*s34*s45*(3*s45-2*s51)*s51-12*s45^2*s51^2+s34^2*(36*s45^2+13*s45*s51+6*s51^2)))+s12^3*(6*s23^3*(2*s34^2+s45*s51)+2*s23^2*(s34^3+12*s34^2*(s45-s51)-8*s34*s45*s51+3*s45*(s45-3*s51)*s51)+s45*(s34^3*(3*s45-4*s51)+s34^2*(9*s45-11*s51)*s51+s34*(15*s45-16*s51)*s51^2+6*(s45-s51)*s51^3)+s23*(s34^3*(5*s45-2*s51)+6*s45*s51^2*(-2*s45+3*s51)+s34*s45*s51*(-15*s45+32*s51)+s34^2*(12*s45^2-13*s45*s51+12*s51^2)))+s12^2*(-3*s23^4*(5*s34^2+2*s45*s51)+s45^2*(s34+s51)^2*(s34^2-3*s34*(4*s45-5*s51)+18*s51*(-s45+s51))+s23^3*(-10*s34^3+22*s34*s45*s51+6*s45*s51*(-2*s45+3*s51)+s34^2*(-45*s45+30*s51))+s23^2*(s34^4+s34*s45*(43*s45-44*s51)*s51+s34^3*(-32*s45+10*s51)-15*s34^2*(3*s45^2-s45*s51+s51^2)-6*s45*s51*(s45^2-7*s45*s51+3*s51^2))+s23*s45*(2*s34^4+s34^3*(-34*s45+27*s51)-3*s34^2*(5*s45^2+19*s45*s51-10*s51^2)+6*s51^2*(4*s45^2-8*s45*s51+s51^2)+s34*s51*(21*s45^2-94*s45*s51+22*s51^2)))))/(3*s12^5*s34^3*s45),
p[10]->(-4*s23*(-2*s12^7*s34^2*(s23-s51)*(s23+s45-s51)+(s23*s34+s45*(s34+s51))^3*(2*s23^2*(s34^3+7*s34^2*s45+3*s45^2*s51+3*s34*s45*(s45+2*s51))+s23*(s34^4+3*s34^3*s45+13*s34^2*s45*(2*s45-s51)+6*s45^2*(2*s45-s51)*s51+s34*s45*(12*s45^2+17*s45*s51-12*s51^2))+(s34+s45)*(s34^4+3*s34^2*s45*(2*s45-5*s51)+6*s45^2*(s45-s51)*s51+s34^3*(-5*s45+s51)+s34*s45*(6*s45^2-s45*s51-9*s51^2)))+s12^6*(s34*s45*(15*s45-19*s51)*s51^2+6*s45*(s45-s51)*s51^3+s23^3*(5*s34^2+6*s45*s51)+s23^2*(11*s34^3+3*s34^2*(7*s45-3*s51)-19*s34*s45*s51+6*s45*(s45-3*s51)*s51)+s34^2*s51*(4*s45^2-14*s45*s51+s51^2)+s34^3*(2*s45^2-14*s45*s51+7*s51^2)+s23*(6*s34^3*(s45-3*s51)+6*s45*s51^2*(-2*s45+3*s51)+s34*s45*s51*(-15*s45+38*s51)+s34^2*(16*s45^2-7*s45*s51+3*s51^2)))-s12*(2*s23^5*s34^2*(4*s34^3+21*s34^2*s45+3*s45^2*s51+6*s34*s45*(s45+2*s51))+s23^4*s34*(9*s34^5+s34^4*(72*s45-4*s51)-6*s45^3*s51^2+12*s34*s45^2*s51*(3*s45+s51)+s34^3*s45*(206*s45+3*s51)+2*s34^2*s45*(27*s45^2+85*s45*s51-12*s51^2))+s23^3*(8*s34^7+2*s34^5*s45*(103*s45-33*s51)-12*s34*s45^3*(s45-2*s51)*s51^2-12*s45^4*s51^3+3*s34^6*(5*s45+s51)+s34^4*s45*(406*s45^2+132*s45*s51-53*s51^2)+2*s34^3*s45^2*(48*s45^2+255*s45*s51-2*s51^2)+s34^2*s45^2*s51*(90*s45^2+163*s45*s51+18*s51^2))+s23*s45*(s34+s51)*(2*s34^7+12*s45^3*(5*s45-2*s51)*s51^3+s34^6*(-2*s45+s51)+s34^4*s45*(162*s45^2-226*s45*s51-79*s51^2)-s34^5*(19*s45^2+57*s45*s51+s51^2)+2*s34^2*s45^2*(18*s45^3+163*s45^2*s51+14*s45*s51^2-87*s51^3)+s34*s45^2*s51*(36*s45^3+193*s45^2*s51-31*s45*s51^2-36*s51^3)+s34^3*s45*(200*s45^3+180*s45^2*s51-332*s45*s51^2-27*s51^3))+s45^2*(s34+s51)^2*(s34^6+s34^5*(-5*s45+2*s51)+s34^3*s45*(38*s45^2-81*s45*s51-62*s51^2)+6*s45^3*s51*(s45^2+4*s45*s51-5*s51^2)+s34^4*(-8*s45^2-40*s45*s51+s51^2)+2*s34*s45^2*(3*s45^3+31*s45^2*s51-16*s45*s51^2-30*s51^3)+s34^2*s45*(40*s45^3+32*s45^2*s51-131*s45*s51^2-27*s51^3))+s23^2*(s34^8+s34^7*(11*s45-s51)-18*s45^4*(s45-2*s51)*s51^3+3*s34^4*s45^2*(134*s45^2+121*s45*s51-107*s51^2)+14*s34^5*s45*(19*s45^2-15*s45*s51-s51^2)-s34^6*(5*s45^2+6*s45*s51+2*s51^2)+s34*s45^3*s51^2*(12*s45^2+167*s45*s51+18*s51^2)+s34^3*s45^2*(84*s45^3+748*s45^2*s51+158*s45*s51^2-163*s51^3)+2*s34^2*s45^2*s51*(57*s45^3+241*s45^2*s51+33*s45*s51^2-18*s51^3)))-s12^5*(s23^4*(5*s34^2+6*s45*s51)+s23^3*(24*s34^3+s34^2*(49*s45-9*s51)-4*s34*s45*s51+12*s45*(2*s45-s51)*s51)+2*s34*s45*s51^2*(39*s45^2-31*s45*s51-20*s51^2)+5*s34^2*s45*s51*(11*s45^2-9*s45*s51-16*s51^2)+6*s45*s51^3*(5*s45^2-4*s45*s51-s51^2)+s34^4*(2*s45^2-30*s45*s51+9*s51^2)+s34^3*(16*s45^3-29*s45^2*s51-55*s45*s51^2+3*s51^3)+s23^2*(25*s34^4+s34^3*(75*s45-33*s51)+18*s45^2*(s45-4*s51)*s51-s34*s45*s51*(63*s45+32*s51)+s34^2*(86*s45^2-81*s45*s51+3*s51^2))+s23*(s34^4*(6*s45-32*s51)+12*s45*s51^2*(-4*s45^2+6*s45*s51+s51^2)+s34^3*(66*s45^2-49*s45*s51+6*s51^2)+s34*s45*s51*(-51*s45^2+125*s45*s51+76*s51^2)+s34^2*(42*s45^3+11*s45^2*s51+112*s45*s51^2+s51^3)))+s12^4*(2*s23^5*s34^2+30*s45^2*s51^3*(2*s45^2-s45*s51-s51^2)+s34^5*(-5*s45^2-26*s45*s51+5*s51^2)+s34^3*s45*(42*s45^3+65*s45^2*s51-275*s45*s51^2-106*s51^3)+s34^2*s45*s51*(139*s45^3+49*s45^2*s51-335*s45*s51^2-68*s51^3)+s34*s45*s51^2*(162*s45^3-34*s45^2*s51-173*s45*s51^2-15*s51^3)+s34^4*(29*s45^3-109*s45^2*s51-68*s45*s51^2+3*s51^3)+s23^4*(21*s34^3+s34^2*(45*s45-4*s51)+12*s34*s45*s51+6*s45*s51*(2*s45+s51))+s23^3*(47*s34^4+3*s34^3*(55*s45-9*s51)-2*s34*s45*s51*(s45+26*s51)+6*s45*s51*(5*s45^2-4*s45*s51-3*s51^2)+s34^2*(134*s45^2-49*s45*s51+2*s51^2))+s23^2*(30*s34^5+s34^4*(101*s45-46*s51)+s34^3*(310*s45^2-175*s45*s51+3*s51^2)+s34^2*s45*(141*s45^2-66*s45*s51+4*s51^2)+s34*s45*s51*(-81*s45^2-108*s45*s51+53*s51^2)+18*s45*s51*(s45^3-6*s45^2*s51-s45*s51^2+s51^3))+s23*(4*s34^5*(s45-7*s51)+s34^4*(81*s45^2-94*s45*s51+2*s51^2)-6*s45*s51^2*(12*s45^3-18*s45^2*s51-10*s45*s51^2+s51^3)+s34*s45*s51*(-63*s45^3+183*s45^2*s51+283*s45*s51^2+2*s51^3)+s34^3*(208*s45^3-17*s45^2*s51+76*s45*s51^2+3*s51^3)+s34^2*s45*(50*s45^3+145*s45^2*s51+311*s45*s51^2+68*s51^3)))-s12^3*(2*s23^5*s34^2*(4*s34+7*s45)+60*s45^3*s51^3*(s45^2-s51^2)+s34^6*(-7*s45^2-8*s45*s51+s51^2)+s34^4*s45*(80*s45^3-106*s45^2*s51-335*s45*s51^2-45*s51^3)+4*s34*s45^2*s51^2*(42*s45^3+26*s45^2*s51-73*s45*s51^2-15*s51^3)+s34^5*(3*s45^3-111*s45^2*s51-27*s45*s51^2+s51^3)+s34^3*s45*(50*s45^4+255*s45^3*s51-377*s45^2*s51^2-440*s45*s51^3-34*s51^4)+s34^2*s45*s51*(157*s45^4+283*s45^3*s51-506*s45^2*s51^2-265*s45*s51^3-9*s51^4)+s23^4*(34*s34^4+12*s34^3*(12*s45-s51)+6*s34*s45*s51*(2*s45+s51)+6*s45^2*s51*(s45+2*s51)+s34^2*s45*(70*s45+23*s51))+s23^3*(48*s34^5+s34^4*(200*s45-26*s51)+s34^2*s45*(126*s45^2+74*s45*s51-71*s51^2)+12*s45^2*s51*(s45^2-s45*s51-4*s51^2)+2*s34^3*(221*s45^2-53*s45*s51+2*s51^2)-4*s34*s45*s51*(s45^2+23*s45*s51+6*s51^2))+s23^2*(20*s34^6+6*s34^5*(11*s45-5*s51)+s34^3*s45*(534*s45^2+19*s45*s51-34*s51^2)+s34^4*(375*s45^2-201*s45*s51-5*s51^2)+6*s45^2*s51*(s45^3-12*s45^2*s51-9*s45*s51^2+10*s51^3)+s34*s45*s51*(-49*s45^3-108*s45^2*s51+153*s45*s51^2+30*s51^3)+s34^2*s45*(98*s45^3+210*s45^2*s51+79*s45*s51^2+65*s51^3))+s23*(6*s34^6*(s45-2*s51)+s34^5*(20*s45^2-66*s45*s51-2*s51^2)-24*s45^2*s51^2*(2*s45^3-3*s45^2*s51-5*s45*s51^2+s51^3)+s34^4*(289*s45^3-220*s45^2*s51-12*s45*s51^2+3*s51^3)+s34^3*s45*(278*s45^3+394*s45^2*s51-89*s45*s51^2+5*s51^3)+s34^2*s45*(28*s45^4+321*s45^3*s51+565*s45^2*s51^2+54*s45*s51^3-22*s51^4)+s34*s45*s51*(-33*s45^4+179*s45^3*s51+459*s45^2*s51^2-13*s45*s51^3-12*s51^4)))+s12^2*(6*s23^5*s34^2*(2*s34^2+7*s34*s45+s45*(s45+2*s51))+s23^4*(26*s34^5+6*s34^4*(27*s45-2*s51)+6*s45^3*s51^2+s34^3*s45*(208*s45+27*s51)+3*s34^2*s45*(8*s45^2+25*s45*s51-4*s51^2))+s23^3*(27*s34^6+2*s34^5*(50*s45-3*s51)-42*s45^3*s51^3+12*s34^2*s45^3*(3*s45+17*s51)+s34^3*s45*(400*s45^2+266*s45*s51-75*s51^2)+2*s34^4*(249*s45^2-61*s45*s51+s51^2)-2*s34*s45^2*s51*(3*s45^2+26*s45*s51+9*s51^2))+s23^2*(7*s34^7+9*s34^6*(3*s45-s51)+s34^4*s45*(645*s45^2-146*s45*s51-69*s51^2)+2*s34^3*s45^2*(186*s45^2+375*s45*s51-67*s51^2)+s34^5*(155*s45^2-100*s45*s51-7*s51^2)-18*s45^3*s51^2*(s45^2+3*s45*s51-4*s51^2)+2*s34^2*s45^2*(12*s45^3+159*s45^2*s51+199*s45*s51^2+42*s51^3)+s34*s45^2*s51*(-12*s45^3-20*s45^2*s51+207*s45*s51^2+54*s51^3))+s23*(s34^7*(6*s45-2*s51)+2*s34^4*s45^2*(192*s45^2+5*s45*s51-204*s51^2)-s34^6*(16*s45^2+11*s45*s51+s51^2)+2*s34^3*s45^2*(83*s45^3+402*s45^2*s51-61*s45*s51^2-147*s51^3)+s34^5*(115*s45^3-245*s45^2*s51-14*s45*s51^2+s51^3)-6*s45^3*s51^2*(2*s45^3-3*s45^2*s51-20*s45*s51^2+6*s51^3)+2*s34^2*s45^2*(3*s45^4+131*s45^3*s51+378*s45^2*s51^2-27*s45*s51^3-69*s51^4)+s34*s45^2*s51*(-6*s45^4+119*s45^3*s51+439*s45^2*s51^2-51*s45*s51^3-36*s51^4))-s45^2*(s34+s51)*(s34^6+2*s34^5*(8*s45+15*s51)-30*s45^2*s51^2*(s45^2+s45*s51-2*s51^2)+s34^4*(-34*s45^2+154*s45*s51+84*s51^2)+s34^3*(-87*s45^3-6*s45^2*s51+345*s45*s51^2+82*s51^3)+s34*s45*s51*(-57*s45^3-151*s45^2*s51+178*s45*s51^2+90*s51^3)+s34^2*(-28*s45^4-206*s45^3*s51+145*s45^2*s51^2+297*s45*s51^3+27*s51^4)))))/(3*s12^5*s34^2*s45*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34-s45+s51)),
p[11]->(-8*s23^2*(2*s12-2*s34+s45-3*s51)*(s12^5*(-s23+s51)+s12^4*(2*s23^2+s34*(s45-2*s51)+s23*(3*s34+2*s45-2*s51)-s45*s51)+(s23*s34+s45*(s34+s51))^3-s12^3*(s23^3+s34^2*(2*s45-s51)+s23^2*(6*s34+2*s45-s51)+2*s34*s45*(s45+s51)+s45*s51*(s45+2*s51)+s23*(3*s34^2+8*s34*s45+s45^2-4*s34*s51-2*s45*s51))-s12*(3*s23^3*s34^2+2*s45^2*(s34+s51)^2*(s34+s45+s51)+s23*s34*s45*(s34+s51)*(4*s34+7*s45+s51)+s23^2*s34*(2*s34^2+8*s34*s45-s34*s51+3*s45*s51))+s12^2*(3*s23^3*s34+s23^2*s34*(6*s34+7*s45-2*s51)+s23*s34*(s34^2+10*s34*s45+5*s45^2-2*s34*s51+3*s45*s51)+s45*(s34+s51)*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(2*s45+s51)))))/(3*s12^5*(s12-s34-s45)^3*s45),
pe[1]->(-8*(19*s12^3*s34*(2*s23+s45-2*s51)+s12*s23*(38*s34^3+39*s34*s45^2+2*s23*(38*s34^2+28*s34*s45+9*s45^2)+19*s34^2*(7*s45-2*s51)-36*s45^2*s51)-2*s23*(19*s34^2+19*s34*s45-9*s45^2)*(s23*s34+s45*(s34+s51))-s12^2*(2*s23^2*(19*s34+9*s45)+19*s34*(s34+s45)*(s45-2*s51)+s23*(76*s34^2+95*s34*s45-38*s34*s51-18*s45*s51))))/(9*s12^2*s34*s45*(-s12+s34+s45)),
pe[2]->(16*s23^2*(s12^5*s34^2*(s23-s51)+s12^4*(13*s34*s45*(s45-s51)*s51+6*s45*(s45-s51)*s51^2+s34^2*s45*(2*s45+s51)+s34^3*(s45+2*s51)-2*s23^2*(s34^2+3*s45*(-s45+s51))+s23*(-3*s34^3-13*s34*s45*(s45-s51)+12*s45*s51*(-s45+s51)+s34^2*(-3*s45+2*s51)))-(s23*s34+s45*(s34+s51))^2*(s23*(s34^3+s34^2*s45+12*s34*s45*(s45-s51)+6*s45^2*(s45-s51))-s45*(s34^3+s34^2*(2*s45-s51)+6*s45*(s45-s51)*s51+s34*(s45^2+11*s45*s51-12*s51^2)))+s12^3*(s23^3*s34^2-8*s34^3*s45^2-s34^4*(2*s45+s51)+6*s45*s51^2*(-3*s45^2+2*s45*s51+s51^2)+s34*s45*s51*(-33*s45^2+2*s45*s51+31*s51^2)+s34^2*s45*(-5*s45^2-39*s45*s51+39*s51^2)+s23*(3*s34^4+s34^2*s45*(40*s45-39*s51)+s34^3*(6*s45-4*s51)+s34*s45*(32*s45^2+5*s45*s51-37*s51^2)+6*s45*s51*(5*s45^2-3*s45*s51-2*s51^2))+s23^2*(6*s34^3-6*s34*s45*(s45-s51)+s34^2*(4*s45-s51)+6*s45*(-2*s45^2+s45*s51+s51^2)))-s12^2*(s23^3*s34^2*(3*s34+s45)+s23^2*(6*s34^4+2*s34^2*s45*(16*s45-15*s51)+s34^3*(9*s45-2*s51)-6*s45^2*(s45^2+s45*s51-2*s51^2))+s23*(s34^5+s34^2*s45^2*(67*s45-64*s51)+2*s34^3*s45*(12*s45-11*s51)+s34^4*(3*s45-2*s51)+6*s45^2*s51*(4*s45^2+s45*s51-5*s51^2)+s34*s45*(25*s45^3+49*s45^2*s51-62*s45*s51^2-12*s51^3))-s45*(s34^5+s34^4*(8*s45-s51)+2*s34^3*(6*s45^2+13*s45*s51-13*s51^2)+18*s45*s51^2*(s45^2-s51^2)+s34^2*(4*s45^3+75*s45^2*s51-42*s45*s51^2-31*s51^3)+3*s34*s51*(9*s45^3+16*s45^2*s51-21*s45*s51^2-4*s51^3)))+s12*(s23^3*s34^2*(3*s34^2+2*s34*s45+12*s45*(s45-s51))+s23^2*(2*s34^5+s34^2*s45^2*(48*s45-47*s51)+s34^3*s45*(32*s45-27*s51)+s34^4*(6*s45-s51)+6*s45^3*s51*(-s45+s51)+6*s34*s45^2*(s45^2+s45*s51-2*s51^2))-s45^2*(s34+s51)*(2*s34^4+s34^3*(7*s45-s51)+s34^2*(6*s45^2+30*s45*s51-32*s51^2)+6*s45*s51*(s45^2+2*s45*s51-3*s51^2)+s34*(s45^3+38*s45^2*s51-15*s45*s51^2-24*s51^3))+s23*s45*(-4*s34^4*(s45-s51)+6*s45^2*s51*(s45^2+3*s45*s51-4*s51^2)+s34^3*(24*s45^2-52*s45*s51+31*s51^2)+s34*s45*(6*s45^3+43*s45^2*s51-37*s45*s51^2-12*s51^3)+s34^2*(35*s45^3-29*s45^2*s51-15*s45*s51^2+12*s51^3)))))/(3*s12^3*s34^2*s45*(-s12+s34+s45)^2*(s23-s51)*(s45-s51)),
pe[3]->(16*(-1-s34^2/(s12*s23-s12*s34)-s34^5/(s12^3*(s23-s34)*s45)+(s34^3*(2*s34-s51))/(s12^2*(s23-s34)*s45)+s51/s45+(6*s23*(s45-s51)*(s23+s45-s51)*s51)/(s12^2*(-s12+s34+s45)^2)-(6*s23*s45*(s23+s45-s51)^2*s51)/(s12^3*(-s12+s34+s45)^2)+(3*s51^2)/(s12*(s12-s34-s45))-(3*s51^2)/((s23-s34)*(-s12+s34+s45))+(6*s23*(s23-s45-s51)*s51^2)/(s12^2*s34^2)+(6*s23*s45*s51^3)/(s12^3*s34^2)+(3*s45^2*s51^3)/(s12^3*(s23-s34)*(-s12+s34+s45))+(2*s34*s51^3)/(s12^2*s45*(s23-s51))+(s45*s51^3)/(s12^2*s34*(s23-s51))-(s34*s51^4)/(s12^3*s45*(s23-s51))-(s45*s51^4)/(s12^3*s34*(s23-s51))+(6*s23*s51*(-s23+s51))/(s12*s34^2)+(s34^2*(-s34+s51))/(s12*(s23-s34)*s45)-(3*s51^2*(2*s45+s51))/(s12*(s23-s34)*(s12-s34-s45))-(s23+s34+2*s51)/s12-(3*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*(-s12+s34+s45))+(s51*(10*s23+3*s51))/(s12*s34)+(s51^2*(2*s34+s45+4*s51))/(s12^2*(s23-s51))-(2*s51^2)/(s12*s23-s12*s51)+(2*s51^2*(6*s23^2+6*s23*s45+s45*s51))/(s12^3*s34)-(s34*s51^2)/(s12*s23*s45-s12*s45*s51)+(s23^2+3*s23*s34+3*s34^2+s34*s45-s45*s51+s51^2)/s12^2-(s51*(6*s23^2+6*s23*s45+16*s23*s51+2*s45*s51+3*s51^2))/(s12^2*s34)-(s23^2+s34^2+s23*(s34+s51))/(s12*s45)+(s34*(-2*s34^3+s34*s45*s51+5*s45*s51^2+s34^2*(-s45+s51)))/(s12^3*(s23-s34))-(s51^2*(2*s51*(s45+s51)+s34*(s45+2*s51)))/(s12^3*(s23-s51))+(s34*(3*s34^2+s34*(s45-2*s51)-s51*(2*s45+3*s51)))/(s12^2*(s23-s34))-(s34*(s23^3+s34^3+s51^3+s23^2*(s34+s51)+s23*(s34^2+s51^2)))/(s12^3*s45)+(s23^3+2*s23^2*s34+s23*s34*(2*s34+s51)+s34*(2*s34^2-s34*s51+2*s51^2))/(s12^2*s45)+(s23^3*(s45-12*s51)+3*s45*s51^3+s23*s45*(s45^2-11*s45*s51+7*s51^2)+s23^2*(2*s45^2-23*s45*s51+12*s51^2))/(s12^3*(s12-s34-s45))-(s23^2*(s45-16*s51)+3*s51^2*(s45+s51)+s23*(s45^2-17*s45*s51+13*s51^2))/(s12^2*(s12-s34-s45))+(s23^3-2*s34^3-2*s34*s51^2+(3*s45-2*s51)*s51^2+s34^2*(-s45+s51)+s23^2*(-2*s34+2*s45+s51)+s23*(-2*s34^2+s45^2+s45*s51-2*s51^2-s34*(s45+s51)))/s12^3))/3,
pe[4]->(-16*s23*(2*s12^6*s34^2*(s23+s45-s51)-s12^5*(3*s34^2*s45*(4*s45-7*s51)+s34^3*(6*s45-4*s51)+s34*s45*(15*s45-19*s51)*s51+6*s45*(s45-s51)*s51^2+6*s23^2*(s34^2-s45*s51)+s23*(6*s34^3+6*s34^2*(3*s45-s51)+19*s34*s45*s51-6*s45*(s45-2*s51)*s51))+2*(s23*s34+s45*(s34+s51))^2*(s23^2*(s34^3+7*s34^2*s45+3*s45^2*(s45+s51)+3*s34*s45*(3*s45+2*s51))+s45^2*(-3*s34^3+s34^2*(s45-11*s51)+s34*(7*s45^2-5*s45*s51-6*s51^2)+3*s45*(s45^2-s51^2))+s23*s45*(-2*s34^3+s34^2*(8*s45-11*s51)+s34*(16*s45^2+s45*s51-6*s51^2)+3*s45*(2*s45^2+s45*s51-s51^2)))+s12^4*(s34^3*s45*(21*s45-38*s51)+s34^4*(6*s45-2*s51)+6*s23^3*(s34^2-s45*s51)+s34^2*s45*(39*s45^2-47*s45*s51-57*s51^2)+s34*s45*s51*(72*s45^2-59*s45*s51-37*s51^2)+6*s45*s51^2*(5*s45^2-4*s45*s51-s51^2)+s23^2*(18*s34^3+s34^2*(45*s45-6*s51)+13*s34*s45*s51+6*s45*s51*(-5*s45+s51))+s23*(6*s34^4+3*s34^3*(13*s45-4*s51)+2*s34^2*s45*(39*s45-4*s51)+s34*s45*s51*(97*s45+24*s51)+6*s45*s51*(-4*s45^2+9*s45*s51+s51^2)))+s12^2*(2*s23^4*s34^2*(3*s34+7*s45)+s23^3*(18*s34^4+s34^3*(86*s45-4*s51)-6*s45^2*s51*(3*s45+2*s51)+s34^2*s45*(100*s45+27*s51))+s23^2*(6*s34^5+3*s34^3*s45*(76*s45-15*s51)+s34^4*(47*s45-6*s51)+s34^2*s45^2*(227*s45+190*s51)+6*s45^2*s51*(-7*s45^2+4*s45*s51+5*s51^2)+s34*s45*s51*(111*s45^2+116*s45*s51+12*s51^2))+s45^2*(-3*s34^5-s34^4*(3*s45+64*s51)+3*s34^3*(23*s45^2-51*s45*s51-47*s51^2)+12*s45*s51^2*(5*s45^2-2*s45*s51-3*s51^2)+3*s34^2*(23*s45^3+33*s45^2*s51-93*s45*s51^2-40*s51^3)+s34*s51*(132*s45^3+17*s45^2*s51-177*s45*s51^2-36*s51^3))+s23*s45*(3*s34^5+s34^4*(26*s45-53*s51)+s34^3*(217*s45^2-160*s45*s51-75*s51^2)+s34^2*(210*s45^3+283*s45^2*s51-168*s45*s51^2-49*s51^3)+s34*s51*(247*s45^3+186*s45^2*s51-72*s45*s51^2-12*s51^3)-6*s45*s51*(4*s45^3-17*s45^2*s51-6*s45*s51^2+3*s51^3)))-s12^3*(2*s23^4*s34^2+s23^3*(18*s34^3+s34^2*(43*s45-2*s51)-6*s34*s45*s51-6*s45*s51*(3*s45+s51))+s23^2*(18*s34^4+s34^3*(91*s45-12*s51)+s34^2*s45*(149*s45+28*s51)+s34*s45*s51*(57*s45+43*s51)+6*s45*s51*(-9*s45^2+3*s45*s51+2*s51^2))+s23*(2*s34^5+40*s34^3*s45*(3*s45-2*s51)+6*s34^4*(4*s45-s51)+s34^2*s45*(179*s45^2+85*s45*s51-57*s51^2)+s34*s45*s51*(213*s45^2+107*s45*s51-25*s51^2)-6*s45*s51*(6*s45^3-17*s45^2*s51-4*s45*s51^2+s51^3))+s45*(2*s34^5+s34^4*(6*s45-17*s51)+s34^3*(47*s45^2-124*s45*s51-38*s51^2)+12*s45*s51^2*(5*s45^2-3*s45*s51-2*s51^2)+s34^2*(71*s45^3+2*s45^2*s51-213*s45*s51^2-37*s51^3)-s34*s51*(-138*s45^3+49*s45^2*s51+133*s45*s51^2+12*s51^3)))-s12*(2*s23^4*s34^2*(3*s34^2+14*s34*s45+9*s45^2+6*s45*s51)+s23^3*(6*s34^5+s34^4*(43*s45-2*s51)-6*s45^3*s51*(s45+s51)+9*s34^3*s45*(16*s45+s51)+6*s34*s45^2*s51*(3*s45+2*s51)+s34^2*s45^2*(87*s45+95*s51))+s23^2*s45*(s34^5+s34^4*(67*s45-54*s51)+s34^3*(255*s45^2+7*s45*s51-49*s51^2)+6*s45^2*s51*(-2*s45^2+3*s45*s51+4*s51^2)+s34*s45*s51*(103*s45^2+115*s45*s51+12*s51^2)+s34^2*(153*s45^3+280*s45^2*s51+6*s45*s51^2-12*s51^3))-s45^3*(s34+s51)*(11*s34^4+s34^3*(s45+72*s51)+6*s45*s51*(-5*s45^2+s45*s51+4*s51^2)+s34^2*(-51*s45^2+68*s45*s51+93*s51^2)+s34*(-33*s45^3-46*s45^2*s51+79*s45*s51^2+36*s51^3))-s23*s45^2*(16*s34^5+s34^4*(-29*s45+135*s51)+s34^3*(-190*s45^2+71*s45*s51+206*s51^2)+6*s45*s51*(s45^3-9*s45^2*s51-4*s45*s51^2+3*s51^3)+s34*s51*(-148*s45^3-147*s45^2*s51+69*s45*s51^2+24*s51^3)+s34^2*(-117*s45^3-294*s45^2*s51+129*s45*s51^2+119*s51^3)))))/(3*s12^3*s34^2*s45*(-s12+s34+s45)^2*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
pe[5]->(16*s23*(s12^5*(s23+s45+3*s51)-(s23+s45)*(s34+s45+6*s51)*(s23*s34+s45*(s34+s51))^2-s12^4*(2*s23^2+3*s34*(s45+2*s51)+s23*(3*s34+5*s45+12*s51)+s45*(3*s45+20*s51))+s12^3*(s23^3+3*s34^2*(s45+s51)+2*s34*s45*(4*s45+17*s51)+s45*(3*s45^2+33*s45*s51+16*s51^2)+s23^2*(6*s34+5*(s45+3*s51))+s23*(3*s34^2+7*s45*(s45+6*s51)+2*s34*(7*s45+12*s51)))-s12^2*(s23^3*(3*s34+s45+6*s51)+s23^2*(6*s34^2+13*s34*s45+3*s45^2+30*s34*s51+22*s45*s51)+s45*(s34^3+s45^3+18*s45^2*s51+33*s45*s51^2+6*s51^3+7*s34^2*(s45+2*s51)+s34*(7*s45^2+49*s45*s51+16*s51^2))+s23*(s34^3+s34^2*(13*s45+12*s51)+s34*s45*(17*s45+76*s51)+s45*(3*s45^2+33*s45*s51+22*s51^2)))+s12*(s23^3*s34*(3*s34+2*(s45+6*s51))+s23^2*(2*s34^3+s45*s51*(s45+6*s51)+6*s34*s45*(s45+7*s51)+s34^2*(11*s45+15*s51))+s45^2*(s34+s51)*(2*s34^2+s34*(5*s45+17*s51)+2*(s45^2+9*s45*s51+6*s51^2))+s23*s45*(4*s34^3+s34^2*(13*s45+34*s51)+s51*(3*s45^2+23*s45*s51+6*s51^2)+s34*(6*s45^2+53*s45*s51+28*s51^2)))))/(3*s12^3*(s12-s34-s45)^3*s45),
pe[6]->(16*((-5*s23+s34)/s12+s34^2/(s12*s23-s12*s34)+s34^5/(s12^3*(s23-s34)*s45)+(2*s23^4+s23^2*s34^2+s23*s34^3+s34^4)/(s12^3*s45)-(6*s23*(s23-s51)^2)/(s12*s34^2)-(6*s23*(s45-s51)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)-(6*s23*s45*(s23+s45-s51)^3)/(s12^3*(-s12+s34+s45)^2)+(6*s23*(s23+s45-s51)^2*(2*s45-s51))/(s12^2*(-s12+s34+s45)^2)+(6*s23*(s23-s51)*(s23-s45-s51)*s51)/(s12^2*s34^2)+(3*s51^2)/((s23-s34)*(-s12+s34+s45))+(6*s23*s45*(s23-s51)*s51^2)/(s12^3*s34^2)-(3*s45^2*s51^3)/(s12^3*(s23-s34)*(-s12+s34+s45))+(s34^3*(-2*s34+s51))/(s12^2*(s23-s34)*s45)-(2*s23*s45*(s23+s45))/(s12*(s12-s34-s45)*(-s12+s34+s45+s51))+(4*s23*s45*(s23+s45)^2)/(s12^2*(s12-s34-s45)*(-s12+s34+s45+s51))-(2*s23*s45*(s23+s45)^3)/(s12^3*(s12-s34-s45)*(-s12+s34+s45+s51))+(2*s23*s51)/(s45*(-s12+s34+s45+s51))-(6*s23^2*s51)/(s12*s45*(-s12+s34+s45+s51))+(6*s23^3*s51)/(s12^2*s45*(-s12+s34+s45+s51))-(2*s23^4*s51)/(s12^3*s45*(-s12+s34+s45+s51))-(2*s23*(2*s23+s45+s51))/(s12*(-s12+s34+s45+s51))+(3*s51^2*(2*s45+s51))/(s12*(s23-s34)*(s12-s34-s45))+(3*s45*s51^2*(s45+2*s51))/(s12^2*(s23-s34)*(-s12+s34+s45))+(2*s23*(4*s23^2+5*s23*s45+s45^2+2*s23*s51))/(s12^2*(-s12+s34+s45+s51))+(2*s23^2+s23*s34+s34^2-s34*s51)/(s12*s45)+(s34^3-s34^2*s51)/(s12*s23*s45-s12*s34*s45)+(13*s23^2-10*s23*s51-3*s51^2)/(s12*s34)-(13*s23^2+11*s23*s45-13*s23*s51+3*s51^2)/(s12^2-s12*s34-s12*s45)+(s34*(-3*s34^2-s34*s45+2*s34*s51+2*s45*s51+3*s51^2))/(s12^2*(s23-s34))+(6*s23^2-2*s23*s34-3*s34^2+10*s23*s45-s34*s45+3*s23*s51+2*s34*s51+2*s45*s51+3*s51^2)/s12^2+(s34*(2*s34^3+s34^2*(s45-s51)-s34*s45*s51-5*s45*s51^2))/(s12^3*(s23-s34))+(s51*(12*s23^3+12*s23^2*(s45-s51)-13*s23*s45*s51-3*s45*s51^2))/(s12^3*s34)+(-4*s23^3-s23^2*s34+s23*s34*(-2*s34+s51)+s34^2*(-2*s34+s51))/(s12^2*s45)-(2*s23^2*(2*s23^2+2*s45^2+s23*(4*s45+s51)))/(s12^3*(-s12+s34+s45+s51))+(-6*s23^3+3*s51^2*(s45+s51)-s23^2*(6*s45+13*s51)+s23*s51*(7*s45+16*s51))/(s12^2*s34)+(-12*s23^4-3*s45*s51^3+s23^3*(-33*s45+24*s51)+s23*s45*(-9*s45^2+21*s45*s51-7*s51^2)-3*s23^2*(10*s45^2-15*s45*s51+4*s51^2))/(s12^3*(s12-s34-s45))+(25*s23^3+s23^2*(45*s45-41*s51)+3*s51^2*(s45+s51)+s23*(20*s45^2-40*s45*s51+13*s51^2))/(s12^2*(s12-s34-s45))-(s23^3-2*s34^3+s34*s45*s51+5*s45*s51^2+s34^2*(-s45+s51)+s23^2*(8*s45+3*s51)+s23*(-2*s34^2+s34*s51+s45*(5*s45+3*s51)))/s12^3))/3,
pe[7]->(-32*s23^2*(3*s23-2*s34-3*s51)*(s12^2*(s34^2+2*s34*s45+s45*(-s23+s51))+(s23*s34+s45*(s34+s51))^2-s12*(s45*(s34+s51)*(2*s34+s45+s51)+s23*(2*s34^2+s34*s45-s45*s51))))/(3*s12^3*s34^3*s45),
pe[8]->(16*((s34^2*(s23^2-s23*s34+s34^2))/(s12^3*s45)-s34^5/(s12^3*s45*(-s12+s23+s34+s45))-(13*s23^2+16*s23*(s45-s51)+3*(s45-s51)^2)/(s12*(s12-s34-s45))+(s23^4*s34)/(s12^3*s45*(s45-s51))+(s23^2*(2*s23+s34))/(s12*s45*(s45-s51))-(s23^3*(s23+2*s34))/(s12^2*s45*(s45-s51))-(6*s23*(s45-s51)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)-(6*s23*s45*(s23+s45-s51)^3)/(s12^3*(-s12+s34+s45)^2)+(6*s23*(s23+s45-s51)^2*(2*s45-s51))/(s12^2*(-s12+s34+s45)^2)+(3*s51)/(-s12+s23+s34+s45)+(s23^3*s51)/(s12^2*(s12-s34-s45)*(s45-s51))-(s23^4*s51)/(s12^3*(s12-s34-s45)*(s45-s51))+(6*s23*(s23-s51)*(s23+s45-s51)*s51)/(s12^2*s34^2)+(6*s23*s45*(s23+s45-s51)*s51^2)/(s12^3*s34^2)-(3*s45^2*s51^3)/(s12^3*s34*(-s12+s23+s34+s45))+(-2*s23+s51)/s45+(3*(s23+s51))/s12-(2*s23^2*(s34+s51))/(s12^2*(s45-s51))-(2*s34^2*(3*s34+s51))/(s12*s45*(-s12+s23+s34+s45))+(s34*(-s23+3*s34+s51))/(s45*(-s12+s23+s34+s45))+(s34^3*(4*s34+s51))/(s12^2*s45*(-s12+s23+s34+s45))+(6*s45*s51^2*(s45+s51))/(s12^2*s34*(-s12+s23+s34+s45))+(3*s51*(-s23+s45+2*s51))/(s12*s34)+(3*s51*(-s23+s45+2*s51))/(s34*(-s12+s23+s34+s45))+s23^2/(s12*s45-s12*s51)-s23^2/(s45^2-s45*s51)-(3*s51*(s45^2+4*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))+(4*s23^2-3*s23*s34-3*s34^2+7*s23*s45+3*s45^2-8*s23*s51+4*s34*s51-10*s45*s51+3*s51^2)/s12^2+(s51*(12*s23^3+4*s23*s45*(3*s45-4*s51)+12*s23^2*(2*s45-s51)+3*s45*s51^2))/(s12^3*s34)-(4*s34^4+s34^3*s51-8*s34^2*s45*s51-5*s34*s45*s51^2+4*s45^2*s51^2)/(s12^3*(-s12+s23+s34+s45))+(s23^2*(-s23^2+2*s23*s34+s51*(s34+s51)))/(s12^3*(s45-s51))+(4*s23^2-2*s23*s51+s34*(3*s34+s51))/(s12*s45)-(s23^3+3*s23^2*s34-s23*s34*(2*s34+s51)+s34^2*(3*s34+s51))/(s12^2*s45)-(s51*(19*s23^2+s23*(15*s45-22*s51)+3*s51*(2*s45+s51)))/(s12^2*s34)-(2*(3*s34^2+s51*(5*s45+3*s51)))/(s12*(-s12+s23+s34+s45))-(-9*s34^3+2*s34^2*s51+3*s34*s51*(s45+s51)-2*s45*s51*(2*s45+5*s51))/(s12^2*(-s12+s23+s34+s45))-(13*s23^4+6*s23^3*(7*s45-4*s51)+22*s23*s45*(s45-s51)^2+3*s45*(s45-s51)^3+12*s23^2*(4*s45^2-5*s45*s51+s51^2))/(s12^3*(s12-s34-s45))+(26*s23^3+s23^2*(58*s45-47*s51)+3*(s45-s51)^2*(2*s45-s51)+s23*(38*s45^2-63*s45*s51+25*s51^2))/(s12^2*(s12-s34-s45))+(-6*s23^3+3*s34^3+3*s34*s45*(s45-3*s51)+s34^2*(-3*s45+s51)+4*s23^2*(s34-3*s45+s51)+s45*(-3*s45^2+9*s45*s51-5*s51^2)-s23*(2*s34^2+2*s45*(5*s45-6*s51)+s34*(-6*s45+s51)))/s12^3))/3,
pe[9]->(-16*s23*(3*s12^3*s34^2*(s23+s45-s51)-(s23+s45)*(6*s23-s34+6*s45-6*s51)*(s23*s34+s45*(s34+s51))^2+s12^2*(s23^2*(-12*s34^2+6*s45*s51)+s23*(s34^3-16*s34*s45*s51+6*s45*(s45-2*s51)*s51+12*s34^2*(-2*s45+s51))+s45*(s34^3-2*s34^2*(6*s45-7*s51)+6*s51^2*(-s45+s51)+s34*s51*(-15*s45+16*s51)))+s12*(3*s23^3*(5*s34^2-2*s45*s51)+s45^2*(s34+s51)*(-2*s34^2+s34*(15*s45-17*s51)+12*(s45-s51)*s51)+s23^2*(-2*s34^3+15*s34^2*(3*s45-s51)+28*s34*s45*s51+12*s45*s51*(-s45+s51))-s23*s45*(4*s34^3+s34*s51*(-55*s45+28*s51)+s34^2*(-45*s45+34*s51)+6*s51*(s45^2-4*s45*s51+s51^2)))))/(3*s12^3*s34^3*s45),
pe[10]->(16*((-2*(s23+s34))/s45+s34^5/(s12^3*s45*(-s12+s23+s34+s45))+((16*s23+3*s45-3*s51)*(s45-s51))/(s12*(s12-s34-s45))+(6*s23*(s45-s51)^2)/(s12*(-s12+s34+s45)^2)+(6*s23*s45*(s45-s51)*(s23+s45-s51)^2)/(s12^3*(-s12+s34+s45)^2)+(2*s34)/(s23-s34+s45-s51)-(3*s51)/(-s12+s23+s34+s45)+((16*s23-s45-6*s51)*s51)/(s12*s34)+(3*(s23-s45-2*s51)*s51)/(s34*(-s12+s23+s34+s45))+(6*s23*(s23-s45-s51)*s51^2)/(s12^2*s34^2)+(6*s23*s45*s51^3)/(s12^3*s34^2)+(3*s45^2*s51^3)/(s12^3*s34*(-s12+s23+s34+s45))+(6*s23*s51*(-s23+s51))/(s12*s34^2)+(10*s23+s51)/s12-(2*s34*(s34+s51))/(s45*(s23-s34+s45-s51))+(6*s34*(s34+s51)^2)/(s12*s45*(s23-s34+s45-s51))-(6*s34*(s34+s51)^3)/(s12^2*s45*(s23-s34+s45-s51))+(2*s34*(s34+s51)^4)/(s12^3*s45*(s23-s34+s45-s51))+(2*s34^2*(3*s34+s51))/(s12*s45*(-s12+s23+s34+s45))-(s34*(-s23+3*s34+s51))/(s45*(-s12+s23+s34+s45))-(s34^3*(4*s34+s51))/(s12^2*s45*(-s12+s23+s34+s45))+(2*s45*(s45-s51)*s51)/(s12*s34*(-s23+s34-s45+s51))+(2*s45*(s45-s51)*s51^3)/(s12^3*s34*(-s23+s34-s45+s51))+(4*s45*s51^2*(-s45+s51))/(s12^2*s34*(-s23+s34-s45+s51))-(6*s45*s51^2*(s45+s51))/(s12^2*s34*(-s12+s23+s34+s45))+(3*s23^2+7*s23*s34+3*s34^2+s23*s51+5*s34*s51)/(s12*s45)+(s51^2*(12*s23^2+18*s23*s45-s45*s51))/(s12^3*s34)-(2*(3*s34^2+s34*s51+(s45-2*s51)*s51))/(s12*(s23-s34+s45-s51))-(6*s23*(s23+s45-s51)*(2*s45^2-3*s45*s51+s51^2))/(s12^2*(-s12+s34+s45)^2)+(3*s51*(s45^2+4*s45*s51+s51^2))/(s12*s34*(-s12+s23+s34+s45))-(-4*s34^4-s34^3*s51+8*s34^2*s45*s51+5*s34*s45*s51^2-4*s45^2*s51^2)/(s12^3*(-s12+s23+s34+s45))-(21*s23^2-3*s34^2+3*s45^2+12*s34*s51-8*s45*s51+11*s51^2+s23*(4*s34+22*s45+s51))/s12^2+(2*(3*s34^2+s51*(5*s45+3*s51)))/(s12*(-s12+s23+s34+s45))-(9*s34^3-2*s34^2*s51-3*s34*s51*(s45+s51)+2*s45*s51*(2*s45+5*s51))/(s12^2*(-s12+s23+s34+s45))+(s51*(-6*s23^2+s51*(2*s45+3*s51)-2*s23*(6*s45+11*s51)))/(s12^2*s34)+(-4*s23^2*(8*s45-7*s51)-3*(s45-s51)^2*(2*s45-s51)+s23*(-38*s45^2+63*s45*s51-25*s51^2))/(s12^2*(s12-s34-s45))+(2*(3*s34^3+2*s34^2*s51+s34*(3*s45-5*s51)*s51+s51*(s45^2+s45*s51-4*s51^2)))/(s12^2*(s23-s34+s45-s51))-(2*(s34^4+s34^3*s51+s34^2*(2*s45-3*s51)*s51+s34*(3*s45-5*s51)*s51^2+s51^2*(s45^2-2*s51^2)))/(s12^3*(s23-s34+s45-s51))+(s34*(2*s23^3+s34^3+6*s34^2*s51+6*s34*s51^2+2*s51^3+s23^2*(s34+2*s51)+s23*(3*s34^2+4*s34*s51+2*s51^2)))/(s12^3*s45)-(2*s23^3+4*s23^2*s34+s23*s34*(8*s34+7*s51)+s34*(3*s34^2+11*s34*s51+6*s51^2))/(s12^2*s45)+(10*s23^3-3*s34^3+3*s45^3-9*s45^2*s51+7*s45*s51^2+4*s51^3+3*s34^2*(s45+s51)+s23^2*(s34+23*s45+s51)+s23*(4*s34^2-4*s34*s45+16*s45^2+7*s34*s51-8*s45*s51+4*s51^2)+s34*(-3*s45^2+9*s45*s51+8*s51^2))/s12^3+(4*s23^3*(4*s45-3*s51)+22*s23*s45*(s45-s51)^2+3*s45*(s45-s51)^3+s23^2*(35*s45^2-47*s45*s51+12*s51^2))/(s12^3*(s12-s34-s45))))/3,
pe[11]->(-32*s23^2*(2*s12-2*s34+s45-3*s51)*(s12^4-2*s12^3*(s23+s34+s45)+s12^2*(s23^2+s34^2+4*s34*s45+s45^2+2*s23*(2*s34+s45)+2*s45*s51)+(s23*s34+s45*(s34+s51))^2-s12*(2*s23^2*s34+s45*(s34+s51)*(2*s34+2*s45+s51)+s23*(2*s34^2+4*s34*s45+s45*s51))))/(3*s12^3*(s12-s34-s45)^3*s45)
}}


==> anc/remainder/qqgaa_twoloop_pmmmm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],(-3*p[1])/5-(3*tr5*pe[1])/20},
{tci[1,2],(3*p[1])/5+(3*tr5*pe[1])/20}
},{
p[1]->(-80*s23*(s12^5*s34*(s23-s51)*(s23+s45-s51)-(s23*s34+s45*(s34+s51))^4+s12*(s23*s34+s45*(s34+s51))^2*(3*s23^2*s34+s23*(2*s34^2+5*s34*s45-2*s34*s51-2*s45*s51)+s45*(2*s34^2+2*s34*(s45+2*s51)+s51*(s45+3*s51)))-s12^4*(2*s23^3*s34-s34*s45*(s45-3*s51)*s51+s45*s51^3+s23^2*(3*s34^2+4*s34*(s45-s51)+s45*s51)+s34^2*(s45^2-s45*s51+s51^2)+s23*(4*s34^2*(s45-s51)-2*s45*s51^2+s34*(2*s45^2-7*s45*s51+2*s51^2)))+s12^3*(s23^4*s34+s23^3*s34*(6*s34+3*s45-2*s51)+s23^2*(3*s34^3+2*s34^2*(7*s45-4*s51)+s45*s51*(s45+s51)+s34*(3*s45^2-4*s45*s51+s51^2))+s23*(s34^3*(5*s45-2*s51)-2*s45*s51^2*(2*s45+s51)+s34*s45*(s45^2-4*s45*s51-s51^2)+s34^2*(10*s45^2-7*s45*s51+2*s51^2))+s45*(2*s34^3*s45+2*s34^2*(s45+s51)^2+s51^3*(3*s45+s51)+s34*s51*(s45^2+7*s45*s51+2*s51^2)))-s12^2*(3*s23^4*s34^2+2*s23^3*s34^2*(3*s34+5*s45-2*s51)+s23*s45*(2*s34^4+14*s34^3*s45+s34*s45^2*s51-2*s45*s51^2*(s45+2*s51)+s34^2*s45*(6*s45+13*s51))+s23^2*(s34^4+4*s34^3*(4*s45-s51)+s45^2*s51^2+s34^2*(12*s45^2-s45*s51+s51^2))+s45^2*(s34+s51)*(s34^3+3*s51^2*(s45+s51)+s34^2*(4*s45+3*s51)+s34*(s45^2+6*s45*s51+5*s51^2)))))/(9*s12^6*s34*s45*(-s12+s34+s45)),
pe[1]->(320*s23*(s12^4*s34*(s23+s45-s51)+(s23*s34+s45*(s34+s51))^3-s12^3*(2*s23^2*s34+2*s34*s45^2+s34^2*(2*s45-s51)+s45*s51^2+s23*(2*s34^2+4*s34*s45-2*s34*s51-s45*s51))-s12*(2*s23^3*s34^2+s23^2*s34*(2*s34^2+6*s34*s45-s34*s51+s45*s51)+s45^2*(s34+s51)*(2*s34^2+s51*(s45+2*s51)+s34*(2*s45+3*s51))+s23*s45*(4*s34^3-s45*s51^2+s34*s51*(4*s45+s51)+s34^2*(6*s45+4*s51)))+s12^2*(s23^3*s34+s23^2*s34*(4*s34+3*s45-s51)+s23*(s34^3+3*s34*s45^2+s34^2*(8*s45-2*s51)-s45*s51*(s45+s51))+s45*(s34^3+s51^2*(2*s45+s51)+s34^2*(4*s45+s51)+s34*(s45^2+4*s45*s51+2*s51^2)))))/(9*s12^4*s34*s45*(-s12+s34+s45))
}}


==> anc/remainder/qqgaa_twoloop_pmmpm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(3*pe[3]-pe[4]/8-2*pe[6]-6*pe[8]-36*pe[14]+5*pe[26]+2*pe[37]+2*pe[38]-(3*pe[40])/2-8*pe[47]-4*pe[49]))/4},
{F[3,2],-p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(-24*pe[3]+pe[4]+4*(4*pe[6]+12*pe[8]+72*pe[14]-10*pe[26]-4*pe[37]-4*pe[38]+3*pe[40]+16*pe[47]+8*pe[49])))/64},
{F[3,3],p[2]+(tr5*pe[2])/4},
{F[3,4],p[3]+(tr5*(12*pe[3]-pe[4]-4*(2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])))/32},
{F[3,5],(-11232*p[3]+1404*p[4]+28080*p[5]-55536*p[6]+4680*p[7]-117468*p[8]+204930*p[11]-174876*p[14]-55075*p[24]+3744*p[26]-104832*p[36]+1248*p[37]+32916*p[38]-5616*p[40]-9048*p[41]-11076*p[42]+2028*p[45]+5304*p[49]-144210*p[50])/22464+(tr5*(-702*pe[3]+117*pe[4]+1170*pe[5]+195*pe[7]-2106*pe[8]+10935*pe[11]-3016*pe[14]-780*pe[26]-4368*pe[36]-416*pe[37]+442*pe[38]+546*pe[41]+546*pe[44]-1820*pe[47]-702*pe[48]-6759*pe[49]))/3744},
{F[3,6],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/12+tr5*(pe[3]+(-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49]))/48)},
{F[3,7],(3*(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50]))/1040+(3*tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/1040},
{F[3,8],(2*(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-195*p[41]-65*p[42]-52*p[45]-1330*p[50]))/195+(tr5*(624*pe[5]-1144*pe[6]+104*pe[7]-2418*pe[8]+4455*pe[11]-9594*pe[14]-2080*pe[36]+806*pe[38]-130*pe[41]+26*pe[44]-1040*pe[47]-260*pe[48]-3135*pe[49]))/780},
{F[3,11],2*p[3]-p[4]/4+(2*p[5])/5-(23*p[6])/45+p[7]/15+(67*p[8])/60+(417*p[11])/104+(493*p[14])/180+(31547*p[24])/28080-(2*p[26])/3-(4*p[36])/3-(2*p[37])/9-(47*p[38])/180+p[40]+(11*p[41])/18-p[42]/36+(43*p[45])/180-(17*p[49])/18-(2641*p[50])/936+tr5*((3*pe[3])/4-pe[4]/8+pe[5]/10-(3*pe[6])/5+pe[7]/60-(6*pe[8])/5+(27*pe[11])/26-(377*pe[14])/45+(5*pe[26])/6-pe[36]/3+(4*pe[37])/9+(77*pe[38])/180+pe[41]/6+pe[44]/15-(37*pe[47])/18-pe[48]/4-(45*pe[49])/26)},
{F[3,12],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/48+(tr5*(48*pe[3]-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/192},
{F[3,13],(93600*p[3]-11700*p[4]-16848*p[5]+97968*p[6]-2808*p[7]+143676*p[8]-81810*p[11]-44772*p[14]+377627*p[24]+18720*p[26]+74880*p[36]-6240*p[37]-35412*p[38]+46800*p[40]+45240*p[41]+8580*p[42]+6708*p[45]-63960*p[49]+57570*p[50])/112320+(tr5*(450*pe[3]-75*pe[4]-54*pe[5]-96*pe[6]-9*pe[7]-522*pe[8]-405*pe[11]-5296*pe[14]+660*pe[26]+240*pe[36]+280*pe[37]+214*pe[38]+90*pe[41]-6*pe[44]-980*pe[47]-150*pe[48]-315*pe[49]))/1440},
{F[3,14],2*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(24*pe[3]-3*pe[4]-4*(4*pe[6]+12*pe[8]+72*pe[14]-6*pe[26]-4*pe[37]-4*pe[38]+pe[40]+16*pe[47]+8*pe[49])))/32},
{F[3,15],p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*((3*pe[3])/2-pe[4]/4-pe[6]-3*pe[8]-18*pe[14]+pe[26]+pe[37]+pe[38]-4*pe[47]-2*pe[49]))/4},
{F[3,17],(-4320*p[3]+540*p[4]+1296*p[5]-1776*p[6]+216*p[7]-6732*p[8]+13770*p[11]-9516*p[14]-11279*p[24]+1440*p[26]-5760*p[36]+480*p[37]+1284*p[38]-2160*p[40]-600*p[41]+780*p[42]+924*p[45]+2040*p[49]-9690*p[50])/2880+(tr5*(-270*pe[3]+45*pe[4]+54*pe[5]-24*pe[6]+9*pe[7]+162*pe[8]+405*pe[11]+3136*pe[14]-300*pe[26]-240*pe[36]-160*pe[37]-94*pe[38]-90*pe[41]+6*pe[44]+980*pe[47]+150*pe[48]+75*pe[49]))/480},
{F[3,18],2*p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(3*pe[3]-(5*pe[4])/16-2*pe[6]-6*pe[8]-36*pe[14]+(7*pe[26])/2+2*pe[37]+2*pe[38]-(3*pe[40])/4-8*pe[47]-4*pe[49]))/4},
{F[3,19],(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/24+(tr5*(24*pe[3]-pe[4]-4*(4*pe[6]+12*pe[8]+72*pe[14]-10*pe[26]-4*pe[37]-4*pe[38]+3*pe[40]+16*pe[47]+8*pe[49])))/96},
{F[3,20],(-624*p[6]-468*p[8]-810*p[11]-12324*p[14]-1457*p[24]-1248*p[37]+780*p[38]-312*p[41]-156*p[42]-156*p[45]+312*p[49]+570*p[50])/2808+(tr5*(-22*pe[14]-2*pe[37]+pe[38]-2*pe[47]))/18},
{F[3,22],(-16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(-3*pe[3]+(3*pe[4])/8+2*pe[6]+6*pe[8]+36*pe[14]-3*pe[26]-2*pe[37]-2*pe[38]+pe[40]/2+8*pe[47]+4*pe[49]))/4},
{F[3,24],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[3,31],(2*p[3])/3-p[4]/6+2*p[6]+(7*p[8])/2+(45*p[11])/26+9*p[14]-(1351*p[24])/468+(4*p[26])/3-(2*p[37])/3-p[38]+(4*p[40])/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(101*p[50])/26+(tr5*(pe[3]-pe[4]/4+pe[8]/2+(8*pe[26])/3+pe[40]-4*pe[49]))/4},
{F[3,32],(1144*p[3]-208*p[4]+3432*p[6]+5382*p[8]+2970*p[11]+15444*p[14]-7207*p[24]+832*p[26]-1144*p[37]-1716*p[38]+1040*p[40]+1144*p[41]+572*p[42]+572*p[45]-1144*p[49]-3546*p[50])/624+(tr5*(44*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/64},
{F[3,33],p[3]-(3*p[4])/16+3*p[6]+3*p[8]+(135*p[11])/52+(27*p[14])/2-(667*p[24])/104+p[26]/2-p[37]-(3*p[38])/2+(3*p[40])/4+p[41]+p[42]/2+p[45]/2-p[49]-(95*p[50])/52+(tr5*(24*pe[3]-5*pe[4]+4*(-6*pe[8]+10*pe[26]+pe[40]-8*pe[49])))/64},
{F[3,34],(208*p[3]-26*p[4]+624*p[6]+1053*p[8]+540*p[11]+2808*p[14]-866*p[24]-208*p[37]-312*p[38]+260*p[40]+208*p[41]+104*p[42]+104*p[45]-208*p[49]-692*p[50])/39+tr5*(2*pe[3]-pe[4]/3+(3*pe[8])/4+(8*pe[26])/3+pe[40]-(14*pe[49])/3)},
{F[3,35],p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(24*pe[3]-3*pe[4]-4*(4*pe[6]+12*pe[8]+72*pe[14]-6*pe[26]-4*pe[37]-4*pe[38]+pe[40]+16*pe[47]+8*pe[49])))/64},
{F[3,36],(2*p[3])/3+p[4]/12+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(283*p[24])/52-(4*p[26])/3-(2*p[37])/3-p[38]+p[40]/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3+(3*p[50])/26+(tr5*pe[3])/4},
{F[3,37],(-312*p[3]+312*p[4]-936*p[6]-1638*p[8]-810*p[11]-4212*p[14]+415*p[24]-2496*p[26]+312*p[37]+468*p[38]-624*p[40]-312*p[41]-156*p[42]-156*p[45]+312*p[49]+3690*p[50])/1872+(tr5*(-12*pe[3]+9*pe[4]-6*pe[8]-80*pe[26]-12*pe[40]+96*pe[49]))/192},
{F[3,38],(-p[4]+4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/64},
{F[3,39],p[4]+(tr5*pe[4])/4},
{F[3,40],(936*p[3]-585*p[4]+2808*p[6]+4914*p[8]+2430*p[11]+12636*p[14]+575*p[24]+2808*p[26]-936*p[37]-1404*p[38]+2340*p[40]+936*p[41]+468*p[42]+468*p[45]-936*p[49]-11902*p[50])/1872+(tr5*((3*pe[3])/4-(3*pe[4])/8+(3*pe[8])/8+(5*pe[26])/2+pe[40]-(58*pe[49])/9))/4},
{F[3,44],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[3,51],p[5]+(tr5*pe[5])/4},
{F[3,52],(456*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/480+(tr5*(741*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/3120},
{F[3,53],p[6]+(tr5*pe[6])/4},
{F[3,55],(-96*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/120+(tr5*(-156*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/780},
{F[3,56],(-136*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/160+(tr5*(-221*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/1040},
{F[3,57],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/1040+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/1040},
{F[3,58],p[7]+(tr5*pe[7])/4},
{F[3,59],(936*p[5]+624*p[6]-104*p[7]+2028*p[8]+5670*p[11]+6084*p[14]-4569*p[24]-2080*p[36]-676*p[38]-780*p[42]-1196*p[45]-3990*p[50])/2080+(tr5*(117*pe[5]+468*pe[6]-13*pe[7]+546*pe[8]+1215*pe[11]-117*pe[14]-260*pe[36]-182*pe[38]+195*pe[41]-52*pe[44]-780*pe[47]-195*pe[48]-855*pe[49]))/1040},
{F[3,69],p[8]+(tr5*pe[8])/4},
{eps5*F[3,70],p[9]+(tr5*pe[9])/4},
{eps5*F[3,71],p[10]+(tr5*pe[10])/4},
{F[4,1],(-10438134*p[11]-44569824*p[14]+262547937*p[24]+632830826*p[50])/479232+(tr5*(-5219067*pe[11]-22284912*pe[14]+316415413*pe[49]))/958464},
{F[4,2],(3968106*p[11]-2947620*p[14]+720567*p[24]+2954542*p[50])/29952+(tr5*(1984053*pe[11]-1473810*pe[14]+1477271*pe[49]))/59904},
{F[4,3],(-508446*p[11]+611676*p[14]-204715*p[24]-688462*p[50])/44928+(tr5*(-254223*pe[11]+305838*pe[14]-344231*pe[49]))/89856},
{F[4,4],(-19430058*p[11]+6515808*p[14]-12550401*p[24]-33417578*p[50])/159744+(tr5*(-9715029*pe[11]+227*(14352*pe[14]-73607*pe[49])))/319488},
{F[4,5],(2782782*p[11]-2072304*p[14]+552767*p[24]+2238458*p[50])/5616+tr5*((51533*pe[11])/416-(369*pe[14])/4+(1119229*pe[49])/11232)},
{F[4,6],(29322*p[11]+74880*p[14]-234203*p[24]-562916*p[50])/9984+(tr5*(14661*pe[11]+37440*pe[14]-281458*pe[49]))/19968},
{F[4,7],(4992258*p[11]-3768180*p[14]+947095*p[24]+4054686*p[50])/14976+(tr5*(832043*pe[11]-628030*pe[14]+675781*pe[49]))/9984},
{F[4,8],(-22319598*p[11]+16723356*p[14]-4137283*p[24]-17856606*p[50])/14976+(tr5*(-3719933*pe[11]+2787226*pe[14]-2976101*pe[49]))/9984},
{F[4,9],(436059030*p[11]-235042080*p[14]+484521935*p[24]+1282350838*p[50])/479232+(tr5*(218029515*pe[11]-117521040*pe[14]+641175419*pe[49]))/958464},
{F[4,10],(-60540*p[11]+53976*p[14]-12067*p[24]-45974*p[50])/624+(tr5*(-30270*pe[11]+26988*pe[14]-22987*pe[49]))/1248},
{F[4,11],(738810*p[11]-549900*p[14]+144721*p[24]+618082*p[50])/7488+(tr5*(369405*pe[11]-274950*pe[14]+309041*pe[49]))/14976},
{F[4,12],(-110580294*p[11]+54118176*p[14]-60342455*p[24]-174347974*p[50])/110592+(tr5*(-55290147*pe[11]+27059088*pe[14]-87173987*pe[49]))/221184},
{F[4,13],(-15762*p[11]+1716*p[14]-21*p[24]-458*p[50])/1248+(tr5*(-7881*pe[11]+858*pe[14]-229*pe[49]))/2496},
{F[4,14],(-66550026*p[11]+44599776*p[14]-94309601*p[24]-242608618*p[50])/1437696+(tr5*(-33275013*pe[11]+22299888*pe[14]-121304309*pe[49]))/2875392},
{F[4,15],(721254*p[11]-603564*p[14]+156959*p[24]+638086*p[50])/9984+(tr5*(360627*pe[11]-301782*pe[14]+319043*pe[49]))/19968},
{F[4,16],(850014*p[11]-518076*p[14]+198379*p[24]+739438*p[50])/14976+(tr5*(425007*pe[11]-259038*pe[14]+369719*pe[49]))/29952},
{F[4,17],(8282322*p[11]-6430788*p[14]+1712333*p[24]+7078082*p[50])/44928+(tr5*(4141161*pe[11]-3215394*pe[14]+3539041*pe[49]))/89856},
{F[4,18],(2098362*p[11]+2502624*p[14]-14022223*p[24]-33635318*p[50])/55296+(tr5*(1049181*pe[11]+1251312*pe[14]-16817659*pe[49]))/110592},
{F[4,19],(-821010*p[11]+617604*p[14]-157263*p[24]-643478*p[50])/11232+(tr5*(-410505*pe[11]+308802*pe[14]-321739*pe[49]))/22464},
{F[4,20],(884142*p[11]-576342*p[14]+136633*p[24]+591376*p[50])/16848+(tr5*(442071*pe[11]-288171*pe[14]+295688*pe[49]))/33696},
{F[4,21],(-670158*p[11]+576108*p[14]-162931*p[24]-646702*p[50])/14976+(tr5*(-335079*pe[11]+288054*pe[14]-323351*pe[49]))/29952},
{F[4,22],(-68484690*p[11]+20977632*p[14]-39251989*p[24]-101962738*p[50])/1437696+(tr5*(-34242345*pe[11]+10488816*pe[14]-50981369*pe[49]))/2875392},
{F[4,23],p[11]+(tr5*pe[11])/4},
{F[4,24],(-761286*p[11]+603564*p[14]-158543*p[24]-641254*p[50])/3744+(tr5*(-380643*pe[11]+301782*pe[14]-320627*pe[49]))/7488},
{eps5*F[4,25],(65*p[12])/64+(-6*p[13]+p[51])/12+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,26],(3894*p[11]+390*p[14]-99*p[24]+322*p[50])/312+(tr5*(1947*pe[11]+195*pe[14]+161*pe[49]))/624},
{F[4,27],(-3594*p[11]+5*(-78*p[14]+p[24]-102*p[50]))/312+(tr5*(-599*pe[11]-65*pe[14]-85*pe[49]))/208},
{eps5*F[4,28],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,29],(-24564978*p[11]+18475236*p[14]-4925725*p[24]-19882978*p[50])/134784+(tr5*(-12282489*pe[11]+9237618*pe[14]-9941489*pe[49]))/269568},
{F[4,30],(2598465990*p[11]-1087101600*p[14]+1704555623*p[24]+4740207142*p[50])/4313088+(tr5*(1299232995*pe[11]-543550800*pe[14]+2370103571*pe[49]))/8626176},
{F[4,31],(1068621186*p[11]-473557344*p[14]+694499597*p[24]+1932861058*p[50])/1437696+(tr5*(534310593*pe[11]-236778672*pe[14]+966430529*pe[49]))/2875392},
{F[4,32],(-1518042*p[11]+1152060*p[14]-278221*p[24]-1218402*p[50])/11232+(tr5*(-253007*pe[11]+192010*pe[14]-203067*pe[49]))/7488},
{F[4,33],(81420*p[11]-71760*p[14]+13933*p[24]+56570*p[50])/1872+(5*tr5*(8142*pe[11]-7176*pe[14]+5657*pe[49]))/3744},
{F[4,34],(27193050*p[11]-20654244*p[14]+5513297*p[24]+22198586*p[50])/67392+(tr5*(13596525*pe[11]-313*(32994*pe[14]-35461*pe[49])))/134784},
{F[4,35],(-19559286*p[11]+14569308*p[14]-3864583*p[24]-15706486*p[50])/44928+(tr5*(-9779643*pe[11]+7284654*pe[14]-7853243*pe[49]))/89856},
{F[4,36],(-1393229262*p[11]+691158624*p[14]-794742155*p[24]-2288931214*p[50])/4313088+(tr5*(-696614631*pe[11]+345579312*pe[14]-1144465607*pe[49]))/8626176},
{F[4,37],(-336*p[11]+85*(p[24]+2*p[50]))/156+tr5*((-7*pe[11])/13+(85*pe[49])/312)},
{F[4,38],(-801054*p[11]+601380*p[14]-162115*p[24]-658798*p[50])/3744+(tr5*(-400527*pe[11]+300690*pe[14]-329399*pe[49]))/7488},
{eps5*F[4,39],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,40],(-2*(24*p[11]-7*(p[24]+2*p[50])))/39+(tr5*(-12*pe[11]+7*pe[49]))/39},
{eps5*F[4,41],(65*p[12])/64+(-6*p[13]+p[51])/12+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,42],(-645494766*p[11]+368640480*p[14]-232613659*p[24]-754341806*p[50])/4313088+(tr5*(-322747383*pe[11]+184320240*pe[14]-377170903*pe[49]))/8626176},
{F[4,43],(-70326*p[11]+30576*p[14]+10349*p[24]+3642*p[50])/6656-(3*tr5*(11721*pe[11]-5096*pe[14]-607*pe[49]))/13312},
{F[4,44],(37545522*p[11]-21384480*p[14]+38536261*p[24]+101169842*p[50])/359424+(tr5*(18772761*pe[11]-10692240*pe[14]+50584921*pe[49]))/718848},
{F[4,46],(-57222*p[11]+41652*p[14]-10951*p[24]-47326*p[50])/864+(tr5*(-28611*pe[11]+20826*pe[14]-23663*pe[49]))/1728},
{F[4,47],(744858*p[11]-549900*p[14]+140617*p[24]+609874*p[50])/5616+(tr5*(372429*pe[11]-274950*pe[14]+304937*pe[49]))/11232},
{eps5*F[4,49],(-195*p[12]+96*p[13]-16*p[51])/576+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/2304},
{F[4,50],(5*(6*p[11]-5*(p[24]+2*p[50])))/26+(5*tr5*(3*pe[11]-5*pe[49]))/52},
{eps5*F[4,51],(11*p[12])/64+(-6*p[13]+p[51])/36+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/2304},
{F[4,52],(-33*p[11]+8*(p[24]+2*p[50]))/26+(tr5*(-33*pe[11]+16*pe[49]))/104},
{F[4,53],(-24*p[11]+7*(p[24]+2*p[50]))/52+(tr5*(-12*pe[11]+7*pe[49]))/104},
{F[4,55],(-59670*p[11]+39852*p[14]-10711*p[24]-49510*p[50])/3456+(tr5*(-29835*pe[11]+19926*pe[14]-24755*pe[49]))/6912},
{F[4,56],(810702*p[11]-551772*p[14]+140035*p[24]+615262*p[50])/44928+(tr5*(405351*pe[11]-275886*pe[14]+307631*pe[49]))/89856},
{F[4,57],(14033958*p[11]-8112000*p[14]+12001279*p[24]+31688054*p[50])/718848+(tr5*(7016979*pe[11]-4056000*pe[14]+15844027*pe[49]))/1437696},
{F[4,58],(-25644930*p[11]+14626560*p[14]-16362661*p[24]-45965042*p[50])/718848+(tr5*(-12822465*pe[11]+7313280*pe[14]-22982521*pe[49]))/1437696},
{F[4,59],(-9*(4*p[11]+p[24]+2*p[50]))/52-(9*tr5*(2*pe[11]+pe[49]))/104},
{F[4,60],(3*(4*p[11]+p[24]+2*p[50]))/52+(3*tr5*(2*pe[11]+pe[49]))/104},
{F[4,62],(6*p[11]-5*(p[24]+2*p[50]))/52+(tr5*(3*pe[11]-5*pe[49]))/104},
{F[4,65],(-1075950*p[11]+560196*p[14]-210065*p[24]-562298*p[50])/44928+(tr5*(-537975*pe[11]+280098*pe[14]-281149*pe[49]))/89856},
{F[4,66],(-85361598*p[11]+70173792*p[14]-8847211*p[24]-59306902*p[50])/179712+(tr5*(-42680799*pe[11]+35086896*pe[14]-29653451*pe[49]))/359424},
{F[4,67],(150021174*p[11]-98819448*p[14]+63884133*p[24]+166320026*p[50])/1527552+(tr5*(75010587*pe[11]-49409724*pe[14]+83160013*pe[49]))/3055104},
{F[4,68],(722490474*p[11]-575249064*p[14]-71741019*p[24]+222150554*p[50])/1527552+(tr5*(361245237*pe[11]-287624532*pe[14]+111075277*pe[49]))/3055104},
{F[4,69],(-2788518*p[11]+2229864*p[14]-473627*p[24]-1978726*p[50])/7488+(tr5*(-1394259*pe[11]+1114932*pe[14]-989363*pe[49]))/14976},
{F[4,70],(-5154894*p[11]+3740256*p[14]+391117*p[24]-937094*p[50])/59904+(tr5*(-2577447*pe[11]+1870128*pe[14]-468547*pe[49]))/119808},
{F[4,71],(801654*p[11]-760032*p[14]+172327*p[24]+910414*p[50])/19968+(tr5*(400827*pe[11]-380016*pe[14]+455207*pe[49]))/39936},
{F[4,72],(-803910*p[11]+603564*p[14]-162543*p[24]-592262*p[50])/29952+(tr5*(-401955*pe[11]+301782*pe[14]-296131*pe[49]))/59904},
{F[4,73],(-649062*p[11]+1096056*p[14]+294613*p[24]-630278*p[50])/29952+(tr5*(-324531*pe[11]+548028*pe[14]-315139*pe[49]))/59904},
{F[4,74],(-30407670*p[11]+23390640*p[14]-3547679*p[24]-20308766*p[50])/179712+(tr5*(-15203835*pe[11]+11695320*pe[14]-10154383*pe[49]))/359424},
{F[4,75],(-35707590*p[11]+27960192*p[14]+986233*p[24]-13155374*p[50])/539136+(tr5*(-17853795*pe[11]+13980096*pe[14]-6577687*pe[49]))/1078272},
{F[4,76],(1149786*p[11]-1023984*p[14]-43007*p[24]+379906*p[50])/59904+(tr5*(574893*pe[11]-511992*pe[14]+189953*pe[49]))/119808},
{F[4,77],(4524978*p[11]-1311648*p[14]-2988267*p[24]-6076270*p[50])/119808+(tr5*(2262489*pe[11]-655824*pe[14]-3038135*pe[49]))/239616},
{F[4,78],(414*p[11]+19*p[24]+64*p[50])/468+(tr5*(207*pe[11]+32*pe[49]))/936},
{F[4,79],(-5814*p[11]+1153*p[24]+2098*p[50])/468+(tr5*(-2907*pe[11]+1049*pe[49]))/936},
{eps5*F[4,80],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,81],(-1567086*p[11]+1252992*p[14]-300323*p[24]-1245030*p[50])/7488+(tr5*(-261181*pe[11]+208832*pe[14]-207505*pe[49]))/4992},
{F[4,82],(3*(60810*p[11]-48256*p[14]+12713*p[24]+50802*p[50]))/832+(3*tr5*(30405*pe[11]-24128*pe[14]+25401*pe[49]))/1664},
{eps5*F[4,83],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,84],(46699830*p[11]-38425608*p[14]+5186339*p[24]+33463382*p[50])/269568+(tr5*(23349915*pe[11]-19212804*pe[14]+16731691*pe[49]))/539136},
{F[4,85],(-74386230*p[11]+48615528*p[14]-14181387*p[24]-65467894*p[50])/1145664+(tr5*(-37193115*pe[11]+24307764*pe[14]-32733947*pe[49]))/2291328},
{F[4,86],(2726898*p[11]-2236728*p[14]+484209*p[24]+1997290*p[50])/22464+(tr5*(1363449*pe[11]-1118364*pe[14]+998645*pe[49]))/44928},
{F[4,87],(-91866726*p[11]+75825360*p[14]-6984527*p[24]-58820510*p[50])/269568+(tr5*(-45933363*pe[11]+37912680*pe[14]-29410255*pe[49]))/539136},
{F[4,88],(69010722*p[11]-56375280*p[14]+2820061*p[24]+37782778*p[50])/179712+(tr5*(34505361*pe[11]-28187640*pe[14]+18891389*pe[49]))/359424},
{F[4,89],(-2874*p[11]+2184*p[14]-1427*p[24]-4375*p[50])/468+(tr5*(-2874*pe[11]+2184*pe[14]-4375*pe[49]))/1872},
{F[4,90],(-492606*p[11]+239616*p[14]+108853*p[24]+302986*p[50])/7488+tr5*((-27367*pe[11])/1664+8*pe[14]+(151493*pe[49])/14976)},
{eps5*F[4,91],(33*p[12])/64+(-6*p[13]+p[51])/12+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,92],(6*p[11]-5*p[24]-36*p[50])/39+(tr5*(pe[11]-6*pe[49]))/26},
{eps5*F[4,93],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{F[4,94],(6*(6*p[11]-5*(p[24]+2*p[50])))/13+(3*tr5*(3*pe[11]-5*pe[49]))/13},
{F[4,95],(-24094842*p[11]+12503712*p[14]-3706649*p[24]-15733818*p[50])/239616+(tr5*(-4015807*pe[11]+2083952*pe[14]-2622303*pe[49]))/159744},
{F[4,97],(4537782*p[11]-3425760*p[14]-587281*p[24]+462398*p[50])/89856+(tr5*(2268891*pe[11]-1712880*pe[14]+231199*pe[49]))/179712},
{F[4,98],(-5225742*p[11]+3740256*p[14]+397741*p[24]-856454*p[50])/44928+(tr5*(-2612871*pe[11]+1870128*pe[14]-428227*pe[49]))/89856},
{eps5*F[4,100],(-3*p[12]+96*p[13]-16*p[51])/576+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/2304},
{F[4,101],(1686*p[11]-2184*p[14]+1221*p[24]+4262*p[50])/468+(tr5*(843*pe[11]-1092*pe[14]+2131*pe[49]))/936},
{eps5*F[4,102],(-93*p[12]+16*(-6*p[13]+p[51]))/576+(tr5*(-93*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/2304},
{F[4,103],(-18*p[11]-37*p[24]-256*p[50])/312+tr5*((-3*pe[11])/208-(8*pe[49])/39)},
{F[4,104],(6*p[11]-5*p[24]-36*p[50])/104+(3*tr5*(pe[11]-6*pe[49]))/208},
{F[4,106],(1215846*p[11]-1096056*p[14]-235285*p[24]+202310*p[50])/89856+(tr5*(607923*pe[11]-548028*pe[14]+101155*pe[49]))/179712},
{F[4,107],(-1794942*p[11]+1410552*p[14]+52369*p[24]-635534*p[50])/89856+(tr5*(-897471*pe[11]+705276*pe[14]-317767*pe[49]))/179712},
{F[4,108],(71898*p[11]-88608*p[14]+129625*p[24]+341306*p[50])/39936+(tr5*(35949*pe[11]-44304*pe[14]+170653*pe[49]))/79872},
{F[4,109],(-126*p[11]+p[24]+28*p[50])/104-(7*tr5*(9*pe[11]-2*pe[49]))/208},
{F[4,110],(126*p[11]-p[24]-28*p[50])/312+(7*tr5*(9*pe[11]-2*pe[49]))/624},
{F[4,112],(-18*p[11]+2*p[24]+17*p[50])/78+(tr5*(-18*pe[11]+17*pe[49]))/312},
{F[4,115],(1068*p[11]+13429*p[14]+8574*p[24]+33892*p[50])/1248+(tr5*(1068*pe[11]+13429*pe[14]+33892*pe[49]))/4992},
{F[4,116],(-23907330*p[11]+15711852*p[14]-5285707*p[24]-22446082*p[50])/29952+(tr5*(-11953665*pe[11]+7855926*pe[14]-11223041*pe[49]))/59904},
{F[4,117],(674166*p[11]-13649064*p[14]+4295229*p[24]+36913610*p[50])/509184+(tr5*(337083*pe[11]-6824532*pe[14]+18456805*pe[49]))/1018368},
{F[4,118],(805591554*p[11]-540955272*p[14]+156749343*p[24]+678661666*p[50])/763776+(tr5*(402795777*pe[11]-270477636*pe[14]+339330833*pe[49]))/1527552},
{F[4,119],(-440514*p[11]+302900*p[14]-128751*p[24]-486562*p[50])/3328+(tr5*(-220257*pe[11]+151450*pe[14]-243281*pe[49]))/6656},
{F[4,120],(2265930*p[11]-1772316*p[14]+305527*p[24]+1471498*p[50])/29952+(tr5*(1132965*pe[11]-886158*pe[14]+735749*pe[49]))/59904},
{F[4,121],(-552894*p[11]+391404*p[14]-36297*p[24]-337378*p[50])/14976+(tr5*(-276447*pe[11]+195702*pe[14]-168689*pe[49]))/29952},
{F[4,122],(-315918*p[11]+90168*p[14]-52765*p[24]-295486*p[50])/4992+(tr5*(-157959*pe[11]+45084*pe[14]-147743*pe[49]))/9984},
{F[4,123],(-5*(914778*p[11]-631956*p[14]+214687*p[24]+945370*p[50]))/29952-(5*tr5*(457389*pe[11]-315978*pe[14]+472685*pe[49]))/59904},
{F[4,124],(-11692314*p[11]+8628828*p[14]-2692751*p[24]-10712330*p[50])/89856+(tr5*(-5846157*pe[11]+4314414*pe[14]-5356165*pe[49]))/179712},
{F[4,125],(295398*p[11]-90012*p[14]+133097*p[24]+543926*p[50])/9984+(tr5*(147699*pe[11]-45006*pe[14]+271963*pe[49]))/19968},
{F[4,126],(-50874*p[11]+114816*p[14]-258113*p[24]-653298*p[50])/3744+(tr5*(-8479*pe[11]+19136*pe[14]-108883*pe[49]))/2496},
{F[4,127],(2118*p[11]-312*p[14]+861*p[24]+2138*p[50])/1872+(tr5*(1059*pe[11]-156*pe[14]+1069*pe[49]))/3744},
{F[4,128],(75534*p[11]-44460*p[14]+2627*p[24]+55070*p[50])/1248+(tr5*(37767*pe[11]-22230*pe[14]+27535*pe[49]))/2496},
{F[4,130],(-652506*p[11]+499044*p[14]-76111*p[24]-370466*p[50])/3744+(tr5*(-326253*pe[11]+249522*pe[14]-185233*pe[49]))/7488},
{F[4,131],(617106*p[11]-471588*p[14]+58551*p[24]+310802*p[50])/3744+(tr5*(308553*pe[11]-235794*pe[14]+155401*pe[49]))/7488},
{F[4,133],(12287178*p[11]-8092032*p[14]+2665915*p[24]+11389882*p[50])/44928+(tr5*(6143589*pe[11]-4046016*pe[14]+5694941*pe[49]))/89856},
{F[4,134],(-9780798*p[11]+7287072*p[14]+1770213*p[24]+541534*p[50])/572832+(tr5*(-4890399*pe[11]+3643536*pe[14]+270767*pe[49]))/1145664},
{F[4,135],(-9096054*p[11]+5894252*p[14]-2152041*p[24]-9014502*p[50])/14976+(tr5*(-4548027*pe[11]+2947126*pe[14]-4507251*pe[49]))/29952},
{F[4,136],(6997206*p[11]-4610788*p[14]+1702677*p[24]+7020342*p[50])/9984+(tr5*(3498603*pe[11]-2305394*pe[14]+3510171*pe[49]))/19968},
{F[4,137],(26790*p[11]-22152*p[14]+10981*p[24]+41930*p[50])/3744+(tr5*(13395*pe[11]-11076*pe[14]+20965*pe[49]))/7488},
{F[4,138],(4562*p[11]+1404*p[14]-11411*p[24]-17778*p[50])/416+(tr5*(2281*pe[11]+702*pe[14]-8889*pe[49]))/832},
{eps5*F[4,139],p[12]+(tr5*pe[12])/4},
{F[4,140],(-360*p[11]+156*p[14]-181*p[24]-570*p[50])/78+(tr5*(-60*pe[11]+26*pe[14]-95*pe[49]))/52},
{F[4,143],(458190*p[11]-318500*p[14]+140957*p[24]+532190*p[50])/4992+(5*tr5*(45819*pe[11]-31850*pe[14]+53219*pe[49]))/9984},
{F[4,144],(-443538*p[11]+309140*p[14]-129039*p[24]-487554*p[50])/2496+(tr5*(-221769*pe[11]+154570*pe[14]-243777*pe[49]))/4992},
{F[4,145],(60*p[11]-11*(p[24]+2*p[50]))/78+(tr5*(30*pe[11]-11*pe[49]))/156},
{F[4,147],(-2052*p[11]+1872*p[14]-1163*p[24]-3626*p[50])/468+tr5*((-57*pe[11])/52+pe[14]-(1813*pe[49])/936)},
{eps5*F[4,148],-1/3*p[12]-(tr5*pe[12])/12},
{F[4,149],(-2364*p[11]+1092*p[14]-1527*p[24]-4510*p[50])/624+(tr5*(-1182*pe[11]+546*pe[14]-2255*pe[49]))/1248},
{F[4,150],(-360*p[11]+156*p[14]-181*p[24]-570*p[50])/208-(3*tr5*(60*pe[11]-26*pe[14]+95*pe[49]))/416},
{F[4,152],(562950*p[11]-393432*p[14]+170033*p[24]+653990*p[50])/14976+(tr5*(281475*pe[11]-196716*pe[14]+326995*pe[49]))/29952},
{F[4,153],(-559602*p[11]+399048*p[14]-138191*p[24]-549122*p[50])/14976+(tr5*(-279801*pe[11]+199524*pe[14]-274561*pe[49]))/29952},
{F[4,154],(498*p[11]-312*p[14]-25*p[24]+366*p[50])/416+(3*tr5*(83*pe[11]-52*pe[14]+61*pe[49]))/832},
{F[4,155],(-570*p[11]+312*p[14]-435*p[24]-1286*p[50])/1248+(tr5*(-285*pe[11]+156*pe[14]-643*pe[49]))/2496},
{F[4,157],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/312+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/624},
{F[4,160],(311485854*p[11]-168287496*p[14]+311182197*p[24]+772084874*p[50])/1527552+(tr5*(155742927*pe[11]-84143748*pe[14]+386042437*pe[49]))/3055104},
{F[4,161],(-10230*p[11]-8736*p[14]+47343*p[24]+66398*p[50])/9984+(tr5*(-5115*pe[11]-4368*pe[14]+33199*pe[49]))/19968},
{F[4,162],(1289577*p[11]-995046*p[14]+234082*p[24]+988086*p[50])/3744+(tr5*(429859*pe[11]-331682*pe[14]+329362*pe[49]))/4992},
{F[4,163],(-17571330*p[11]-8668296*p[14]+64302125*p[24]+190739258*p[50])/509184+(tr5*(-8785665*pe[11]-4334148*pe[14]+95369629*pe[49]))/1018368},
{F[4,164],(-2492238*p[11]+1712328*p[14]-726381*p[24]-3030458*p[50])/39168+(tr5*(-1246119*pe[11]+856164*pe[14]-1515229*pe[49]))/78336},
{F[4,165],(731046*p[11]-603564*p[14]+154207*p[24]+657126*p[50])/9984+(tr5*(121841*pe[11]-100594*pe[14]+109521*pe[49]))/6656},
{F[4,166],(-17940297*p[11]+14905293*p[14]-23418609*p[24]-67865030*p[50])/190944+(tr5*(-17940297*pe[11]+14905293*pe[14]-67865030*pe[49]))/763776},
{F[4,167],(-20244*p[11]+20124*p[14]-19465*p[24]-56584*p[50])/936+(tr5*(-5061*pe[11]+5031*pe[14]-14146*pe[49]))/936},
{F[4,168],(24307242*p[11]-7878936*p[14]-137198913*p[24]-320434466*p[50])/4582656+(tr5*(12153621*pe[11]-3939468*pe[14]-160217233*pe[49]))/9165312},
{F[4,169],(450*p[11]-11*(p[24]+28*p[50]))/234+tr5*((25*pe[11])/52-(77*pe[49])/234)},
{F[4,170],(-789798*p[11]+603564*p[14]-154127*p[24]-631798*p[50])/3744+(tr5*(-394899*pe[11]+301782*pe[14]-315899*pe[49]))/7488},
{eps5*F[4,171],(-67*p[12])/64+p[13]/2-p[51]/12+(tr5*(-201*pe[12]+96*pe[13]+228*pe[17]-16*pe[50]))/768},
{F[4,172],(589*p[11])/52-3*p[14]+(1253*p[24]-1030*p[50])/936+(tr5*(5301*pe[11]-1404*pe[14]-515*pe[49]))/1872},
{F[4,173],(-3594*p[11]+1248*p[14]-437*p[24]+218*p[50])/312+tr5*((-599*pe[11])/208+pe[14]+(109*pe[49])/624)},
{eps5*F[4,174],(33*p[12])/16-p[13]-p[51]/6+(tr5*(99*pe[12]-4*(12*pe[13]+51*pe[17]+2*pe[50])))/192},
{F[4,175],(31039914*p[11]-72847320*p[14]-24908313*p[24]+166140206*p[50])/4582656+(tr5*(15519957*pe[11]-36423660*pe[14]+83070103*pe[49]))/9165312},
{F[4,176],(15043830*p[11]-14200914*p[14]+4290519*p[24]+38766310*p[50])/381888+(tr5*(7521915*pe[11]-7100457*pe[14]+19383155*pe[49]))/763776},
{F[4,177],(-778866*p[11]+597792*p[14]-142853*p[24]-596874*p[50])/5616+(tr5*(-129811*pe[11]+99632*pe[14]-99479*pe[49]))/3744},
{F[4,178],(-174492*p[11]+116532*p[14]-99055*p[24]-298990*p[50])/5616+(tr5*(-87246*pe[11]+58266*pe[14]-149495*pe[49]))/11232},
{F[4,179],(-16493214*p[11]+17709432*p[14]+18896115*p[24]+16221382*p[50])/1527552+(tr5*(-8246607*pe[11]+8854716*pe[14]+8110691*pe[49]))/3055104},
{F[4,180],(-20*p[11]-52*p[14]-5*p[24]+42*p[50])/26+(tr5*(-10*pe[11]-26*pe[14]+21*pe[49]))/52},
{F[4,181],(-820494*p[11]+629460*p[14]-158395*p[24]-644494*p[50])/3744+(tr5*(-410247*pe[11]+314730*pe[14]-322247*pe[49]))/7488},
{eps5*F[4,182],p[13]+(tr5*pe[13])/4},
{F[4,183],(-2*(15*p[11]+7*p[24]-25*p[50]))/39-(5*tr5*(3*pe[11]-5*pe[49]))/78},
{eps5*F[4,184],(-67*p[12])/64+p[13]/2-p[51]/12+(tr5*(-201*pe[12]+96*pe[13]+228*pe[17]-16*pe[50]))/768},
{F[4,185],(146719830*p[11]-99049704*p[14]+172636161*p[24]+510458018*p[50])/4582656+(tr5*(73359915*pe[11]-49524852*pe[14]+255229009*pe[49]))/9165312},
{F[4,186],(-124062*p[11]+34320*p[14]+853303*p[24]+1930830*p[50])/84864+(tr5*(-20677*pe[11]+5720*pe[14]+321805*pe[49]))/56576},
{F[4,187],(15240066*p[11]-9629724*p[14]+746157*p[24]+9783610*p[50])/127296+(tr5*(7620033*pe[11]-4814862*pe[14]+4891805*pe[49]))/254592},
{eps5*F[4,190],(11*p[12])/64+(-6*p[13]+p[51])/36+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/2304},
{F[4,191],(-75*p[11])/26+p[14]+(21*p[24])/52+(11*p[50])/78+(tr5*(-225*pe[11]+78*pe[14]+11*pe[49]))/312},
{eps5*F[4,192],(17*p[12])/48+(tr5*(17*pe[12]-36*pe[17]))/192},
{F[4,193],(-150*p[11]-5*p[24]+198*p[50])/104-(3*tr5*(25*pe[11]-33*pe[49]))/208},
{F[4,194],(-30*p[11]-p[24]+50*p[50])/104-(5*tr5*(3*pe[11]-5*pe[49]))/208},
{F[4,196],(47244*p[11]-39156*p[14]+159491*p[24]+474046*p[50])/21216+(tr5*(23622*pe[11]-19578*pe[14]+237023*pe[49]))/42432},
{F[4,197],(-90*p[11]-3*p[24]+46*p[50])/52+(tr5*(-45*pe[11]+23*pe[49]))/104},
{F[4,198],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{eps5*F[4,199],(-3*p[12])/32-(3*tr5*(pe[12]-4*pe[17]))/128},
{F[4,200],(-30*p[11]-p[24]+24*p[50])/52-(3*tr5*(5*pe[11]-4*pe[49]))/104},
{eps5*F[4,201],(-3*p[12])/16-(3*tr5*(pe[12]-4*pe[17]))/64},
{eps5*F[4,202],(-3*p[12])/8-(3*tr5*(pe[12]-4*pe[17]))/32},
{F[4,203],(-2313*p[11]+1170*p[14]-536*p[24]-2294*p[50])/312+(tr5*(-2313*pe[11]+1170*pe[14]-2294*pe[49]))/1248},
{F[4,204],(383538*p[11]-349908*p[14]-9773*p[24]+21534*p[50])/9984+(tr5*(63923*pe[11]-58318*pe[14]+3589*pe[49]))/6656},
{F[4,205],(5*(36*p[11]-4*p[24]+5*p[50]))/312+(5*tr5*(36*pe[11]+5*pe[49]))/1248},
{F[4,206],(777378*p[11]-589524*p[14]+129195*p[24]+597014*p[50])/29952+(tr5*(388689*pe[11]-294762*pe[14]+298507*pe[49]))/59904},
{F[4,207],(9513*p[11]-3510*p[14]+1985*p[24]+6908*p[50])/624+(tr5*(9513*pe[11]-3510*pe[14]+6908*pe[49]))/2496},
{F[4,208],(99*p[11]-90*p[14]+157*p[24]+112*p[50])/288+(tr5*(99*pe[11]-90*pe[14]+112*pe[49]))/1152},
{F[4,209],(-441*p[11]-1170*p[14]+985*p[24]+1840*p[50])/1248+(tr5*(-441*pe[11]-1170*pe[14]+1840*pe[49]))/4992},
{F[4,210],(203010*p[11]-18408*p[14]-794007*p[24]-1888262*p[50])/15912+(tr5*(101505*pe[11]-9204*pe[14]-944131*pe[49]))/31824},
{F[4,211],(396*p[11]-31*p[24]-283*p[50])/234+(tr5*(396*pe[11]-283*pe[49]))/936},
{F[4,212],(-2142*p[11]-113*p[24]-2228*p[50])/468+(tr5*(-1071*pe[11]-1114*pe[49]))/936},
{eps5*F[4,213],-p[12]-(tr5*pe[12])/4},
{F[4,214],7*p[11]-5*p[14]+(11*p[24])/4+(28*p[50])/3+tr5*((7*pe[11])/4-(5*pe[14])/4+(7*pe[49])/3)},
{eps5*F[4,215],p[12]+(tr5*pe[12])/4},
{F[4,216],(15543*p[11]-9594*p[14]+6515*p[24]+22754*p[50])/936+(tr5*(15543*pe[11]-9594*pe[14]+22754*pe[49]))/3744},
{F[4,217],(-441*p[11]-1170*p[14]+985*p[24]+1840*p[50])/1872+tr5*((-49*pe[11])/832-(5*pe[14])/32+(115*pe[49])/468)},
{F[4,218],(-12426*p[11]+7176*p[14]-5245*p[24]-16652*p[50])/936+(tr5*(-6213*pe[11]+3588*pe[14]-8326*pe[49]))/1872},
{F[4,220],(18*p[11]+11*p[24]+74*p[50])/117+(tr5*(9*pe[11]+37*pe[49]))/234},
{eps5*F[4,221],-p[12]-(tr5*pe[12])/4},
{F[4,222],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/52+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/104},
{F[4,223],(-2079*p[11]+1170*p[14]-653*p[24]-2216*p[50])/624+(tr5*(-2079*pe[11]+1170*pe[14]-2216*pe[49]))/2496},
{F[4,224],(2*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(18*pe[11]-17*pe[49]))/78},
{F[4,226],(6264*p[11]-4212*p[14]+3035*p[24]+10178*p[50])/468+tr5*((87*pe[11])/26-(9*pe[14])/4+(5089*pe[49])/936)},
{F[4,227],(18*p[11]+37*p[24]+256*p[50])/312+tr5*((3*pe[11])/208+(8*pe[49])/39)},
{F[4,228],(54*p[11]+7*p[24]+40*p[50])/312+(tr5*(27*pe[11]+20*pe[49]))/624},
{F[4,230],(-1863*p[11]+1170*p[14]-625*p[24]-2212*p[50])/624+(tr5*(-1863*pe[11]+1170*pe[14]-2212*pe[49]))/2496},
{F[4,231],(-48*p[11]+p[24]+15*p[50])/52-(3*tr5*(16*pe[11]-5*pe[49]))/208},
{F[4,232],(108*p[11]+p[24]-11*p[50])/156+tr5*((9*pe[11])/52-(11*pe[49])/624)},
{F[4,236],(6087*p[11]-5226*p[14]+888*p[24]+5312*p[50])/312+(tr5*(6087*pe[11]-5226*pe[14]+5312*pe[49]))/1248},
{F[4,237],(1494186*p[11]-1118208*p[14]+297321*p[24]+1143346*p[50])/9984+tr5*((249031*pe[11])/6656-28*pe[14]+(571673*pe[49])/19968)},
{F[4,238],(-3534*p[11]+5*(624*p[14]-35*p[24]-486*p[50]))/832-(3*tr5*(589*pe[11]-520*pe[14]+405*pe[49]))/1664},
{F[4,239],(-39330*p[11]+21528*p[14]-3131*p[24]-22486*p[50])/1248+(tr5*(-19665*pe[11]+10764*pe[14]-11243*pe[49]))/2496},
{F[4,240],(28998*p[11]-16848*p[14]+1523*p[24]+1798*p[50])/2496+(tr5*(14499*pe[11]-8424*pe[14]+899*pe[49]))/4992},
{F[4,241],(39714*p[11]-30576*p[14]+81*p[24]+19714*p[50])/2496+(tr5*(19857*pe[11]-15288*pe[14]+9857*pe[49]))/4992},
{F[4,242],(3678*p[11]-3432*p[14]-543*p[24]-6494*p[50])/1872+(tr5*(1839*pe[11]-1716*pe[14]-3247*pe[49]))/3744},
{F[4,243],(12732*p[11]-9828*p[14]-1627*p[24]+1478*p[50])/312+(tr5*(6366*pe[11]-4914*pe[14]+739*pe[49]))/624},
{eps5*F[4,244],(-51*p[12])/16+2*p[13]-p[51]/3+(tr5*(-153*pe[12]+96*pe[13]+420*pe[17]-16*pe[50]))/192},
{F[4,245],(-1764*p[11]+1716*p[14]-1273*p[24]-4002*p[50])/312+(tr5*(-294*pe[11]+286*pe[14]-667*pe[49]))/208},
{eps5*F[4,246],p[12]/2+(tr5*pe[12])/8},
{F[4,247],(-77826*p[11]+55536*p[14]-21153*p[24]-80162*p[50])/3744+(tr5*(-38913*pe[11]+27768*pe[14]-40081*pe[49]))/7488},
{F[4,248],(39714*p[11]-30576*p[14]+81*p[24]+19714*p[50])/3744+(tr5*(19857*pe[11]-15288*pe[14]+9857*pe[49]))/7488},
{F[4,249],(41082*p[11]-29640*p[14]+22939*p[24]+72086*p[50])/3744+(tr5*(20541*pe[11]-14820*pe[14]+36043*pe[49]))/7488},
{F[4,251],(2514*p[11]-1872*p[14]+1051*p[24]+3766*p[50])/312+(tr5*(1257*pe[11]-936*pe[14]+1883*pe[49]))/624},
{eps5*F[4,252],p[12]/16+(tr5*(pe[12]-36*pe[17]))/64},
{F[4,253],(3246*p[11]-2496*p[14]+987*p[24]+4054*p[50])/1248+(tr5*(1623*pe[11]-1248*pe[14]+2027*pe[49]))/2496},
{F[4,254],(5910*p[11]-2496*p[14]+561*p[24]-1790*p[50])/936+(tr5*(2955*pe[11]-1248*pe[14]-895*pe[49]))/1872},
{eps5*F[4,255],(17*p[12])/32+(-6*p[13]+p[51])/18+(tr5*(153*pe[12]-96*pe[13]-420*pe[17]+16*pe[50]))/1152},
{F[4,256],(-2382*p[11]+1560*p[14]-1317*p[24]-3778*p[50])/234+(tr5*(-1191*pe[11]+780*pe[14]-1889*pe[49]))/468},
{F[4,257],(2364*p[11]-1092*p[14]+1527*p[24]+4510*p[50])/624+(tr5*(1182*pe[11]-546*pe[14]+2255*pe[49]))/1248},
{F[4,258],(204*p[11]-156*p[14]+441*p[24]+1090*p[50])/624+(tr5*(102*pe[11]-78*pe[14]+545*pe[49]))/1248},
{F[4,260],(654*p[11]-312*p[14]+209*p[24]+834*p[50])/416+(3*tr5*(109*pe[11]-52*pe[14]+139*pe[49]))/832},
{F[4,261],(-102*p[11]+312*p[14]+267*p[24]+118*p[50])/1248+(tr5*(-51*pe[11]+156*pe[14]+59*pe[49]))/2496},
{F[4,264],(-8838*p[11]+12402*p[14]+2269*p[24]+13690*p[50])/468+(tr5*(-4419*pe[11]+6201*pe[14]+6845*pe[49]))/936},
{F[4,265],(-3*(30*p[11]-156*p[14]+79*p[24]+54*p[50]))/416-(9*tr5*(5*pe[11]-26*pe[14]+9*pe[49]))/832},
{F[4,266],(-1467*p[11]-897*p[14]+930*p[24]+1418*p[50])/78+(tr5*(-1467*pe[11]-897*pe[14]+1418*pe[49]))/312},
{F[4,267],(1206*p[11]-1404*p[14]+139*p[24]+798*p[50])/416+(3*tr5*(201*pe[11]-234*pe[14]+133*pe[49]))/832},
{F[4,268],(1578*p[11]-1872*p[14]+557*p[24]+1322*p[50])/312+(tr5*(789*pe[11]-936*pe[14]+661*pe[49]))/624},
{F[4,269],(-2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(-9*pe[11]-11*pe[49]))/39},
{F[4,270],(210*p[11]+7*p[24]-38*p[50])/156+(tr5*(105*pe[11]-19*pe[49]))/312},
{eps5*F[4,271],(-47*p[12])/64+p[13]/2-p[51]/12+(tr5*(-141*pe[12]+96*pe[13]-12*pe[17]-16*pe[50]))/768},
{F[4,272],(4650*p[11]-2496*p[14]+519*p[24]-314*p[50])/936+(tr5*(2325*pe[11]-1248*pe[14]-157*pe[49]))/1872},
{eps5*F[4,273],(19*p[12])/8-p[13]+p[51]/6+(tr5*(57*pe[12]+4*(-6*pe[13]-33*pe[17]+pe[50])))/96},
{F[4,274],(-18570*p[11]+16848*p[14]-541*p[24]-12730*p[50])/936+(tr5*(-9285*pe[11]+8424*pe[14]-6365*pe[49]))/1872},
{F[4,275],(-5919*p[11]+4992*p[14]-79*p[24]-3486*p[50])/156+tr5*((-1973*pe[11])/208+8*pe[14]-(581*pe[49])/104)},
{F[4,276],(-2394*p[11]+1248*p[14]-449*p[24]-1366*p[50])/312+tr5*((-399*pe[11])/208+pe[14]-(683*pe[49])/624)},
{eps5*F[4,277],(-7*p[12])/8+p[13]-p[51]/6+(tr5*(-21*pe[12]+24*pe[13]+132*pe[17]-4*pe[50]))/96},
{F[4,278],(2*(30*p[11]+p[24]-37*p[50]))/39+(tr5*(30*pe[11]-37*pe[49]))/78},
{eps5*F[4,279],(-47*p[12])/64+p[13]/2-p[51]/12+(tr5*(-141*pe[12]+96*pe[13]-12*pe[17]-16*pe[50]))/768},
{F[4,280],(162*p[11]-468*p[14]-31*p[24]+458*p[50])/624+(tr5*(81*pe[11]-234*pe[14]+229*pe[49]))/1248},
{eps5*F[4,282],(11*p[12])/64+(-6*p[13]+p[51])/36+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/2304},
{F[4,283],(4974*p[11]-4368*p[14]+1185*p[24]+5698*p[50])/936+(tr5*(2487*pe[11]-2184*pe[14]+2849*pe[49]))/1872},
{F[4,284],(150*p[11]+5*p[24]-198*p[50])/104+(3*tr5*(25*pe[11]-33*pe[49]))/208},
{F[4,285],(90*p[11]+3*p[24]-98*p[50])/104+(tr5*(45*pe[11]-49*pe[49]))/208},
{F[4,287],(-150*p[11]-5*p[24]+42*p[50])/104-(3*tr5*(25*pe[11]-7*pe[49]))/208},
{F[4,288],(90*p[11]+3*p[24]-46*p[50])/104+(tr5*(45*pe[11]-23*pe[49]))/208},
{eps5*F[4,289],(3*p[12])/32+(3*tr5*(pe[12]-4*pe[17]))/128},
{eps5*F[4,290],(3*p[12])/16+(3*tr5*(pe[12]-4*pe[17]))/64},
{eps5*F[4,291],(3*p[12])/8+(3*tr5*(pe[12]-4*pe[17]))/32},
{F[4,292],(-14*p[11]+29*(p[24]+2*p[50]))/52+(tr5*(-7*pe[11]+29*pe[49]))/104},
{eps5*F[4,293],p[12]+(tr5*pe[12])/4},
{F[4,294],(14*p[11]-3*(p[24]+2*p[50]))/13+(tr5*(7*pe[11]-3*pe[49]))/26},
{eps5*F[4,295],p[12]+(tr5*pe[12])/4},
{F[4,296],(-6*p[11]+5*(p[24]+2*p[50]))/13+(tr5*(-3*pe[11]+5*pe[49]))/26},
{F[4,297],(33*p[11]-8*(p[24]+2*p[50]))/26+(tr5*(33*pe[11]-16*pe[49]))/104},
{F[4,298],(9*p[11]-p[24]-2*p[50])/26+(tr5*(9*pe[11]-2*pe[49]))/104},
{F[4,300],(-42*p[11]-17*(p[24]+2*p[50]))/104+(tr5*(-21*pe[11]-17*pe[49]))/208},
{F[4,301],(54*p[11]+7*(p[24]+2*p[50]))/104+(tr5*(27*pe[11]+7*pe[49]))/208},
{F[4,304],(18*p[11]-24*p[14]-7*p[24]-26*p[50])/8+(tr5*(9*pe[11]-12*pe[14]-13*pe[49]))/16},
{F[4,305],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/104+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/208},
{F[4,306],p[14]+(tr5*pe[14])/4},
{F[4,307],-3*p[14]-(3*tr5*pe[14])/4},
{F[4,308],(-90*p[11]+78*p[14]-29*p[24]-6*p[50])/78+(tr5*(-15*pe[11]+13*pe[14]-pe[49]))/52},
{eps5*F[4,309],(-33*p[12])/16+2*p[13]+p[51]/6+(tr5*(-99*pe[12]+96*pe[13]+204*pe[17]+8*pe[50]))/192},
{F[4,310],(-2*(6*p[11]-5*(p[24]+2*p[50])))/13+(tr5*(-3*pe[11]+5*pe[49]))/13},
{F[4,312],(-18*p[11]-11*(p[24]+2*p[50]))/39+(tr5*(-9*pe[11]-11*pe[49]))/78},
{F[4,314],(-45*p[11])/26+p[14]+(23*p[24])/52-(61*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/312},
{F[4,318],(-70*p[11]+67*(p[24]+2*p[50]))/13+(tr5*(-35*pe[11]+67*pe[49]))/26},
{F[4,319],(-5*(6*p[11]-5*(p[24]+2*p[50])))/52-(5*tr5*(3*pe[11]-5*pe[49]))/104},
{F[4,320],(2*(738*p[11]+139*p[24]-1256*p[50]))/117+(tr5*(369*pe[11]-628*pe[49]))/117},
{F[4,321],(5*(18*p[11]-2*p[24]-17*p[50]))/78+(5*tr5*(18*pe[11]-17*pe[49]))/312},
{F[4,322],(-14*p[11]+3*p[24]+6*p[50])/13+(tr5*(-7*pe[11]+3*pe[49]))/26},
{F[4,323],(-18*p[11]-11*(p[24]+2*p[50]))/78+(tr5*(-9*pe[11]-11*pe[49]))/156},
{F[4,324],(2*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(18*pe[11]-17*pe[49]))/78},
{F[4,326],(2*(738*p[11]-121*p[24]-112*p[50]))/351+(tr5*(369*pe[11]-56*pe[49]))/351},
{F[4,327],(1530*p[11]-209*p[24]-2*p[50])/234+(tr5*(765*pe[11]-pe[49]))/468},
{F[4,328],(-162*p[11]+5*p[24]+62*p[50])/234+(tr5*(-81*pe[11]+31*pe[49]))/468},
{F[4,329],(6*p[11]-5*(p[24]+2*p[50]))/13+(tr5*(3*pe[11]-5*pe[49]))/26},
{F[3,1]*F[1,1,1],(3811386*p[11]-18519072*p[14]+114702385*p[24]+276610890*p[50])/119808+(tr5*(635231*pe[11]-3086512*pe[14]+46101815*pe[49]))/79872},
{F[3,2]*F[1,1,1],(-5640*p[11]+3900*p[14]-2489*p[24]-8202*p[50])/156+(tr5*(-940*pe[11]+650*pe[14]-1367*pe[49]))/104},
{F[3,3]*F[1,1,1],(-35148*p[11]+31200*p[14]-21059*p[24]-69106*p[50])/1872+(tr5*(-17574*pe[11]+15600*pe[14]-34553*pe[49]))/3744},
{F[3,4]*F[1,1,1],(7272573*p[11]-10345296*p[14]+22445188*p[24]+57233798*p[50])/134784+(tr5*(7272573*pe[11]-10345296*pe[14]+57233798*pe[49]))/539136},
{F[3,5]*F[1,1,1],(-395088*p[11]+343200*p[14]-225847*p[24]-748562*p[50])/7488+(tr5*(-197544*pe[11]+171600*pe[14]-374281*pe[49]))/14976},
{F[3,6]*F[1,1,1],(197579634*p[11]-127991136*p[14]+198444205*p[24]+532952546*p[50])/539136+(7*tr5*(14112831*pe[11]-9142224*pe[14]+38068039*pe[49]))/1078272},
{F[3,7]*F[1,1,1],(-34824*p[11]+31200*p[14]-20705*p[24]-68398*p[50])/1248+(tr5*(-17412*pe[11]+15600*pe[14]-34199*pe[49]))/2496},
{F[3,8]*F[1,1,1],(-36012*p[11]+31200*p[14]-20339*p[24]-67666*p[50])/234+(tr5*(-18006*pe[11]+15600*pe[14]-33833*pe[49]))/468},
{F[3,9]*F[1,1,1],(815106*p[11]-2734368*p[14]+10614781*p[24]+25881378*p[50])/9984+(tr5*(135851*pe[11]-455728*pe[14]+4313563*pe[49]))/6656},
{F[3,10]*F[1,1,1],(-15810*p[11]+15132*p[14]-2997*p[24]-16186*p[50])/1248+(tr5*(-7905*pe[11]+7566*pe[14]-8093*pe[49]))/2496},
{F[3,11]*F[1,1,1],(-35112*p[11]+31200*p[14]-19841*p[24]-66670*p[50])/1872+(tr5*(-17556*pe[11]+15600*pe[14]-33335*pe[49]))/3744},
{F[3,12]*F[1,1,1],(146419878*p[11]-135429216*p[14]+279876251*p[24]+727175134*p[50])/1078272+(tr5*(73209939*pe[11]-67714608*pe[14]+363587567*pe[49]))/2156544},
{F[3,13]*F[1,1,1],(2928*p[11]-2400*p[14]+1721*p[24]+5518*p[50])/576+(tr5*(1464*pe[11]-1200*pe[14]+2759*pe[49]))/1152},
{F[3,14]*F[1,1,1],(415596162*p[11]-285645984*p[14]+401796101*p[24]+1094735314*p[50])/1078272+(tr5*(207798081*pe[11]-142822992*pe[14]+547367657*pe[49]))/2156544},
{F[3,15]*F[1,1,1],(9*p[11]-p[24]-2*p[50])/13+(tr5*(9*pe[11]-2*pe[49]))/52},
{F[3,16]*F[1,1,1],(1194*p[11]-163*(p[24]+2*p[50]))/312+(tr5*(597*pe[11]-163*pe[49]))/624},
{F[3,17]*F[1,1,1],(-39072*p[11]+31200*p[14]-20285*p[24]-67558*p[50])/2496+tr5*((-407*pe[11])/104+(25*pe[14])/8-(33779*pe[49])/4992)},
{F[3,18]*F[1,1,1],(45620742*p[11]-34431072*p[14]+56854323*p[24]+150798062*p[50])/119808+(tr5*(22810371*pe[11]-17215536*pe[14]+75399031*pe[49]))/239616},
{F[3,19]*F[1,1,1],(22830*p[11]-15600*p[14]+10121*p[24]+32748*p[50])/936+(tr5*(3805*pe[11]-2600*pe[14]+5458*pe[49]))/624},
{F[3,21]*F[1,1,1],(-7047006*p[11]+2874144*p[14]-8371127*p[24]-21116598*p[50])/179712+(tr5*(-1174501*pe[11]+479024*pe[14]-3519433*pe[49]))/119808},
{F[3,24]*F[1,1,1],(36084*p[11]-31200*p[14]+20279*p[24]+67546*p[50])/1872+(tr5*(18042*pe[11]-15600*pe[14]+33773*pe[49]))/3744},
{eps5*F[3,25]*F[1,1,1],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,27]*F[1,1,1],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[3,28]*F[1,1,1],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[3,29]*F[1,1,1],(6*p[11]-5*(p[24]+2*p[50]))/104+(tr5*(3*pe[11]-5*pe[49]))/208},
{F[3,30]*F[1,1,1],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[3,31]*F[1,1,1],(1518*p[11]-1092*p[14]+1556*p[24]+3645*p[50])/234+(tr5*(506*pe[11]-364*pe[14]+1215*pe[49]))/312},
{F[3,32]*F[1,1,1],(36102*p[11]-23400*p[14]+30092*p[24]+71247*p[50])/1872+(tr5*(12034*pe[11]-7800*pe[14]+23749*pe[49]))/2496},
{F[3,33]*F[1,1,1],(5034*p[11]-3120*p[14]+2682*p[24]+7847*p[50])/312+(tr5*(5034*pe[11]-3120*pe[14]+7847*pe[49]))/1248},
{F[3,34]*F[1,1,1],(7206*p[11]-4524*p[14]+6059*p[24]+13886*p[50])/117+(tr5*(3603*pe[11]-2262*pe[14]+6943*pe[49]))/234},
{F[3,35]*F[1,1,1],(2166*p[11]-2028*p[14]-817*p[24]+1746*p[50])/1248+(tr5*(361*pe[11]-338*pe[14]+291*pe[49]))/832},
{F[3,36]*F[1,1,1],(9402*p[11]-5616*p[14]+5542*p[24]+14451*p[50])/468+tr5*((1567*pe[11])/312-3*pe[14]+(4817*pe[49])/624)},
{F[3,37]*F[1,1,1],(13038*p[11]-7176*p[14]+4748*p[24]+14787*p[50])/1872+(tr5*(4346*pe[11]-2392*pe[14]+4929*pe[49]))/2496},
{F[3,38]*F[1,1,1],(1218*p[11]-780*p[14]+662*p[24]+1909*p[50])/78+(tr5*(1218*pe[11]-780*pe[14]+1909*pe[49]))/312},
{F[3,39]*F[1,1,1],(246*p[11]+42*p[24]+253*p[50])/156+(tr5*(246*pe[11]+253*pe[49]))/624},
{F[3,40]*F[1,1,1],(-642*p[11]+312*p[14]+132*p[24]-269*p[50])/208+(tr5*(-642*pe[11]+312*pe[14]-269*pe[49]))/832},
{F[3,42]*F[1,1,1],(-2382*p[11]+1560*p[14]-1317*p[24]-3778*p[50])/78+tr5*((-397*pe[11])/52+5*pe[14]-(1889*pe[49])/156)},
{F[3,44]*F[1,1,1],(4*(45*p[11]-39*p[14]-18*p[24]+29*p[50]))/117+(tr5*(45*pe[11]-39*pe[14]+29*pe[49]))/117},
{eps5*F[3,45]*F[1,1,1],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,47]*F[1,1,1],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[3,48]*F[1,1,1],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[3,49]*F[1,1,1],(-18*p[11]+2*p[24]+17*p[50])/156+(tr5*(-18*pe[11]+17*pe[49]))/624},
{F[3,50]*F[1,1,1],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[3,51]*F[1,1,1],(-6834*p[11]+6396*p[14]-5407*p[24]-16326*p[50])/936+(tr5*(-1139*pe[11]+1066*pe[14]-2721*pe[49]))/624},
{F[3,52]*F[1,1,1],(-15204*p[11]+11328*p[14]-8933*p[24]-28606*p[50])/576+(tr5*(-7602*pe[11]+5664*pe[14]-14303*pe[49]))/1152},
{F[3,53]*F[1,1,1],(-1494*p[11]+1116*p[14]-755*p[24]-2534*p[50])/96+(tr5*(-747*pe[11]+558*pe[14]-1267*pe[49]))/192},
{F[3,54]*F[1,1,1],(-930*p[11]+636*p[14]-463*p[24]-1542*p[50])/9+(tr5*(-155*pe[11]+106*pe[14]-257*pe[49]))/6},
{F[3,55]*F[1,1,1],(-68856*p[11]+42744*p[14]-25573*p[24]-92486*p[50])/1872+(tr5*(-34428*pe[11]+21372*pe[14]-46243*pe[49]))/3744},
{F[3,56]*F[1,1,1],(-9811*p[11])/624+(26*p[14])/3-(5*(5897*p[24]+24534*p[50]))/7488+(tr5*(-19622*pe[11]+10816*pe[14]-20445*pe[49]))/4992},
{F[3,57]*F[1,1,1],(-17709*p[11]+11622*p[14]-7063*p[24]-24812*p[50])/624+(tr5*(-17709*pe[11]+11622*pe[14]-24812*pe[49]))/2496},
{F[3,58]*F[1,1,1],(246*p[11]-156*p[14]+371*p[24]+950*p[50])/48+(tr5*(123*pe[11]-78*pe[14]+475*pe[49]))/96},
{F[3,59]*F[1,1,1],(4536*p[11]-2184*p[14]-881*p[24]-46*p[50])/832+(tr5*(2268*pe[11]-1092*pe[14]-23*pe[49]))/1664},
{F[3,61]*F[1,1,1],(18117*p[11]-11934*p[14]+7945*p[24]+26992*p[50])/312+tr5*((6039*pe[11])/416-(153*pe[14])/16+(1687*pe[49])/78)},
{F[3,65]*F[1,1,1],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[3,66]*F[1,1,1],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[3,67]*F[1,1,1],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/624+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/1248},
{F[3,68]*F[1,1,1],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[3,69]*F[1,1,1],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/117+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/234},
{eps5*F[3,70]*F[1,1,1],(99*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{eps5*F[3,71]*F[1,1,1],-1/4*p[12]-(tr5*pe[12])/16},
{eps5*F[3,78]*F[1,1,1],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,79]*F[1,1,1],(-306*p[11]-5*(p[24]+2*p[50]))/39+(tr5*(-153*pe[11]-5*pe[49]))/78},
{eps5*F[3,80]*F[1,1,1],-1/4*p[12]-(tr5*pe[12])/16},
{eps5*F[3,81]*F[1,1,1],(99*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{eps5*F[3,82]*F[1,1,1],p[12]/2+(tr5*pe[12])/8},
{F[1,1,1]^3,3*p[3]-(5*(p[4]-4*(3*p[24]-2*p[26]+p[40])))/48+(tr5*((9*pe[3])/2-(23*pe[4])/48-3*pe[6]-9*pe[8]-54*pe[14]+(31*pe[26])/6+3*pe[37]+3*pe[38]-(13*pe[40])/12-12*pe[47]-6*pe[49]))/4},
{F[1,1,1]^4,(2640367842*p[11]-1851303792*p[14]+3550267801*p[24]+9313629914*p[50])/3234816+(tr5*(1320183921*pe[11]-925651896*pe[14]+4656814957*pe[49]))/6469632},
{F[1,1,2],p[15]+(tr5*pe[15])/4},
{F[3,1]*F[1,1,2],(-820*p[11]+367*p[24]+786*p[50])/52+(tr5*(-410*pe[11]+393*pe[49]))/104},
{F[3,2]*F[1,1,2],(2178*p[11]-333*p[24]-770*p[50])/208+(11*tr5*(99*pe[11]-35*pe[49]))/416},
{F[3,3]*F[1,1,2],(-8222130*p[11]+5640804*p[14]-1709401*p[24]-7343866*p[50])/33696+(tr5*(-4111065*pe[11]+2820402*pe[14]-3671933*pe[49]))/67392},
{F[3,4]*F[1,1,2],(-3444*p[11]+439*p[24]+774*p[50])/624+(tr5*(-574*pe[11]+129*pe[49]))/416},
{F[3,5]*F[1,1,2],(-20388870*p[11]+14500044*p[14]-73*(56131*p[24]+246838*p[50]))/134784+(tr5*(-10194435*pe[11]+7250022*pe[14]-9009587*pe[49]))/269568},
{F[3,6]*F[1,1,2],(-9162*p[11]+2253*p[24]+3674*p[50])/624+(tr5*(-4581*pe[11]+1837*pe[49]))/1248},
{F[3,7]*F[1,1,2],(-5406*p[11]+3744*p[14]+85*p[24]-1832*p[50])/208+(tr5*(-2703*pe[11]+1872*pe[14]-916*pe[49]))/416},
{F[3,8]*F[1,1,2],(-824682*p[11]+606996*p[14]-153969*p[24]-701162*p[50])/1248+(tr5*(-412341*pe[11]+303498*pe[14]-350581*pe[49]))/2496},
{F[3,9]*F[1,1,2],(-3450*p[11]+1627*(p[24]+2*p[50]))/312+(tr5*(-1725*pe[11]+1627*pe[49]))/624},
{F[3,10]*F[1,1,2],(3*(76*p[11]-33*(p[24]+2*p[50])))/104+(3*tr5*(38*pe[11]-33*pe[49]))/208},
{F[3,11]*F[1,1,2],(261162*p[11]-182772*p[14]+56201*p[24]+236942*p[50])/1296+(tr5*(130581*pe[11]-91386*pe[14]+118471*pe[49]))/2592},
{F[3,12]*F[1,1,2],(-2421*p[11]+828*p[24]+1552*p[50])/312+tr5*((-807*pe[11])/416+(97*pe[49])/78)},
{F[3,13]*F[1,1,2],(13415418*p[11]-9892116*p[14]+3302485*p[24]+14751706*p[50])/134784+(tr5*(6707709*pe[11]-4946058*pe[14]+7375853*pe[49]))/269568},
{F[3,14]*F[1,1,2],(-7350*p[11]+1627*p[24]+2214*p[50])/624+(tr5*(-1225*pe[11]+369*pe[49]))/416},
{F[3,15]*F[1,1,2],(-486*p[11]+145*p[24]+134*p[50])/104+(tr5*(-243*pe[11]+67*pe[49]))/208},
{F[3,16]*F[1,1,2],(691398*p[11]-536172*p[14]+152407*p[24]+636990*p[50])/1248+(tr5*(115233*pe[11]-89362*pe[14]+106165*pe[49]))/832},
{F[3,17]*F[1,1,2],(-3036234*p[11]+2045940*p[14]-649189*p[24]-2814282*p[50])/14976+(tr5*(-506039*pe[11]+340990*pe[14]-469047*pe[49]))/9984},
{F[3,18]*F[1,1,2],(-1377*p[11]+387*p[24]+670*p[50])/104+(tr5*(-1377*pe[11]+670*pe[49]))/416},
{F[3,19]*F[1,1,2],-6*p[11]+(13*p[24])/12+(5*p[50])/2+tr5*((-3*pe[11])/2+(5*pe[49])/8)},
{F[3,20]*F[1,1,2],(740118*p[11]-577356*p[14]+151847*p[24]+619750*p[50])/11232+(tr5*(370059*pe[11]-288678*pe[14]+309875*pe[49]))/22464},
{F[3,21]*F[1,1,2],(22*p[11]-27*(p[24]+2*p[50]))/26+(tr5*(11*pe[11]-27*pe[49]))/52},
{F[3,22]*F[1,1,2],(1242*p[11]-359*p[24]-458*p[50])/156+(tr5*(621*pe[11]-229*pe[49]))/312},
{eps5*F[3,23]*F[1,1,2],(-195*p[12]+96*p[13]-16*p[51])/384+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,24]*F[1,1,2],(13842*p[11]-7488*p[14]-17*p[24]+3970*p[50])/936+tr5*((769*pe[11])/208-2*pe[14]+(1985*pe[49])/1872)},
{eps5*F[3,25]*F[1,1,2],-1/4*p[12]-(tr5*pe[12])/16},
{F[3,27]*F[1,1,2],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[3,28]*F[1,1,2],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[3,29]*F[1,1,2],(-3*(4*p[11]+p[24]+2*p[50]))/52-(3*tr5*(2*pe[11]+pe[49]))/104},
{F[3,30]*F[1,1,2],(3*(4*p[11]+p[24]+2*p[50]))/52+(3*tr5*(2*pe[11]+pe[49]))/104},
{F[3,31]*F[1,1,2],(810*p[11]+3744*p[14]+2419*p[24]-1064*p[50])/936+tr5*((45*pe[11])/208+pe[14]-(133*pe[49])/468)},
{F[3,32]*F[1,1,2],(70110*p[11]+72384*p[14]+2337*p[24]-17686*p[50])/7488+(tr5*(35055*pe[11]+36192*pe[14]-8843*pe[49]))/14976},
{F[3,33]*F[1,1,2],(13770*p[11]+3744*p[14]-2453*p[24]-746*p[50])/1248+(tr5*(6885*pe[11]+1872*pe[14]-373*pe[49]))/2496},
{F[3,34]*F[1,1,2],(1890*p[11]+3588*p[14]+713*p[24]-680*p[50])/117+(tr5*(945*pe[11]+1794*pe[14]-340*pe[49]))/234},
{F[3,35]*F[1,1,2],(-1350*p[11]+7*p[24]-506*p[50])/624+(tr5*(-675*pe[11]-253*pe[49]))/1248},
{F[3,36]*F[1,1,2],(15750*p[11]+6240*p[14]-1971*p[24]-5294*p[50])/1872+(tr5*(7875*pe[11]+3120*pe[14]-2647*pe[49]))/3744},
{F[3,37]*F[1,1,2],(18630*p[11]-7488*p[14]-6035*p[24]-8222*p[50])/7488+(tr5*(9315*pe[11]-3744*pe[14]-4111*pe[49]))/14976},
{F[3,38]*F[1,1,2],(-270*p[11]+95*p[24]-226*p[50])/624+(tr5*(-135*pe[11]-113*pe[49]))/1248},
{F[3,39]*F[1,1,2],(5190*p[11]+173*p[24]-4646*p[50])/624+(tr5*(2595*pe[11]-2323*pe[49]))/1248},
{F[3,40]*F[1,1,2],(-12150*p[11]+7488*p[14]+6667*p[24]+5950*p[50])/2496+(tr5*(-6075*pe[11]+3744*pe[14]+2975*pe[49]))/4992},
{eps5*F[3,43]*F[1,1,2],(3*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,44]*F[1,1,2],(-2250*p[11]-1560*p[14]+393*p[24]+461*p[50])/468+(tr5*(-2250*pe[11]-1560*pe[14]+461*pe[49]))/1872},
{eps5*F[3,45]*F[1,1,2],(99*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(99*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,49]*F[1,1,2],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,50]*F[1,1,2],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,51]*F[1,1,2],(-450*p[11]+2496*p[14]+193*p[24]-1668*p[50])/624+tr5*((-75*pe[11])/416+pe[14]-(139*pe[49])/208)},
{F[3,52]*F[1,1,2],(-3678*p[11]+6240*p[14]-81*p[24]-3815*p[50])/1248+(tr5*(-3678*pe[11]+6240*pe[14]-3815*pe[49]))/4992},
{F[3,53]*F[1,1,2],(150*p[11]+1248*p[14]+109*p[24]-1030*p[50])/416+(tr5*(75*pe[11]+624*pe[14]-515*pe[49]))/832},
{F[3,54]*F[1,1,2],(-230*p[11]+1664*p[14]+131*p[24]-1272*p[50])/104+tr5*((-115*pe[11])/208+4*pe[14]-(159*pe[49])/52)},
{F[3,55]*F[1,1,2],(462*p[11]-384*p[14]+57*p[24]+202*p[50])/48+tr5*((77*pe[11])/32-2*pe[14]+(101*pe[49])/96)},
{F[3,56]*F[1,1,2],(9234*p[11]-8736*p[14]+1015*p[24]+4773*p[50])/1248+(tr5*(3078*pe[11]-2912*pe[14]+1591*pe[49]))/1664},
{F[3,57]*F[1,1,2],(3906*p[11]-3744*p[14]-421*p[24]+1160*p[50])/624+tr5*((651*pe[11])/416-(3*pe[14])/2+(145*pe[49])/312)},
{F[3,58]*F[1,1,2],(3078*p[11]-4992*p[14]+5261*p[24]+7194*p[50])/624+(tr5*(513*pe[11]-832*pe[14]+1199*pe[49]))/416},
{F[3,59]*F[1,1,2],(-3378*p[11]+4992*p[14]-5*(35*p[24]+629*p[50]))/416+tr5*((-1689*pe[11])/832+3*pe[14]-(3145*pe[49])/1664)},
{eps5*F[3,63]*F[1,1,2],p[12]/2+(tr5*pe[12])/8},
{F[3,67]*F[1,1,2],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,68]*F[1,1,2],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,69]*F[1,1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/117+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/234},
{eps5*F[3,70]*F[1,1,2],(49*p[12])/128+(-6*p[13]+p[51])/24+(tr5*(147*pe[12]-96*pe[13]-12*pe[17]+16*pe[50]))/1536},
{eps5*F[3,71]*F[1,1,2],(-25*p[12])/64+(6*p[13]+p[51])/12+(tr5*(-75*pe[12]+96*pe[13]+300*pe[17]+16*pe[50]))/768},
{F[3,73]*F[1,1,2],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,74]*F[1,1,2],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,75]*F[1,1,2],(-30*p[11]-p[24]+11*p[50])/52+(tr5*(-30*pe[11]+11*pe[49]))/208},
{F[3,76]*F[1,1,2],(30*p[11]+p[24]-11*p[50])/52+(tr5*(30*pe[11]-11*pe[49]))/208},
{F[3,77]*F[1,1,2],(10*(14*p[11]-3*(p[24]+2*p[50])))/13+(5*tr5*(7*pe[11]-3*pe[49]))/13},
{eps5*F[3,78]*F[1,1,2],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,79]*F[1,1,2],(20*(18*p[11]+11*(p[24]+2*p[50])))/39+(10*tr5*(9*pe[11]+11*pe[49]))/39},
{eps5*F[3,80]*F[1,1,2],(-51*p[12]+96*p[13]-16*p[51])/192+(tr5*(-51*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/768},
{F[1,1,1]^2*F[1,1,2],(3120*p[3]-195*p[4]-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]+1783*p[24]-1560*p[26]+1040*p[36]-468*p[38]+780*p[40]+260*p[42]+52*p[45]+1330*p[50])/1560+(tr5*(4680*pe[3]-585*pe[4]-4*(78*pe[5]+832*pe[6]+13*pe[7]+2184*pe[8]+810*pe[11]+12402*pe[14]-1170*pe[26]-260*pe[36]-780*pe[37]-728*pe[38]+195*pe[40]+130*pe[41]+52*pe[44]+2600*pe[47]-130*pe[48]+990*pe[49])))/6240},
{F[1,1,1]^3*F[1,1,2],(-53340*p[11]-91572*p[14]+121189*p[24]+322926*p[50])/11232+(tr5*(-8890*pe[11]-15262*pe[14]+53821*pe[49]))/7488},
{F[1,1,2]^2,(36*p[15]+36*p[16]+36*p[17]-156*p[18]+36*p[19]-78*p[20]+78*p[21]+36*p[23]-3583*p[24]-156*p[25]-78*p[27]-78*p[28]+36*p[29]-78*p[30]+78*p[31]+36*p[32]-78*p[33]+78*p[34]+78*p[39]-78*p[48]+169*p[49])/156+(tr5*(36*pe[15]+36*pe[16]+36*pe[18]-156*pe[19]+36*pe[20]-78*pe[21]+78*pe[22]+36*pe[24]-156*pe[25]-78*pe[27]-78*pe[28]+36*pe[29]-78*pe[30]+78*pe[31]+36*pe[32]-78*pe[33]+78*pe[34]+78*pe[39]-78*pe[47]+169*pe[48]))/624},
{F[1,1,1]*F[1,1,2]^2,p[3]-p[4]/16+(-624*p[5]+1664*p[6]-104*p[7]+2808*p[8]-3780*p[11]+8424*p[14]-529*p[24]-390*p[26]+2080*p[36]-936*p[38]+195*p[40]+520*p[42]+104*p[45]+2660*p[50])/780+(tr5*((3*pe[3])/2-(3*pe[4])/16-(4*pe[5])/5-(23*pe[6])/15-(2*pe[7])/15-(7*pe[8])/5-(108*pe[11])/13-(6*pe[14])/5+(3*pe[26])/2+(8*pe[36])/3+pe[37]+(7*pe[38])/15-pe[40]/4-(4*pe[41])/3-(8*pe[44])/15+(4*pe[47])/3+(4*pe[48])/3+(50*pe[49])/13))/4},
{F[1,1,1]^2*F[1,1,2]^2,(18444*p[11]-17628*p[14]+10942*p[24]+35859*p[50])/468+(tr5*(6148*pe[11]-5876*pe[14]+11953*pe[49]))/624},
{F[1,1,2]^3,(-10*p[3])/3+(70200*p[4]+258336*p[5]-199056*p[6]+43056*p[7]-879372*p[8]+2346570*p[11]-2012556*p[14]-1848719*p[24]+168480*p[26]-973440*p[36]+24960*p[37]+56004*p[38]-280800*p[40]-7800*p[41]+75660*p[42]+107484*p[45]+260520*p[49]-1651290*p[50])/168480+(tr5*(-35100*pe[3]+5850*pe[4]+10764*pe[5]+2496*pe[6]+1794*pe[7]+24102*pe[8]+81405*pe[11]+365716*pe[14]-39780*pe[26]-40560*pe[36]-22360*pe[37]-17914*pe[38]-6630*pe[41]+1326*pe[44]+118820*pe[47]+17160*pe[48]-10485*pe[49]))/28080},
{F[1,1,1]*F[1,1,2]^3,(-15600*p[11]+11940*p[14]-15579*p[24]-47882*p[50])/864+(tr5*(-7800*pe[11]+5970*pe[14]-23941*pe[49]))/1728},
{F[1,1,2]^4,(-150216354*p[11]+108946656*p[14]-30950095*p[24]-132746758*p[50])/202176+(tr5*(-75108177*pe[11]+54473328*pe[14]-66373379*pe[49]))/404352},
{F[3,1]*F[1,1,3],(52189086*p[11]-53645280*p[14]+97292699*p[24]+256493998*p[50])/179712+(tr5*(26094543*pe[11]-26822640*pe[14]+128246999*pe[49]))/359424},
{F[3,2]*F[1,1,3],(2779074*p[11]-1979172*p[14]+524189*p[24]+2182706*p[50])/7488+(tr5*(1389537*pe[11]-989586*pe[14]+1091353*pe[49]))/14976},
{F[3,3]*F[1,1,3],(6894*p[11]-7020*p[14]+3550*p[24]+14185*p[50])/936+(tr5*(6894*pe[11]-7020*pe[14]+14185*pe[49]))/3744},
{F[3,4]*F[1,1,3],(-152614434*p[11]+63454560*p[14]-97556309*p[24]-269810098*p[50])/1078272+(tr5*(-76307217*pe[11]+31727280*pe[14]-134905049*pe[49]))/2156544},
{F[3,5]*F[1,1,3],(5*(32130*p[11]-30888*p[14]+15215*p[24]+61604*p[50]))/7488+(5*tr5*(16065*pe[11]-15444*pe[14]+30802*pe[49]))/14976},
{F[3,6]*F[1,1,3],(9703710*p[11]-4369248*p[14]+2930555*p[24]+9224366*p[50])/44928+(tr5*(4851855*pe[11]-2184624*pe[14]+4612183*pe[49]))/89856},
{F[3,7]*F[1,1,3],(13626*p[11]-14040*p[14]+7391*p[24]+28952*p[50])/1248+(tr5*(6813*pe[11]-7020*pe[14]+14476*pe[49]))/2496},
{F[3,8]*F[1,1,3],(7650*p[11]-7020*p[14]+2998*p[24]+13081*p[50])/117+tr5*((425*pe[11])/26-15*pe[14]+(13081*pe[49])/468)},
{F[3,9]*F[1,1,3],(-12844758*p[11]+3775200*p[14]+9161697*p[24]+18835594*p[50])/59904+(tr5*(-6422379*pe[11]+1887600*pe[14]+9417797*pe[49]))/119808},
{F[3,10]*F[1,1,3],(-3*(16*p[11]+3*p[24]+6*p[50]))/16-(3*tr5*(8*pe[11]+3*pe[49]))/32},
{F[3,11]*F[1,1,3],(17118*p[11]-14040*p[14]+5885*p[24]+25940*p[50])/1872+(tr5*(8559*pe[11]-7020*pe[14]+12970*pe[49]))/3744},
{F[3,12]*F[1,1,3],(36022518*p[11]-17510688*p[14]+9270823*p[24]+29896678*p[50])/359424+(tr5*(18011259*pe[11]-8755344*pe[14]+14948339*pe[49]))/718848},
{F[3,13]*F[1,1,3],(-8766*p[11]+14040*p[14]-8945*p[24]-32060*p[50])/7488+(tr5*(-4383*pe[11]+7020*pe[14]-16030*pe[49]))/14976},
{F[3,14]*F[1,1,3],(20154678*p[11]-6329856*p[14]-6351209*p[24]-10065706*p[50])/269568+(tr5*(10077339*pe[11]-3164928*pe[14]-5032853*pe[49]))/539136},
{F[3,15]*F[1,1,3],(108*p[11]-25*(p[24]+2*p[50]))/52+(tr5*(54*pe[11]-25*pe[49]))/104},
{F[3,16]*F[1,1,3],(-2082*p[11]+1267*(p[24]+2*p[50]))/624+(tr5*(-1041*pe[11]+1267*pe[49]))/1248},
{F[3,17]*F[1,1,3],(13590*p[11]-14040*p[14]+6173*p[24]+26516*p[50])/2496+(tr5*(6795*pe[11]-7020*pe[14]+13258*pe[49]))/4992},
{F[3,18]*F[1,1,3],(63989598*p[11]-23341344*p[14]-26870341*p[24]-49337426*p[50])/359424+(tr5*(31994799*pe[11]-11670672*pe[14]-24668713*pe[49]))/718848},
{F[3,19]*F[1,1,3],(-2897658*p[11]+2049372*p[14]-558359*p[24]-2317658*p[50])/11232+(tr5*(-1448829*pe[11]+1024686*pe[14]-1158829*pe[49]))/22464},
{F[3,21]*F[1,1,3],(-12861006*p[11]+6095712*p[14]-4592155*p[24]-14143118*p[50])/82944+(tr5*(-6430503*pe[11]+3047856*pe[14]-7071559*pe[49]))/165888},
{F[3,24]*F[1,1,3],(-5*(1512*p[11]-1404*p[14]+677*p[24]+2771*p[50]))/936-(5*tr5*(1512*pe[11]-1404*pe[14]+2771*pe[49]))/3744},
{eps5*F[3,25]*F[1,1,3],(3*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,27]*F[1,1,3],(-6*p[11]+5*(p[24]+2*p[50]))/208+(tr5*(-3*pe[11]+5*pe[49]))/416},
{F[3,28]*F[1,1,3],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,29]*F[1,1,3],(9*(4*p[11]+p[24]+2*p[50]))/104+(9*tr5*(2*pe[11]+pe[49]))/208},
{F[3,30]*F[1,1,3],(-3*(4*p[11]+p[24]+2*p[50]))/104-(3*tr5*(2*pe[11]+pe[49]))/208},
{F[3,31]*F[1,1,3],(5*(198*p[11]-35*p[24]-278*p[50]))/624+(5*tr5*(99*pe[11]-139*pe[49]))/1248},
{F[3,32]*F[1,1,3],(-105882*p[11]+114816*p[14]-91204*p[24]-332909*p[50])/11232+(tr5*(-105882*pe[11]+114816*pe[14]-332909*pe[49]))/44928},
{F[3,33]*F[1,1,3],(-18480*p[11]+14352*p[14]-10795*p[24]-36501*p[50])/624+(tr5*(-6160*pe[11]+4784*pe[14]-12167*pe[49]))/832},
{F[3,34]*F[1,1,3],(-4674*p[11]+3588*p[14]-2969*p[24]-11008*p[50])/351+(tr5*(-2337*pe[11]+1794*pe[14]-5504*pe[49]))/702},
{F[3,35]*F[1,1,3],(20730*p[11]-14352*p[14]+10545*p[24]+34376*p[50])/1248+tr5*((3455*pe[11])/832-(23*pe[14])/8+(4297*pe[49])/624)},
{F[3,36]*F[1,1,3],(-21072*p[11]+14352*p[14]-10793*p[24]-36055*p[50])/2808+(tr5*(-21072*pe[11]+14352*pe[14]-36055*pe[49]))/11232},
{F[3,37]*F[1,1,3],(-2034*p[11]+148*p[24]+1375*p[50])/1248+(tr5*(-2034*pe[11]+1375*pe[49]))/4992},
{F[3,38]*F[1,1,3],(54*p[11]+59*p[24]+404*p[50])/312+(tr5*(27*pe[11]+202*pe[49]))/624},
{F[3,39]*F[1,1,3],(3582*p[11]-1217*p[24]-9116*p[50])/1872+(tr5*(1791*pe[11]-4558*pe[49]))/3744},
{F[3,40]*F[1,1,3],(738*p[11]-134*p[24]-1061*p[50])/1248+(tr5*(738*pe[11]-1061*pe[49]))/4992},
{F[3,44]*F[1,1,3],(2382*p[11]-2208*p[14]+1705*p[24]+6002*p[50])/432+(tr5*(1191*pe[11]-1104*pe[14]+3001*pe[49]))/864},
{eps5*F[3,45]*F[1,1,3],(3*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,47]*F[1,1,3],(18*p[11]-2*p[24]-17*p[50])/312+(tr5*(18*pe[11]-17*pe[49]))/1248},
{F[3,48]*F[1,1,3],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,49]*F[1,1,3],(126*p[11]-p[24]-28*p[50])/208+(7*tr5*(9*pe[11]-2*pe[49]))/416},
{F[3,50]*F[1,1,3],(-126*p[11]+p[24]+28*p[50])/624-(7*tr5*(9*pe[11]-2*pe[49]))/1248},
{F[3,51]*F[1,1,3],(7372395*p[11]-5045274*p[14]+1801372*p[24]+7315024*p[50])/16848+(tr5*(7372395*pe[11]-5045274*pe[14]+7315024*pe[49]))/67392},
{F[3,52]*F[1,1,3],(9248508*p[11]-5997888*p[14]+3482153*p[24]+13041962*p[50])/134784+(tr5*(4624254*pe[11]-2998944*pe[14]+6520981*pe[49]))/269568},
{F[3,53]*F[1,1,3],(23070*p[11]-14352*p[14]+10337*p[24]+32530*p[50])/1248+(tr5*(11535*pe[11]-7176*pe[14]+16265*pe[49]))/2496},
{F[3,54]*F[1,1,3],(24810*p[11]-17472*p[14]+12527*p[24]+43566*p[50])/234+(tr5*(4135*pe[11]-2912*pe[14]+7261*pe[49]))/156},
{F[3,55]*F[1,1,3],(-6376527*p[11]+4340466*p[14]-1430140*p[24]-6014470*p[50])/16848+(tr5*(-6376527*pe[11]+4340466*pe[14]-6014470*pe[49]))/67392},
{F[3,56]*F[1,1,3],(-7494156*p[11]+4728672*p[14]-3290201*p[24]-11975714*p[50])/134784+(tr5*(-3747078*pe[11]+2364336*pe[14]-5987857*pe[49]))/269568},
{F[3,57]*F[1,1,3],(25362*p[11]-14040*p[14]+6269*p[24]+26708*p[50])/1248+(tr5*(12681*pe[11]-7020*pe[14]+13354*pe[49]))/2496},
{F[3,58]*F[1,1,3],(-6642*p[11]+2496*p[14]-1927*p[24]-7182*p[50])/312+(tr5*(-1107*pe[11]+416*pe[14]-1197*pe[49]))/208},
{F[3,59]*F[1,1,3],(20850948*p[11]-14092416*p[14]+5962421*p[24]+23103074*p[50])/44928+(tr5*(10425474*pe[11]-7046208*pe[14]+11551537*pe[49]))/89856},
{F[3,60]*F[1,1,3],(-11522322*p[11]+8267220*p[14]-2787871*p[24]-11158150*p[50])/33696+(tr5*(-5761161*pe[11]+4133610*pe[14]-5579075*pe[49]))/67392},
{F[3,61]*F[1,1,3],(-11484*p[11]+7020*p[14]-3235*p[24]-13555*p[50])/312+(tr5*(-11484*pe[11]+7020*pe[14]-13555*pe[49]))/1248},
{F[3,67]*F[1,1,3],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[3,68]*F[1,1,3],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[3,69]*F[1,1,3],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/702+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/1404},
{eps5*F[3,70]*F[1,1,3],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,75]*F[1,1,3],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,76]*F[1,1,3],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,77]*F[1,1,3],(29925*p[11]-12870*p[14]+5567*p[24]+26396*p[50])/312+(tr5*(29925*pe[11]-12870*pe[14]+26396*pe[49]))/1248},
{eps5*F[3,78]*F[1,1,3],p[12]/2+(tr5*pe[12])/8},
{F[3,79]*F[1,1,3],(150*p[11]+31*(p[24]+2*p[50]))/13+(tr5*(75*pe[11]+31*pe[49]))/26},
{eps5*F[3,80]*F[1,1,3],p[12]/2+(tr5*pe[12])/8},
{eps5*F[3,81]*F[1,1,3],(-195*p[12]+96*p[13]-16*p[51])/384+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{eps5*F[3,82]*F[1,1,3],-1/2*p[12]-(tr5*pe[12])/8},
{F[1,1,1]^2*F[1,1,3],(-16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-24*pe[3]+3*pe[4]+4*(4*pe[6]+12*pe[8]+72*pe[14]-6*pe[26]-4*pe[37]-4*pe[38]+pe[40]+16*pe[47]+8*pe[49])))/64},
{F[1,1,1]^3*F[1,1,3],(339631158*p[11]-107701152*p[14]-7*(75811543*p[24]+170772710*p[50]))/1617408+(tr5*(169815579*pe[11]-53850576*pe[14]-597704485*pe[49]))/3234816},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(6336*p[11]+7020*p[14]-8569*p[24]-22663*p[50])/1872+(tr5*(6336*pe[11]+7020*pe[14]-22663*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,3],(-p[4]+4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/64},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(-31392*p[11]+28080*p[14]-13399*p[24]-55138*p[50])/1872+tr5*((-109*pe[11])/26+(15*pe[14])/4-(27569*pe[49])/3744)},
{F[1,1,2]^3*F[1,1,3],(-290262*p[11]-14196*p[14]+246929*p[24]+763218*p[50])/44928+(tr5*(-48377*pe[11]-2366*pe[14]+127203*pe[49]))/29952},
{F[1,1,1]*F[1,1,3]^2,(-48*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*((-9*pe[3])/2+(7*pe[4])/16+3*pe[6]+9*pe[8]+54*pe[14]-(11*pe[26])/2-3*pe[37]-3*pe[38]+(5*pe[40])/4+12*pe[47]+6*pe[49]))/4},
{F[1,1,1]^2*F[1,1,3]^2,(-441747246*p[11]+290363424*p[14]-409539739*p[24]-1111348494*p[50])/718848+(tr5*(-73624541*pe[11]+48393904*pe[14]-185224749*pe[49]))/479232},
{F[1,1,2]*F[1,1,3]^2,-p[3]+(tr5*(-12*pe[3]+pe[4]+4*(2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(11586*p[11]-2661*p[24]-4594*p[50])/624+(tr5*(5793*pe[11]-2297*pe[49]))/1248},
{F[1,1,2]^2*F[1,1,3]^2,(950214*p[11]-603564*p[14]+128399*p[24]+585958*p[50])/29952+(tr5*(475107*pe[11]-301782*pe[14]+292979*pe[49]))/59904},
{F[1,1,3]^3,(-80*p[3]+35*p[4]-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-431*p[24]+280*p[26]+160*p[36]-44*p[38]-140*p[40]+60*p[42]-4*p[45]+190*p[50])/240+tr5*(-1/8*pe[3]+(3*pe[4])/64+(-702*pe[5]+52*pe[6]+78*pe[7]+624*pe[8]-1890*pe[11]+7722*pe[14]+390*pe[26]+520*pe[36]-260*pe[37]-208*pe[38]-325*pe[40]-390*pe[41]-208*pe[44]+2600*pe[47]+390*pe[48]+1850*pe[49])/3120)},
{F[1,1,1]*F[1,1,3]^3,(-543983322*p[11]+338593632*p[14]-237726089*p[24]-712953754*p[50])/3234816+(tr5*(-271991661*pe[11]+169296816*pe[14]-356476877*pe[49]))/6469632},
{F[1,1,2]*F[1,1,3]^3,(4200558*p[11]-3287388*p[14]+753187*p[24]+3314726*p[50])/44928+(tr5*(2100279*pe[11]-1643694*pe[14]+1657363*pe[49]))/89856},
{F[1,1,3]^4,(-3478448586*p[11]+2337372960*p[14]-921981249*p[24]-3740031530*p[50])/25878528+(tr5*(-1739224293*pe[11]+1168686480*pe[14]-1870015765*pe[49]))/51757056},
{F[1,1,4],p[16]+(tr5*pe[16])/4},
{F[3,1]*F[1,1,4],(21633813*p[11]-12195612*p[14]+8875810*p[24]+27358438*p[50])/7488+(tr5*(21633813*pe[11]-12195612*pe[14]+27358438*pe[49]))/29952},
{F[3,2]*F[1,1,4],(2322*p[11]+156*p[14]-609*p[24]-802*p[50])/208+(tr5*(1161*pe[11]+78*pe[14]-401*pe[49]))/416},
{F[3,3]*F[1,1,4],(-3155442*p[11]+2279316*p[14]-163*(3811*p[24]+15734*p[50]))/11232+(tr5*(-1577721*pe[11]+1139658*pe[14]-1282321*pe[49]))/22464},
{F[3,4]*F[1,1,4],(-363696054*p[11]+183628848*p[14]-101182801*p[24]-341095778*p[50])/539136+(tr5*(-181848027*pe[11]+91814424*pe[14]-170547889*pe[49]))/1078272},
{F[3,5]*F[1,1,4],(-236382*p[11]+212988*p[14]-58591*p[24]-196814*p[50])/3456+(tr5*(-118191*pe[11]+106494*pe[14]-98407*pe[49]))/6912},
{F[3,6]*F[1,1,4],(33780531*p[11]-19604364*p[14]+18487727*p[24]+53669560*p[50])/33696+(tr5*(33780531*pe[11]-19604364*pe[14]+53669560*pe[49]))/134784},
{F[3,7]*F[1,1,4],(-4986*p[11]+7956*p[14]-733*p[24]+2486*p[50])/832+(tr5*(-2493*pe[11]+3978*pe[14]+1243*pe[49]))/1664},
{F[3,8]*F[1,1,4],(-2718*p[11]+1404*p[14]-751*p[24]-1294*p[50])/468+(tr5*(-1359*pe[11]+702*pe[14]-647*pe[49]))/936},
{F[3,9]*F[1,1,4],(-385510*p[11]+382304*p[14]-165895*p[24]-629126*p[50])/6656+(tr5*(-192755*pe[11]+191152*pe[14]-314563*pe[49]))/13312},
{F[3,10]*F[1,1,4],(2250*p[11]-468*p[14]+517*p[24]+1658*p[50])/832+(tr5*(1125*pe[11]-234*pe[14]+829*pe[49]))/1664},
{F[3,11]*F[1,1,4],(3076494*p[11]-2254044*p[14]+640807*p[24]+2605118*p[50])/11232+(tr5*(1538247*pe[11]-1127022*pe[14]+1302559*pe[49]))/22464},
{F[3,12]*F[1,1,4],(87894426*p[11]-53246544*p[14]+76073243*p[24]+206463814*p[50])/539136+(tr5*(43947213*pe[11]-26623272*pe[14]+103231907*pe[49]))/1078272},
{F[3,13]*F[1,1,4],(2583618*p[11]-2153892*p[14]+693361*p[24]+2712722*p[50])/44928+(tr5*(1291809*pe[11]-1076946*pe[14]+1356361*pe[49]))/89856},
{F[3,14]*F[1,1,4],(726558*p[11]-1089696*p[14]+12065131*p[24]+28545230*p[50])/82944+(tr5*(363279*pe[11]-544848*pe[14]+14272615*pe[49]))/165888},
{F[3,15]*F[1,1,4],(-486*p[11]-78*p[14]+171*p[24]+134*p[50])/104+(tr5*(-243*pe[11]-39*pe[14]+67*pe[49]))/208},
{F[3,16]*F[1,1,4],(-326*p[11]+211*(p[24]+2*p[50]))/52+(tr5*(-163*pe[11]+211*pe[49]))/104},
{F[3,17]*F[1,1,4],(-14710806*p[11]+11111724*p[14]-3123323*p[24]-12846278*p[50])/44928+(tr5*(-7355403*pe[11]+5555862*pe[14]-6423139*pe[49]))/89856},
{F[3,18]*F[1,1,4],(67087704*p[11]-39126984*p[14]+45120701*p[24]+126216718*p[50])/89856+(tr5*(33543852*pe[11]-19563492*pe[14]+63108359*pe[49]))/179712},
{F[3,19]*F[1,1,4],(-2088*p[11]-156*p[14]+609*p[24]+763*p[50])/312+tr5*((-87*pe[11])/52-pe[14]/8+(763*pe[49])/1248)},
{F[3,20]*F[1,1,4],(4431150*p[11]-2816892*p[14]+706211*p[24]+2966078*p[50])/33696+(tr5*(2215575*pe[11]-1408446*pe[14]+1483039*pe[49]))/67392},
{F[3,21]*F[1,1,4],(-21012597*p[11]+11660220*p[14]-8543290*p[24]-26308702*p[50])/22464+(tr5*(-21012597*pe[11]+11660220*pe[14]-26308702*pe[49]))/89856},
{F[3,22]*F[1,1,4],(666*p[11]+78*p[14]-217*p[24]-226*p[50])/52+(tr5*(333*pe[11]+39*pe[14]-113*pe[49]))/104},
{F[3,24]*F[1,1,4],(10206*p[11]-16380*p[14]+1583*p[24]-4114*p[50])/3744+(tr5*(5103*pe[11]-8190*pe[14]-2057*pe[49]))/7488},
{F[3,29]*F[1,1,4],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[3,30]*F[1,1,4],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[3,31]*F[1,1,4],(98740788*p[11]-57123183*p[14]+34267224*p[24]+127050412*p[50])/572832+(tr5*(98740788*pe[11]-57123183*pe[14]+127050412*pe[49]))/2291328},
{F[3,32]*F[1,1,4],(19512096*p[11]+14074593*p[14]+36830958*p[24]+58703284*p[50])/763776+(tr5*(19512096*pe[11]+14074593*pe[14]+58703284*pe[49]))/3055104},
{F[3,33]*F[1,1,4],(-33787146*p[11]+24377964*p[14]-2305905*p[24]-30059726*p[50])/381888+(tr5*(-16893573*pe[11]+12188982*pe[14]-15029863*pe[49]))/763776},
{F[3,34]*F[1,1,4],(-35917914*p[11]+35808279*p[14]-2149779*p[24]-41846834*p[50])/95472+(tr5*(-35917914*pe[11]+35808279*pe[14]-41846834*pe[49]))/381888},
{F[3,35]*F[1,1,4],(-2826*p[11]-2028*p[14]+743*p[24]+2162*p[50])/832+(tr5*(-1413*pe[11]-1014*pe[14]+1081*pe[49]))/1664},
{F[3,36]*F[1,1,4],(-1562814*p[11]+1483287*p[14]+61807*p[24]-1439428*p[50])/31824+(tr5*(-1562814*pe[11]+1483287*pe[14]-1439428*pe[49]))/127296},
{F[3,37]*F[1,1,4],(-95055936*p[11]+57123183*p[14]-33805470*p[24]-127296436*p[50])/2291328+(tr5*(-95055936*pe[11]+57123183*pe[14]-127296436*pe[49]))/9165312},
{F[3,38]*F[1,1,4],(198*p[11]-87*p[24]-122*p[50])/208+(tr5*(99*pe[11]-61*pe[49]))/416},
{F[3,39]*F[1,1,4],(738*p[11]+113*p[24]+668*p[50])/624+(tr5*(369*pe[11]+334*pe[49]))/1248},
{F[3,40]*F[1,1,4],(96862560*p[11]-57123183*p[14]+33604734*p[24]+127499620*p[50])/763776+(tr5*(96862560*pe[11]-57123183*pe[14]+127499620*pe[49]))/3055104},
{F[3,44]*F[1,1,4],(1642068*p[11]-1483287*p[14]-54480*p[24]+1424468*p[50])/31824+(tr5*(1642068*pe[11]-1483287*pe[14]+1424468*pe[49]))/127296},
{F[3,47]*F[1,1,4],(-18*p[11]+2*p[24]+17*p[50])/104+(tr5*(-18*pe[11]+17*pe[49]))/416},
{F[3,48]*F[1,1,4],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,49]*F[1,1,4],(-126*p[11]+p[24]+28*p[50])/624-(7*tr5*(9*pe[11]-2*pe[49]))/1248},
{F[3,50]*F[1,1,4],(-126*p[11]+p[24]+28*p[50])/624-(7*tr5*(9*pe[11]-2*pe[49]))/1248},
{F[3,51]*F[1,1,4],(15474606*p[11]-10399116*p[14]+4389607*p[24]+18134222*p[50])/63648+(tr5*(7737303*pe[11]-5199558*pe[14]+9067111*pe[49]))/127296},
{F[3,52]*F[1,1,4],(22972566*p[11]-15430272*p[14]+6577449*p[24]+27196250*p[50])/127296+(tr5*(11486283*pe[11]-7715136*pe[14]+13598125*pe[49]))/254592},
{F[3,53]*F[1,1,4],(3993234*p[11]-2528760*p[14]+494643*p[24]+3462562*p[50])/31824+(tr5*(1996617*pe[11]-1264380*pe[14]+1731281*pe[49]))/63648},
{F[3,54]*F[1,1,4],(24933*p[11]-16692*p[14]+10585*p[24]+36588*p[50])/117+(tr5*(8311*pe[11]-5564*pe[14]+12196*pe[49]))/156},
{F[3,55]*F[1,1,4],(20274*p[11]-17004*p[14]-99*p[24]-4982*p[50])/3744+(tr5*(10137*pe[11]-8502*pe[14]-2491*pe[49]))/7488},
{F[3,56]*F[1,1,4],(-7019274*p[11]+4694352*p[14]-2173919*p[24]-9051862*p[50])/127296+(tr5*(-3509637*pe[11]+2347176*pe[14]-4525931*pe[49]))/254592},
{F[3,57]*F[1,1,4],(2394*p[11]-2340*p[14]+553*p[24]+586*p[50])/624+(tr5*(1197*pe[11]-1170*pe[14]+293*pe[49]))/1248},
{F[3,58]*F[1,1,4],(-1374*p[11]+7332*p[14]-2755*p[24]+4682*p[50])/1248+(tr5*(-687*pe[11]+3666*pe[14]+2341*pe[49]))/2496},
{F[3,59]*F[1,1,4],(7761222*p[11]-5177016*p[14]+2190341*p[24]+9028130*p[50])/42432+(tr5*(3880611*pe[11]-2588508*pe[14]+4514065*pe[49]))/84864},
{F[3,65]*F[1,1,4],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/416+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/832},
{F[3,66]*F[1,1,4],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,67]*F[1,1,4],(258*p[11]-156*p[14]+45*p[24]+298*p[50])/1248+(tr5*(129*pe[11]-78*pe[14]+149*pe[49]))/2496},
{F[3,68]*F[1,1,4],(258*p[11]-156*p[14]+45*p[24]+298*p[50])/1248+(tr5*(129*pe[11]-78*pe[14]+149*pe[49]))/2496},
{F[3,69]*F[1,1,4],(15658278*p[11]-8701329*p[14]+5116413*p[24]+14388718*p[50])/286416+(tr5*(15658278*pe[11]-8701329*pe[14]+14388718*pe[49]))/1145664},
{eps5*F[3,70]*F[1,1,4],(tr5*pe[17])/4},
{eps5*F[3,71]*F[1,1,4],(33*p[12])/32-p[13]+(tr5*(33*pe[12]-4*(8*pe[13]+9*pe[17])))/128},
{F[3,75]*F[1,1,4],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[3,76]*F[1,1,4],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{eps5*F[3,78]*F[1,1,4],p[12]/2+(tr5*pe[12])/8},
{F[3,79]*F[1,1,4],(-8*(18*p[11]+11*(p[24]+2*p[50])))/39-(4*tr5*(9*pe[11]+11*pe[49]))/39},
{eps5*F[3,80]*F[1,1,4],-1/4*p[12]-(tr5*pe[12])/16},
{eps5*F[3,81]*F[1,1,4],p[12]/4+(tr5*pe[12])/16},
{eps5*F[3,82]*F[1,1,4],-1/2*p[12]-(tr5*pe[12])/8},
{F[1,1,1]^2*F[1,1,4],(-7*p[3])/3+(5*(p[4]-4*(3*p[24]-2*p[26]+p[40])))/48+(tr5*(-168*pe[3]+19*pe[4]+4*(28*pe[6]+84*pe[8]+504*pe[14]-46*pe[26]-28*pe[37]-28*pe[38]+9*pe[40]+112*pe[47]+56*pe[49])))/192},
{F[1,1,1]^3*F[1,1,4],(2516785374*p[11]-1480244064*p[14]+1256108051*p[24]+3699834430*p[50])/3234816+(tr5*(1258392687*pe[11]-740122032*pe[14]+1849917215*pe[49]))/6469632},
{F[1,1,2]*F[1,1,4],(13*p[6])/6+(13*p[8])/8+(45*p[11])/16-(39*p[14])/8+p[18]-p[21]+(1457*p[24])/288+p[25]+p[27]+p[28]-p[31]-p[34]-(13*p[38])/24-p[39]+(13*p[41])/12+(13*p[42])/24+(13*p[45])/24+p[48]-(13*p[49])/12-(95*p[50])/48+(tr5*(pe[19]-pe[22]+pe[25]+pe[27]+pe[28]-pe[31]-pe[34]-pe[39]+(16*pe[47])/3))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-113898*p[11]+85956*p[14]-80169*p[24]-275570*p[50])/7488+(tr5*(-56949*pe[11]+42978*pe[14]-137785*pe[49]))/14976},
{F[1,1,2]^2*F[1,1,4],(4160*p[3]-520*p[4]+624*p[5]-4784*p[6]+104*p[7]-3588*p[8]-2970*p[11]-7124*p[14]+22599*p[24]-1040*p[37]+4316*p[38]+2080*p[40]-1560*p[41]-2860*p[42]-1404*p[45]-4680*p[49]+2090*p[50])/6240+(tr5*(780*pe[3]-130*pe[4]+78*pe[5]+312*pe[6]+13*pe[7]-936*pe[8]+1485*pe[11]-13468*pe[14]+1040*pe[26]+390*pe[37]+702*pe[38]+520*pe[41]+182*pe[44]-4940*pe[47]-1300*pe[48]-2085*pe[49]))/3120},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(-896*p[11])/39+(16*p[14])/3-(119*(79*p[24]+626*p[50]))/3744+tr5*((-224*pe[11])/39+(4*pe[14])/3-(37247*pe[49])/7488)},
{F[1,1,2]^3*F[1,1,4],(-415374*p[11]+374556*p[14]-99363*p[24]-345286*p[50])/2592+(tr5*(-207687*pe[11]+187278*pe[14]-172643*pe[49]))/5184},
{F[1,1,1]*F[1,1,3]*F[1,1,4],2*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(24*pe[3]-3*pe[4]-4*(4*pe[6]+12*pe[8]+72*pe[14]-6*pe[26]-4*pe[37]-4*pe[38]+pe[40]+16*pe[47]+8*pe[49])))/32},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(-343201614*p[11]+178610016*p[14]-46047515*p[24]-203105358*p[50])/359424+(tr5*(-57200269*pe[11]+29768336*pe[14]-33850893*pe[49]))/239616},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(-5688*p[11]-7020*p[14]+8380*p[24]+22285*p[50])/936+tr5*((-79*pe[11])/52-(15*pe[14])/8+(22285*pe[49])/3744)},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(23562*p[11]-14040*p[14]+3167*p[24]+20504*p[50])/3744+(tr5*(11781*pe[11]-7020*pe[14]+10252*pe[49]))/7488},
{F[1,1,3]^2*F[1,1,4],p[3]+(tr5*(12*pe[3]-pe[4]-4*(2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])))/32},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(51469926*p[11]-14480544*p[14]-45291613*p[24]-93631986*p[50])/359424+(tr5*(8578321*pe[11]-2413424*pe[14]-15605331*pe[49]))/239616},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(35*p[11])/13+(3*p[14])/4-(11*(93*p[24]+82*p[50]))/624+(tr5*(840*pe[11]+234*pe[14]-451*pe[49]))/1248},
{F[1,1,3]^3*F[1,1,4],(-1082014770*p[11]+690786096*p[14]-391588949*p[24]-1593759514*p[50])/13747968+(tr5*(-541007385*pe[11]+345393048*pe[14]-796879757*pe[49]))/27495936},
{F[1,1,4]^2,(p[39]-p[48])/2+(tr5*(pe[39]-pe[47]))/8},
{F[1,1,1]*F[1,1,4]^2,(-80*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/48+(tr5*(-120*pe[3]+11*pe[4]+4*(20*pe[6]+60*pe[8]+360*pe[14]-38*pe[26]-20*pe[37]-20*pe[38]+9*pe[40]+80*pe[47]+40*pe[49])))/192},
{F[1,1,1]^2*F[1,1,4]^2,(-612729366*p[11]+382695456*p[14]-7*(61122361*p[24]+171848666*p[50]))/359424+(tr5*(-306364683*pe[11]+191347728*pe[14]-601470331*pe[49]))/718848},
{F[1,1,2]*F[1,1,4]^2,(4*p[3])/3-p[4]/6-p[5]+2*p[6]-p[7]/6+6*p[8]-(405*p[11])/52+12*p[14]+(4099*p[24])/936+4*p[36]+p[37]/3-(4*p[38])/3+(2*p[40])/3+(2*p[41])/3+p[42]/6-p[45]/6-(2*p[49])/3+(285*p[50])/52+(tr5*(156*pe[3]-26*pe[4]-78*pe[5]-13*pe[7]+117*pe[8]-675*pe[11]-819*pe[14]+208*pe[26]+312*pe[36]+130*pe[37]+13*pe[38]+26*pe[41]-26*pe[44]-312*pe[47]-26*pe[48]+267*pe[49]))/312},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(175602*p[11]-99996*p[14]+73521*p[24]+250106*p[50])/3744+(tr5*(87801*pe[11]-49998*pe[14]+125053*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,4]^2,(10723350*p[11]-7579572*p[14]+2251051*p[24]+9618486*p[50])/22464+(tr5*(1787225*pe[11]-1263262*pe[14]+1603081*pe[49]))/14976},
{F[1,1,3]*F[1,1,4]^2,p[3]+(tr5*(12*pe[3]-pe[4]-4*(2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])))/32},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(912707670*p[11]-531229920*p[14]+503817107*p[24]+1465029646*p[50])/359424+(tr5*(456353835*pe[11]-265614960*pe[14]+732514823*pe[49]))/718848},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(-20331*p[11]+14040*p[14]-6698*p[24]-27722*p[50])/936+(tr5*(-20331*pe[11]+14040*pe[14]-27722*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,4]^2,(-131710350*p[11]+64929696*p[14]-5*(6537775*p[24]+22858102*p[50]))/239616+(tr5*(-65855175*pe[11]+32464848*pe[14]-57145255*pe[49]))/479232},
{F[1,1,4]^3,(16848*p[3]-2106*p[4]+32448*p[6]+36972*p[8]+20250*p[11]+89076*p[14]-50623*p[24]-10920*p[37]-11076*p[38]+8424*p[40]+7800*p[41]+3900*p[42]+3900*p[45]-7800*p[49]-14250*p[50])/16848+(tr5*(162*pe[3]-27*pe[4]-162*pe[8]-1148*pe[14]+216*pe[26]+38*pe[37]+62*pe[38]-232*pe[47]-216*pe[49]))/432},
{F[1,1,1]*F[1,1,4]^3,(20126514*p[11]-2278068*p[14]-39455821*p[24]-89088770*p[50])/202176+(tr5*(10063257*pe[11]-1139034*pe[14]-44544385*pe[49]))/404352},
{F[1,1,2]*F[1,1,4]^3,(895014*p[11]-715536*p[14]+204367*p[24]+813274*p[50])/3888+(tr5*(447507*pe[11]-357768*pe[14]+406637*pe[49]))/7776},
{F[1,1,3]*F[1,1,4]^3,(-1624902054*p[11]+839811648*p[14]-313535611*p[24]-1213786910*p[50])/3234816+(tr5*(-812451027*pe[11]+419905824*pe[14]-606893455*pe[49]))/6469632},
{F[1,1,4]^4,(15102089802*p[11]-15692354496*p[14]-7844097295*p[24]-10106143414*p[50])/219967488+(tr5*(7551044901*pe[11]-7846177248*pe[14]-5053071707*pe[49]))/439934976},
{F[1,1,5],p[17]+(tr5*pe[18])/4},
{F[3,1]*F[1,1,5],(-760782*p[11]+575484*p[14]-138137*p[24]-554656*p[50])/1248+(tr5*(-380391*pe[11]+287742*pe[14]-277328*pe[49]))/2496},
{F[3,2]*F[1,1,5],(2165958*p[11]-1656252*p[14]+381089*p[24]+1526786*p[50])/7488+(tr5*(1082979*pe[11]-828126*pe[14]+763393*pe[49]))/14976},
{F[3,3]*F[1,1,5],(-552582*p[11]+136188*p[14]-47165*p[24]-115754*p[50])/101088+(tr5*(-276291*pe[11]+68094*pe[14]-57877*pe[49]))/202176},
{F[3,4]*F[1,1,5],(-2154978*p[11]+1656252*p[14]-364031*p[24]-1526366*p[50])/14976+(tr5*(-1077489*pe[11]+828126*pe[14]-763183*pe[49]))/29952},
{F[3,5]*F[1,1,5],(3682584*p[11]-4899960*p[14]+408797*p[24]+2758832*p[50])/202176+(tr5*(460323*pe[11]-612495*pe[14]+344854*pe[49]))/101088},
{F[3,6]*F[1,1,5],(-2153646*p[11]+1656252*p[14]-5*(72997*p[24]+305686*p[50]))/11232+(tr5*(-1076823*pe[11]+828126*pe[14]-764215*pe[49]))/22464},
{F[3,7]*F[1,1,5],(-1719*p[11]+1170*p[14]-1070*p[24]-2777*p[50])/208+(tr5*(-1719*pe[11]+1170*pe[14]-2777*pe[49]))/832},
{F[3,8]*F[1,1,5],(-515*p[11]+390*p[14]-262*p[24]-810*p[50])/13-(5*tr5*(103*pe[11]-78*pe[14]+162*pe[49]))/52},
{F[3,9]*F[1,1,5],(17*(-6*p[11]+5*(p[24]+2*p[50])))/208-(17*tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,10]*F[1,1,5],(-9*(6*p[11]-5*(p[24]+2*p[50])))/416-(9*tr5*(3*pe[11]-5*pe[49]))/832},
{F[3,11]*F[1,1,5],(-7984980*p[11]+6904872*p[14]-2042135*p[24]-7904060*p[50])/50544+tr5*((-8215*pe[11])/208+(2459*pe[14])/72-(1976015*pe[49])/50544)},
{F[3,12]*F[1,1,5],(-2169522*p[11]+1656252*p[14]-355967*p[24]-1506182*p[50])/44928+(tr5*(-1084761*pe[11]+828126*pe[14]-753091*pe[49]))/89856},
{F[3,13]*F[1,1,5],(-43729956*p[11]+34426080*p[14]-9327197*p[24]-37989164*p[50])/202176+(tr5*(-10932489*pe[11]+8606520*pe[14]-9497291*pe[49]))/202176},
{F[3,14]*F[1,1,5],(-618*p[11]+242*p[24]+757*p[50])/624+(tr5*(-618*pe[11]+757*pe[49]))/2496},
{F[3,15]*F[1,1,5],(2*(18*p[11]-2*p[24]-17*p[50]))/13+(tr5*(18*pe[11]-17*pe[49]))/26},
{F[3,16]*F[1,1,5],(-693894*p[11]+536172*p[14]-145179*p[24]-625810*p[50])/1248+(tr5*(-346947*pe[11]+268086*pe[14]-312905*pe[49]))/2496},
{F[3,17]*F[1,1,5],(15620364*p[11]-12810096*p[14]+3510281*p[24]+14605724*p[50])/67392+(tr5*(3905091*pe[11]-3202524*pe[14]+3651431*pe[49]))/67392},
{F[3,18]*F[1,1,5],(-2158074*p[11]+1656252*p[14]-361763*p[24]-1521518*p[50])/14976+(tr5*(-1079037*pe[11]+828126*pe[14]-760759*pe[49]))/29952},
{F[3,19]*F[1,1,5],(-2261214*p[11]+1726452*p[14]-413483*p[24]-1660682*p[50])/11232+(tr5*(-1130607*pe[11]+863226*pe[14]-830341*pe[49]))/22464},
{F[3,20]*F[1,1,5],(831438*p[11]-619164*p[14]+145219*p[24]+603166*p[50])/25272+(tr5*(415719*pe[11]-309582*pe[14]+301583*pe[49]))/50544},
{F[3,21]*F[1,1,5],(-17*(18*p[11]-2*p[24]-17*p[50]))/1872-(17*tr5*(18*pe[11]-17*pe[49]))/7488},
{F[3,24]*F[1,1,5],(1809*p[11]-1170*p[14]+956*p[24]+2588*p[50])/312+(tr5*(1809*pe[11]-1170*pe[14]+2588*pe[49]))/1248},
{eps5*F[3,25]*F[1,1,5],p[12]/4+(tr5*pe[12])/16},
{F[3,27]*F[1,1,5],(3*(6*p[11]-5*(p[24]+2*p[50])))/208+(3*tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,28]*F[1,1,5],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,29]*F[1,1,5],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,30]*F[1,1,5],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,31]*F[1,1,5],(172566*p[11]-147060*p[14]-18025*p[24]+124406*p[50])/7776+(tr5*(86283*pe[11]-73530*pe[14]+62203*pe[49]))/15552},
{F[3,32]*F[1,1,5],(-960858*p[11]+535536*p[14]-994313*p[24]-1422242*p[50])/62208+(tr5*(-480429*pe[11]+267768*pe[14]-711121*pe[49]))/124416},
{F[3,33]*F[1,1,5],(-72*p[11]+7*p[24]+67*p[50])/16+tr5*((-9*pe[11])/8+(67*pe[49])/64)},
{F[3,34]*F[1,1,5],(2538*p[11]-3285*p[24]+1256*p[50])/312+(tr5*(1269*pe[11]+628*pe[49]))/624},
{F[3,35]*F[1,1,5],(3*(18*p[11]-2*p[24]-17*p[50]))/208+(3*tr5*(18*pe[11]-17*pe[49]))/832},
{F[3,36]*F[1,1,5],(10004706*p[11]-9209304*p[14]+4610173*p[24]+13750846*p[50])/101088+(tr5*(5002353*pe[11]-4604652*pe[14]+6875423*pe[49]))/202176},
{F[3,37]*F[1,1,5],(139543758*p[11]-119124720*p[14]+22979675*p[24]+105592742*p[50])/808704+(tr5*(69771879*pe[11]-59562360*pe[14]+52796371*pe[49]))/1617408},
{F[3,38]*F[1,1,5],(-900*p[11]+256*p[24]+31*p[50])/234+(tr5*(-900*pe[11]+31*pe[49]))/936},
{F[3,39]*F[1,1,5],(1063674*p[11]-876564*p[14]-267647*p[24]-265466*p[50])/3744+(tr5*(531837*pe[11]-438282*pe[14]-132733*pe[49]))/7488},
{F[3,40]*F[1,1,5],(-34827282*p[11]+29493360*p[14]-3413045*p[24]-19622042*p[50])/269568+(tr5*(-17413641*pe[11]+14746680*pe[14]-9811021*pe[49]))/539136},
{F[3,41]*F[1,1,5],(-1774206*p[11]+1410552*p[14]+50065*p[24]-655118*p[50])/50544+(tr5*(-887103*pe[11]+705276*pe[14]-327559*pe[49]))/101088},
{F[3,44]*F[1,1,5],(1302*p[11]-123*p[24]-1208*p[50])/624+(tr5*(651*pe[11]-604*pe[49]))/1248},
{eps5*F[3,45]*F[1,1,5],-1/4*p[12]-(tr5*pe[12])/16},
{F[3,47]*F[1,1,5],(-18*p[11]+2*p[24]+17*p[50])/104+(tr5*(-18*pe[11]+17*pe[49]))/416},
{F[3,48]*F[1,1,5],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,49]*F[1,1,5],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,50]*F[1,1,5],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,51]*F[1,1,5],(-6*p[11]-333*p[24]-328*p[50])/1248+(tr5*(-3*pe[11]-164*pe[49]))/2496},
{F[3,52]*F[1,1,5],(15714*p[11]-4680*p[14]+1777*p[24]+1240*p[50])/4992+(tr5*(7857*pe[11]-2340*pe[14]+620*pe[49]))/9984},
{F[3,53]*F[1,1,5],(-258*p[11]+33*p[24]+248*p[50])/208+(tr5*(-129*pe[11]+124*pe[49]))/416},
{F[3,54]*F[1,1,5],(3078*p[11]-563*p[24]-3128*p[50])/624+tr5*((513*pe[11])/416-(391*pe[49])/312)},
{F[3,55]*F[1,1,5],(-1773*p[11]+1170*p[14]-622*p[24]-2284*p[50])/312+(tr5*(-1773*pe[11]+1170*pe[14]-2284*pe[49]))/1248},
{F[3,56]*F[1,1,5],(-19542*p[11]+14040*p[14]-11067*p[24]-32456*p[50])/4992+(tr5*(-9771*pe[11]+7020*pe[14]-16228*pe[49]))/9984},
{F[3,57]*F[1,1,5],(-324*p[11]+180*p[14]-91*p[24]-304*p[50])/32+(tr5*(-81*pe[11]+45*pe[14]-76*pe[49]))/32},
{F[3,58]*F[1,1,5],(8*(6*p[11]-5*(p[24]+2*p[50])))/13+(4*tr5*(3*pe[11]-5*pe[49]))/13},
{F[3,59]*F[1,1,5],(8742*p[11]-4680*p[14]+2543*p[24]+7816*p[50])/1664+(tr5*(4371*pe[11]-2340*pe[14]+3908*pe[49]))/3328},
{F[3,61]*F[1,1,5],(2007*p[11]-1170*p[14]+713*p[24]+2180*p[50])/104+(tr5*(2007*pe[11]-1170*pe[14]+2180*pe[49]))/416},
{eps5*F[3,71]*F[1,1,5],p[12]/4+(tr5*pe[12])/16},
{F[3,73]*F[1,1,5],(-3*(30*p[11]+p[24]-24*p[50]))/208-(9*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,74]*F[1,1,5],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,75]*F[1,1,5],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,76]*F[1,1,5],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,77]*F[1,1,5],(-64431*p[11]+38610*p[14]-19517*p[24]-75668*p[50])/936+(tr5*(-64431*pe[11]+38610*pe[14]-75668*pe[49]))/3744},
{eps5*F[3,80]*F[1,1,5],-1/4*p[12]-(tr5*pe[12])/16},
{F[1,1,1]^3*F[1,1,5],(-9978690*p[11]+7607652*p[14]-1750507*p[24]-7408086*p[50])/44928+(tr5*(-1663115*pe[11]+1267942*pe[14]-1234681*pe[49]))/29952},
{F[1,1,2]*F[1,1,5],p[18]+(tr5*pe[19])/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(1893*p[11]-1170*p[14]+964*p[24]+2604*p[50])/624+(tr5*(631*pe[11]-390*pe[14]+868*pe[49]))/832},
{F[1,1,2]^2*F[1,1,5],(4680*p[3]-585*p[4]-2106*p[5]+156*p[6]-351*p[7]+8892*p[8]-25920*p[11]-12714*p[14]+8444*p[24]-4680*p[26]+9360*p[36]-3900*p[37]+156*p[38]+2340*p[40]-390*p[41]-1950*p[42]-2184*p[45]-1950*p[49]+18240*p[50])/7020+(tr5*(180*pe[3]-30*pe[4]-54*pe[5]+84*pe[6]-9*pe[7]+18*pe[8]-405*pe[11]-2936*pe[14]+120*pe[26]+240*pe[36]+20*pe[37]+74*pe[38]+90*pe[41]-6*pe[44]-880*pe[47]-150*pe[48]+45*pe[49]))/720},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(40641*p[11]-29640*p[14]+21805*p[24]+65216*p[50])/1872+(tr5*(40641*pe[11]-29640*pe[14]+65216*pe[49]))/7488},
{F[1,1,2]^3*F[1,1,5],(175670640*p[11]-139577256*p[14]+38140421*p[24]+159597842*p[50])/303264+(tr5*(87835320*pe[11]-69788628*pe[14]+79798921*pe[49]))/606528},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(30276*p[11]-21060*p[14]+8687*p[24]+39032*p[50])/3744+(tr5*(7569*pe[11]-5265*pe[14]+9758*pe[49]))/3744},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-15*p[11]-7*(p[24]+2*p[50]))/39+tr5*((-5*pe[11])/52-(7*pe[49])/78)},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(-10458*p[11]+14040*p[14]-8471*p[24]-35480*p[50])/3744+(tr5*(-5229*pe[11]+7020*pe[14]-17740*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(2163078*p[11]-1656252*p[14]+364405*p[24]+1523734*p[50])/7488+(tr5*(1081539*pe[11]-828126*pe[14]+761867*pe[49]))/14976},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(1098*p[11]-57*p[24]-842*p[50])/624+(tr5*(549*pe[11]-421*pe[49]))/1248},
{F[1,1,3]^3*F[1,1,5],(-3449556*p[11]+2582658*p[14]-642182*p[24]-2425127*p[50])/33696+(tr5*(-3449556*pe[11]+2582658*pe[14]-2425127*pe[49]))/134784},
{F[1,1,4]*F[1,1,5],-p[18]-(tr5*pe[19])/4},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(2166930*p[11]-1656252*p[14]+357659*p[24]+1512842*p[50])/22464+(tr5*(1083465*pe[11]-828126*pe[14]+756421*pe[49]))/44928},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-4*p[3])/3+p[4]/6+(3*p[5])/5-(2*p[6])/45+p[7]/10-(38*p[8])/15+(96*p[11])/13+(163*p[14])/45-(4222*p[24])/1755+(4*p[26])/3-(8*p[36])/3+(10*p[37])/9-(2*p[38])/45-(2*p[40])/3+p[41]/9+(5*p[42])/9+(28*p[45])/45+(5*p[49])/9-(608*p[50])/117+(tr5*(-180*pe[3]+30*pe[4]+54*pe[5]-84*pe[6]+9*pe[7]-18*pe[8]+405*pe[11]+2936*pe[14]-120*pe[26]-240*pe[36]-20*pe[37]-74*pe[38]-90*pe[41]+6*pe[44]+880*pe[47]+150*pe[48]-45*pe[49]))/360},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(-11397*p[11]+9555*p[14]-6785*p[24]-21331*p[50])/468+(tr5*(-11397*pe[11]+9555*pe[14]-21331*pe[49]))/1872},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(-19074222*p[11]+14924988*p[14]-4550669*p[24]-19066358*p[50])/67392+(tr5*(-9537111*pe[11]+7462494*pe[14]-9533179*pe[49]))/134784},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(-630*p[11]+421*p[24]+946*p[50])/624+(tr5*(-315*pe[11]+473*pe[49]))/1248},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(13914*p[11]-14040*p[14]+7463*p[24]+29096*p[50])/1872+tr5*((773*pe[11])/416-(15*pe[14])/8+(3637*pe[49])/936)},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(-2152674*p[11]+1656252*p[14]-367199*p[24]-1533326*p[50])/14976+(tr5*(-1076337*pe[11]+828126*pe[14]-766663*pe[49]))/29952},
{F[1,1,4]^2*F[1,1,5],(-93600*p[3]+11700*p[4]+16848*p[5]-66768*p[6]+2808*p[7]-120276*p[8]+122310*p[11]-574548*p[14]-304777*p[24]-18720*p[26]-74880*p[36]-43680*p[37]+52572*p[38]-46800*p[40]-29640*p[41]-780*p[42]+1092*p[45]+48360*p[49]-86070*p[50])/112320+(tr5*(-450*pe[3]+75*pe[4]+54*pe[5]+96*pe[6]+9*pe[7]+522*pe[8]+405*pe[11]+3536*pe[14]-660*pe[26]-240*pe[36]-440*pe[37]-134*pe[38]-90*pe[41]+6*pe[44]+1180*pe[47]+150*pe[48]+315*pe[49]))/1440},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(322596*p[11]-247608*p[14]+50551*p[24]+217246*p[50])/1728+tr5*((2987*pe[11])/64+(19*(-6516*pe[14]+5717*pe[49]))/3456)},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(-101380050*p[11]+73777860*p[14]-20027681*p[24]-83748674*p[50])/134784+(tr5*(-50690025*pe[11]+36888930*pe[14]-41874337*pe[49]))/269568},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(-2133414*p[11]+1628172*p[14]-344509*p[24]-1456486*p[50])/14976+(tr5*(-1066707*pe[11]+814086*pe[14]-728243*pe[49]))/29952},
{F[1,1,4]^3*F[1,1,5],(-27991926*p[11]+37297260*p[14]-13858283*p[24]-50043494*p[50])/1213056+(tr5*(-13995963*pe[11]+18648630*pe[14]-25021747*pe[49]))/2426112},
{F[1,1,5]^2,(-p[22]-p[27])/2+(tr5*(-pe[23]-pe[27]))/8},
{F[1,1,1]*F[1,1,5]^2,(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*((3*pe[3])/2-pe[4]/16-pe[6]-3*pe[8]-18*pe[14]+(5*pe[26])/2+pe[37]+pe[38]-(3*pe[40])/4-4*pe[47]-2*pe[49]))/4},
{F[1,1,1]^2*F[1,1,5]^2,(1956090*p[11]-1422564*p[14]+661955*p[24]+2322934*p[50])/29952+(tr5*(978045*pe[11]-711282*pe[14]+1161467*pe[49]))/59904},
{F[1,1,2]*F[1,1,5]^2,(7*p[3])/3-p[4]/6-(3*p[5])/5+(77*p[6])/45-p[7]/10+(227*p[8])/60-(543*p[11])/104+(1313*p[14])/180+(218947*p[24])/28080-p[26]/3+(8*p[36])/3+(2*p[37])/9-(187*p[38])/180+(7*p[40])/6+(13*p[41])/18-(5*p[42])/36-(37*p[45])/180-(25*p[49])/18+(3439*p[50])/936+(tr5*(1260*pe[3]-165*pe[4]-4*(54*pe[5]+6*pe[6]+9*pe[7]+252*pe[8]+405*pe[11]+3236*pe[14]-390*pe[26]-240*pe[36]-230*pe[37]-104*pe[38]-90*pe[41]+6*pe[44]+940*pe[47]+150*pe[48]+135*pe[49])))/1440},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(19776*p[11]-31200*p[14]+24509*p[24]+76942*p[50])/1872+tr5*((103*pe[11])/39-(25*pe[14])/6+(38471*pe[49])/3744)},
{F[1,1,2]^2*F[1,1,5]^2,(52330806*p[11]-34843068*p[14]+11605297*p[24]+52051198*p[50])/202176+(tr5*(26165403*pe[11]-17421534*pe[14]+26025599*pe[49]))/404352},
{F[1,1,3]*F[1,1,5]^2,-p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(-24*pe[3]+pe[4]+4*(4*pe[6]+12*pe[8]+72*pe[14]-10*pe[26]-4*pe[37]-4*pe[38]+3*pe[40]+16*pe[47]+8*pe[49])))/64},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(-1005678*p[11]+712764*p[14]-210047*p[24]-840566*p[50])/2496+(tr5*(-502839*pe[11]+356382*pe[14]-420283*pe[49]))/4992},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(9450*p[11]+14040*p[14]-11021*p[24]-39488*p[50])/1872+tr5*((525*pe[11])/416+(15*pe[14])/8-(617*pe[49])/117)},
{F[1,1,3]^2*F[1,1,5]^2,(8228178*p[11]-5867316*p[14]+1548803*p[24]+6429350*p[50])/22464+(tr5*(4114089*pe[11]-2933658*pe[14]+3214675*pe[49]))/44928},
{F[1,1,4]*F[1,1,5]^2,(-93600*p[3]-2340*p[4]+16848*p[5]-122928*p[6]+2808*p[7]-162396*p[8]+49410*p[11]-448188*p[14]-492067*p[24]-18720*p[26]-74880*p[36]-43680*p[37]+66612*p[38]-46800*p[40]-57720*p[41]-14820*p[42]-12948*p[45]+76440*p[49]+77550*p[50])/112320+(tr5*(-450*pe[3]+30*pe[4]+54*pe[5]+96*pe[6]+9*pe[7]+522*pe[8]+405*pe[11]+3536*pe[14]-660*pe[26]-240*pe[36]-440*pe[37]-134*pe[38]-90*pe[41]+6*pe[44]+820*pe[47]+150*pe[48]+675*pe[49]))/1440},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-114384*p[11]+25584*p[14]+43*p[24]-43750*p[50])/7488+(tr5*(-57192*pe[11]+12792*pe[14]-21875*pe[49]))/14976},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(100168866*p[11]-84845124*p[14]+23462801*p[24]+91608578*p[50])/404352+(tr5*(50084433*pe[11]-42422562*pe[14]+45804289*pe[49]))/808704},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(6462*p[11]-648*p[14]-967*p[24]+452*p[50])/576+(tr5*(3231*pe[11]-324*pe[14]+226*pe[49]))/1152},
{F[1,1,4]^2*F[1,1,5]^2,(66607002*p[11]-47948004*p[14]+11520059*p[24]+48732746*p[50])/404352+(tr5*(33303501*pe[11]-23974002*pe[14]+24366373*pe[49]))/808704},
{F[1,1,5]^3,(1404*p[3]+2106*p[4]-4524*p[6]-7605*p[8]-4050*p[11]-25116*p[14]+1139*p[24]-5616*p[26]+780*p[37]+2496*p[38]-3510*p[40]-1560*p[41]-780*p[42]-780*p[45]+1560*p[49]+12678*p[50])/4212+(tr5*(108*pe[3]+99*pe[4]-2*(72*pe[6]+243*pe[8]+4*(368*pe[14]+18*pe[26]-14*pe[37]-20*pe[38]+27*pe[40]+76*pe[47]-45*pe[49]))))/864},
{F[1,1,1]*F[1,1,5]^3,(-7312530*p[11]+5868564*p[14]-833639*p[24]-3832558*p[50])/44928+(tr5*(-3656265*pe[11]+2934282*pe[14]-1916279*pe[49]))/89856},
{F[1,1,2]*F[1,1,5]^3,(-14448870*p[11]+11944062*p[14]-3307517*p[24]-13769402*p[50])/50544+(tr5*(-7224435*pe[11]+5972031*pe[14]-6884701*pe[49]))/101088},
{F[1,1,3]*F[1,1,5]^3,(-1358388*p[11]+723060*p[14]-7*(46432*p[24]+205093*p[50]))/16848+(tr5*(-1358388*pe[11]+723060*pe[14]-1435651*pe[49]))/67392},
{F[1,1,4]*F[1,1,5]^3,(37293276*p[11]-37697595*p[14]+4558663*p[24]+20214464*p[50])/381888+(tr5*(37293276*pe[11]-37697595*pe[14]+20214464*pe[49]))/1527552},
{F[1,1,5]^4,(197568546*p[11]-215846904*p[14]-73104699*p[24]-76411046*p[50])/3234816+(tr5*(98784273*pe[11]-107923452*pe[14]-38205523*pe[49]))/6469632},
{F[1,1,6],p[19]+(tr5*pe[20])/4},
{F[3,1]*F[1,1,6],(-49282*p[11]+30212*p[14]-21349*p[24]-72910*p[50])/832+(tr5*(-24641*pe[11]+15106*pe[14]-36455*pe[49]))/1664},
{F[3,2]*F[1,1,6],(-3582*p[11]+1872*p[14]+1763*p[24]+4046*p[50])/624+(tr5*(-1791*pe[11]+936*pe[14]+2023*pe[49]))/1248},
{F[3,3]*F[1,1,6],(-63606*p[11]+35100*p[14]+5269*p[24]-16918*p[50])/3744+(tr5*(-31803*pe[11]+17550*pe[14]-8459*pe[49]))/7488},
{F[3,4]*F[1,1,6],(-366234*p[11]+225732*p[14]-167069*p[24]-534234*p[50])/14976+(tr5*(-61039*pe[11]+37622*pe[14]-89039*pe[49]))/9984},
{F[3,5]*F[1,1,6],(-555306*p[11]+5*(79716*p[14]+6439*p[24]-62938*p[50]))/14976+(tr5*(-277653*pe[11]+199290*pe[14]-157345*pe[49]))/29952},
{F[3,6]*F[1,1,6],(-27666*p[11]+7956*p[14]-10277*p[24]-32774*p[50])/1248+(tr5*(-13833*pe[11]+3978*pe[14]-16387*pe[49]))/2496},
{F[3,7]*F[1,1,6],(-40926*p[11]+25116*p[14]+3529*p[24]-35062*p[50])/2496+(tr5*(-20463*pe[11]+12558*pe[14]-17531*pe[49]))/4992},
{F[3,8]*F[1,1,6],(-52086*p[11]+47580*p[14]+869*p[24]-28422*p[50])/468+(tr5*(-8681*pe[11]+7930*pe[14]-4737*pe[49]))/312},
{F[3,9]*F[1,1,6],(29778*p[11]-26676*p[14]+13873*p[24]+50002*p[50])/624+(tr5*(14889*pe[11]-13338*pe[14]+25001*pe[49]))/1248},
{F[3,10]*F[1,1,6],(4986*p[11]-5460*p[14]+2501*p[24]+8954*p[50])/832+(tr5*(2493*pe[11]-2730*pe[14]+4477*pe[49]))/1664},
{F[3,11]*F[1,1,6],(-39486*p[11]+37596*p[14]-791*p[24]-38086*p[50])/3744+(tr5*(-19743*pe[11]+18798*pe[14]-19043*pe[49]))/7488},
{F[3,12]*F[1,1,6],(18474*p[11]-38532*p[14]+33277*p[24]+95570*p[50])/4992+(tr5*(9237*pe[11]-19266*pe[14]+47785*pe[49]))/9984},
{F[3,13]*F[1,1,6],(79806*p[11]-57564*p[14]-12841*p[24]+3334*p[50])/14976+(tr5*(39903*pe[11]-28782*pe[14]+1667*pe[49]))/29952},
{F[3,14]*F[1,1,6],(-13098*p[11]-61932*p[14]+40919*p[24]+120474*p[50])/7488+(tr5*(-2183*pe[11]-10322*pe[14]+20079*pe[49]))/4992},
{F[3,15]*F[1,1,6],(-810*p[11]-936*p[14]+103*p[24]+778*p[50])/312+(tr5*(-405*pe[11]-468*pe[14]+389*pe[49]))/624},
{F[3,16]*F[1,1,6],(2670*p[11]-743*p[24]-2968*p[50])/312+(tr5*(1335*pe[11]-1484*pe[49]))/624},
{F[3,17]*F[1,1,6],(-65406*p[11]+42588*p[14]+5417*p[24]-12774*p[50])/4992+(tr5*(-10901*pe[11]+7098*pe[14]-2129*pe[49]))/3328},
{F[3,18]*F[1,1,6],(-25986*p[11]+5460*p[14]-4553*p[24]-17530*p[50])/1664+(tr5*(-12993*pe[11]+2730*pe[14]-8765*pe[49]))/3328},
{F[3,19]*F[1,1,6],(1032*p[11]-624*p[14]-587*p[24]-1317*p[50])/312+(tr5*(344*pe[11]-208*pe[14]-439*pe[49]))/416},
{F[3,20]*F[1,1,6],(-4*p[14])/3-(tr5*pe[14])/3},
{F[3,21]*F[1,1,6],(22758*p[11]-5772*p[14]-5497*p[24]-1374*p[50])/7488+(tr5*(3793*pe[11]-962*pe[14]-229*pe[49]))/4992},
{F[3,22]*F[1,1,6],(270*p[11]+936*p[14]+35*p[24]-190*p[50])/156+(tr5*(135*pe[11]+468*pe[14]-95*pe[49]))/312},
{eps5*F[3,23]*F[1,1,6],(-195*p[12]+96*p[13]-16*p[51])/384+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,24]*F[1,1,6],(42726*p[11]-32604*p[14]-2013*p[24]+35078*p[50])/3744+(tr5*(21363*pe[11]-16302*pe[14]+17539*pe[49]))/7488},
{eps5*F[3,25]*F[1,1,6],(-99*p[12]+96*p[13]-16*p[51])/384+(tr5*(-99*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,31]*F[1,1,6],(-1090864818*p[11]+734311422*p[14]-569229103*p[24]-1857386182*p[50])/3436992+(tr5*(-545432409*pe[11]+367155711*pe[14]-928693091*pe[49]))/6873984},
{F[3,32]*F[1,1,6],(-4956406488*p[11]+3561698205*p[14]-763558307*p[24]-4579195358*p[50])/6873984+(tr5*(-4956406488*pe[11]+3561698205*pe[14]-4579195358*pe[49]))/27495936},
{F[3,33]*F[1,1,6],(-8072736*p[11]+5683782*p[14]+521262*p[24]-4604923*p[50])/31824+(tr5*(-8072736*pe[11]+5683782*pe[14]-4604923*pe[49]))/127296},
{F[3,34]*F[1,1,6],(-54620448*p[11]+40005363*p[14]-15411459*p[24]-64575478*p[50])/22032+(tr5*(-54620448*pe[11]+40005363*pe[14]-64575478*pe[49]))/88128},
{F[3,35]*F[1,1,6],(2850*p[11]-12324*p[14]+4333*p[24]+18806*p[50])/2496+(tr5*(1425*pe[11]-6162*pe[14]+9403*pe[49]))/4992},
{F[3,36]*F[1,1,6],(-384980886*p[11]+290212650*p[14]-11445175*p[24]-259735426*p[50])/1718496+(tr5*(-192490443*pe[11]+145106325*pe[14]-129867713*pe[49]))/3436992},
{F[3,37]*F[1,1,6],(233716788*p[11]-125420607*p[14]+204700127*p[24]+657615494*p[50])/6873984+(tr5*(233716788*pe[11]-125420607*pe[14]+657615494*pe[49]))/27495936},
{F[3,38]*F[1,1,6],(126*p[11]-339*p[24]-626*p[50])/208+(tr5*(63*pe[11]-313*pe[49]))/416},
{F[3,39]*F[1,1,6],(4050*p[11]-34*p[24]-913*p[50])/936+(tr5*(4050*pe[11]-913*pe[49]))/3744},
{F[3,40]*F[1,1,6],(-705792780*p[11]+477330399*p[14]-236366027*p[24]-888288494*p[50])/2291328+(tr5*(-705792780*pe[11]+477330399*pe[14]-888288494*pe[49]))/9165312},
{F[3,41]*F[1,1,6],(-1774206*p[11]+1410552*p[14]+50065*p[24]-655118*p[50])/50544+(tr5*(-887103*pe[11]+705276*pe[14]-327559*pe[49]))/101088},
{F[3,42]*F[1,1,6],(-30*p[11]+31*(p[24]+2*p[50]))/8+(tr5*(-15*pe[11]+31*pe[49]))/16},
{eps5*F[3,43]*F[1,1,6],(3*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,44]*F[1,1,6],(50398122*p[11]-36269025*p[14]-2535843*p[24]+27660962*p[50])/286416+(tr5*(50398122*pe[11]-36269025*pe[14]+27660962*pe[49]))/1145664},
{eps5*F[3,45]*F[1,1,6],-1/4*p[12]-(tr5*pe[12])/16},
{F[3,47]*F[1,1,6],(18*p[11]-2*p[24]-17*p[50])/312+(tr5*(18*pe[11]-17*pe[49]))/1248},
{F[3,48]*F[1,1,6],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,49]*F[1,1,6],(18*p[11]-2*p[24]-17*p[50])/104+(tr5*(18*pe[11]-17*pe[49]))/416},
{F[3,50]*F[1,1,6],(-18*p[11]+2*p[24]+17*p[50])/312+(tr5*(-18*pe[11]+17*pe[49]))/1248},
{F[3,51]*F[1,1,6],(-99138558*p[11]+69841668*p[14]-50056217*p[24]-169162714*p[50])/1145664+(tr5*(-49569279*pe[11]+34920834*pe[14]-84581357*pe[49]))/2291328},
{F[3,52]*F[1,1,6],(-1191105810*p[11]+839205276*p[14]-357967811*p[24]-1352224262*p[50])/4582656+(tr5*(-595552905*pe[11]+419602638*pe[14]-676112131*pe[49]))/9165312},
{F[3,53]*F[1,1,6],(-25693818*p[11]+16359564*p[14]+5275239*p[24]+5551094*p[50])/381888+(tr5*(-12846909*pe[11]+8179782*pe[14]+2775547*pe[49]))/763776},
{F[3,54]*F[1,1,6],(-48384579*p[11]+33613242*p[14]-18571461*p[24]-66338738*p[50])/47736+(tr5*(-48384579*pe[11]+33613242*pe[14]-66338738*pe[49]))/190944},
{F[3,55]*F[1,1,6],(-93222*p[11]+80808*p[14]+32887*p[24]+87523*p[50])/4212+(tr5*(-93222*pe[11]+80808*pe[14]+87523*pe[49]))/16848},
{F[3,56]*F[1,1,6],(-56925114*p[11]+56467788*p[14]+67778513*p[24]+199435906*p[50])/4582656+(tr5*(-28462557*pe[11]+28233894*pe[14]+99717953*pe[49]))/9165312},
{F[3,57]*F[1,1,6],(7782*p[11]-5772*p[14]+2199*p[24]+10456*p[50])/624+(tr5*(3891*pe[11]-2886*pe[14]+5228*pe[49]))/1248},
{F[3,58]*F[1,1,6],(65646*p[11]-53196*p[14]+18095*p[24]+63854*p[50])/1248+(tr5*(32823*pe[11]-26598*pe[14]+31927*pe[49]))/2496},
{F[3,59]*F[1,1,6],(-347193174*p[11]+234976404*p[14]-138763577*p[24]-495412978*p[50])/1527552+(tr5*(-173596587*pe[11]+117488202*pe[14]-247706489*pe[49]))/3055104},
{F[3,60]*F[1,1,6],(-580626*p[11]+406536*p[14]-140639*p[24]-564002*p[50])/8424+(tr5*(-290313*pe[11]+203268*pe[14]-282001*pe[49]))/16848},
{F[3,61]*F[1,1,6],(-1683*p[11]+1170*p[14]-658*p[24]-2278*p[50])/78+(tr5*(-1683*pe[11]+1170*pe[14]-2278*pe[49]))/312},
{eps5*F[3,63]*F[1,1,6],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,65]*F[1,1,6],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/1248+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/2496},
{F[3,66]*F[1,1,6],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,67]*F[1,1,6],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/416+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/832},
{F[3,68]*F[1,1,6],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,69]*F[1,1,6],(-14336358*p[11]+9465105*p[14]-4690461*p[24]-17101102*p[50])/286416+(tr5*(-14336358*pe[11]+9465105*pe[14]-17101102*pe[49]))/1145664},
{eps5*F[3,70]*F[1,1,6],-1/8*p[12]+(tr5*(-pe[12]+4*pe[17]))/32},
{eps5*F[3,71]*F[1,1,6],(-57*p[12])/64+(6*p[13]+p[51])/12+(tr5*(-171*pe[12]+96*pe[13]+300*pe[17]+16*pe[50]))/768},
{F[3,73]*F[1,1,6],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,74]*F[1,1,6],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,75]*F[1,1,6],(-30*p[11]-p[24]+24*p[50])/104-(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,76]*F[1,1,6],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[3,77]*F[1,1,6],(-4*(18*p[11]+11*p[24]+74*p[50]))/117-(2*tr5*(9*pe[11]+37*pe[49]))/117},
{eps5*F[3,78]*F[1,1,6],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,79]*F[1,1,6],(1230*p[11]-1248*p[14]+67*p[24]+966*p[50])/39+tr5*((205*pe[11])/26-8*pe[14]+(161*pe[49])/26)},
{eps5*F[3,80]*F[1,1,6],(53*p[12])/64+(-6*p[13]+p[51])/12+(tr5*(159*pe[12]-96*pe[13]-636*pe[17]+16*pe[50]))/768},
{eps5*F[3,81]*F[1,1,6],(-195*p[12]+96*p[13]-16*p[51])/384+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[1,1,1]^2*F[1,1,6],(832*p[3]-65*p[4]+2*(312*p[6]+468*p[8]+270*p[11]+1404*p[14]-511*p[24]-156*p[26]-104*p[37]-156*p[38]+130*p[40]+104*p[41]+52*p[42]+52*p[45]-104*p[49]-190*p[50]))/624+(tr5*(2*pe[3]-(13*pe[4])/48-pe[6]-3*pe[8]-18*pe[14]+(13*pe[26])/6+pe[37]+pe[38]-pe[40]/4-4*pe[47]-(8*pe[49])/3))/4},
{F[1,1,1]^3*F[1,1,6],(-153858*p[11]+69342*p[14]-42943*p[24]-143424*p[50])/5616+(tr5*(-25643*pe[11]+11557*pe[14]-23904*pe[49]))/3744},
{F[1,1,2]*F[1,1,6],p[20]+(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6],(-16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(-3*pe[3]+(3*pe[4])/8+2*pe[6]+6*pe[8]+36*pe[14]-3*pe[26]-2*pe[37]-2*pe[38]+pe[40]/2+8*pe[47]+4*pe[49]))/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(-70506*p[11]-53508*p[14]+27659*p[24]+69982*p[50])/7488+(tr5*(-35253*pe[11]-26754*pe[14]+34991*pe[49]))/14976},
{F[1,1,2]^2*F[1,1,6],(-9*p[14]+p[37]+p[38]+p[41]+p[49])/2+(tr5*(-9*pe[14]+pe[37]+pe[38]+pe[41]+pe[48]))/8},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(30414*p[11]-16809*p[14]-2296*p[24]+15220*p[50])/936+(tr5*(30414*pe[11]-16809*pe[14]+15220*pe[49]))/3744},
{F[1,1,2]^3*F[1,1,6],(-624762*p[11]+290316*p[14]+64283*p[24]-277138*p[50])/22464+(tr5*(-312381*pe[11]+145158*pe[14]-138569*pe[49]))/44928},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(103278*p[11]+16068*p[14]-17269*p[24]-24242*p[50])/11232+(tr5*(51639*pe[11]+8034*pe[14]-12121*pe[49]))/22464},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,6],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[1,1,2]^2*F[1,1,3]*F[1,1,6],(-690*p[11]+185*p[24]+786*p[50])/416-(3*tr5*(115*pe[11]-131*pe[49]))/832},
{F[1,1,3]^2*F[1,1,6],(456*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/480+(tr5*(741*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/3120},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(55587*p[11]+390*p[14]-1960*p[24]+2164*p[50])/3744+(tr5*(55587*pe[11]+390*pe[14]+2164*pe[49]))/14976},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(-366*p[11]+768*p[14]+47*p[24]-171*p[50])/96+tr5*((-61*pe[11])/64+2*pe[14]-(57*pe[49])/128)},
{F[1,1,3]^3*F[1,1,6],(1664242092*p[11]-1104386712*p[14]+529911455*p[24]+2014131434*p[50])/6873984+(tr5*(832121046*pe[11]-552193356*pe[14]+1007065717*pe[49]))/13747968},
{F[1,1,4]*F[1,1,6],p[21]+(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(-844914*p[11]+950846*p[14]+109267*p[24]-712994*p[50])/42432+(tr5*(-422457*pe[11]+475423*pe[14]-356497*pe[49]))/84864},
{F[1,1,2]*F[1,1,4]*F[1,1,6],2*p[3]-p[4]/8+(3*p[24]-2*p[26]-2*p[37]+p[40]-2*p[49])/2+(tr5*(3*pe[3]-(3*pe[4])/8-2*pe[6]-6*pe[8]-36*pe[14]+3*pe[26]+pe[37]+2*pe[38]-pe[40]/2-8*pe[47]-pe[48]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(-318*p[11]+1548*p[14]-999*p[24]-3334*p[50])/288+(tr5*(-159*pe[11]+774*pe[14]-1667*pe[49]))/576},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(-71094*p[11]+92508*p[14]-9291*p[24]-28046*p[50])/7488+(tr5*(-35547*pe[11]+46254*pe[14]-14023*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(-2046*p[11]-5232*p[14]+4177*p[24]+11588*p[50])/432+(tr5*(-1023*pe[11]-2616*pe[14]+5794*pe[49]))/864},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(42813834*p[11]-29006796*p[14]+11689073*p[24]+49834290*p[50])/254592+(tr5*(7135639*pe[11]-4834466*pe[14]+8305715*pe[49]))/169728},
{F[1,1,4]^2*F[1,1,6],(-416*p[3]+13*p[4]-468*p[8]-270*p[11]+1404*p[14]-191*p[24]+312*p[26]+104*p[37]-156*p[38]-52*p[40]-104*p[41]-52*p[42]-52*p[45]+104*p[49]+190*p[50])/624+(tr5*(-48*pe[3]+5*pe[4]+48*pe[6]+72*pe[8]+648*pe[14]-40*pe[26]-24*pe[37]-48*pe[38]+12*pe[40]+96*pe[47]+64*pe[49]))/192},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(8745870*p[11]-6614712*p[14]+482395*p[24]+7635090*p[50])/127296+(tr5*(1457645*pe[11]-1102452*pe[14]+1272515*pe[49]))/84864},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(55830*p[11]-40716*p[14]-219*p[24]+21766*p[50])/1872+(tr5*(27915*pe[11]-20358*pe[14]+10883*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-310542*p[11]+228540*p[14]-198919*p[24]-617798*p[50])/44928+(tr5*(-155271*pe[11]+114270*pe[14]-308899*pe[49]))/89856},
{F[1,1,4]^3*F[1,1,6],(-595566258*p[11]+420940884*p[14]+9508047*p[24]-382136086*p[50])/3436992+(tr5*(-297783129*pe[11]+210470442*pe[14]-191068043*pe[49]))/6873984},
{F[1,1,5]*F[1,1,6],p[22]+(tr5*pe[23])/4},
{F[1,1,1]^2*F[1,1,5]*F[1,1,6],(-978*p[11]+87*p[24]+902*p[50])/1248+(tr5*(-489*pe[11]+451*pe[49]))/2496},
{F[1,1,2]*F[1,1,5]*F[1,1,6],-1/8*p[4]-(3*p[24])/2+p[26]-p[40]/2+(tr5*(-pe[4]+8*pe[26]-4*pe[40]))/32},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(62346*p[11]-45084*p[14]-6975*p[24]+24998*p[50])/7488+(tr5*(31173*pe[11]-22542*pe[14]+12499*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,6],(-18*p[11]+2*p[24]+17*p[50])/156+(tr5*(-18*pe[11]+17*pe[49]))/624},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,6],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(13506*p[11]-4680*p[14]+2161*p[24]+4296*p[50])/4992+(tr5*(2251*pe[11]-780*pe[14]+716*pe[49]))/3328},
{F[1,1,4]*F[1,1,5]*F[1,1,6],(p[4]+4*(5*p[24]-2*p[26]+p[40]-4*p[50]))/8+(tr5*(pe[4]+4*(-2*pe[26]+pe[40]-4*pe[49])))/32},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,6],(5*(210*p[11]-19*p[24]-194*p[50]))/624+(5*tr5*(105*pe[11]-97*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-67746*p[11]+45084*p[14]+6795*p[24]-16934*p[50])/3744+(tr5*(-33873*pe[11]+22542*pe[14]-8467*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,6],(18*p[11]-p[24]-10*p[50])/24+(tr5*(9*pe[11]-5*pe[49]))/48},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-96222*p[11]+37596*p[14]+3537*p[24]+11026*p[50])/14976+(tr5*(-48111*pe[11]+18798*pe[14]+5513*pe[49]))/29952},
{F[1,1,5]^2*F[1,1,6],(312*p[3]-117*p[4]+936*p[6]+1638*p[8]+810*p[11]+4212*p[14]-571*p[24]+936*p[26]-312*p[37]-468*p[38]+780*p[40]+312*p[41]+156*p[42]+156*p[45]-312*p[49]-2442*p[50])/624+(tr5*(6*pe[3]-2*pe[4]+3*pe[8]+20*pe[26]+8*pe[40]-32*pe[49]))/32},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(24*p[11]-24*p[14]-33*p[24]-107*p[50])/16+(tr5*(24*pe[11]-24*pe[14]-107*pe[49]))/64},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(119562*p[11]-60216*p[14]+7719*p[24]+22822*p[50])/7488+(tr5*(59781*pe[11]-30108*pe[14]+11411*pe[49]))/14976},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(-3750*p[11]+3744*p[14]+3294*p[24]+5899*p[50])/1248+(tr5*(-3750*pe[11]+3744*pe[14]+5899*pe[49]))/4992},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(93115590*p[11]-55205787*p[14]+34138857*p[24]+127639666*p[50])/763776+(tr5*(93115590*pe[11]-55205787*pe[14]+127639666*pe[49]))/3055104},
{F[1,1,5]^3*F[1,1,6],(1945906974*p[11]-963819090*p[14]+1427613193*p[24]+4687069594*p[50])/20621952+(tr5*(972953487*pe[11]-481909545*pe[14]+2343534797*pe[49]))/41243904},
{F[1,1,6]^2,(108*p[15]+108*p[16]+108*p[17]+108*p[19]-234*p[22]+108*p[23]-7031*p[24]-234*p[28]+108*p[29]+108*p[32]+234*p[43])/468+(tr5*(6*pe[15]+6*pe[16]+6*pe[18]+6*pe[20]-13*pe[23]+6*pe[24]-13*pe[28]+6*pe[29]+6*pe[32]+13*pe[42]))/104},
{F[1,1,1]*F[1,1,6]^2,(7*p[3])/3-(11*p[4])/48+4*p[6]+6*p[8]+(45*p[11])/13+18*p[14]-(1373*p[24])/156-p[26]/2-(4*p[37])/3-2*p[38]+(11*p[40])/12+(4*p[41])/3+(2*p[42])/3+(2*p[45])/3-(4*p[49])/3-(95*p[50])/39+(tr5*((7*pe[3])/2-(25*pe[4])/48-pe[6]-3*pe[8]-18*pe[14]+(25*pe[26])/6+pe[37]+pe[38]-pe[40]/4-4*pe[47]-(14*pe[49])/3))/4},
{F[1,1,1]^2*F[1,1,6]^2,(-104322282*p[11]+71320782*p[14]+6522279*p[24]-55165558*p[50])/1145664+(tr5*(-52161141*pe[11]+35660391*pe[14]-27582779*pe[49]))/2291328},
{F[1,1,2]*F[1,1,6]^2,(624*p[6]+468*p[8]+810*p[11]-1404*p[14]+1457*p[24]-156*p[38]+624*p[40]+312*p[41]+156*p[42]+156*p[45]+312*p[49]-570*p[50])/1248+(tr5*(pe[40]+2*pe[47]+pe[48]))/8},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(6369*p[11]+5421*p[14]-2233*p[24]-4141*p[50])/468+(tr5*(6369*pe[11]+5421*pe[14]-4141*pe[49]))/1872},
{F[1,1,2]^2*F[1,1,6]^2,(-678*p[11]-8346*p[14]+4049*p[24]-456*p[50])/1872+(tr5*(-113*pe[11]-1391*pe[14]-76*pe[49]))/1248},
{F[1,1,3]*F[1,1,6]^2,(456*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/480+(tr5*(741*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/3120},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-175764*p[11]+206232*p[14]-196847*p[24]-635494*p[50])/22464+(tr5*(-87882*pe[11]+103116*pe[14]-317747*pe[49]))/44928},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(-4038*p[11]+6240*p[14]-93*p[24]-3839*p[50])/1248+(tr5*(-4038*pe[11]+6240*pe[14]-3839*pe[49]))/4992},
{F[1,1,3]^2*F[1,1,6]^2,(-20477103*p[11]+16462160*p[14]-8419719*p[24]-28380981*p[50])/381888+(tr5*(-20477103*pe[11]+16462160*pe[14]-28380981*pe[49]))/1527552},
{F[1,1,4]*F[1,1,6]^2,(-224*p[3]+22*p[4]-336*p[6]-540*p[8]-270*p[11]-1836*p[14]+413*p[24]+48*p[26]+128*p[37]+180*p[38]-136*p[40]-104*p[41]-52*p[42]-52*p[45]+104*p[49]+286*p[50])/96+(tr5*((-7*pe[3])/2+(25*pe[4])/48+pe[6]+3*pe[8]+18*pe[14]-(25*pe[26])/6-pe[37]-pe[38]-pe[40]/4+5*pe[47]+(17*pe[49])/3))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(81669882*p[11]-43983888*p[14]-4833255*p[24]+16641278*p[50])/1145664+(tr5*(40834941*pe[11]-21991944*pe[14]+8320639*pe[49]))/2291328},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(-13842*p[11]-12480*p[14]-1647*p[24]+9706*p[50])/1872+(tr5*(-6921*pe[11]-6240*pe[14]+4853*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(66644934*p[11]-45580080*p[14]+19589581*p[24]+81454382*p[50])/381888+(tr5*(33322467*pe[11]-22790040*pe[14]+40727191*pe[49]))/763776},
{F[1,1,4]^2*F[1,1,6]^2,(-43624614*p[11]+14155557*p[14]-24117657*p[24]-44014526*p[50])/1145664+(tr5*(-43624614*pe[11]+14155557*pe[14]-44014526*pe[49]))/4582656},
{F[1,1,5]*F[1,1,6]^2,(312*p[3]-195*p[4]+936*p[6]+1638*p[8]+810*p[11]+4212*p[14]-1819*p[24]+936*p[26]-312*p[37]-468*p[38]+468*p[40]+312*p[41]+156*p[42]+156*p[45]-312*p[49]-1818*p[50])/624+(tr5*(6*pe[3]-3*pe[4]+3*pe[8]+20*pe[26]+4*pe[40]-24*pe[49]))/32},
{F[1,1,1]*F[1,1,5]*F[1,1,6]^2,(-2310*p[11]+468*p[14]+352*p[24]+1029*p[50])/312+(tr5*(-770*pe[11]+156*pe[14]+343*pe[49]))/416},
{F[1,1,2]*F[1,1,5]*F[1,1,6]^2,(-13410*p[11]+22464*p[14]+11617*p[24]+12106*p[50])/7488+(tr5*(-6705*pe[11]+11232*pe[14]+6053*pe[49]))/14976},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(21786*p[11]-4680*p[14]+1345*p[24]-2796*p[50])/4992+(tr5*(3631*pe[11]-780*pe[14]-466*pe[49]))/3328},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(99638592*p[11]-57123183*p[14]+34245702*p[24]+124363324*p[50])/763776+(tr5*(99638592*pe[11]-57123183*pe[14]+124363324*pe[49]))/3055104},
{F[1,1,5]^2*F[1,1,6]^2,(-274654170*p[11]+199096524*p[14]-88578637*p[24]-323696314*p[50])/705024+(tr5*(-137327085*pe[11]+99548262*pe[14]-161848157*pe[49]))/1410048},
{F[1,1,6]^3,(-17*p[3])/9+(4*p[4])/9-(7*p[5])/10-(92*p[6])/15+p[7]/20-(48*p[8])/5-(681*p[11])/104-(531*p[14])/20+(34861*p[24])/3120-(5*p[26])/3+(2*p[36])/3+(17*p[37])/9+(59*p[38])/20-(53*p[40])/18-(17*p[41])/9-(25*p[42])/36-(119*p[45])/180+(17*p[49])/9+(8681*p[50])/936+(tr5*((-17*pe[3])/6+(49*pe[4])/72-(7*pe[5])/10-(22*pe[6])/15+pe[7]/20-(37*pe[8])/20-(153*pe[11])/52+(6*pe[14])/5-(49*pe[26])/9+(2*pe[36])/3+(11*pe[38])/30-2*pe[40]-pe[41]/2+pe[44]/30+2*pe[47]+pe[48]/2+(4921*pe[49])/468))/4},
{F[1,1,1]*F[1,1,6]^3,(-405196926*p[11]+278082948*p[14]+23044059*p[24]-200049358*p[50])/1145664+(tr5*(-202598463*pe[11]+139041474*pe[14]-100024679*pe[49]))/2291328},
{F[1,1,2]*F[1,1,6]^3,(13782*p[11]-307632*p[14]+31*(-425*p[24]+4636*p[50]))/11232+(tr5*(6891*pe[11]-153816*pe[14]+71858*pe[49]))/22464},
{F[1,1,3]*F[1,1,6]^3,(-1583956158*p[11]+1070974164*p[14]-540632233*p[24]-2005166042*p[50])/4582656+(tr5*(-791978079*pe[11]+535487082*pe[14]-1002583021*pe[49]))/9165312},
{F[1,1,4]*F[1,1,6]^3,(-369792006*p[11]+86174049*p[14]-534981333*p[24]-1127254342*p[50])/3436992+(tr5*(-369792006*pe[11]+86174049*pe[14]-1127254342*pe[49]))/13747968},
{F[1,1,5]*F[1,1,6]^3,(-3106080882*p[11]+1934530650*p[14]-1443908611*p[24]-5163859822*p[50])/13747968+(tr5*(-1553040441*pe[11]+967265325*pe[14]-2581929911*pe[49]))/27495936},
{F[1,1,6]^4,(28783595166*p[11]-20392142160*p[14]+9867900351*p[24]+37535651446*p[50])/18330624+(tr5*(14391797583*pe[11]-10196071080*pe[14]+18767825723*pe[49]))/36661248},
{F[1,1,7],p[23]+(tr5*pe[24])/4},
{F[3,1]*F[1,1,7],(-7746*p[11]+19344*p[14]-19428*p[24]-55093*p[50])/936+(tr5*(-7746*pe[11]+19344*pe[14]-55093*pe[49]))/3744},
{F[3,2]*F[1,1,7],(-150*p[11]-312*p[14]+1373*p[24]+3214*p[50])/312+(tr5*(-75*pe[11]-156*pe[14]+1607*pe[49]))/624},
{F[3,3]*F[1,1,7],(4170*p[11]-3432*p[14]+737*p[24]+3788*p[50])/156+(tr5*(2085*pe[11]-1716*pe[14]+1894*pe[49]))/312},
{F[3,4]*F[1,1,7],(27120*p[11]-17628*p[14]+6299*p[24]+24961*p[50])/2808+(tr5*(27120*pe[11]-17628*pe[14]+24961*pe[49]))/11232},
{F[3,5]*F[1,1,7],(176310*p[11]-151008*p[14]+38221*p[24]+174852*p[50])/2496+(tr5*(29385*pe[11]-25168*pe[14]+29142*pe[49]))/1664},
{F[3,6]*F[1,1,7],(-498*p[11]+10608*p[14]-53*(313*p[24]+704*p[50]))/2808+(tr5*(-249*pe[11]+5304*pe[14]-18656*pe[49]))/5616},
{F[3,7]*F[1,1,7],(15870*p[11]-13728*p[14]+3545*p[24]+16060*p[50])/416+(tr5*(7935*pe[11]-6864*pe[14]+8030*pe[49]))/832},
{F[3,8]*F[1,1,7],(2530*p[11]-2288*p[14]+587*p[24]+2734*p[50])/13+tr5*((1265*pe[11])/26-44*pe[14]+(1367*pe[49])/26)},
{F[3,9]*F[1,1,7],(-3210*p[11]+3120*p[14]-1667*p[24]-5830*p[50])/78-(5*tr5*(321*pe[11]-312*pe[14]+583*pe[49]))/156},
{F[3,10]*F[1,1,7],(8862*p[11]-6240*p[14]-963*p[24]+1402*p[50])/1248+(tr5*(4431*pe[11]-3120*pe[14]+701*pe[49]))/2496},
{F[3,11]*F[1,1,7],(2085*p[11])/104-22*p[14]+(4265*p[24])/624+(383*p[50])/13+(tr5*(2085*pe[11]-2288*pe[14]+3064*pe[49]))/416},
{F[3,12]*F[1,1,7],(-46506*p[11]+44304*p[14]-29495*p[24]-84886*p[50])/11232+(tr5*(-23253*pe[11]+22152*pe[14]-42443*pe[49]))/22464},
{F[3,13]*F[1,1,7],(-23970*p[11]+13728*p[14]-1319*p[24]-10412*p[50])/2496+(tr5*(-11985*pe[11]+6864*pe[14]-5206*pe[49]))/4992},
{F[3,14]*F[1,1,7],(48822*p[11]-47424*p[14]+30919*p[24]+106688*p[50])/5616+tr5*((8137*pe[11])/3744-(19*pe[14])/9+(1667*pe[49])/351)},
{F[3,15]*F[1,1,7],(-3*(30*p[11]+p[24]-11*p[50]))/52-(3*tr5*(30*pe[11]-11*pe[49]))/208},
{F[3,16]*F[1,1,7],(-4350*p[11]+1519*p[24]+4676*p[50])/624+(tr5*(-2175*pe[11]+2338*pe[49]))/1248},
{F[3,17]*F[1,1,7],(18810*p[11]-13728*p[14]+2811*p[24]+13292*p[50])/832+(tr5*(9405*pe[11]-6864*pe[14]+6646*pe[49]))/1664},
{F[3,18]*F[1,1,7],(3138*p[11]-1092*p[14]-977*p[24]-160*p[50])/936+(tr5*(1569*pe[11]-546*pe[14]-80*pe[49]))/1872},
{F[3,19]*F[1,1,7],(582*p[11]+312*p[14]-1356*p[24]-3167*p[50])/468+(tr5*(582*pe[11]+312*pe[14]-3167*pe[49]))/1872},
{F[3,21]*F[1,1,7],(17430*p[11]-17472*p[14]+11332*p[24]+35339*p[50])/2808+(tr5*(17430*pe[11]-17472*pe[14]+35339*pe[49]))/11232},
{F[3,22]*F[1,1,7],p[24]},
{eps5*F[3,23]*F[1,1,7],(65*p[12])/128+(-6*p[13]+p[51])/24+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,24]*F[1,1,7],(-3870*p[11]+3432*p[14]-883*p[24]-4093*p[50])/156+(tr5*(-3870*pe[11]+3432*pe[14]-4093*pe[49]))/624},
{eps5*F[3,25]*F[1,1,7],(3*p[12]+16*(-6*p[13]+p[51]))/384+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,29]*F[1,1,7],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,30]*F[1,1,7],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,31]*F[1,1,7],(203334234*p[11]-188196060*p[14]-69134153*p[24]-29180002*p[50])/1145664+(tr5*(101667117*pe[11]-94098030*pe[14]-14590001*pe[49]))/2291328},
{F[3,32]*F[1,1,7],(-545138550*p[11]+392599116*p[14]-1151018429*p[24]-2843026034*p[50])/4582656+(tr5*(-272569275*pe[11]+196299558*pe[14]-1421513017*pe[49]))/9165312},
{F[3,33]*F[1,1,7],(-4606482*p[11]+3312036*p[14]-3137221*p[24]-10023226*p[50])/14144+(tr5*(-2303241*pe[11]+1656018*pe[14]-5011613*pe[49]))/28288},
{F[3,34]*F[1,1,7],(2734707*p[11]-2697162*p[14]-8919719*p[24]-13573410*p[50])/47736+(tr5*(911569*pe[11]-899054*pe[14]-4524470*pe[49]))/63648},
{F[3,35]*F[1,1,7],(8958*p[11]-8736*p[14]+5041*p[24]+17622*p[50])/1248+(tr5*(1493*pe[11]-1456*pe[14]+2937*pe[49]))/832},
{F[3,36]*F[1,1,7],(-66671064*p[11]+52843284*p[14]-14883451*p[24]-69885526*p[50])/286416+(tr5*(-33335532*pe[11]+26421642*pe[14]-34942763*pe[49]))/572832},
{F[3,37]*F[1,1,7],(85848618*p[11]-49720164*p[14]+372763163*p[24]+777932830*p[50])/4582656+(tr5*(42924309*pe[11]-24860082*pe[14]+388966415*pe[49]))/9165312},
{F[3,38]*F[1,1,7],(-19*p[11])/26+p[14]+(-334*p[24]-941*p[50])/156+(tr5*(-114*pe[11]+156*pe[14]-941*pe[49]))/624},
{F[3,39]*F[1,1,7],(-1009818*p[11]+876564*p[14]+305395*p[24]+131350*p[50])/3744+(tr5*(-504909*pe[11]+438282*pe[14]+65675*pe[49]))/7488},
{F[3,40]*F[1,1,7],(165912270*p[11]-152330412*p[14]-145616847*p[24]-209809286*p[50])/1527552+(tr5*(82956135*pe[11]-76165206*pe[14]-104904643*pe[49]))/3055104},
{F[3,41]*F[1,1,7],(-298218*p[11]+206622*p[14]-22639*p[24]-126346*p[50])/5616+(tr5*(-149109*pe[11]+103311*pe[14]-63173*pe[49]))/11232},
{F[3,42]*F[1,1,7],(-570*p[11]-624*p[14]+1593*p[24]+4018*p[50])/312+(tr5*(-285*pe[11]-312*pe[14]+2009*pe[49]))/624},
{eps5*F[3,43]*F[1,1,7],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,44]*F[1,1,7],(3648249*p[11]-2990052*p[14]+4538734*p[24]+12455167*p[50])/47736+(tr5*(3648249*pe[11]-2990052*pe[14]+12455167*pe[49]))/190944},
{eps5*F[3,45]*F[1,1,7],p[12]/2+(tr5*pe[12])/8},
{F[3,47]*F[1,1,7],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[3,48]*F[1,1,7],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[3,49]*F[1,1,7],(-126*p[11]+p[24]+28*p[50])/312-(7*tr5*(9*pe[11]-2*pe[49]))/624},
{F[3,50]*F[1,1,7],(126*p[11]-p[24]-28*p[50])/312+(7*tr5*(9*pe[11]-2*pe[49]))/624},
{F[3,51]*F[1,1,7],(-4533396*p[11]+3816462*p[14]-7736257*p[24]-21324347*p[50])/31824+(tr5*(-4533396*pe[11]+3816462*pe[14]-21324347*pe[49]))/127296},
{F[3,52]*F[1,1,7],(-4410894*p[11]+3731598*p[14]-7707068*p[24]-21213813*p[50])/42432+(tr5*(-1470298*pe[11]+1243866*pe[14]-7071271*pe[49]))/56576},
{F[3,53]*F[1,1,7],(-12162570*p[11]+8581404*p[14]-10596561*p[24]-32774458*p[50])/127296+(tr5*(-6081285*pe[11]+4290702*pe[14]-16387229*pe[49]))/254592},
{F[3,54]*F[1,1,7],(2551074*p[11]-814944*p[14]-9385641*p[24]-22495808*p[50])/31824+(tr5*(1275537*pe[11]-16*(25467*pe[14]+702994*pe[49])))/63648},
{F[3,55]*F[1,1,7],(-7206*p[11]+4992*p[14]-1717*p[24]-6502*p[50])/624+tr5*((-1201*pe[11])/416+2*pe[14]-(3251*pe[49])/1248)},
{F[3,56]*F[1,1,7],(3430878*p[11]-3052686*p[14]+7473556*p[24]+20329541*p[50])/127296+(tr5*(3430878*pe[11]-3052686*pe[14]+20329541*pe[49]))/509184},
{F[3,57]*F[1,1,7],(-1584*p[11]+1248*p[14]-422*p[24]-1507*p[50])/208+tr5*((-99*pe[11])/52+(3*pe[14])/2-(1507*pe[49])/832)},
{F[3,58]*F[1,1,7],(-24354*p[11]+19968*p[14]-6719*p[24]-28414*p[50])/624+tr5*((-4059*pe[11])/416+8*pe[14]-(14207*pe[49])/1248)},
{F[3,59]*F[1,1,7],(-3919254*p[11]+3307278*p[14]-7565152*p[24]-20616161*p[50])/42432+(tr5*(-3919254*pe[11]+3307278*pe[14]-20616161*pe[49]))/169728},
{eps5*F[3,63]*F[1,1,7],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,67]*F[1,1,7],(3*(30*p[11]+p[24]+2*p[50]))/208+(3*tr5*(15*pe[11]+pe[49]))/416},
{F[3,68]*F[1,1,7],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,69]*F[1,1,7],(69690*p[11]-45240*p[14]+22187*p[24]+90862*p[50])/1404+(tr5*(34845*pe[11]-22620*pe[14]+45431*pe[49]))/2808},
{eps5*F[3,70]*F[1,1,7],(-3*p[12])/8+(tr5*(-3*pe[12]-4*pe[17]))/32},
{eps5*F[3,71]*F[1,1,7],(-9*p[12])/64+p[13]/2-p[51]/12+(tr5*(-27*pe[12]+96*pe[13]-84*pe[17]-16*pe[50]))/768},
{F[3,73]*F[1,1,7],(30*p[11]+p[24]-24*p[50])/208+(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,74]*F[1,1,7],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,75]*F[1,1,7],(3*(30*p[11]+p[24]-11*p[50]))/104+(3*tr5*(30*pe[11]-11*pe[49]))/416},
{F[3,76]*F[1,1,7],(-30*p[11]-p[24]+11*p[50])/104+(tr5*(-30*pe[11]+11*pe[49]))/416},
{F[3,77]*F[1,1,7],(10*(18*p[11]+11*p[24]+74*p[50]))/117+(5*tr5*(9*pe[11]+37*pe[49]))/117},
{F[3,79]*F[1,1,7],(-1230*p[11]+1248*p[14]-67*p[24]-966*p[50])/39+tr5*((-205*pe[11])/26+8*pe[14]-(161*pe[49])/26)},
{eps5*F[3,80]*F[1,1,7],(-37*p[12])/64+p[13]/2-p[51]/12+(tr5*(-111*pe[12]+96*pe[13]+636*pe[17]-16*pe[50]))/768},
{eps5*F[3,81]*F[1,1,7],(65*p[12])/128+(-6*p[13]+p[51])/24+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{eps5*F[3,82]*F[1,1,7],p[12]/2+(tr5*pe[12])/8},
{F[1,1,1]^2*F[1,1,7],(-104*p[3]+13*p[4]-312*p[6]-468*p[8]-270*p[11]-1404*p[14]+745*p[24]+104*p[37]+156*p[38]-52*p[40]-104*p[41]-52*p[42]-52*p[45]+104*p[49]+190*p[50])/312+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/48},
{F[1,1,1]^3*F[1,1,7],(338898*p[11]-186576*p[14]+72693*p[24]+194162*p[50])/11232+(tr5*(169449*pe[11]-93288*pe[14]+97081*pe[49]))/22464},
{F[1,1,2]*F[1,1,7],p[25]+(tr5*pe[25])/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-7200*p[11]+4368*p[14]-1605*p[24]-5927*p[50])/468+tr5*((-50*pe[11])/13+(7*pe[14])/3-(5927*pe[49])/1872)},
{F[1,1,2]^2*F[1,1,7],p[26]+(tr5*pe[26])/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],(-61830*p[11]+54912*p[14]-14749*p[24]-65482*p[50])/1248+tr5*((-10305*pe[11])/832+11*pe[14]-(32741*pe[49])/2496)},
{F[1,1,2]^3*F[1,1,7],(1807098*p[11]-1208532*p[14]+258705*p[24]+1213690*p[50])/44928+(tr5*(903549*pe[11]-604266*pe[14]+606845*pe[49]))/89856},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(30978*p[11]-28704*p[14]+19711*p[24]+60534*p[50])/3744+(tr5*(5163*pe[11]-4784*pe[14]+10089*pe[49]))/2496},
{F[1,1,2]*F[1,1,3]*F[1,1,7],(p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(pe[4]+8*pe[26]-4*pe[40]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,7],(3*(30*p[11]+p[24]+2*p[50]))/52+(3*tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(794982*p[11]-603564*p[14]+137951*p[24]+603814*p[50])/14976+(tr5*(397491*pe[11]-301782*pe[14]+301907*pe[49]))/29952},
{F[1,1,3]^2*F[1,1,7],(-p[4]+4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/64},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-78330*p[11]+48984*p[14]-27194*p[24]-93505*p[50])/2808+(tr5*(-78330*pe[11]+48984*pe[14]-93505*pe[49]))/11232},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(-861942*p[11]+603564*p[14]-125207*p[24]-615766*p[50])/14976+(tr5*(-430971*pe[11]+301782*pe[14]-307883*pe[49]))/29952},
{F[1,1,3]^3*F[1,1,7],(203877306*p[11]-159772860*p[14]+281572069*p[24]+787036534*p[50])/2291328+(tr5*(101938653*pe[11]-79886430*pe[14]+393518267*pe[49]))/4582656},
{F[1,1,4]*F[1,1,7],-p[25]-p[27]-p[28]+(tr5*(-pe[25]-pe[27]-pe[28]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,7],(2*p[3])/3-p[4]/12+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(745*p[24])/156-(2*p[37])/3-p[38]+p[40]/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(6*pe[3]-pe[4]+8*pe[26]-8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(1345146*p[11]-1355991*p[14]+61681*p[24]+1377446*p[50])/63648+(tr5*(1345146*pe[11]-1355991*pe[14]+1377446*pe[49]))/254592},
{F[1,1,2]*F[1,1,4]*F[1,1,7],(-p[4]+4*(-3*p[24]-2*p[26]+p[40]))/8+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(6930*p[11]-4368*p[14]+1128*p[24]+5909*p[50])/234+(tr5*(6930*pe[11]-4368*pe[14]+5909*pe[49]))/936},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(34290*p[11]-41184*p[14]+14143*p[24]+55612*p[50])/3744+(tr5*(17145*pe[11]-20592*pe[14]+27806*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-13752*p[11]+14352*p[14]-9951*p[24]-31225*p[50])/936+tr5*((-191*pe[11])/52+(23*pe[14])/6-(31225*pe[49])/3744)},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-15*(14*p[11]-3*(p[24]+2*p[50])))/52-(15*tr5*(7*pe[11]-3*pe[49]))/104},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(53754*p[11]-35256*p[14]+10429*p[24]+48860*p[50])/5616+(tr5*(26877*pe[11]-17628*pe[14]+24430*pe[49]))/11232},
{F[1,1,4]^2*F[1,1,7],(-208*p[3]+65*p[4]-2*(312*p[6]+468*p[8]+270*p[11]+1404*p[14]-511*p[24]+156*p[26]-104*p[37]-156*p[38]+130*p[40]+104*p[41]+52*p[42]+52*p[45]-104*p[49]-190*p[50]))/624+(tr5*(-24*pe[3]+7*pe[4]-56*pe[26]-12*pe[40]+32*pe[49]))/192},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-3807090*p[11]+3242382*p[14]-32939*p[24]-3315722*p[50])/63648+(tr5*(-1903545*pe[11]+1621191*pe[14]-1657861*pe[49]))/127296},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],(-224730*p[11]+158496*p[14]-40147*p[24]-172802*p[50])/3744+(tr5*(-112365*pe[11]+79248*pe[14]-86401*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(18786*p[11]-16536*p[14]+8252*p[24]+32897*p[50])/1872+(tr5*(18786*pe[11]-16536*pe[14]+32897*pe[49]))/7488},
{F[1,1,4]^3*F[1,1,7],(-724730550*p[11]+484117842*p[14]-489202005*p[24]-1484321422*p[50])/3436992+(tr5*(-362365275*pe[11]+242058921*pe[14]-742160711*pe[49]))/6873984},
{F[1,1,5]*F[1,1,7],p[27]+(tr5*pe[27])/4},
{F[1,1,1]^2*F[1,1,5]*F[1,1,7],(5958*p[11]-311*p[24]-3560*p[50])/3744+(tr5*(2979*pe[11]-1780*pe[49]))/7488},
{F[1,1,2]*F[1,1,5]*F[1,1,7],(-p[4]+4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,7],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-44730*p[11]+41184*p[14]-9083*p[24]-54956*p[50])/3744+(tr5*(-22365*pe[11]+20592*pe[14]-27478*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,7],(-594*p[11]-25*p[24]-76*p[50])/468+(tr5*(-297*pe[11]-38*pe[49]))/936},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,7],(-1710*p[11]+151*p[24]+1810*p[50])/312-(5*tr5*(171*pe[11]-181*pe[49]))/624},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(5814*p[11]+1265*p[24]-10210*p[50])/5616+(tr5*(2907*pe[11]-5105*pe[49]))/11232},
{F[1,1,4]*F[1,1,5]*F[1,1,7],(p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(pe[4]+8*pe[26]-4*pe[40]))/32},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,7],(-1266*p[11]+119*p[24]+1174*p[50])/624+(tr5*(-633*pe[11]+587*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(225*p[11])/8-22*p[14]+(7*(89*p[24]+500*p[50]))/144+(tr5*((225*pe[11])/8-22*pe[14]+(875*pe[49])/36))/4},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,7],(-126*p[11]+p[24]+28*p[50])/312-(7*tr5*(9*pe[11]-2*pe[49]))/624},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(96750*p[11]-41184*p[14]+7853*p[24]+9440*p[50])/7488+tr5*((5375*pe[11])/1664-(11*pe[14])/8+(295*pe[49])/936)},
{F[1,1,5]^2*F[1,1,7],-1/3*p[3]-(5*p[4])/48-p[6]-(7*p[8])/4-(45*p[11])/52-(9*p[14])/2+(181*p[24])/936-(7*p[26])/6+p[37]/3+p[38]/2-(11*p[40])/12-p[41]/3-p[42]/6-p[45]/6+p[49]/3+(153*p[50])/52+(tr5*(-24*pe[3]-3*pe[4]-4*(3*pe[8]+22*pe[26]+9*pe[40]-36*pe[49])))/192},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-3570*p[11]+6240*p[14]-14497*p[24]-34376*p[50])/1872+tr5*((-595*pe[11])/1248+(5*pe[14])/6-(4297*pe[49])/936)},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-42450*p[11]+24960*p[14]-7239*p[24]-22798*p[50])/1248+tr5*((-7075*pe[11])/832+5*pe[14]-(11399*pe[49])/2496)},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(-7002*p[11]-5616*p[14]+23710*p[24]+65425*p[50])/5616+(tr5*(-7002*pe[11]-5616*pe[14]+65425*pe[49]))/22464},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-86851770*p[11]+50822031*p[14]-32666385*p[24]-123709504*p[50])/1145664+(tr5*(-86851770*pe[11]+50822031*pe[14]-123709504*pe[49]))/4582656},
{F[1,1,5]^3*F[1,1,7],(-1619347986*p[11]+1385798544*p[14]+949099165*p[24]+1226845258*p[50])/6873984+(tr5*(-809673993*pe[11]+692899272*pe[14]+613422629*pe[49]))/13747968},
{F[1,1,6]*F[1,1,7],p[28]+(tr5*pe[28])/4},
{F[1,1,1]*F[1,1,6]*F[1,1,7],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(2743842*p[11]-1806477*p[14]-2304918*p[24]-3232270*p[50])/44064+(tr5*(2743842*pe[11]-1806477*pe[14]-3232270*pe[49]))/176256},
{F[1,1,2]*F[1,1,6]*F[1,1,7],(p[4]+12*p[24]-4*(2*p[26]+p[40]))/8+(tr5*(pe[4]-4*(2*pe[26]+pe[40])))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,7],(-8730*p[11]-6240*p[14]+3453*p[24]+1862*p[50])/1872+(tr5*(-4365*pe[11]-3120*pe[14]+931*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,6]*F[1,1,7],(-3150*p[11]-833*p[24]+4093*p[50])/1872+(tr5*(-3150*pe[11]+4093*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(31290*p[11]-28704*p[14]+22129*p[24]+77720*p[50])/5616+(tr5*(15645*pe[11]-14352*pe[14]+38860*pe[49]))/11232},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,7],(450*p[11]-89*p[24]-386*p[50])/104+(tr5*(225*pe[11]-193*pe[49]))/208},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-13579074*p[11]+11194794*p[14]-22820168*p[24]-62940359*p[50])/127296+(tr5*(-13579074*pe[11]+11194794*pe[14]-62940359*pe[49]))/509184},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(2*p[3])/3-(5*p[4])/24+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(511*p[24])/156+p[26]-(2*p[37])/3-p[38]+(5*p[40])/6+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(24*pe[3]-7*pe[4]+56*pe[26]+12*pe[40]-32*pe[49]))/96},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-695328*p[11]+225498*p[14]+1799919*p[24]+3690032*p[50])/16848+(tr5*(-347664*pe[11]+112749*pe[14]+1845016*pe[49]))/33696},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,7],(4230*p[11]+6240*p[14]+3469*p[24]-1408*p[50])/1872+tr5*((235*pe[11])/416+(5*pe[14])/6-(22*pe[49])/117)},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-38094*p[11]+28704*p[14]-22075*p[24]-76208*p[50])/5616+(tr5*(-19047*pe[11]+14352*pe[14]-38104*pe[49]))/11232},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(29271300*p[11]-12985635*p[14]-11296407*p[24]-18907652*p[50])/572832+(tr5*(29271300*pe[11]-12985635*pe[14]-18907652*pe[49]))/2291328},
{F[1,1,5]*F[1,1,6]*F[1,1,7],-1/8*p[4]+(5*p[24])/2+p[26]+p[40]/2-2*p[50]+(tr5*(-pe[4]+4*(2*pe[26]+pe[40]-4*pe[49])))/32},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,7],(1194*p[11]-111*p[24]-1106*p[50])/624+(tr5*(597*pe[11]-553*pe[49]))/1248},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,7],(-630*p[11]+395*p[24]-94*p[50])/936+(tr5*(-315*pe[11]-47*pe[49]))/1872},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,7],(-198*p[11]+p[24]+40*p[50])/72+tr5*((-11*pe[11])/16+(5*pe[49])/36)},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,7],(972*p[11]-797*p[24]+2215*p[50])/936+(tr5*(972*pe[11]+2215*pe[49]))/3744},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(1850722074*p[11]-1423849752*p[14]-126200521*p[24]+721337750*p[50])/4582656+(tr5*(925361037*pe[11]-711924876*pe[14]+360668875*pe[49]))/9165312},
{F[1,1,6]^2*F[1,1,7],(4*p[3])/3-p[4]/48+4*p[6]+(27*p[8])/4+(45*p[11])/13+18*p[14]-(371*p[24])/52-(7*p[26])/6-(4*p[37])/3-2*p[38]+(17*p[40])/12+(4*p[41])/3+(2*p[42])/3+(2*p[45])/3-(4*p[49])/3-(36*p[50])/13+(tr5*(32*pe[3]-3*pe[4]+12*(pe[8]+2*pe[26]+pe[40]-4*pe[49])))/64},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(30014718*p[11]-12615330*p[14]-102359379*p[24]-212935070*p[50])/572832+(tr5*(15007359*pe[11]-6307665*pe[14]-106467535*pe[49]))/1145664},
{F[1,1,2]*F[1,1,6]^2*F[1,1,7],(10890*p[11]+14352*p[14]-885*p[24]-3772*p[50])/1872+(tr5*(5445*pe[11]+7176*pe[14]-1886*pe[49]))/3744},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-40631550*p[11]+34560318*p[14]-70187500*p[24]-194089037*p[50])/381888+(tr5*(-40631550*pe[11]+34560318*pe[14]-194089037*pe[49]))/1527552},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(-32450832*p[11]+32201559*p[14]+62491072*p[24]+93133132*p[50])/381888+(tr5*(-32450832*pe[11]+32201559*pe[14]+93133132*pe[49]))/1527552},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(3566982834*p[11]-3045488940*p[14]-1208626117*p[24]-798975730*p[50])/13747968+(tr5*(1783491417*pe[11]-5*(304548894*pe[14]+79897573*pe[49])))/27495936},
{F[1,1,6]^3*F[1,1,7],(-2174378808*p[11]+1630341375*p[14]+980593444*p[24]+1168086086*p[50])/3436992+(tr5*(-2174378808*pe[11]+1630341375*pe[14]+1168086086*pe[49]))/13747968},
{F[1,1,1]*F[1,1,7]^2,(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,7]^2,(107728254*p[11]-80046720*p[14]+72444355*p[24]+209242870*p[50])/1527552+(tr5*(53864127*pe[11]-40023360*pe[14]+104621435*pe[49]))/3055104},
{F[1,1,1]*F[1,1,2]*F[1,1,7]^2,(-17730*p[11]-12480*p[14]+3153*p[24]+3706*p[50])/3744+(tr5*(-8865*pe[11]-6240*pe[14]+1853*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,7]^2,(797574*p[11]-603564*p[14]+166575*p[24]+639014*p[50])/29952+(tr5*(398787*pe[11]-301782*pe[14]+319507*pe[49]))/59904},
{F[1,1,3]*F[1,1,7]^2,(-p[4]+4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-pe[4]-8*pe[26]+4*pe[40]))/64},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(61770*p[11]-57408*p[14]+44153*p[24]+154840*p[50])/11232+(tr5*(30885*pe[11]-28704*pe[14]+77420*pe[49]))/22464},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(-737094*p[11]+603564*p[14]-163727*p[24]-647878*p[50])/14976+(tr5*(-368547*pe[11]+301782*pe[14]-323939*pe[49]))/29952},
{F[1,1,3]^2*F[1,1,7]^2,(2274066*p[11]-1900548*p[14]+730061*p[24]+2608178*p[50])/89856+(tr5*(1137033*pe[11]-950274*pe[14]+1304089*pe[49]))/179712},
{F[1,1,4]*F[1,1,7]^2,(-208*p[3]+65*p[4]-2*(312*p[6]+270*p[11]+1404*p[14]-1655*p[24]+156*p[26]-104*p[37]-156*p[38]+130*p[40]+104*p[41]+52*p[42]+52*p[45]-104*p[49]-190*p[50]))/624+(tr5*(-24*pe[3]+7*pe[4]+72*pe[8]-56*pe[26]-12*pe[40]+32*pe[49]))/192},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-8074458*p[11]+5097222*p[14]-5*(3982463*p[24]+9165632*p[50]))/190944+(tr5*(-4037229*pe[11]+2548611*pe[14]-22914080*pe[49]))/381888},
{F[1,1,2]*F[1,1,4]*F[1,1,7]^2,(-17190*p[11]+1248*p[14]+4835*p[24]-1562*p[50])/3744+(tr5*(-8595*pe[11]+624*pe[14]-781*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(11334*p[11]-7728*p[14]+5576*p[24]+18847*p[50])/432+(tr5*(11334*pe[11]-7728*pe[14]+18847*pe[49]))/1728},
{F[1,1,4]^2*F[1,1,7]^2,(221033526*p[11]+5*(-30651036*p[14]+28051437*p[24]+88732874*p[50]))/1145664+(tr5*(110516763*pe[11]-76627590*pe[14]+221832185*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]^2,(-3*p[4]-4*(3*p[24]-2*p[26]+p[40]))/16+(tr5*(-3*pe[4]+8*pe[26]-4*pe[40]))/64},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,(-24192*p[11]+18720*p[14]-16279*p[24]-49783*p[50])/1872+tr5*((-42*pe[11])/13+(5*pe[14])/2-(49783*pe[49])/7488)},
{F[1,1,2]*F[1,1,5]*F[1,1,7]^2,(-5310*p[11]-281*p[24]+3598*p[50])/1872+(tr5*(-2655*pe[11]+1799*pe[49]))/3744},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(8622*p[11]+1265*p[24]-10678*p[50])/5616+(tr5*(4311*pe[11]-5339*pe[49]))/11232},
{F[1,1,4]*F[1,1,5]*F[1,1,7]^2,(-5346*p[11]-82*p[24]-2725*p[50])/1872+(tr5*(-5346*pe[11]-2725*pe[49]))/7488},
{F[1,1,5]^2*F[1,1,7]^2,(-582041646*p[11]+552912750*p[14]+273999517*p[24]+304034326*p[50])/6873984+(tr5*(-291020823*pe[11]+276456375*pe[14]+152017163*pe[49]))/13747968},
{F[1,1,6]*F[1,1,7]^2,(5*p[3])/3-(13*p[4])/48+(1560*p[6]+2106*p[8]+1350*p[11]+7020*p[14]-3387*p[24]+156*p[26]-520*p[37]-780*p[38]+650*p[40]+520*p[41]+260*p[42]+260*p[45]-520*p[49]-1574*p[50])/312+(tr5*(120*pe[3]-23*pe[4]+4*(-9*pe[8]+46*pe[26]+15*pe[40]-64*pe[49])))/192},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(81529122*p[11]-60033129*p[14]+29858169*p[24]+116460467*p[50])/286416+(tr5*(81529122*pe[11]-60033129*pe[14]+116460467*pe[49]))/1145664},
{F[1,1,2]*F[1,1,6]*F[1,1,7]^2,(39870*p[11]+27456*p[14]+1121*p[24]-4310*p[50])/3744+(tr5*(19935*pe[11]+13728*pe[14]-2155*pe[49]))/7488},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-151404*p[11]+114816*p[14]-84625*p[24]-287693*p[50])/5616+(tr5*(-151404*pe[11]+114816*pe[14]-287693*pe[49]))/22464},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-101334336*p[11]+104564577*p[14]-126722898*p[24]-356030512*p[50])/1145664+(tr5*(-101334336*pe[11]+104564577*pe[14]-356030512*pe[49]))/4582656},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(-50426406*p[11]+39285792*p[14]+7111649*p[24]-3956734*p[50])/404352+(tr5*(-25213203*pe[11]+19642896*pe[14]-1978367*pe[49]))/808704},
{F[1,1,6]^2*F[1,1,7]^2,(-1841896794*p[11]+1312968228*p[14]-272192241*p[24]-1598655830*p[50])/2291328+(tr5*(-920948397*pe[11]+656484114*pe[14]-799327915*pe[49]))/4582656},
{F[1,1,7]^3,(-7*p[3])/9+(2*p[4])/9-(7*p[6])/3-4*p[8]-(105*p[11])/52-(21*p[14])/2+(889*p[24])/312+(4*p[26])/3+(7*p[37])/9+(7*p[38])/6-(8*p[40])/9-(7*p[41])/9-(7*p[42])/18-(7*p[45])/18+(7*p[49])/9+(665*p[50])/468+(tr5*(-84*pe[3]+23*pe[4]-4*(9*pe[8]+4*pe[26]+9*pe[40]-28*pe[49])))/288},
{F[1,1,1]*F[1,1,7]^3,(25496286*p[11]-20584512*p[14]+18062677*p[24]+53927970*p[50])/190944+(tr5*(4249381*pe[11]-3430752*pe[14]+8987995*pe[49]))/127296},
{F[1,1,2]*F[1,1,7]^3,(1304522*p[11]-1074164*p[14]+252505*p[24]+1029066*p[50])/14976+(tr5*(652261*pe[11]-537082*pe[14]+514533*pe[49]))/29952},
{F[1,1,3]*F[1,1,7]^3,(2582826*p[11]-1925508*p[14]+626577*p[24]+2300746*p[50])/134784+(tr5*(1291413*pe[11]-962754*pe[14]+1150373*pe[49]))/269568},
{F[1,1,4]*F[1,1,7]^3,(1220771694*p[11]-908780496*p[14]+536981721*p[24]+2039971706*p[50])/3436992+(tr5*(610385847*pe[11]-454390248*pe[14]+1019985853*pe[49]))/6873984},
{F[1,1,5]*F[1,1,7]^3,(-50778882*p[11]+31732740*p[14]-113405753*p[24]-253058714*p[50])/1213056+(tr5*(-25389441*pe[11]+15866370*pe[14]-126529357*pe[49]))/2426112},
{F[1,1,6]*F[1,1,7]^3,(994446369*p[11]-2*(399862008*p[14]+396004925*p[24]+641046674*p[50]))/5155488+(tr5*(994446369*pe[11]-799724016*pe[14]-1282093348*pe[49]))/20621952},
{F[1,1,7]^4,(2041231326*p[11]-1844503752*p[14]-325801631*p[24]-310048126*p[50])/27495936+(tr5*(1020615663*pe[11]-922251876*pe[14]-155024063*pe[49]))/54991872},
{F[3,1]*F[1,1,8],(189039606*p[11]-161559840*p[14]+240293983*p[24]+644161142*p[50])/359424+(tr5*(94519803*pe[11]-80779920*pe[14]+322080571*pe[49]))/718848},
{F[3,2]*F[1,1,8],(150522*p[11]-114816*p[14]+20529*p[24]+80578*p[50])/4992+(tr5*(75261*pe[11]-57408*pe[14]+40289*pe[49]))/9984},
{F[3,3]*F[1,1,8],(-287298*p[11]+211380*p[14]-89069*p[24]-247402*p[50])/3744+(tr5*(-143649*pe[11]+105690*pe[14]-123701*pe[49]))/7488},
{F[3,4]*F[1,1,8],(-143340078*p[11]+137263776*p[14]-199737947*p[24]-523456270*p[50])/2156544+(tr5*(-71670039*pe[11]+68631888*pe[14]-261728135*pe[49]))/4313088},
{F[3,5]*F[1,1,8],(-3283290*p[11]+2504892*p[14]-979897*p[24]-2721698*p[50])/14976+(tr5*(-1641645*pe[11]+1252446*pe[14]-1360849*pe[49]))/29952},
{F[3,6]*F[1,1,8],(85552446*p[11]-49197408*p[14]+32144435*p[24]+102527902*p[50])/269568+(tr5*(42776223*pe[11]-24598704*pe[14]+51263951*pe[49]))/539136},
{F[3,7]*F[1,1,8],(-300726*p[11]+233844*p[14]-92543*p[24]-249358*p[50])/2496+(tr5*(-150363*pe[11]+116922*pe[14]-124679*pe[49]))/4992},
{F[3,8]*F[1,1,8],(-300258*p[11]+233844*p[14]-89189*p[24]-248890*p[50])/468+(tr5*(-150129*pe[11]+116922*pe[14]-124445*pe[49]))/936},
{F[3,9]*F[1,1,8],(-6133434*p[11]+4115280*p[14]-7*(671415*p[24]+1880614*p[50]))/7488+(tr5*(-3066717*pe[11]+2057640*pe[14]-6582149*pe[49]))/14976},
{F[3,10]*F[1,1,8],(-1518*p[11]+1116*p[14]-323*p[24]-982*p[50])/64+(tr5*(-759*pe[11]+558*pe[14]-491*pe[49]))/128},
{F[3,11]*F[1,1,8],(-308142*p[11]+233844*p[14]-89795*p[24]-248854*p[50])/3744+(tr5*(-154071*pe[11]+116922*pe[14]-124427*pe[49]))/7488},
{F[3,12]*F[1,1,8],(-14755674*p[11]+87805536*p[14]-459185369*p[24]-1114720762*p[50])/2156544+(tr5*(-7377837*pe[11]+43902768*pe[14]-557360381*pe[49]))/4313088},
{F[3,13]*F[1,1,8],(274446*p[11]-211380*p[14]+85739*p[24]+240742*p[50])/14976+(tr5*(137223*pe[11]-105690*pe[14]+120371*pe[49]))/29952},
{F[3,14]*F[1,1,8],(17378994*p[11]-7871604*p[14]-7290895*p[24]-13147214*p[50])/67392+(tr5*(8689497*pe[11]-3935802*pe[14]-6573607*pe[49]))/134784},
{F[3,15]*F[1,1,8],(-33*p[11]-5*(p[24]+2*p[50]))/26+(tr5*(-33*pe[11]-10*pe[49]))/104},
{F[3,16]*F[1,1,8],(-6*p[11]-7*(p[24]+2*p[50]))/16+(tr5*(-3*pe[11]-7*pe[49]))/32},
{F[3,17]*F[1,1,8],(-283230*p[11]+211380*p[14]-88403*p[24]-246070*p[50])/4992-(5*tr5*(28323*pe[11]-21138*pe[14]+24607*pe[49]))/9984},
{F[3,18]*F[1,1,8],(14846334*p[11]-5930400*p[14]-9346493*p[24]-18501730*p[50])/55296+(tr5*(7423167*pe[11]-2965200*pe[14]-9250865*pe[49]))/110592},
{F[3,19]*F[1,1,8],(-146850*p[11]+114816*p[14]-19845*p[24]-79210*p[50])/7488+(tr5*(-73425*pe[11]+57408*pe[14]-39605*pe[49]))/14976},
{F[3,21]*F[1,1,8],(-178179990*p[11]+111959328*p[14]-94773871*p[24]-279538838*p[50])/1078272+(tr5*(-89089995*pe[11]+55979664*pe[14]-139769419*pe[49]))/2156544},
{F[3,24]*F[1,1,8],(303210*p[11]-233844*p[14]+89225*p[24]+247714*p[50])/3744+(tr5*(151605*pe[11]-116922*pe[14]+123857*pe[49]))/7488},
{F[3,27]*F[1,1,8],(3*(6*p[11]-5*(p[24]+2*p[50])))/208+(3*tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,28]*F[1,1,8],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,29]*F[1,1,8],(-3*(4*p[11]+p[24]+2*p[50]))/104-(3*tr5*(2*pe[11]+pe[49]))/208},
{F[3,30]*F[1,1,8],(-3*(4*p[11]+p[24]+2*p[50]))/104-(3*tr5*(2*pe[11]+pe[49]))/208},
{F[3,31]*F[1,1,8],(5676714*p[11]-4633824*p[14]+296817*p[24]+3206530*p[50])/22464+(tr5*(2838357*pe[11]-2316912*pe[14]+1603265*pe[49]))/44928},
{F[3,32]*F[1,1,8],(4951758*p[11]-4054752*p[14]+379595*p[24]+1862006*p[50])/89856+(tr5*(2475879*pe[11]-2027376*pe[14]+931003*pe[49]))/179712},
{F[3,33]*F[1,1,8],(6905*p[11])/208-22*p[14]+(15005*(p[24]+2*p[50]))/1248+(tr5*(20715*pe[11]-13728*pe[14]+15005*pe[49]))/2496},
{F[3,34]*F[1,1,8],(-2*(10164*p[11]-4056*p[14]+5843*p[24]+17302*p[50]))/351+(tr5*(-5082*pe[11]+2028*pe[14]-8651*pe[49]))/351},
{F[3,35]*F[1,1,8],(-30618*p[11]+23868*p[14]-22273*p[24]-63058*p[50])/2496+(tr5*(-15309*pe[11]+11934*pe[14]-31529*pe[49]))/4992},
{F[3,36]*F[1,1,8],(-1613370*p[11]+1287000*p[14]-158975*p[24]-1089422*p[50])/5616+(tr5*(-806685*pe[11]+643500*pe[14]-544711*pe[49]))/11232},
{F[3,37]*F[1,1,8],(-2876346*p[11]+2507232*p[14]+461463*p[24]-646642*p[50])/89856+(tr5*(-1438173*pe[11]+1253616*pe[14]-323321*pe[49]))/179712},
{F[3,38]*F[1,1,8],(-159162*p[11]+114816*p[14]-20817*p[24]-81154*p[50])/4992+(tr5*(-79581*pe[11]+57408*pe[14]-40577*pe[49]))/9984},
{F[3,39]*F[1,1,8],(2382*p[11]-87*p[24]-3502*p[50])/312+(tr5*(1191*pe[11]-1751*pe[49]))/624},
{F[3,40]*F[1,1,8],(24357258*p[11]-19255392*p[14]-644159*p[24]+9320098*p[50])/89856+(tr5*(12178629*pe[11]-9627696*pe[14]+4660049*pe[49]))/179712},
{F[3,41]*F[1,1,8],(-2653758*p[11]+2201238*p[14]+168047*p[24]-931198*p[50])/16848+(tr5*(-1326879*pe[11]+1100619*pe[14]-465599*pe[49]))/33696},
{F[3,42]*F[1,1,8],(154122*p[11]-114816*p[14]+20649*p[24]+80818*p[50])/2496+(tr5*(77061*pe[11]-57408*pe[14]+40409*pe[49]))/4992},
{F[3,44]*F[1,1,8],(-79314*p[11]+54912*p[14]-28519*(p[24]+2*p[50]))/5616+(tr5*(-39657*pe[11]+27456*pe[14]-28519*pe[49]))/11232},
{F[3,49]*F[1,1,8],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[3,50]*F[1,1,8],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[3,51]*F[1,1,8],(-678*p[11]+156*p[14]-59*p[24]-326*p[50])/156+(tr5*(-339*pe[11]+78*pe[14]-163*pe[49]))/312},
{F[3,52]*F[1,1,8],(-37734*p[11]-4524*p[14]-7191*p[24]-48286*p[50])/14976+(tr5*(-18867*pe[11]-2262*pe[14]-24143*pe[49]))/29952},
{F[3,53]*F[1,1,8],(4578*p[11]-3588*p[14]+241*p[24]-1390*p[50])/832+(tr5*(2289*pe[11]-1794*pe[14]-695*pe[49]))/1664},
{F[3,54]*F[1,1,8],(-2*(2283*p[11]-1209*p[14]+249*p[24]-386*p[50]))/117+(tr5*(-2283*pe[11]+1209*pe[14]+386*pe[49]))/234},
{F[3,55]*F[1,1,8],(-246*p[11]+996*p[14]+297*p[24]+2338*p[50])/288+(tr5*(-123*pe[11]+498*pe[14]+1169*pe[49]))/576},
{F[3,56]*F[1,1,8],(-5658*p[11]+14508*p[14]+3415*p[24]+27422*p[50])/4992+(tr5*(-2829*pe[11]+7254*pe[14]+13711*pe[49]))/9984},
{F[3,57]*F[1,1,8],(-186*p[11]+408*p[14]-15*p[24]+2*p[50])/96+(tr5*(-93*pe[11]+204*pe[14]+pe[49]))/192},
{F[3,58]*F[1,1,8],(27306*p[11]-33228*p[14]+2673*p[24]+26354*p[50])/1248+(tr5*(13653*pe[11]-16614*pe[14]+13177*pe[49]))/2496},
{F[3,59]*F[1,1,8],(-3*(4130*p[11]-780*p[14]+597*p[24]+2234*p[50]))/1664-(3*tr5*(2065*pe[11]-390*pe[14]+1117*pe[49]))/3328},
{F[3,65]*F[1,1,8],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/1248+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/2496},
{F[3,66]*F[1,1,8],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,67]*F[1,1,8],(-258*p[11]+156*p[14]-45*p[24]-298*p[50])/416+(tr5*(-129*pe[11]+78*pe[14]-149*pe[49]))/832},
{F[3,68]*F[1,1,8],(258*p[11]-156*p[14]+45*p[24]+298*p[50])/1248+(tr5*(129*pe[11]-78*pe[14]+149*pe[49]))/2496},
{F[3,69]*F[1,1,8],(-8646*p[11]+6240*p[14]-5665*p[24]-16322*p[50])/702+(tr5*(-4323*pe[11]+3120*pe[14]-8161*pe[49]))/1404},
{eps5*F[3,70]*F[1,1,8],p[12]/2+(tr5*pe[12])/8},
{eps5*F[3,71]*F[1,1,8],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,75]*F[1,1,8],(3*(30*p[11]+p[24]+2*p[50]))/208+(3*tr5*(15*pe[11]+pe[49]))/416},
{F[3,76]*F[1,1,8],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{eps5*F[3,78]*F[1,1,8],p[12]/2+(tr5*pe[12])/8},
{F[3,79]*F[1,1,8],(-92550*p[11]+71916*p[14]-2721*p[24]-53282*p[50])/312+(tr5*(-46275*pe[11]+35958*pe[14]-26641*pe[49]))/624},
{eps5*F[3,80]*F[1,1,8],(51*p[12])/32-p[13]+p[51]/6+(tr5*(153*pe[12]-96*pe[13]-420*pe[17]+16*pe[50]))/384},
{eps5*F[3,82]*F[1,1,8],-1/2*p[12]-(tr5*pe[12])/8},
{F[1,1,1]^2*F[1,1,8],(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/24+(tr5*(-48*pe[3]+5*pe[4]+4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/96},
{F[1,1,1]^3*F[1,1,8],(546723426*p[11]-145665312*p[14]-777109495*p[24]-1729465334*p[50])/1617408+(tr5*(273361713*pe[11]-72832656*pe[14]-864732667*pe[49]))/3234816},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(69542*p[11]-36348*p[14]+323*p[24]-10586*p[50])/2496+(tr5*(34771*pe[11]-18174*pe[14]-5293*pe[49]))/4992},
{F[1,1,2]^2*F[1,1,8],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/3120+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/3120},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(511548*p[11]-406536*p[14]+157891*p[24]+411306*p[50])/3744+(tr5*(85258*pe[11]-67756*pe[14]+68551*pe[49]))/2496},
{F[1,1,2]^3*F[1,1,8],(-1769628*p[11]+1301664*p[14]-530339*p[24]-1493370*p[50])/11232+(tr5*(-294938*pe[11]+216944*pe[14]-248895*pe[49]))/7488},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(-444789102*p[11]+208819104*p[14]-9096803*p[24]-136518046*p[50])/539136+(tr5*(-222394551*pe[11]+104409552*pe[14]-68259023*pe[49]))/1078272},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(7614*p[11]-7020*p[14]+3691*p[24]+14467*p[50])/936+(tr5*(7614*pe[11]-7020*pe[14]+14467*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(15498*p[11]-14040*p[14]+5519*p[24]+25208*p[50])/3744+(tr5*(7749*pe[11]-7020*pe[14]+12604*pe[49]))/7488},
{F[1,1,3]^2*F[1,1,8],2*p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(3*pe[3]-(5*pe[4])/16-2*pe[6]-6*pe[8]-36*pe[14]+(7*pe[26])/2+2*pe[37]+2*pe[38]-(3*pe[40])/4-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(16255866*p[11]-11379264*p[14]+23917319*p[24]+61910686*p[50])/41472+(tr5*(8127933*pe[11]-5689632*pe[14]+30955343*pe[49]))/82944},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(-3000*p[11]+693*p[24]+1178*p[50])/208+(tr5*(-1500*pe[11]+589*pe[49]))/416},
{F[1,1,3]^3*F[1,1,8],(51110082*p[11]-30809376*p[14]+26437277*p[24]+77909954*p[50])/359424+(tr5*(25555041*pe[11]-15404688*pe[14]+38954977*pe[49]))/718848},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/12+tr5*(pe[3]+(-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49]))/48)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(-60632922*p[11]+31098912*p[14]+18984963*p[24]+27748078*p[50])/179712+(tr5*(-30316461*pe[11]+15549456*pe[14]+13874039*pe[49]))/359424},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(-145500*p[11]+93912*p[14]-22257*p[24]-51014*p[50])/1872+(tr5*(-72750*pe[11]+46956*pe[14]-25507*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-104562*p[11]+95160*p[14]-44347*p[24]-110534*p[50])/3744+(tr5*(-52281*pe[11]+47580*pe[14]-55267*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,8],(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+tr5*((-3*pe[3])/2+(5*pe[4])/32+pe[6]+3*pe[8]+18*pe[14]-(7*pe[26])/4-pe[37]-pe[38]+(3*pe[40])/8+4*pe[47]+2*pe[49])},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(249455094*p[11]-75305568*p[14]-321474077*p[24]-713296978*p[50])/539136+(tr5*(124727547*pe[11]-37652784*pe[14]-356648489*pe[49]))/1078272},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(18036*p[11]+7020*p[14]-9973*p[24]-25159*p[50])/936+(tr5*(18036*pe[11]+7020*pe[14]-25159*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(554428770*p[11]-360501024*p[14]+603634645*p[24]+1612394738*p[50])/2156544+(tr5*(277214385*pe[11]-180250512*pe[14]+806197369*pe[49]))/4313088},
{F[1,1,4]^2*F[1,1,8],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/48+(tr5*(48*pe[3]-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/192},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(35891877*p[11]-25446408*p[14]+41445276*p[24]+110005094*p[50])/44928+(tr5*(35891877*pe[11]-25446408*pe[14]+110005094*pe[49]))/179712},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(568170*p[11]-461604*p[14]+189291*p[24]+508582*p[50])/3744+(tr5*(284085*pe[11]-230802*pe[14]+254291*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(-3434681514*p[11]+2117293152*p[14]-2470202801*p[24]-6880588522*p[50])/2156544+(tr5*(-1717340757*pe[11]+1058646576*pe[14]-3440294261*pe[49]))/4313088},
{F[1,1,4]^3*F[1,1,8],(1358569542*p[11]-829645440*p[14]+949142699*p[24]+2624787070*p[50])/3234816+(tr5*(679284771*pe[11]-414822720*pe[14]+1312393535*pe[49]))/6469632},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(2148030*p[11]-1656252*p[14]+366077*p[24]+1537010*p[50])/22464+(tr5*(1074015*pe[11]-828126*pe[14]+768505*pe[49]))/44928},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(-3780*p[11]+2340*p[14]-1777*p[24]-4906*p[50])/624+(tr5*(-1890*pe[11]+1170*pe[14]-2453*pe[49]))/1248},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(260082*p[11]-197340*p[14]+82655*p[24]+227554*p[50])/7488+(tr5*(130041*pe[11]-98670*pe[14]+113777*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(792*p[11]-127*p[24]-787*p[50])/936+(tr5*(792*pe[11]-787*pe[49]))/3744},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(5*(6*p[11]-5*(p[24]+2*p[50])))/104+(5*tr5*(3*pe[11]-5*pe[49]))/208},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(-240874*p[11]+184028*p[14]-7*(5725*p[24]+24034*p[50]))/1664+(tr5*(-120437*pe[11]+92014*pe[14]-84119*pe[49]))/3328},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-2147166*p[11]+1656252*p[14]-364769*p[24]-1527998*p[50])/11232+(tr5*(-1073583*pe[11]+828126*pe[14]-763999*pe[49]))/22464},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-264510*p[11]+197340*p[14]-77561*p[24]-216274*p[50])/3744+(tr5*(-132255*pe[11]+98670*pe[14]-108137*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(2154618*p[11]-1656252*p[14]+361835*p[24]+1520726*p[50])/7488+(tr5*(1077309*pe[11]-828126*pe[14]+760363*pe[49]))/14976},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(-746595*p[11]+572598*p[14]-154646*p[24]-559802*p[50])/11232+(tr5*(-746595*pe[11]+572598*pe[14]-559802*pe[49]))/44928},
{F[1,1,5]^2*F[1,1,8],(312*p[3]-312*p[4]+936*p[6]+1638*p[8]+810*p[11]+4212*p[14]-415*p[24]+2496*p[26]-312*p[37]-468*p[38]+624*p[40]+312*p[41]+156*p[42]+156*p[45]-312*p[49]-3690*p[50])/1872+(tr5*(12*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/192},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(-540750*p[11]+401856*p[14]-98235*p[24]-356942*p[50])/14976+(tr5*(-270375*pe[11]+200928*pe[14]-178471*pe[49]))/29952},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(541926*p[11]-415272*p[14]+182769*p[24]+497722*p[50])/7488+(tr5*(270963*pe[11]-207636*pe[14]+248861*pe[49]))/14976},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(460854*p[11]-344448*p[14]+57851*p[24]+217778*p[50])/14976+(tr5*(230427*pe[11]-172224*pe[14]+108889*pe[49]))/29952},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(53396178*p[11]-24782043*p[14]+20507475*p[24]+90580414*p[50])/2291328+(tr5*(53396178*pe[11]-24782043*pe[14]+90580414*pe[49]))/9165312},
{F[1,1,5]^3*F[1,1,8],(-569942*p[11]+474444*p[14]-33115*p[24]-313002*p[50])/1728+(tr5*(-284971*pe[11]+237222*pe[14]-156501*pe[49]))/3456},
{F[1,1,1]*F[1,1,6]*F[1,1,8],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(271038*p[11]-150540*p[14]+48383*p[24]+206278*p[50])/22464+(tr5*(135519*pe[11]-75270*pe[14]+103139*pe[49]))/44928},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-61266*p[11]+20124*p[14]+5139*p[24]-31426*p[50])/3744+(tr5*(-30633*pe[11]+10062*pe[14]-15713*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-47586*p[11]+55068*p[14]-2517*p[24]-35090*p[50])/7488+(tr5*(-23793*pe[11]+27534*pe[14]-17545*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(501*p[11]-525*p[14]+415*p[24]+1433*p[50])/108+(tr5*(501*pe[11]-525*pe[14]+1433*pe[49]))/432},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-33843*p[11]+5577*p[14]-6033*p[24]-25859*p[50])/1872+(tr5*(-33843*pe[11]+5577*pe[14]-25859*pe[49]))/7488},
{F[1,1,4]*F[1,1,6]*F[1,1,8],(2*p[3])/3-p[4]/12+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(745*p[24])/156-(2*p[37])/3-p[38]+p[40]/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(6*pe[3]-pe[4]+8*pe[26]-8*pe[49]))/24},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(1940154*p[11]-2720757*p[14]-1150511*p[24]+1201334*p[50])/95472+(tr5*(1940154*pe[11]-2720757*pe[14]+1201334*pe[49]))/381888},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(60726*p[11]-20124*p[14]-5157*p[24]+31390*p[50])/3744+(tr5*(30363*pe[11]+43*(-234*pe[14]+365*pe[49])))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(610590*p[11]-43836*p[14]+38735*p[24]+188854*p[50])/22464+(tr5*(305295*pe[11]-21918*pe[14]+94427*pe[49]))/44928},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-44607858*p[11]+34577868*p[14]+1136279*p[24]-37229450*p[50])/763776+(tr5*(-22303929*pe[11]+17288934*pe[14]-18614725*pe[49]))/1527552},
{F[1,1,5]*F[1,1,6]*F[1,1,8],-p[3]+p[4]/2-3*p[6]-(21*p[8])/4-(135*p[11])/52-(27*p[14])/2+(1039*p[24])/312-4*p[26]+p[37]+(3*p[38])/2-2*p[40]-p[41]-p[42]/2-p[45]/2+p[49]+(407*p[50])/52+(tr5*(-12*pe[3]+5*pe[4]-6*pe[8]-48*pe[26]-12*pe[40]+64*pe[49]))/32},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,8],(997*p[11])/104-3*p[14]-(1111*p[24])/624-(23*p[50])/13+(tr5*(997*pe[11]-8*(39*pe[14]+23*pe[49])))/416},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,8],(4950*p[11]-7488*p[14]-5243*p[24]-1334*p[50])/1248+(tr5*(2475*pe[11]-3744*pe[14]-667*pe[49]))/2496},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-3690*p[11]+358*p[24]+3121*p[50])/624+(tr5*(-3690*pe[11]+3121*pe[49]))/2496},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-97923768*p[11]+57123183*p[14]-34057002*p[24]-126590188*p[50])/381888+(tr5*(-97923768*pe[11]+57123183*pe[14]-126590188*pe[49]))/1527552},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(1893609288*p[11]-1694434833*p[14]+45061799*p[24]+669961766*p[50])/6873984+(tr5*(1893609288*pe[11]-1694434833*pe[14]+669961766*pe[49]))/27495936},
{F[1,1,6]^2*F[1,1,8],(312*p[3]-104*p[4]+936*p[6]+1638*p[8]+810*p[11]+4212*p[14]-1247*p[24]+832*p[26]-312*p[37]-468*p[38]+624*p[40]+312*p[41]+156*p[42]+156*p[45]-312*p[49]-2026*p[50])/624+(tr5*(36*pe[3]-11*pe[4]+2*(9*pe[8]+56*pe[26]+18*pe[40]-80*pe[49])))/192},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(234276654*p[11]-166883496*p[14]+2909007*p[24]+135419954*p[50])/1145664+(tr5*(117138327*pe[11]-83441748*pe[14]+67709977*pe[49]))/2291328},
{F[1,1,2]*F[1,1,6]^2*F[1,1,8],(-450*p[11]+2496*p[14]+1649*p[24]-342*p[50])/832-(3*tr5*(75*pe[11]-416*pe[14]+57*pe[49]))/1664},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(-582*p[11]-10140*p[14]-8459*p[24]-62418*p[50])/14976+(tr5*(-97*pe[11]-1690*pe[14]-10403*pe[49]))/9984},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(-144587148*p[11]+142921155*p[14]+117924156*p[24]+164818496*p[50])/2291328+(tr5*(-144587148*pe[11]+142921155*pe[14]+164818496*pe[49]))/9165312},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(10194718410*p[11]-7260513156*p[14]+3315513677*p[24]+12714525866*p[50])/13747968+(tr5*(5097359205*pe[11]-3630256578*pe[14]+6357262933*pe[49]))/27495936},
{F[1,1,6]^3*F[1,1,8],(-1680338118*p[11]+1271320206*p[14]-532347297*p[24]-2063795762*p[50])/4582656+(tr5*(-840169059*pe[11]+635660103*pe[14]-1031897881*pe[49]))/9165312},
{F[1,1,1]*F[1,1,7]*F[1,1,8],(2*p[3])/3-p[4]/12+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(745*p[24])/156-(2*p[37])/3-p[38]+p[40]/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(6*pe[3]-pe[4]+8*pe[26]-8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(-262602*p[11]+200928*p[14]-34717*p[24]-147330*p[50])/3744+(tr5*(-43767*pe[11]+33488*pe[14]-24555*pe[49]))/2496},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(6930*p[11]-4368*p[14]+1128*p[24]+5909*p[50])/234+(tr5*(6930*pe[11]-4368*pe[14]+5909*pe[49]))/936},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(13230*p[11]-13728*p[14]+3457*p[24]+16820*p[50])/1248+(tr5*(6615*pe[11]-6864*pe[14]+8410*pe[49]))/2496},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-734*p[11])/117+(46*p[14])/9-(7*(1541*p[24]+5227*p[50]))/2808+(tr5*(-17616*pe[11]+14352*pe[14]-36589*pe[49]))/11232},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,8],(30*p[11]+p[24]+2*p[50])/26+(tr5*(15*pe[11]+pe[49]))/52},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(514590*p[11]-361920*p[14]+45467*p[24]+233622*p[50])/14976+(tr5*(85765*pe[11]-60320*pe[14]+38937*pe[49]))/9984},
{F[1,1,4]*F[1,1,7]*F[1,1,8],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-656238*p[11]+761943*p[14]+332651*p[24]-462812*p[50])/31824+(tr5*(-656238*pe[11]+761943*pe[14]-462812*pe[49]))/127296},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-6660*p[11]+4368*p[14]-1119*p[24]-5891*p[50])/234+(tr5*(-6660*pe[11]+4368*pe[14]-5891*pe[49]))/936},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-1158*p[11]-7800*p[14]+16994*p[24]+39955*p[50])/2808+(tr5*(-1158*pe[11]-7800*pe[14]+39955*pe[49]))/11232},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(1211118*p[11]-1159743*p[14]-173157*p[24]+1244132*p[50])/31824+(tr5*(1211118*pe[11]-1159743*pe[14]+1244132*pe[49]))/127296},
{F[1,1,5]*F[1,1,7]*F[1,1,8],(2*p[3])/3-p[4]/6+2*p[6]+(7*p[8])/2+(45*p[11])/26+9*p[14]-(1351*p[24])/468+(4*p[26])/3-(2*p[37])/3-p[38]+(4*p[40])/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(101*p[50])/26+(tr5*(pe[3]-pe[4]/4+pe[8]/2+(8*pe[26])/3+pe[40]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(6834*p[11]-8736*p[14]+12765*p[24]+32654*p[50])/1872+(tr5*(3417*pe[11]-4368*pe[14]+16327*pe[49]))/3744},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,8],(810*p[11]+7488*p[14]+4811*p[24]-934*p[50])/1872+tr5*((45*pe[11])/416+pe[14]-(467*pe[49])/3744)},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,8],(3132*p[11]-205*p[24]-1957*p[50])/936+(tr5*(3132*pe[11]-1957*pe[49]))/3744},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(99357684*p[11]-57123183*p[14]+34135032*p[24]+125902912*p[50])/572832+(tr5*(99357684*pe[11]-57123183*pe[14]+125902912*pe[49]))/2291328},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-59128830*p[11]+32693148*p[14]-90576809*p[24]-180358346*p[50])/1057536+(tr5*(-29564415*pe[11]+16346574*pe[14]-90179173*pe[49]))/2115072},
{F[1,1,6]*F[1,1,7]*F[1,1,8],(-p[4]+4*p[24]+8*p[26]-8*p[50])/6+(tr5*(-pe[4]+8*pe[26]-8*pe[49]))/24},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-39611226*p[11]+25329993*p[14]+24651876*p[24]+33730480*p[50])/286416+(tr5*(-39611226*pe[11]+25329993*pe[14]+33730480*pe[49]))/1145664},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-630*p[11]+31*p[24]+283*p[50])/156+(tr5*(-630*pe[11]+283*pe[49]))/624},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,8],(2862*p[11]-149*p[24]-1520*p[50])/936+tr5*((159*pe[11])/208-(95*pe[49])/234)},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(2280558*p[11]-1507821*p[14]-2271054*p[24]-3628744*p[50])/22032+(7*tr5*(325794*pe[11]-215403*pe[14]-518392*pe[49]))/88128},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-465066894*p[11]+363020424*p[14]+345259*p[24]-258364642*p[50])/763776+(tr5*(-232533447*pe[11]+181510212*pe[14]-129182321*pe[49]))/1527552},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-2941633494*p[11]+2067895908*p[14]-960019273*p[24]-3250234426*p[50])/13747968+(tr5*(-1470816747*pe[11]+1033947954*pe[14]-1625117213*pe[49]))/27495936},
{F[1,1,7]^2*F[1,1,8],-1/3*p[3]+p[4]/6-p[6]-(7*p[8])/4-(45*p[11])/52-(9*p[14])/2+(1039*p[24])/936-(4*p[26])/3+p[37]/3+p[38]/2-(2*p[40])/3-p[41]/3-p[42]/6-p[45]/6+p[49]/3+(407*p[50])/156+(tr5*(-12*pe[3]+5*pe[4]-6*pe[8]-48*pe[26]-12*pe[40]+64*pe[49]))/96},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-79104606*p[11]+63455808*p[14]-78380483*p[24]-210220710*p[50])/763776+(tr5*(-13184101*pe[11]+10575968*pe[14]-35036785*pe[49]))/509184},
{F[1,1,2]*F[1,1,7]^2*F[1,1,8],(4050*p[11]-7488*p[14]-5273*p[24]-2642*p[50])/3744+(tr5*(2025*pe[11]-3744*pe[14]-1321*pe[49]))/7488},
{F[1,1,3]*F[1,1,7]^2*F[1,1,8],(-216*p[11]+7*p[24]+85*p[50])/48+tr5*((-9*pe[11])/8+(85*pe[49])/192)},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(-31010388*p[11]+128271*p[14]+66338784*p[24]+153356720*p[50])/1145664+(tr5*(-31010388*pe[11]+128271*pe[14]+153356720*pe[49]))/4582656},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(749502606*p[11]-609025560*p[14]-66322657*p[24]+145954462*p[50])/2291328+(tr5*(374751303*pe[11]-304512780*pe[14]+72977231*pe[49]))/4582656},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(320718114*p[11]-239133102*p[14]+7604487*p[24]+172887950*p[50])/763776+(tr5*(160359057*pe[11]-119566551*pe[14]+86443975*pe[49]))/1527552},
{F[1,1,7]^3*F[1,1,8],(-24133458*p[11]+20296332*p[14]+12999637*p[24]+16007554*p[50])/176256+(tr5*(-12066729*pe[11]+10148166*pe[14]+8003777*pe[49]))/352512},
{F[1,1,1]*F[1,1,8]^2,(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/12+(tr5*(-48*pe[3]+5*pe[4]+4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/48},
{F[1,1,1]^2*F[1,1,8]^2,(-1282373070*p[11]+888562272*p[14]-1349010235*p[24]-3642815438*p[50])/2156544+(tr5*(-641186535*pe[11]+444281136*pe[14]-1821407719*pe[49]))/4313088},
{F[1,1,2]*F[1,1,8]^2,(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/624+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/624},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-2467*p[11]+2598*p[14]-1182*p[24]-2842*p[50])/48+(tr5*(-2467*pe[11]+2598*pe[14]-2842*pe[49]))/192},
{F[1,1,2]^2*F[1,1,8]^2,(-108138*p[11]+67860*p[14]-113855*p[24]-151166*p[50])/14976+(tr5*(-54069*pe[11]+33930*pe[14]-75583*pe[49]))/29952},
{F[1,1,3]*F[1,1,8]^2,2*p[3]-p[4]/16+(3*p[24]-2*p[26]+p[40])/4+(tr5*(3*pe[3]-(5*pe[4])/16-2*pe[6]-6*pe[8]-36*pe[14]+(7*pe[26])/2+2*pe[37]+2*pe[38]-(3*pe[40])/4-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(112325454*p[11]-73258848*p[14]+130772543*p[24]+348179270*p[50])/359424+(tr5*(56162727*pe[11]-36629424*pe[14]+174089635*pe[49]))/718848},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(-62262*p[11]+14040*p[14]+4201*p[24]-9512*p[50])/3744+(tr5*(-31131*pe[11]+7020*pe[14]-4756*pe[49]))/7488},
{F[1,1,3]^2*F[1,1,8]^2,(269036958*p[11]-139644960*p[14]-17536309*p[24]+31841710*p[50])/718848+(tr5*(134518479*pe[11]-69822480*pe[14]+15920855*pe[49]))/1437696},
{F[1,1,4]*F[1,1,8]^2,(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/48+(tr5*(48*pe[3]-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/192},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(-115366425*p[11]+62397192*p[14]-60424960*p[24]-173612318*p[50])/134784+(tr5*(-115366425*pe[11]+62397192*pe[14]-173612318*pe[49]))/539136},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(579114*p[11]-506532*p[14]+205521*p[24]+526066*p[50])/7488+(tr5*(289557*pe[11]-253266*pe[14]+263033*pe[49]))/14976},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(44092050*p[11]-35141808*p[14]+105498543*p[24]+264039166*p[50])/179712+(tr5*(22046025*pe[11]-17570904*pe[14]+132019583*pe[49]))/359424},
{F[1,1,4]^2*F[1,1,8]^2,(275274030*p[11]-147863040*p[14]+79472183*p[24]+264428446*p[50])/539136+(tr5*(137637015*pe[11]-73931520*pe[14]+132214223*pe[49]))/1078272},
{F[1,1,5]*F[1,1,8]^2,(312*p[3]-312*p[4]+936*p[6]+1638*p[8]+810*p[11]+4212*p[14]-415*p[24]+2496*p[26]-312*p[37]-468*p[38]+624*p[40]+312*p[41]+156*p[42]+156*p[45]-312*p[49]-3690*p[50])/1872+(tr5*(12*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/192},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(1038222*p[11]-806598*p[14]+166261*p[24]+714631*p[50])/5616+(tr5*(1038222*pe[11]-806598*pe[14]+714631*pe[49]))/22464},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(-7866*p[11]-6552*p[14]+21167*p[24]+50186*p[50])/7488+(tr5*(-3933*pe[11]-3276*pe[14]+25093*pe[49]))/14976},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(-705558*p[11]+552084*p[14]-121601*p[24]-514070*p[50])/4992+(tr5*(-352779*pe[11]+276042*pe[14]-257035*pe[49]))/9984},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(-16911606*p[11]+27345669*p[14]+15702561*p[24]+51061330*p[50])/2291328+(tr5*(-16911606*pe[11]+27345669*pe[14]+51061330*pe[49]))/9165312},
{F[1,1,5]^2*F[1,1,8]^2,(-258482106*p[11]+226058976*p[14]-27799385*p[24]-169950098*p[50])/1617408+(tr5*(-129241053*pe[11]+113029488*pe[14]-84975049*pe[49]))/3234816},
{F[1,1,6]*F[1,1,8]^2,(728*p[3]-156*p[4]+2184*p[6]+3510*p[8]+1890*p[11]+9828*p[14]-4227*p[24]+832*p[26]-728*p[37]-1092*p[38]+832*p[40]+728*p[41]+364*p[42]+364*p[45]-728*p[49]-2786*p[50])/624+(tr5*(84*pe[3]-19*pe[4]+18*pe[8]+176*pe[26]+36*pe[40]-224*pe[49]))/192},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(441498*p[11]-7332*p[14]+163577*p[24]+523246*p[50])/22464+(tr5*(220749*pe[11]-3666*pe[14]+261623*pe[49]))/44928},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(5953*p[11]+3107*p[14]+172*p[24]+2060*p[50])/624+(tr5*(5953*pe[11]+3107*pe[14]+2060*pe[49]))/2496},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-893190*p[11]+382668*p[14]-312263*p[24]-1191898*p[50])/44928+(tr5*(-446595*pe[11]+191334*pe[14]-595949*pe[49]))/89856},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(3778602*p[11]-1726491*p[14]+2328923*p[24]+5931222*p[50])/44928+(tr5*(1259534*pe[11]-575497*pe[14]+1977074*pe[49]))/59904},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(-1489241142*p[11]+1178151741*p[14]-147124318*p[24]-986967676*p[50])/2291328+(tr5*(-1489241142*pe[11]+1178151741*pe[14]-986967676*pe[49]))/9165312},
{F[1,1,6]^2*F[1,1,8]^2,(-9164569878*p[11]+6020389908*p[14]-3319093595*p[24]-13081573334*p[50])/27495936+(tr5*(-4582284939*pe[11]+3010194954*pe[14]-6540786667*pe[49]))/54991872},
{F[1,1,7]*F[1,1,8]^2,(-4*p[3])/3+(5*p[4])/12-4*p[6]-(13*p[8])/2-(45*p[11])/13-18*p[14]+(1637*p[24])/234-(8*p[26])/3+(4*p[37])/3+2*p[38]-(5*p[40])/3-(4*p[41])/3-(2*p[42])/3-(2*p[45])/3+(4*p[49])/3+(251*p[50])/39+(tr5*(-24*pe[3]+7*pe[4]-6*pe[8]-64*pe[26]-12*pe[40]+80*pe[49]))/48},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(1527702*p[11]-1252992*p[14]+157903*p[24]+908606*p[50])/44928+(tr5*(763851*pe[11]-626496*pe[14]+454303*pe[49]))/89856},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-54810*p[11]+13728*p[14]-17947*p[24]-47568*p[50])/3744+(tr5*(-9135*pe[11]+2288*pe[14]-7928*pe[49]))/2496},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(10938*p[11]-17628*p[14]+9020*p[24]+46939*p[50])/2808+(tr5*(10938*pe[11]-17628*pe[14]+46939*pe[49]))/11232},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-78718218*p[11]+38666433*p[14]-39844953*p[24]-112967098*p[50])/572832+(tr5*(-78718218*pe[11]+38666433*pe[14]-112967098*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(2845737870*p[11]-2404546716*p[14]-197064559*p[24]+900390810*p[50])/4582656+(tr5*(474289645*pe[11]-400757786*pe[14]+150065135*pe[49]))/3055104},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(3370551762*p[11]-2480835084*p[14]+38883775*p[24]+1931298918*p[50])/4582656+(tr5*(561758627*pe[11]-413472514*pe[14]+321883153*pe[49]))/3055104},
{F[1,1,7]^2*F[1,1,8]^2,(-960208458*p[11]+878878416*p[14]+1072570671*p[24]+1773547262*p[50])/4582656+(tr5*(-480104229*pe[11]+439439208*pe[14]+886773631*pe[49]))/9165312},
{F[1,1,8]^3,(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/520+(tr5*((3*pe[5])/5+(2*pe[6])/5+pe[7]/10-(6*pe[8])/5+(81*pe[11])/13-(63*pe[14])/5-2*pe[36]+(2*pe[38])/5+pe[41]+(2*pe[44])/5-4*pe[47]-pe[48]-(57*pe[49])/13))/4},
{F[1,1,1]*F[1,1,8]^3,(-1406568594*p[11]+706583904*p[14]+308644459*p[24]+357199790*p[50])/3234816+(tr5*(-703284297*pe[11]+353291952*pe[14]+178599895*pe[49]))/6469632},
{F[1,1,2]*F[1,1,8]^3,(584643*p[11]-451464*p[14]+149154*p[24]+505424*p[50])/5616+(tr5*(584643*pe[11]-451464*pe[14]+505424*pe[49]))/22464},
{F[1,1,3]*F[1,1,8]^3,(151376526*p[11]-84947616*p[14]-17179493*p[24]+2447758*p[50])/718848+(tr5*(75688263*pe[11]-42473808*pe[14]+1223879*pe[49]))/1437696},
{F[1,1,4]*F[1,1,8]^3,(1429560582*p[11]-610270752*p[14]-454766297*p[24]-692535034*p[50])/6469632+(tr5*(714780291*pe[11]-305135376*pe[14]-346267517*pe[49]))/12939264},
{F[1,1,5]*F[1,1,8]^3,(-20358018*p[11]+21893040*p[14]+10514831*p[24]+7761134*p[50])/1213056+(tr5*(-10179009*pe[11]+10946520*pe[14]+3880567*pe[49]))/2426112},
{F[1,1,6]*F[1,1,8]^3,(92714562*p[11]-78516360*p[14]+7816417*p[24]+53020522*p[50])/606528+(tr5*(46357281*pe[11]-39258180*pe[14]+26510261*pe[49]))/1213056},
{F[1,1,7]*F[1,1,8]^3,(-65373426*p[11]+51592320*p[14]-9088349*p[24]-44579594*p[50])/404352+(tr5*(-32686713*pe[11]+25796160*pe[14]-22289797*pe[49]))/808704},
{F[1,1,8]^4,(-8094877914*p[11]+5433398880*p[14]-1887692009*p[24]-7314782842*p[50])/25878528+(tr5*(-4047438957*pe[11]+2716699440*pe[14]-3657391421*pe[49]))/51757056},
{F[1,1,9],p[29]+(tr5*pe[29])/4},
{F[3,1]*F[1,1,9],(-67326*p[11]+37596*p[14]-7335*p[24]+98*p[50])/2496+(tr5*(-33663*pe[11]+18798*pe[14]+49*pe[49]))/4992},
{F[3,2]*F[1,1,9],(6810*p[11]-4368*p[14]-189*p[24]-2666*p[50])/624+(tr5*(3405*pe[11]-2184*pe[14]-1333*pe[49]))/1248},
{F[3,3]*F[1,1,9],(-5891454*p[11]+2949804*p[14]+327409*p[24]-1473230*p[50])/101088+(tr5*(-2945727*pe[11]+1474902*pe[14]-736615*pe[49]))/202176},
{F[3,4]*F[1,1,9],(-23562*p[11]+17628*p[14]+8819*p[24]+11190*p[50])/4992+(tr5*(-3927*pe[11]+2938*pe[14]+1865*pe[49]))/3328},
{F[3,5]*F[1,1,9],(-141684066*p[11]+108258228*p[14]-11847317*p[24]-81221558*p[50])/404352+(tr5*(-70842033*pe[11]+54129114*pe[14]-40610779*pe[49]))/808704},
{F[3,6]*F[1,1,9],(-46830*p[11]+36348*p[14]+4809*p[24]+12322*p[50])/3744+(tr5*(-23415*pe[11]+18174*pe[14]+6161*pe[49]))/7488},
{F[3,7]*F[1,1,9],(-393006*p[11]+305604*p[14]-48169*p[24]-256576*p[50])/1248+tr5*((-65501*pe[11])/832+(1959*pe[14])/32-(4009*pe[49])/78)},
{F[3,8]*F[1,1,9],(-3988146*p[11]+2937636*p[14]-272293*p[24]-2182066*p[50])/3744+(tr5*(-1994073*pe[11]+1468818*pe[14]-1091033*pe[49]))/7488},
{F[3,9]*F[1,1,9],(6270*p[11]+78*p[14]-4185*p[24]-8474*p[50])/936+(tr5*(3135*pe[11]+39*pe[14]-4237*pe[49]))/1872},
{F[3,10]*F[1,1,9],(-49638*p[11]+41028*p[14]-15939*p[24]-41654*p[50])/2496+(tr5*(-24819*pe[11]+20514*pe[14]-20827*pe[49]))/4992},
{F[3,11]*F[1,1,9],(-401598*p[11]+318060*p[14]-49219*p[24]-269125*p[50])/1944+(tr5*(-401598*pe[11]+318060*pe[14]-269125*pe[49]))/7776},
{F[3,12]*F[1,1,9],(91554*p[11]+7332*p[14]-2247*p[24]-157790*p[50])/14976+(tr5*(45777*pe[11]+3666*pe[14]-78895*pe[49]))/29952},
{F[3,13]*F[1,1,9],(8611758*p[11]-3623724*p[14]-3949*p[24]+1416746*p[50])/404352+(tr5*(4305879*pe[11]-1811862*pe[14]+708373*pe[49]))/808704},
{F[3,14]*F[1,1,9],(17442*p[11]+5772*p[14]+6889*p[24]-24702*p[50])/2496+(tr5*(2907*pe[11]+962*pe[14]-4117*pe[49]))/1664},
{F[3,15]*F[1,1,9],(-558*p[11]+312*p[14]+179*p[24]+176*p[50])/104+(tr5*(-279*pe[11]+156*pe[14]+88*pe[49]))/208},
{F[3,16]*F[1,1,9],(-180*p[11]+163*p[24]+1145*p[50])/312-(5*tr5*(36*pe[11]-229*pe[49]))/1248},
{F[3,17]*F[1,1,9],(827658*p[11]-771012*p[14]+289801*p[24]+1027054*p[50])/10368+(tr5*(413829*pe[11]-385506*pe[14]+513527*pe[49]))/20736},
{F[3,18]*F[1,1,9],(-8922*p[11]+26988*p[14]+7227*p[24]-35258*p[50])/4992+(tr5*(-4461*pe[11]+13494*pe[14]-17629*pe[49]))/9984},
{F[3,19]*F[1,1,9],(-14214*p[11]+8736*p[14]+249*p[24]+5074*p[50])/1872+(tr5*(-7107*pe[11]+4368*pe[14]+2537*pe[49]))/3744},
{F[3,20]*F[1,1,9],(831438*p[11]-551772*p[14]+145219*p[24]+603166*p[50])/25272+(tr5*(415719*pe[11]-275886*pe[14]+301583*pe[49]))/50544},
{F[3,21]*F[1,1,9],(-1770*p[11]-2652*p[14]+8547*p[24]+20630*p[50])/7488+(tr5*(-885*pe[11]-1326*pe[14]+10315*pe[49]))/14976},
{F[3,22]*F[1,1,9],(414*p[11]-312*p[14]-137*p[24]-118*p[50])/52+(tr5*(207*pe[11]-156*pe[14]-59*pe[49]))/104},
{eps5*F[3,23]*F[1,1,9],(65*p[12])/128+(-6*p[13]+p[51])/24+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/1536},
{F[3,24]*F[1,1,9],(774294*p[11]-602316*p[14]+95963*p[24]+508190*p[50])/3744+(tr5*(387147*pe[11]-301158*pe[14]+254095*pe[49]))/7488},
{F[3,27]*F[1,1,9],(-6*p[11]+5*(p[24]+2*p[50]))/208+(tr5*(-3*pe[11]+5*pe[49]))/416},
{F[3,28]*F[1,1,9],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,29]*F[1,1,9],(-3*(6*p[11]-5*(p[24]+2*p[50])))/208-(3*tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,30]*F[1,1,9],(6*p[11]-5*(p[24]+2*p[50]))/208+(tr5*(3*pe[11]-5*pe[49]))/416},
{F[3,31]*F[1,1,9],(-1920*p[11]+312*p[14]-194*p[24]+535*p[50])/156+tr5*((-40*pe[11])/13+pe[14]/2+(535*pe[49])/624)},
{F[3,32]*F[1,1,9],(-104970*p[11]-33696*p[14]-3291*p[24]+40088*p[50])/7488+tr5*((-17495*pe[11])/4992-(9*pe[14])/8+(5011*pe[49])/3744)},
{F[3,33]*F[1,1,9],(-210*p[11]+48*p[14]-5*p[24]+43*p[50])/8+(tr5*(-210*pe[11]+48*pe[14]+43*pe[49]))/32},
{F[3,34]*F[1,1,9],(-4570*p[11]-7904*p[14]-83*p[24]+4072*p[50])/312+(tr5*(-2285*pe[11]-3952*pe[14]+2036*pe[49]))/624},
{F[3,35]*F[1,1,9],(-3474*p[11]+2964*p[14]-17*p[24]-1906*p[50])/832+(tr5*(-1737*pe[11]+1482*pe[14]-953*pe[49]))/1664},
{F[3,36]*F[1,1,9],(-11370*p[11]-483*p[24]+5300*p[50])/936-(5*tr5*(1137*pe[11]-530*pe[49]))/1872},
{F[3,37]*F[1,1,9],(-8550*p[11]+3744*p[14]-493*p[24]+4968*p[50])/2496-(3*tr5*(475*pe[11]-4*(52*pe[14]+69*pe[49])))/1664},
{F[3,38]*F[1,1,9],(-6090*p[11]+2496*p[14]-567*p[24]+1622*p[50])/624+tr5*((-1015*pe[11])/416+pe[14]+(811*pe[49])/1248)},
{F[3,39]*F[1,1,9],(-8*(30*p[11]+p[24]-37*p[50]))/39-(2*tr5*(30*pe[11]-37*pe[49]))/39},
{F[3,40]*F[1,1,9],(210*p[11]-1248*p[14]-825*p[24]-7552*p[50])/2496+tr5*((35*pe[11])/1664-pe[14]/8-(59*pe[49])/78)},
{F[3,42]*F[1,1,9],(5910*p[11]-2496*p[14]+561*p[24]-1790*p[50])/312+tr5*((985*pe[11])/208-2*pe[14]-(895*pe[49])/624)},
{eps5*F[3,43]*F[1,1,9],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,44]*F[1,1,9],(235*p[11])/24+(7*p[24])/16-(34*p[50])/9+tr5*((235*pe[11])/96-(17*pe[49])/18)},
{eps5*F[3,45]*F[1,1,9],(-3*p[12]+96*p[13]-16*p[51])/384+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/1536},
{F[3,51]*F[1,1,9],(1166688*p[11]-927654*p[14]+191741*p[24]+860309*p[50])/16848+(tr5*(1166688*pe[11]-927654*pe[14]+860309*pe[49]))/67392},
{F[3,52]*F[1,1,9],(7899858*p[11]-6062160*p[14]+1980769*p[24]+6931648*p[50])/134784+(tr5*(3949929*pe[11]-3031080*pe[14]+3465824*pe[49]))/269568},
{F[3,53]*F[1,1,9],(-18834*p[11]+2964*p[14]-2817*p[24]+8198*p[50])/2496+(tr5*(-9417*pe[11]+1482*pe[14]+4099*pe[49]))/4992},
{F[3,54]*F[1,1,9],(62922*p[11]-61152*p[14]+3387*p[24]-7864*p[50])/1872+(tr5*(31461*pe[11]-4*(7644*pe[14]+983*pe[49])))/3744},
{F[3,55]*F[1,1,9],(610326*p[11]-521196*p[14]-34105*p[24]+1058318*p[50])/33696+(tr5*(305163*pe[11]-260598*pe[14]+529159*pe[49]))/67392},
{F[3,56]*F[1,1,9],(28850490*p[11]-20340528*p[14]+7151165*p[24]+31669472*p[50])/134784+(tr5*(14425245*pe[11]-10170264*pe[14]+15834736*pe[49]))/269568},
{F[3,57]*F[1,1,9],(73698*p[11]-46332*p[14]-2863*p[24]+34886*p[50])/2496+(tr5*(36849*pe[11]-23166*pe[14]+17443*pe[49]))/4992},
{F[3,58]*F[1,1,9],(121506*p[11]-88218*p[14]+44020*p[24]+163063*p[50])/156+(tr5*(121506*pe[11]-88218*pe[14]+163063*pe[49]))/624},
{F[3,59]*F[1,1,9],(-7354494*p[11]+4831944*p[14]-2569139*p[24]-10324316*p[50])/44928+(tr5*(-3677247*pe[11]+2415972*pe[14]-5162158*pe[49]))/89856},
{F[3,60]*F[1,1,9],(-580626*p[11]+406536*p[14]-140639*p[24]-564002*p[50])/8424+(tr5*(-290313*pe[11]+203268*pe[14]-282001*pe[49]))/16848},
{F[3,61]*F[1,1,9],(-60*p[11]+11*(p[24]+2*p[50]))/26+(tr5*(-30*pe[11]+11*pe[49]))/52},
{eps5*F[3,63]*F[1,1,9],-1/2*p[12]-(tr5*pe[12])/8},
{F[3,65]*F[1,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/416+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/832},
{F[3,66]*F[1,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,67]*F[1,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,68]*F[1,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/1248+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/2496},
{F[3,69]*F[1,1,9],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/117+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/234},
{eps5*F[3,70]*F[1,1,9],(-147*p[12]+96*p[13]-16*p[51])/384+(tr5*(-147*pe[12]+96*pe[13]-372*pe[17]-16*pe[50]))/1536},
{eps5*F[3,71]*F[1,1,9],(57*p[12])/64-p[13]/2-p[51]/12+(tr5*(171*pe[12]-4*(24*pe[13]+75*pe[17]+4*pe[50])))/768},
{F[3,73]*F[1,1,9],(30*p[11]+p[24]-24*p[50])/208+(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,74]*F[1,1,9],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,75]*F[1,1,9],(3*(30*p[11]+p[24]-24*p[50]))/208+(9*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,76]*F[1,1,9],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,77]*F[1,1,9],(-4*(14*p[11]-3*(p[24]+2*p[50])))/13-(2*tr5*(7*pe[11]-3*pe[49]))/13},
{F[3,79]*F[1,1,9],(8322*p[11]-5668*p[14]-149*p[24]+3446*p[50])/104+(tr5*(4161*pe[11]-2834*pe[14]+1723*pe[49]))/208},
{eps5*F[3,80]*F[1,1,9],(-85*p[12])/64+p[13]/2-p[51]/12+(tr5*(-255*pe[12]+96*pe[13]+636*pe[17]-16*pe[50]))/768},
{eps5*F[3,81]*F[1,1,9],-1/4*p[12]-(tr5*pe[12])/16},
{eps5*F[3,82]*F[1,1,9],p[12]/2+(tr5*pe[12])/8},
{F[1,1,1]^2*F[1,1,9],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/1560+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/1560},
{F[1,1,1]^3*F[1,1,9],(-103236*p[11]+199524*p[14]+3051*p[24]-375214*p[50])/11232+(tr5*(-51618*pe[11]+99762*pe[14]-187607*pe[49]))/22464},
{F[1,1,2]*F[1,1,9],p[30]+(tr5*pe[30])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(40134*p[11]-30972*p[14]+1895*p[24]+16854*p[50])/576+(tr5*(6689*pe[11]-5162*pe[14]+2809*pe[49]))/384},
{F[1,1,2]^2*F[1,1,9],(4320*p[3]-540*p[4]-864*p[5]-13776*p[6]-144*p[7]-12492*p[8]-2430*p[11]+84*p[14]+9341*p[24]-1440*p[26]-1440*p[36]-480*p[37]+10884*p[38]+2160*p[40]-7320*p[41]-6180*p[42]-2436*p[45]-2040*p[49]+1710*p[50])/4320+(tr5*(3510*pe[3]-585*pe[4]-468*pe[5]+3588*pe[6]-78*pe[7]-3744*pe[8]+16065*pe[11]-72202*pe[14]+3900*pe[26]-780*pe[36]+2080*pe[37]+4888*pe[38]+2730*pe[41]+2028*pe[44]-36140*pe[47]-7800*pe[48]-15985*pe[49]))/9360},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(1406670*p[11]-1101048*p[14]+154997*p[24]+866914*p[50])/3744+(tr5*(703335*pe[11]-550524*pe[14]+433457*pe[49]))/7488},
{F[1,1,2]^3*F[1,1,9],(72149346*p[11]-64447812*p[14]+31102525*p[24]+106230538*p[50])/606528+(tr5*(36074673*pe[11]-32223906*pe[14]+53115269*pe[49]))/1213056},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(2532*p[11]-11778*p[14]+5482*p[24]+35937*p[50])/1872+(tr5*(844*pe[11]-3926*pe[14]+11979*pe[49]))/2496},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(7830*p[11]-7020*p[14]+3511*p[24]+14107*p[50])/936+(tr5*(7830*pe[11]-7020*pe[14]+14107*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(15570*p[11]-14040*p[14]+5147*p[24]+23996*p[50])/1872+(tr5*(7785*pe[11]-7020*pe[14]+11998*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,9],(136*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/160+(tr5*(221*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/1040},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(82683*p[11]-64818*p[14]+563*p[24]+73640*p[50])/3744+(tr5*(82683*pe[11]-64818*pe[14]+73640*pe[49]))/14976},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(-4266*p[11]+4992*p[14]-3075*p[24]-7333*p[50])/1248+tr5*((-711*pe[11])/832+pe[14]-(7333*pe[49])/4992)},
{F[1,1,3]^3*F[1,1,9],(76114017*p[11]-52371618*p[14]+20012354*p[24]+81985952*p[50])/202176+(tr5*(76114017*pe[11]-52371618*pe[14]+81985952*pe[49]))/808704},
{F[1,1,4]*F[1,1,9],p[31]+(tr5*pe[31])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(159954*p[11]-157404*p[14]+71325*p[24]+318202*p[50])/7488+(tr5*(79977*pe[11]-78702*pe[14]+159101*pe[49]))/14976},
{F[1,1,2]*F[1,1,4]*F[1,1,9],-2*p[3]+p[4]/4-(4*p[5])/5+(161*p[6])/45-(2*p[7])/15+(221*p[8])/60-(129*p[11])/104+(479*p[14])/180-(116939*p[24])/28080+(2*p[26])/3+(8*p[36])/3+(2*p[37])/9-(421*p[38])/180-p[40]+(25*p[41])/18+(49*p[42])/36+(149*p[45])/180+(17*p[49])/18+(817*p[50])/936+tr5*((-3*pe[3])/4+pe[4]/8+(-468*pe[5]+78*pe[6]-78*pe[7]+3276*pe[8]-4860*pe[11]+29783*pe[14]-1950*pe[26]+1560*pe[36]-1040*pe[37]-1742*pe[38]-780*pe[41]-312*pe[44]+11050*pe[47]+2145*pe[48]+5760*pe[49])/2340)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(-145812*p[11]+115986*p[14]-4447*p[24]-55148*p[50])/936+(tr5*(-72906*pe[11]+57993*pe[14]-27574*pe[49]))/1872},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-7308438*p[11]+5369052*p[14]-1301799*p[24]-6098986*p[50])/22464+(tr5*(-3654219*pe[11]+2684526*pe[14]-3049493*pe[49]))/44928},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-1098*p[11]+40716*p[14]-15829*p[24]-123022*p[50])/3744+(tr5*(-549*pe[11]+20358*pe[14]-61511*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-891*p[11])/52+15*p[14]+(-6161*p[24]-26492*p[50])/936+tr5*((-891*pe[11])/208+(15*pe[14])/4-(6623*pe[49])/936)},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(13202862*p[11]-8648796*p[14]+4853299*p[24]+18997958*p[50])/254592+(tr5*(6601431*pe[11]-4324398*pe[14]+9498979*pe[49]))/509184},
{F[1,1,4]^2*F[1,1,9],(-56160*p[3]+7020*p[4]+95472*p[5]-157872*p[6]+15912*p[7]-553644*p[8]+752490*p[11]-773292*p[14]-187103*p[24]+18720*p[26]-374400*p[36]+6240*p[37]+97188*p[38]-28080*p[40]-45240*p[41]-17940*p[42]+17628*p[45]+26520*p[49]-529530*p[50])/112320+(tr5*(-3510*pe[3]+585*pe[4]+3978*pe[5]-1248*pe[6]+663*pe[7]-13806*pe[8]+35235*pe[11]+3172*pe[14]-3900*pe[26]-15600*pe[36]-2080*pe[37]+962*pe[38]-390*pe[41]+1482*pe[44]+3380*pe[47]-390*pe[48]-20115*pe[49]))/18720},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(-124959*p[11]+79638*p[14]-29*(2701*p[24]+7508*p[50]))/3744+(tr5*(-124959*pe[11]+79638*pe[14]-217732*pe[49]))/14976},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(-22837374*p[11]+17845308*p[14]-9601303*p[24]-32401870*p[50])/134784+(tr5*(-11418687*pe[11]+8922654*pe[14]-16200935*pe[49]))/269568},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(129654*p[11]-143676*p[14]+124447*p[24]+427930*p[50])/14976+(tr5*(64827*pe[11]-71838*pe[14]+213965*pe[49]))/29952},
{F[1,1,4]^3*F[1,1,9],(-218653290*p[11]+155679732*p[14]-5*(8266657*p[24]+31332514*p[50]))/1213056+(tr5*(-109326645*pe[11]+77839866*pe[14]-78331285*pe[49]))/2426112},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-3780*p[11]+2340*p[14]-1777*p[24]-4906*p[50])/1248+(tr5*(-1890*pe[11]+1170*pe[14]-2453*pe[49]))/2496},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],(-3636*p[11]+2340*p[14]-1897*p[24]-5146*p[50])/624+(tr5*(-1818*pe[11]+1170*pe[14]-2573*pe[49]))/1248},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-28734*p[11]+683436*p[14]-396839*p[24]-1206714*p[50])/22464+(tr5*(-4789*pe[11]+113906*pe[14]-201119*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(6*p[11]-5*(p[24]+2*p[50]))/104+(tr5*(3*pe[11]-5*pe[49]))/208},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(-270*p[11]+329*(p[24]+2*p[50]))/312+(tr5*(-135*pe[11]+329*pe[49]))/624},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(22086*p[11]-14040*p[14]+9779*p[24]+29880*p[50])/4992+(3*tr5*(1227*pe[11]-780*pe[14]+1660*pe[49]))/3328},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(4320*p[3]-540*p[4]-1296*p[5]+1776*p[6]-216*p[7]+6732*p[8]-13770*p[11]+9516*p[14]+11279*p[24]-1440*p[26]+5760*p[36]-480*p[37]-1284*p[38]+2160*p[40]+600*p[41]-780*p[42]-924*p[45]-2040*p[49]+9690*p[50])/1440+(tr5*(270*pe[3]-45*pe[4]-54*pe[5]+24*pe[6]-9*pe[7]-162*pe[8]-405*pe[11]-3136*pe[14]+300*pe[26]+240*pe[36]+160*pe[37]+94*pe[38]+90*pe[41]-6*pe[44]-980*pe[47]-150*pe[48]-75*pe[49]))/240},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(43320*p[11]-35880*p[14]+25351*p[24]+80394*p[50])/1248+(tr5*(7220*pe[11]-5980*pe[14]+13399*pe[49]))/832},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(12387378*p[11]-9644388*p[14]+3308153*p[24]+13349578*p[50])/22464+(tr5*(6193689*pe[11]-4822194*pe[14]+6674789*pe[49]))/44928},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-12078*p[11]+14040*p[14]-8057*p[24]-30284*p[50])/1248+(tr5*(-6039*pe[11]+7020*pe[14]-15142*pe[49]))/2496},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(87592770*p[11]-66836484*p[14]+18635771*p[24]+75233102*p[50])/134784+(tr5*(43796385*pe[11]-33418242*pe[14]+37616551*pe[49]))/269568},
{F[1,1,5]^2*F[1,1,9],(-4320*p[3]+540*p[4]+1296*p[5]-1776*p[6]+216*p[7]-6732*p[8]+13770*p[11]-9516*p[14]-11279*p[24]+1440*p[26]-5760*p[36]+480*p[37]+1284*p[38]-2160*p[40]-600*p[41]+780*p[42]+924*p[45]+2040*p[49]-9690*p[50])/2880+(tr5*(-270*pe[3]+45*pe[4]+54*pe[5]-24*pe[6]+9*pe[7]+162*pe[8]+405*pe[11]+3136*pe[14]-300*pe[26]-240*pe[36]-160*pe[37]-94*pe[38]-90*pe[41]+6*pe[44]+980*pe[47]+150*pe[48]+75*pe[49]))/480},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-64872*p[11]+48672*p[14]-20729*p[24]-59294*p[50])/2496+(tr5*(-32436*pe[11]+24336*pe[14]-29647*pe[49]))/4992},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(-148654494*p[11]+5*(21954348*p[14]-7237219*p[24]-29181910*p[50]))/404352+(tr5*(-74327247*pe[11]+95*(577746*pe[14]-767945*pe[49])))/808704},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(40926*p[11]-31512*p[14]+5961*p[24]+16940*p[50])/2496+(tr5*(20463*pe[11]-15756*pe[14]+8470*pe[49]))/4992},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(-106069554*p[11]+85005180*p[14]-23161913*p[24]-95870960*p[50])/202176+(tr5*(-53034777*pe[11]+42502590*pe[14]-47935480*pe[49]))/404352},
{F[1,1,5]^3*F[1,1,9],(7461504*p[11]-6291432*p[14]+1785455*p[24]+8048672*p[50])/46656+tr5*((2159*pe[11])/54-(9709*pe[14])/288+(251521*pe[49])/5832)},
{F[1,1,6]*F[1,1,9],-p[20]-p[21]+p[34]-p[43]+(tr5*(-pe[21]-pe[22]+pe[34]-pe[42]))/4},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(-8494*p[11]+1144*p[14]+2407*p[24]+5048*p[50])/1248+(tr5*(-4247*pe[11]+572*pe[14]+2524*pe[49]))/2496},
{F[1,1,2]*F[1,1,6]*F[1,1,9],(-156*p[8]-270*p[11]+468*p[14]-35*p[24]-52*p[38]-104*p[41]-52*p[42]-52*p[45]+190*p[50])/104+(tr5*(2*pe[6]-pe[38]-4*pe[47]-pe[48]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-23286*p[11]+10140*p[14]+789*p[24]-26294*p[50])/3744+(tr5*(-11643*pe[11]+5070*pe[14]-13147*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-27528*p[11]+28782*p[14]-1851*p[24]-15103*p[50])/1872+(tr5*(-27528*pe[11]+28782*pe[14]-15103*pe[49]))/7488},
{F[1,1,3]*F[1,1,6]*F[1,1,9],(-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/80+(tr5*(-351*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/520},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(-15285*p[11]+6630*p[14]-1335*p[24]-9716*p[50])/624+(tr5*(-15285*pe[11]+6630*pe[14]-9716*pe[49]))/2496},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(3*(1096*p[11]-1248*p[14]+92*p[24]+717*p[50]))/208+(3*tr5*(1096*pe[11]-1248*pe[14]+717*pe[49]))/832},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-2972336574*p[11]+1973781420*p[14]-869512725*p[24]-3447161126*p[50])/4582656+(tr5*(-1486168287*pe[11]+986890710*pe[14]-1723580563*pe[49]))/9165312},
{F[1,1,4]*F[1,1,6]*F[1,1,9],(156*p[8]+270*p[11]-468*p[14]+35*p[24]+52*p[38]+104*p[41]+52*p[42]+52*p[45]-190*p[50])/104+(tr5*(-2*pe[6]+pe[38]+4*pe[47]+pe[48]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(7382*p[11]-2990*p[14]+58*p[24]+2287*p[50])/312+(tr5*(7382*pe[11]-2990*pe[14]+2287*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(20508*p[11]-23166*p[14]+2085*p[24]+14167*p[50])/936+(tr5*(20508*pe[11]-23166*pe[14]+14167*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-1893105*p[11]+1264419*p[14]-166*(3308*p[24]+13727*p[50]))/5304+(tr5*(-1893105*pe[11]+1264419*pe[14]-2278682*pe[49]))/21216},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-426654*p[11]+312156*p[14]-5*(651*p[24]+25742*p[50]))/14976+(tr5*(-213327*pe[11]+156078*pe[14]-64355*pe[49]))/29952},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,9],(30*p[11]+p[24]-24*p[50])/208+(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-7662*p[11]+4680*p[14]-2507*p[24]-8680*p[50])/832+(tr5*(-3831*pe[11]+2340*pe[14]-4340*pe[49]))/1664},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(69366*p[11]-42588*p[14]-5285*p[24]+12102*p[50])/2496+(tr5*(11561*pe[11]-7098*pe[14]+2017*pe[49]))/1664},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(-79386*p[11]+40092*p[14]+3287*p[24]-16358*p[50])/4992+(tr5*(-39693*pe[11]+20046*pe[14]-8179*pe[49]))/9984},
{F[1,1,6]^2*F[1,1,9],(312*p[5]+208*p[6]-208*p[7]+1716*p[8]+1890*p[11]+14508*p[14]-5683*p[24]-2080*p[36]-572*p[38]-1040*p[41]-1300*p[42]-1092*p[45]-1330*p[50])/2080+(tr5*(39*pe[5]+676*pe[6]-26*pe[7]+702*pe[8]+1080*pe[11]+351*pe[14]-260*pe[36]-234*pe[38]+195*pe[41]+26*pe[44]-1300*pe[47]-325*pe[48]-760*pe[49]))/1040},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(-49011*p[11]-4446*p[14]-36*p[24]+44674*p[50])/3744+(tr5*(-49011*pe[11]-4446*pe[14]+44674*pe[49]))/14976},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(-44622*p[11]+44928*p[14]-3089*p[24]-11417*p[50])/3744+tr5*((-2479*pe[11])/832+3*pe[14]-(11417*pe[49])/14976)},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(665278677*p[11]-456395160*p[14]+220732531*p[24]+826335691*p[50])/1145664+(tr5*(665278677*pe[11]-456395160*pe[14]+826335691*pe[49]))/4582656},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(12969516*p[11]-7984314*p[14]+3352177*p[24]+13227338*p[50])/63648+(tr5*(6484758*pe[11]-3992157*pe[14]+6613669*pe[49]))/127296},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(12606*p[11]-16536*p[14]+5511*p[24]+22072*p[50])/4992+(tr5*(6303*pe[11]-8268*pe[14]+11036*pe[49]))/9984},
{F[1,1,6]^3*F[1,1,9],(-373800006*p[11]+354382548*p[14]-159427361*p[24]-546883874*p[50])/4582656+(tr5*(-186900003*pe[11]+177191274*pe[14]-273441937*pe[49]))/9165312},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(53886*p[11]-49608*p[14]+231*p[24]+56245*p[50])/1872+(tr5*(53886*pe[11]-49608*pe[14]+56245*pe[49]))/7488},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(15570*p[11]-13728*p[14]+3535*p[24]+16378*p[50])/624+(tr5*(7785*pe[11]-6864*pe[14]+8189*pe[49]))/1248},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(12930*p[11]-13728*p[14]+3863*p[24]+17840*p[50])/624+(tr5*(6465*pe[11]-6864*pe[14]+8920*pe[49]))/1248},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,9],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,9],(30*p[11]+p[24]+28*p[50])/52+(tr5*(15*pe[11]+14*pe[49]))/104},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-2225238*p[11]+2543502*p[14]-7359112*p[24]-20726525*p[50])/127296+(tr5*(-2225238*pe[11]+2543502*pe[14]-20726525*pe[49]))/509184},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-1355*p[11])/39+22*p[14]-(238*p[24])/39-(21031*p[50])/936+(tr5*(-32520*pe[11]+20592*pe[14]-21031*pe[49]))/3744},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-2265*p[11])/52+44*p[14]-(1295*p[24])/104-(2203*p[50])/39+(tr5*(-6795*pe[11]+6864*pe[14]-8812*pe[49]))/624},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(440490*p[11]-318240*p[14]+80307*p[24]+304420*p[50])/7488+(5*tr5*(44049*pe[11]-31824*pe[14]+30442*pe[49]))/14976},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,9],(25*(30*p[11]+p[24]-24*p[50]))/312+(25*tr5*(5*pe[11]-4*pe[49]))/208},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-765*p[11])/16+33*p[14]-(219*p[24])/32-(251*p[50])/8+(tr5*(-765*pe[11]+528*pe[14]-502*pe[49]))/64},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(74790*p[11]-43680*p[14]+10085*p[24]+33404*p[50])/2496+(tr5*(37395*pe[11]-21840*pe[14]+16702*pe[49]))/4992},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-11514*p[11]+26208*p[14]-6291*p[24]-41260*p[50])/1872+(tr5*(-5757*pe[11]+13104*pe[14]-20630*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,9],(90*p[11]+3*p[24]-59*p[50])/104+(tr5*(90*pe[11]-59*pe[49]))/416},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(4156710*p[11]-3561870*p[14]+7648384*p[24]+20992133*p[50])/21216+(tr5*(4156710*pe[11]-3561870*pe[14]+20992133*pe[49]))/84864},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-9030*p[11]-405*p[24]+3311*p[50])/936-(301*tr5*(30*pe[11]-11*pe[49]))/3744},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-30*p[11]-p[24]+24*p[50])/104-(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-4387570*p[11]+3208270*p[14]-7634274*p[24]-20481249*p[50])/42432+(tr5*(-4387570*pe[11]+3208270*pe[14]-20481249*pe[49]))/169728},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(-37686*p[11]+38376*p[14]+2025*p[24]-14644*p[50])/1872+(tr5*(-18843*pe[11]+19188*pe[14]-7322*pe[49]))/3744},
{F[1,1,2]*F[1,1,7]^2*F[1,1,9],(-330*p[11]-11*p[24]+108*p[50])/312+(tr5*(-55*pe[11]+18*pe[49]))/208},
{F[1,1,3]*F[1,1,7]^2*F[1,1,9],(-30*p[11]-p[24]-28*p[50])/104+(tr5*(-15*pe[11]-14*pe[49]))/208},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(1295*p[11])/78-6*p[14]+(5*p[24])/26-(1603*p[50])/936+(tr5*(15540*pe[11]-5616*pe[14]-1603*pe[49]))/3744},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(7710*p[11]-2496*p[14]+621*p[24]-3022*p[50])/624+tr5*((1285*pe[11])/416-pe[14]-(1511*pe[49])/1248)},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(-74106*p[11]-4992*p[14]+1305*p[24]+28480*p[50])/3744+tr5*((-4117*pe[11])/832-pe[14]/3+(445*pe[49])/234)},
{F[1,1,7]^3*F[1,1,9],(4694*p[11]+6136*p[14]-2759*p[24]-9392*p[50])/1872+(tr5*(2347*pe[11]+3068*pe[14]-4696*pe[49]))/3744},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(-158742*p[11]+98124*p[14]-30111*p[24]+16738*p[50])/7488+(tr5*(-79371*pe[11]+49062*pe[14]+8369*pe[49]))/14976},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(-236403*p[11]+185952*p[14]-35873*p[24]-150630*p[50])/936+(tr5*(-78801*pe[11]+61984*pe[14]-50210*pe[49]))/1248},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-633054*p[11]+515580*p[14]-140525*p[24]-487048*p[50])/3744+(tr5*(-316527*pe[11]+257790*pe[14]-243524*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-37326*p[11]+34476*p[14]-19855*p[24]-76578*p[50])/3744+(tr5*(-6221*pe[11]+5746*pe[14]-12763*pe[49]))/2496},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-7668*p[11]+7020*p[14]-3646*p[24]-14377*p[50])/936+(tr5*(-7668*pe[11]+7020*pe[14]-14377*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-7284*p[11]+10608*p[14]+4185*p[24]-46022*p[50])/3744+(tr5*(-3642*pe[11]+5304*pe[14]-23011*pe[49]))/7488},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(188910*p[11]-152412*p[14]+61053*p[24]+134066*p[50])/3744+(tr5*(94455*pe[11]-76206*pe[14]+67033*pe[49]))/7488},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(669414*p[11]-528216*p[14]+138227*p[24]+492202*p[50])/1872+(tr5*(334707*pe[11]-264108*pe[14]+246101*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(73314*p[11]-134316*p[14]+4841*p[24]+211754*p[50])/7488+(tr5*(36657*pe[11]-67158*pe[14]+105877*pe[49]))/14976},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-83393*p[11])/624+(5*(5109*p[14]-1955*p[24]-5782*p[50]))/234+(tr5*(-250179*pe[11]+40*(5109*pe[14]-5782*pe[49])))/7488},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(288*p[11]-180*p[14]+139*p[24]+382*p[50])/48+(tr5*(144*pe[11]-90*pe[14]+191*pe[49]))/96},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(288*p[11]-180*p[14]+139*p[24]+350*p[50])/48+(tr5*(144*pe[11]-90*pe[14]+175*pe[49]))/96},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(-6*p[11]+5*(p[24]+2*p[50]))/26+(tr5*(-3*pe[11]+5*pe[49]))/52},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(267102*p[11]-202020*p[14]+80887*p[24]+225630*p[50])/2496+(tr5*(44517*pe[11]-33670*pe[14]+37605*pe[49]))/1664},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-264402*p[11]+203892*p[14]-87609*p[24]-254726*p[50])/4992+(tr5*(-132201*pe[11]+101946*pe[14]-127363*pe[49]))/9984},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(27338*p[11]-11180*p[14]-23*p[24]+7598*p[50])/1248+(tr5*(13669*pe[11]-5590*pe[14]+3799*pe[49]))/2496},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(43266*p[11]-32604*p[14]-1995*p[24]+35114*p[50])/3744+(tr5*(21633*pe[11]-16302*pe[14]+17557*pe[49]))/7488},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(13746*p[11]+8580*p[14]+5445*p[24]+39386*p[50])/2496+(tr5*(6873*pe[11]+4290*pe[14]+19693*pe[49]))/4992},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-30146*p[11]+12116*p[14]-289*p[24]-9470*p[50])/1248+(tr5*(-15073*pe[11]+6058*pe[14]-4735*pe[49]))/2496},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],(1135*p[11])/208+p[14]+(353*p[24])/416+(43*p[50])/78+(tr5*((1135*pe[11])/208+pe[14]+(43*pe[49])/78))/4},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-11202*p[11]+1812*p[14]-2649*p[24]-13174*p[50])/1152+(tr5*(-5601*pe[11]+906*pe[14]-6587*pe[49]))/2304},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-59*p[11])/3+14*p[14]-(4*p[24])/3-(1603*p[50])/72+tr5*((-59*pe[11])/12+(7*pe[14])/2-(1603*pe[49])/288)},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-15570*p[11]+13728*p[14]-3535*p[24]-15962*p[50])/624+(tr5*(-7785*pe[11]+6864*pe[14]-7981*pe[49]))/1248},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(1355*p[11])/39-22*p[14]+(238*p[24])/39+(21031*p[50])/936+(tr5*(32520*pe[11]-20592*pe[14]+21031*pe[49]))/3744},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-1920*p[11]+312*p[14]-194*p[24]+431*p[50])/156+tr5*((-40*pe[11])/13+pe[14]/2+(431*pe[49])/624)},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(1950*p[11]-1344*p[14]+309*p[24]+1444*p[50])/144+(tr5*(975*pe[11]-672*pe[14]+722*pe[49]))/288},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(-8130*p[11]+12480*p[14]-4587*p[24]-3116*p[50])/3744+(tr5*(-4065*pe[11]+6240*pe[14]-1558*pe[49]))/7488},
{F[1,1,8]^2*F[1,1,9],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/1560+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/1560},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(484782*p[11]-439764*p[14]+119421*p[24]+461714*p[50])/7488+(tr5*(242391*pe[11]-219882*pe[14]+230857*pe[49]))/14976},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(342906*p[11]-265980*p[14]+67754*p[24]+246021*p[50])/1872+(tr5*(114302*pe[11]-88660*pe[14]+82007*pe[49]))/2496},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(57930*p[11]+9204*p[14]+62381*p[24]+53106*p[50])/14976+(tr5*(9655*pe[11]+1534*pe[14]+8851*pe[49]))/9984},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-1146666*p[11]+977340*p[14]-360045*p[24]-1138378*p[50])/14976+(tr5*(-573333*pe[11]+488670*pe[14]-569189*pe[49]))/29952},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(3270*p[11]+936*p[14]-3297*p[24]-16916*p[50])/2496+(tr5*(1635*pe[11]+468*pe[14]-8458*pe[49]))/4992},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(-64566*p[11]+20514*p[14]-7*(498*p[24]+4103*p[50]))/3744+(tr5*(-64566*pe[11]+20514*pe[14]-28721*pe[49]))/14976},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(55746*p[11]-24960*p[14]+8691*p[24]+51650*p[50])/3744+tr5*((3097*pe[11])/832-(5*pe[14])/3+(25825*pe[49])/7488)},
{F[1,1,8]^3*F[1,1,9],(-3538350*p[11]+2716428*p[14]-572035*p[24]-2427950*p[50])/22464+(tr5*(-1769175*pe[11]+1358214*pe[14]-1213975*pe[49]))/44928},
{F[1,1,9]^2,(-624*p[5]+624*p[6]-104*p[7]+468*p[8]-2430*p[11]+6084*p[14]+240*p[20]+240*p[21]-939*p[24]-240*p[30]-240*p[31]+240*p[33]-240*p[34]+480*p[35]-156*p[38]-520*p[41]-260*p[42]+240*p[43]+364*p[45]+1710*p[50])/480+(tr5*(-78*pe[5]+208*pe[6]-13*pe[7]+156*pe[8]-135*pe[11]+468*pe[14]+30*pe[21]+30*pe[22]-30*pe[30]-30*pe[31]+30*pe[33]-30*pe[34]+60*pe[35]-52*pe[38]+30*pe[42]+78*pe[44]-260*pe[47]-65*pe[48]+95*pe[49]))/240},
{F[1,1,1]*F[1,1,9]^2,(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,9]^2,(-922386*p[11]+733980*p[14]-192097*p[24]-817562*p[50])/7488+(tr5*(-461193*pe[11]+366990*pe[14]-408781*pe[49]))/14976},
{F[1,1,2]*F[1,1,9]^2,2*p[3]-p[4]/4-(13*p[5])/10+(136*p[6])/45-(13*p[7])/60+(391*p[8])/60-(789*p[11])/104+(1789*p[14])/180+(110081*p[24])/28080-(2*p[26])/3+(16*p[36])/3-(2*p[37])/9-(371*p[38])/180+p[40]+(29*p[41])/18+(23*p[42])/36+(49*p[45])/180-(17*p[49])/18+(4997*p[50])/936+(tr5*(7020*pe[3]-1170*pe[4]-3042*pe[5]-3588*pe[6]-507*pe[7]-3276*pe[8]-25515*pe[11]-47528*pe[14]+7800*pe[26]+12480*pe[36]+4160*pe[37]+1352*pe[38]+780*pe[41]-858*pe[44]-6760*pe[47]+780*pe[48]+8595*pe[49]))/9360},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(-322695*p[11]+238134*p[14]+2237*p[24]-94196*p[50])/1872+(tr5*(-322695*pe[11]+238134*pe[14]-94196*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,9]^2,(45348606*p[11]-26958204*p[14]+18994327*p[24]+69055846*p[50])/404352+(tr5*(22674303*pe[11]-13479102*pe[14]+34527923*pe[49]))/808704},
{F[1,1,3]*F[1,1,9]^2,(136*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/160+(tr5*(221*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/1040},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(56604*p[11]-40560*p[14]+19091*p[24]+78586*p[50])/2496+(tr5*(28302*pe[11]-20280*pe[14]+39293*pe[49]))/4992},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(-95832*p[11]+96408*p[14]-36880*p[24]-152839*p[50])/3744+(tr5*(-95832*pe[11]+96408*pe[14]-152839*pe[49]))/14976},
{F[1,1,3]^2*F[1,1,9]^2,(-2308026*p[11]+1705148*p[14]-509997*p[24]-2220490*p[50])/6912+(tr5*(-1154013*pe[11]+852574*pe[14]-1110245*pe[49]))/13824},
{F[1,1,4]*F[1,1,9]^2,(-56160*p[3]+7020*p[4]+95472*p[5]-270192*p[6]+15912*p[7]-469404*p[8]+315090*p[11]-745212*p[14]-443*p[24]+18720*p[26]-374400*p[36]+6240*p[37]+181428*p[38]-28080*p[40]-157560*p[41]-102180*p[42]-66612*p[45]+26520*p[49]-221730*p[50])/112320+(tr5*(-3510*pe[3]+585*pe[4]+3978*pe[5]+8112*pe[6]+663*pe[7]+234*pe[8]+35235*pe[11]-27248*pe[14]-3900*pe[26]-15600*pe[36]-2080*pe[37]+962*pe[38]+1950*pe[41]+1482*pe[44]-24700*pe[47]-7410*pe[48]-20115*pe[49]))/18720},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(637857*p[11]-476034*p[14]+23039*p[24]+274228*p[50])/3744+(tr5*(637857*pe[11]-476034*pe[14]+274228*pe[49]))/14976},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(24043986*p[11]-18444132*p[14]+3845425*p[24]+17543506*p[50])/31104+(tr5*(12021993*pe[11]-9222066*pe[14]+8771753*pe[49]))/62208},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(4492968*p[11]-3222336*p[14]+1515504*p[24]+6279175*p[50])/63648+(tr5*(4492968*pe[11]-3222336*pe[14]+6279175*pe[49]))/254592},
{F[1,1,4]^2*F[1,1,9]^2,(-5711742*p[11]+4202388*p[14]-741301*p[24]-3810400*p[50])/15552+(tr5*(-2855871*pe[11]+2101194*pe[14]-1905200*pe[49]))/31104},
{F[1,1,5]*F[1,1,9]^2,(-4320*p[3]+540*p[4]+1296*p[5]-1776*p[6]+216*p[7]-6732*p[8]+13770*p[11]-9516*p[14]-11279*p[24]+1440*p[26]-5760*p[36]+480*p[37]+1284*p[38]-2160*p[40]-600*p[41]+780*p[42]+924*p[45]+2040*p[49]-9690*p[50])/2880+(tr5*(-270*pe[3]+45*pe[4]+54*pe[5]-24*pe[6]+9*pe[7]+162*pe[8]+405*pe[11]+3136*pe[14]-300*pe[26]-240*pe[36]-160*pe[37]-94*pe[38]-90*pe[41]+6*pe[44]+980*pe[47]+150*pe[48]+75*pe[49]))/480},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-51060*p[11]+40560*p[14]-28755*p[24]-89906*p[50])/2496+(tr5*(-25530*pe[11]+20280*pe[14]-44953*pe[49]))/4992},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(-213887790*p[11]+162674460*p[14]-45923491*p[24]-195534046*p[50])/404352+(tr5*(-106943895*pe[11]+81337230*pe[14]-97767023*pe[49]))/808704},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(49890*p[11]-42120*p[14]+21189*p[24]+81040*p[50])/4992+(5*tr5*(4989*pe[11]-4212*pe[14]+8104*pe[49]))/9984},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(-88409394*p[11]+73955700*p[14]-28246103*p[24]-97679690*p[50])/404352+(tr5*(-44204697*pe[11]+36977850*pe[14]-48839845*pe[49]))/808704},
{F[1,1,5]^2*F[1,1,9]^2,(29673918*p[11]-25767612*p[14]+8069201*p[24]+31080914*p[50])/134784+(tr5*(14836959*pe[11]-12883806*pe[14]+15540457*pe[49]))/269568},
{F[1,1,6]*F[1,1,9]^2,(2184*p[5]-624*p[6]-416*p[7]+1092*p[8]+5130*p[11]+3276*p[14]-3391*p[24]-2080*p[36]-364*p[38]-260*p[42]+1196*p[45]-3610*p[50])/2080+(tr5*(273*pe[5]+52*pe[6]-52*pe[7]+234*pe[8]+810*pe[11]+117*pe[14]-260*pe[36]-78*pe[38]+65*pe[41]+182*pe[44]-260*pe[47]-65*pe[48]-570*pe[49]))/1040},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(2031*p[11]-858*p[14]+951*p[24]+1816*p[50])/288+(tr5*(2031*pe[11]-858*pe[14]+1816*pe[49]))/1152},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(216906*p[11]-108108*p[14]-21687*p[24]+65644*p[50])/7488+(tr5*(108453*pe[11]-54054*pe[14]+32822*pe[49]))/14976},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(1874127534*p[11]-1276955316*p[14]+532949399*p[24]+2251147278*p[50])/4582656+(tr5*(312354589*pe[11]-212825886*pe[14]+375191213*pe[49]))/3055104},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(39968850*p[11]-26694252*p[14]+13524189*p[24]+52120178*p[50])/254592+(tr5*(19984425*pe[11]-13347126*pe[14]+26060089*pe[49]))/509184},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(-1590*p[11]+1098*p[14]+499*p[24]+381*p[50])/192+(tr5*(-530*pe[11]+366*pe[14]+127*pe[49]))/256},
{F[1,1,6]^2*F[1,1,9]^2,(-111384246*p[11]+76637808*p[14]-43217359*p[24]-164382120*p[50])/381888+(tr5*(-18564041*pe[11]+12772968*pe[14]-27397020*pe[49]))/254592},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(3090*p[11]-4368*p[14]+5615*p[24]+14038*p[50])/1248+(tr5*(1545*pe[11]-2184*pe[14]+7019*pe[49]))/2496},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-6510*p[11]+5280*p[14]-1249*p[24]-5860*p[50])/96-(5*tr5*(651*pe[11]-528*pe[14]+586*pe[49]))/192},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-3467598*p[11]+3052686*p[14]-7474780*p[24]-20331989*p[50])/127296+(tr5*(-3467598*pe[11]+3052686*pe[14]-20331989*pe[49]))/509184},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(114030*p[11]-96096*p[14]+24081*p[24]+109652*p[50])/2496+(tr5*(57015*pe[11]-48048*pe[14]+54826*pe[49]))/4992},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(55230*p[11]-41184*p[14]+8393*p[24]+42708*p[50])/2496+(tr5*(9205*pe[11]-6864*pe[14]+7118*pe[49]))/1664},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-12259194*p[11]+10388586*p[14]-22838052*p[24]-62506723*p[50])/127296+(tr5*(-12259194*pe[11]+10388586*pe[14]-62506723*pe[49]))/509184},
{F[1,1,7]^2*F[1,1,9]^2,(12273*p[11]-10686*p[14]+660*p[24]+8236*p[50])/936+(tr5*(12273*pe[11]-10686*pe[14]+8236*pe[49]))/3744},
{F[1,1,8]*F[1,1,9]^2,(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/780+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/780},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(1034598*p[11]-835692*p[14]+81635*p[24]+805366*p[50])/7488+(tr5*(517299*pe[11]-417846*pe[14]+402683*pe[49]))/14976},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(1578894*p[11]-1221792*p[14]+325973*p[24]+1158790*p[50])/3744+(tr5*(789447*pe[11]-610896*pe[14]+579395*pe[49]))/7488},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(-117786*p[11]+79404*p[14]-69025*p[24]-327330*p[50])/14976+(tr5*(-19631*pe[11]+13234*pe[14]-54555*pe[49]))/9984},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(-5123814*p[11]+3910452*p[14]-5*(200851*p[24]+756758*p[50]))/14976+(tr5*(-2561907*pe[11]+1955226*pe[14]-1891895*pe[49]))/29952},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(-84210*p[11]+64220*p[14]-24413*p[24]-67754*p[50])/1664+(tr5*(-42105*pe[11]+32110*pe[14]-33877*pe[49]))/3328},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-9546*p[11]+1740*p[14]-5745*p[24]-9778*p[50])/1152+(tr5*(-4773*pe[11]+870*pe[14]-4889*pe[49]))/2304},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-144798*p[11]+129792*p[14]-30213*p[24]-143314*p[50])/3744+(tr5*(-72399*pe[11]+64896*pe[14]-71657*pe[49]))/7488},
{F[1,1,8]^2*F[1,1,9]^2,(43278*p[11]-35412*p[14]+132961*p[24]+164106*p[50])/7488+(tr5*(7213*pe[11]-5902*pe[14]+27351*pe[49]))/4992},
{F[1,1,9]^3,(-192*p[5]+32*p[6]+178*p[7]-216*p[8]-1890*p[11]-648*p[14]+1063*p[24]+40*p[36]+72*p[38]+100*p[42]-88*p[45]+1330*p[50])/360+(tr5*(-1248*pe[5]-2392*pe[6]+1157*pe[7]-3354*pe[8]-15660*pe[11]+1638*pe[14]+260*pe[36]+1118*pe[38]-1300*pe[41]-1222*pe[44]+5200*pe[47]+1300*pe[48]+11020*pe[49]))/9360},
{F[1,1,1]*F[1,1,9]^3,(-4366746*p[11]+3324204*p[14]-758191*p[24]-3507670*p[50])/22464+(tr5*(-2183373*pe[11]+1662102*pe[14]-1753835*pe[49]))/44928},
{F[1,1,2]*F[1,1,9]^3,(15796818*p[11]-10835604*p[14]+460349*p[24]+6767474*p[50])/67392+(tr5*(7898409*pe[11]-5417802*pe[14]+3383737*pe[49]))/134784},
{F[1,1,3]*F[1,1,9]^3,(-92128788*p[11]+63693162*p[14]-25892990*p[24]-104592383*p[50])/202176+(tr5*(-92128788*pe[11]+63693162*pe[14]-104592383*pe[49]))/808704},
{F[1,1,4]*F[1,1,9]^3,(-841555062*p[11]+594730188*p[14]-130253119*p[24]-655802386*p[50])/2291328+(tr5*(-420777531*pe[11]+297365094*pe[14]-327901193*pe[49]))/4582656},
{F[1,1,5]*F[1,1,9]^3,(1167462*p[11]-2748564*p[14]+1321927*p[24]+3735022*p[50])/134784+(tr5*(583731*pe[11]-1374282*pe[14]+1867511*pe[49]))/269568},
{F[1,1,6]*F[1,1,9]^3,(-304154622*p[11]+225490512*p[14]-20547967*p[24]-259338712*p[50])/6873984+(tr5*(-152077311*pe[11]+112745256*pe[14]-129669356*pe[49]))/13747968},
{F[1,1,7]*F[1,1,9]^3,(15130902*p[11]-13178490*p[14]+23121714*p[24]+64860611*p[50])/190944+(tr5*(15130902*pe[11]-13178490*pe[14]+64860611*pe[49]))/763776},
{F[1,1,8]*F[1,1,9]^3,(352122*p[11]-255996*p[14]+12923*p[24]+230622*p[50])/3744+(tr5*(58687*pe[11]-42666*pe[14]+38437*pe[49]))/2496},
{F[1,1,9]^4,(71706588*p[11]+5*(-9669556*p[14]+6152767*p[24]+23204448*p[50]))/269568+(tr5*(17926647*pe[11]-12086945*pe[14]+29005560*pe[49]))/269568},
{F[1,1,10],p[32]+(tr5*pe[32])/4},
{F[3,1]*F[1,1,10],(144006*p[11]-119964*p[14]+60955*p[24]+227366*p[50])/3744+(tr5*(72003*pe[11]-59982*pe[14]+113683*pe[49]))/7488},
{F[3,2]*F[1,1,10],(627*p[11])/26-15*p[14]+(73*(8*p[24]+29*p[50]))/78+(tr5*(1881*pe[11]-1170*pe[14]+2117*pe[49]))/312},
{F[3,3]*F[1,1,10],(73818*p[11]-44460*p[14]+11077*p[24]+55018*p[50])/1872+(tr5*(36909*pe[11]-22230*pe[14]+27509*pe[49]))/3744},
{F[3,4]*F[1,1,10],(-465594*p[11]+312780*p[14]-152233*p[24]-555314*p[50])/22464+(tr5*(-232797*pe[11]+156390*pe[14]-277657*pe[49]))/44928},
{F[3,5]*F[1,1,10],(416376*p[11]-259506*p[14]+57359*p[24]+318701*p[50])/3744+(tr5*(416376*pe[11]-259506*pe[14]+318701*pe[49]))/14976},
{F[3,6]*F[1,1,10],(-39063*p[11]+25935*p[14]-13214*p[24]-47956*p[50])/1404+(tr5*(-39063*pe[11]+25935*pe[14]-47956*pe[49]))/5616},
{F[3,7]*F[1,1,10],(36090*p[11]-22230*p[14]+5636*p[24]+30551*p[50])/624+(tr5*(36090*pe[11]-22230*pe[14]+30551*pe[49]))/2496},
{F[3,8]*F[1,1,10],(80190*p[11]-55692*p[14]+11539*p[24]+57814*p[50])/234+(tr5*(40095*pe[11]-27846*pe[14]+28907*pe[49]))/468},
{F[3,9]*F[1,1,10],(-402*p[11]+624*p[14]-471*p[24]-1774*p[50])/234+(tr5*(-201*pe[11]+312*pe[14]-887*pe[49]))/468},
{F[3,10]*F[1,1,10],(-609*p[11]+39*p[14]-123*p[24]-298*p[50])/312+(tr5*(-609*pe[11]+39*pe[14]-298*pe[49]))/1248},
{F[3,11]*F[1,1,10],(38682*p[11]-24102*p[14]+4828*p[24]+28597*p[50])/936+(tr5*(38682*pe[11]-24102*pe[14]+28597*pe[49]))/3744},
{F[3,12]*F[1,1,10],(-154470*p[11]+120588*p[14]-74699*p[24]-257974*p[50])/22464+(tr5*(-77235*pe[11]+60294*pe[14]-128987*pe[49]))/44928},
{F[3,13]*F[1,1,10],(-37800*p[11]+22230*p[14]-6317*p[24]-28247*p[50])/3744+(tr5*(-37800*pe[11]+22230*pe[14]-28247*pe[49]))/14976},
{F[3,14]*F[1,1,10],(-4710*p[11]+3804*p[14]-1931*p[24]-7462*p[50])/864+(tr5*(-2355*pe[11]+1902*pe[14]-3731*pe[49]))/1728},
{F[3,15]*F[1,1,10],(102*p[11]-7*p[24]-53*p[50])/52+(tr5*(102*pe[11]-53*pe[49]))/208},
{F[3,16]*F[1,1,10],(-3222*p[11]-773*p[24]-220*p[50])/624+tr5*((-537*pe[11])/416-(55*pe[49])/624)},
{F[3,17]*F[1,1,10],(36828*p[11]-22230*p[14]+6035*p[24]+28775*p[50])/1248+(tr5*(36828*pe[11]-22230*pe[14]+28775*pe[49]))/4992},
{F[3,18]*F[1,1,10],(-152814*p[11]+102804*p[14]-56267*p[24]-197398*p[50])/7488+(tr5*(-76407*pe[11]+51402*pe[14]-98699*pe[49]))/14976},
{F[3,19]*F[1,1,10],(-1308*p[11]+780*p[14]-405*p[24]-1408*p[50])/78+(tr5*(-327*pe[11]+195*pe[14]-352*pe[49]))/78},
{F[3,21]*F[1,1,10],(-108870*p[11]+82524*p[14]-38443*p[24]-148646*p[50])/11232+(tr5*(-54435*pe[11]+41262*pe[14]-74323*pe[49]))/22464},
{F[3,24]*F[1,1,10],(-76338*p[11]+48204*p[14]-10121*p[24]-58982*p[50])/1872+(tr5*(-38169*pe[11]+24102*pe[14]-29491*pe[49]))/3744},
{eps5*F[3,25]*F[1,1,10],p[12]/4+(tr5*pe[12])/16},
{F[3,29]*F[1,1,10],(3*(30*p[11]+p[24]+2*p[50]))/208+(3*tr5*(15*pe[11]+pe[49]))/416},
{F[3,30]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,31]*F[1,1,10],(-84682002*p[11]+55379220*p[14]-23360487*p[24]-99907406*p[50])/190944+(tr5*(-42341001*pe[11]+27689610*pe[14]-49953703*pe[49]))/381888},
{F[3,32]*F[1,1,10],(-508817118*p[11]+333319740*p[14]-129451921*p[24]-587187798*p[50])/763776+(tr5*(-84802853*pe[11]+55553290*pe[14]-97864633*pe[49]))/509184},
{F[3,33]*F[1,1,10],(-10773186*p[11]+7191444*p[14]-2650819*p[24]-11317934*p[50])/42432+(tr5*(-5386593*pe[11]+3595722*pe[14]-5658967*pe[49]))/84864},
{F[3,34]*F[1,1,10],(-4421310*p[11]+2857296*p[14]-1022069*p[24]-4744680*p[50])/2808+(tr5*(-736885*pe[11]+476216*pe[14]-790780*pe[49]))/1872},
{F[3,35]*F[1,1,10],(-3453*p[11]+2613*p[14]-1211*p[24]-4710*p[50])/312+(tr5*(-1151*pe[11]+871*pe[14]-1570*pe[49]))/416},
{F[3,36]*F[1,1,10],(-473007*p[11]+307320*p[14]-109012*p[24]-528750*p[50])/2808+(tr5*(-157669*pe[11]+102440*pe[14]-176250*pe[49]))/3744},
{F[3,37]*F[1,1,10],(83833770*p[11]-55379220*p[14]+23383131*p[24]+99849266*p[50])/763776+(tr5*(41916885*pe[11]-27689610*pe[14]+49924633*pe[49]))/1527552},
{F[3,38]*F[1,1,10],(198*p[11]+17*p[24]-31*p[50])/156+(tr5*(198*pe[11]-31*pe[49]))/624},
{F[3,39]*F[1,1,10],(-16038*p[11]+131*p[24]+3590*p[50])/1872+(tr5*(-8019*pe[11]+1795*pe[49]))/3744},
{F[3,40]*F[1,1,10],(-84391914*p[11]+55379220*p[14]-23384763*p[24]-99863138*p[50])/254592+(tr5*(-42195957*pe[11]+27689610*pe[14]-49931569*pe[49]))/509184},
{F[3,44]*F[1,1,10],(468849*p[11]-307320*p[14]+109123*p[24]+528465*p[50])/2808+(tr5*(156283*pe[11]-102440*pe[14]+176155*pe[49]))/3744},
{eps5*F[3,45]*F[1,1,10],-1/4*p[12]-(tr5*pe[12])/16},
{F[3,49]*F[1,1,10],(3*(30*p[11]+p[24]+2*p[50]))/208+(3*tr5*(15*pe[11]+pe[49]))/416},
{F[3,50]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/208+(tr5*(-15*pe[11]-pe[49]))/416},
{F[3,51]*F[1,1,10],(741007446*p[11]-460068492*p[14]-131120981*p[24]-38229238*p[50])/1145664+(tr5*(370503723*pe[11]-230034246*pe[14]-19114619*pe[49]))/2291328},
{F[3,52]*F[1,1,10],(1559922174*p[11]-876956652*p[14]-521357813*p[24]-673585358*p[50])/4582656+(tr5*(779961087*pe[11]-438478326*pe[14]-336792679*pe[49]))/9165312},
{F[3,53]*F[1,1,10],(-8349882*p[11]+6086028*p[14]-4447887*p[24]-13990006*p[50])/127296+(tr5*(-4174941*pe[11]+3043014*pe[14]-6995003*pe[49]))/254592},
{F[3,54]*F[1,1,10],(9148944*p[11]-5606484*p[14]-1873323*p[24]-886204*p[50])/5616+(tr5*(2287236*pe[11]-1401621*pe[14]-221551*pe[49]))/5616},
{F[3,55]*F[1,1,10],(-7848639*p[11]+5100498*p[14]-2188532*p[24]-8440058*p[50])/16848+(tr5*(-7848639*pe[11]+5100498*pe[14]-8440058*pe[49]))/67392},
{F[3,56]*F[1,1,10],(-1270441914*p[11]+727246884*p[14]-157344301*p[24]-930550238*p[50])/4582656+(tr5*(-635220957*pe[11]+363623442*pe[14]-465275119*pe[49]))/9165312},
{F[3,57]*F[1,1,10],14*p[11]-10*p[14]+(71*p[24])/24+(539*p[50])/48+tr5*((7*pe[11])/2-(5*pe[14])/2+(539*pe[49])/192)},
{F[3,58]*F[1,1,10],(-1030854*p[11]+669084*p[14]-304299*p[24]-1216478*p[50])/1248+(tr5*(-515427*pe[11]+334542*pe[14]-608239*pe[49]))/2496},
{F[3,59]*F[1,1,10],(951139482*p[11]-584675364*p[14]-49867475*p[24]+247288142*p[50])/1527552+(tr5*(475569741*pe[11]-292337682*pe[14]+123644071*pe[49]))/3055104},
{F[3,60]*F[1,1,10],(-2412702*p[11]+1489644*p[14]-587465*p[24]-2377898*p[50])/33696+(tr5*(-1206351*pe[11]+744822*pe[14]-1188949*pe[49]))/67392},
{F[3,61]*F[1,1,10],(-1539*p[11]+1170*p[14]-635*p[24]-2180*p[50])/78+tr5*((-513*pe[11])/104+(15*pe[14])/4-(545*pe[49])/78)},
{eps5*F[3,63]*F[1,1,10],p[12]+(tr5*pe[12])/4},
{F[3,65]*F[1,1,10],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[3,66]*F[1,1,10],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[3,67]*F[1,1,10],(258*p[11]-156*p[14]+45*p[24]+298*p[50])/624+(tr5*(129*pe[11]-78*pe[14]+149*pe[49]))/1248},
{F[3,68]*F[1,1,10],(-258*p[11]+156*p[14]-45*p[24]-298*p[50])/624+(tr5*(-129*pe[11]+78*pe[14]-149*pe[49]))/1248},
{F[3,69]*F[1,1,10],(-71850*p[11]+48984*p[14]-20387*p[24]-97246*p[50])/1404+(tr5*(-35925*pe[11]+24492*pe[14]-48623*pe[49]))/2808},
{eps5*F[3,70]*F[1,1,10],-1/4*p[12]-(tr5*pe[12])/16},
{F[3,73]*F[1,1,10],(-3*(30*p[11]+p[24]-24*p[50]))/208-(9*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,74]*F[1,1,10],(-30*p[11]-p[24]+24*p[50])/208-(3*tr5*(5*pe[11]-4*pe[49]))/416},
{F[3,75]*F[1,1,10],(-30*p[11]-p[24]+11*p[50])/104+(tr5*(-30*pe[11]+11*pe[49]))/416},
{F[3,76]*F[1,1,10],(-30*p[11]-p[24]+11*p[50])/104+(tr5*(-30*pe[11]+11*pe[49]))/416},
{F[3,77]*F[1,1,10],(16*(36*p[11]-4*p[24]+5*p[50]))/117+(4*tr5*(36*pe[11]+5*pe[49]))/117},
{F[3,79]*F[1,1,10],(-40*(105*p[11]-78*p[14]+10*p[24]+72*p[50]))/39-(10*tr5*(35*pe[11]-26*pe[14]+24*pe[49]))/13},
{eps5*F[3,81]*F[1,1,10],p[12]/4+(tr5*pe[12])/16},
{F[1,1,1]^3*F[1,1,10],(-3314154*p[11]+2328612*p[14]-1094603*p[24]-4079302*p[50])/44928+(tr5*(-1657077*pe[11]+1164306*pe[14]-2039651*pe[49]))/89856},
{F[1,1,2]*F[1,1,10],p[33]+(tr5*pe[33])/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(-78498*p[11]+48204*p[14]-10193*p[24]-59126*p[50])/3744+(tr5*(-39249*pe[11]+24102*pe[14]-29563*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,10],(-312*p[5]-208*p[6]-52*p[7]-156*p[8]-1890*p[11]-468*p[14]+1003*p[24]+1040*p[36]+52*p[38]+260*p[42]+52*p[45]+1330*p[50])/1040+(tr5*(-78*pe[5]-312*pe[6]-13*pe[7]-234*pe[8]-810*pe[11]+468*pe[14]+260*pe[36]+78*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/1040},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(-305082*p[11]+192816*p[14]-5*(8095*p[24]+47182*p[50]))/3744+(tr5*(-152541*pe[11]+96408*pe[14]-117955*pe[49]))/7488},
{F[1,1,2]^3*F[1,1,10],(1099542*p[11]-659724*p[14]+189781*p[24]+1056186*p[50])/22464+(tr5*(183257*pe[11]-109954*pe[14]+176031*pe[49]))/14976},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(133914*p[11]-84552*p[14]+30209*p[24]+142630*p[50])/5616+(tr5*(66957*pe[11]-42276*pe[14]+71315*pe[49]))/11232},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,10],(-3*(30*p[11]+p[24]+2*p[50]))/208-(3*tr5*(15*pe[11]+pe[49]))/416},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(54*p[11]-11*p[24]-40*p[50])/24+tr5*((9*pe[11])/16-(5*pe[49])/12)},
{F[1,1,3]^2*F[1,1,10],(-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/240+(tr5*(-351*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/1560},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(148146*p[11]-113880*p[14]+71077*p[24]+229631*p[50])/5616+(tr5*(148146*pe[11]-113880*pe[14]+229631*pe[49]))/22464},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(318*p[11]-288*p[14]+17*p[24]+121*p[50])/48+(tr5*(318*pe[11]-288*pe[14]+121*pe[49]))/192},
{F[1,1,3]^3*F[1,1,10],(-2335317012*p[11]+1457391312*p[14]-175986077*p[24]-1367350544*p[50])/3436992+(tr5*(-583829253*pe[11]+364347828*pe[14]-341837636*pe[49]))/3436992},
{F[1,1,4]*F[1,1,10],p[34]+(tr5*pe[34])/4},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(30828*p[11]-17862*p[14]+10489*p[24]+36474*p[50])/1872+(tr5*(5138*pe[11]-2977*pe[14]+6079*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]*F[1,1,10],(-156*p[8]-270*p[11]-468*p[14]+277*p[24]+52*p[38]-52*p[42]-52*p[45]+190*p[50])/104+(tr5*(2*pe[6]-9*pe[14]+pe[41]-4*pe[47]-pe[48]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(76338*p[11]-48204*p[14]+10121*p[24]+58982*p[50])/1872+(tr5*(38169*pe[11]-24102*pe[14]+29491*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(47322*p[11]-31590*p[14]+3868*p[24]+24883*p[50])/1872+(tr5*(47322*pe[11]-31590*pe[14]+24883*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(6558*p[11]-14196*p[14]-13109*p[24]-11866*p[50])/11232+(tr5*(3279*pe[11]-7098*pe[14]-5933*pe[49]))/22464},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,10],(30*p[11]+p[24]+2*p[50])/26+(tr5*(15*pe[11]+pe[49]))/52},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-4092330*p[11]+2753124*p[14]-1208957*p[24]-4944778*p[50])/29376+(tr5*(-2046165*pe[11]+1376562*pe[14]-2472389*pe[49]))/58752},
{F[1,1,4]^2*F[1,1,10],(-2*p[6]-3*p[8]-9*p[14]+3*p[24]+p[38])/2+(tr5*(-2*pe[6]-3*pe[8]-9*pe[14]+pe[38]))/8},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(57648*p[11]-42666*p[14]+22927*p[24]+81942*p[50])/1872+(tr5*(9608*pe[11]-7111*pe[14]+13657*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(-305730*p[11]+185328*p[14]-43055*p[24]-224378*p[50])/3744+(tr5*(-152865*pe[11]+92664*pe[14]-112189*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-652218*p[11]+422292*p[14]-25*(8773*p[24]+31274*p[50]))/22464+(tr5*(-326109*pe[11]+211146*pe[14]-390925*pe[49]))/44928},
{F[1,1,4]^3*F[1,1,10],(-420300228*p[11]+282323184*p[14]-129176277*p[24]-503365322*p[50])/1718496+(tr5*(-210150114*pe[11]+141161592*pe[14]-251682661*pe[49]))/3436992},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(939594*p[11]-729924*p[14]+199155*p[24]+859862*p[50])/14976+(tr5*(469797*pe[11]-364962*pe[14]+429931*pe[49]))/29952},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(-36774*p[11]+22230*p[14]-4286*p[24]-26291*p[50])/1872+(tr5*(-36774*pe[11]+22230*pe[14]-26291*pe[49]))/7488},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-1659*p[11]+1170*p[14]-535*p[24]-2240*p[50])/104+(tr5*(-1659*pe[11]+1170*pe[14]-2240*pe[49]))/416},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(7*(30*p[11]+p[24]+2*p[50]))/312+(7*tr5*(15*pe[11]+pe[49]))/624},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(6930*p[11]-9360*p[14]+3403*p[24]+18376*p[50])/7488+(tr5*(3465*pe[11]-4680*pe[14]+9188*pe[49]))/14976},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,10],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(74358*p[11]-44460*p[14]+11095*p[24]+55054*p[50])/1872+(tr5*(37179*pe[11]-22230*pe[14]+27527*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(39744*p[11]-22230*p[14]+5633*p[24]+25943*p[50])/3744+tr5*((69*pe[11])/26-(95*pe[14])/64+(25943*pe[49])/14976)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(-1347402*p[11]+954564*p[14]-324819*p[24]-1263446*p[50])/14976+(tr5*(-673701*pe[11]+477282*pe[14]-631723*pe[49]))/29952},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(-36468*p[11]+22230*p[14]-6023*p[24]-29297*p[50])/936+(tr5*(-36468*pe[11]+22230*pe[14]-29297*pe[49]))/3744},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(26784*p[11]-16380*p[14]+8191*p[24]+30214*p[50])/936+tr5*((93*pe[11])/13-(35*pe[14])/8+(15107*pe[49])/1872)},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(2700*p[11]-1710*p[14]+479*p[24]+2339*p[50])/288+(tr5*(2700*pe[11]-1710*pe[14]+2339*pe[49]))/1152},
{F[1,1,5]^3*F[1,1,10],(170065254*p[11]-114892908*p[14]+46148533*p[24]+199561002*p[50])/763776+(tr5*(28344209*pe[11]-19148818*pe[14]+33260167*pe[49]))/509184},
{F[1,1,6]*F[1,1,10],-p[34]-(tr5*pe[34])/4},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-813048*p[11]+528528*p[14]-176651*p[24]-899484*p[50])/11232+(tr5*(-67754*pe[11]+44044*pe[14]-74957*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[1,1,10],(156*p[8]+270*p[11]+468*p[14]-277*p[24]-52*p[38]+52*p[42]+52*p[45]-190*p[50])/104+(tr5*(-2*pe[6]+9*pe[14]-pe[41]+4*pe[47]+pe[48]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,10],(30*p[11]+p[24]+2*p[50])/208+(tr5*(15*pe[11]+pe[49]))/416},
{F[1,1,2]^2*F[1,1,6]*F[1,1,10],(-10890*p[11]+5616*p[14]+365*p[24]+7217*p[50])/1872+tr5*((-605*pe[11])/416+(3*pe[14])/4+(7217*pe[49])/7488)},
{F[1,1,3]*F[1,1,6]*F[1,1,10],(96*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/120+(tr5*(156*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/780},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(149310*p[11]-89388*p[14]+56665*p[24]+199546*p[50])/3744+(tr5*(74655*pe[11]-44694*pe[14]+99773*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(-462*p[11]+384*p[14]-57*p[24]-202*p[50])/48+tr5*((-77*pe[11])/32+2*pe[14]-(101*pe[49])/96)},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(4025186826*p[11]-2570669556*p[14]+173884093*p[24]+2053582790*p[50])/4582656+(tr5*(2012593413*pe[11]-1285334778*pe[14]+1026791395*pe[49]))/9165312},
{F[1,1,4]*F[1,1,6]*F[1,1,10],2*p[6]+3*p[8]+9*p[14]-3*p[24]-p[38]+(tr5*(2*pe[6]+3*pe[8]+9*pe[14]-pe[38]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(855924*p[11]-560820*p[14]+187175*p[24]+938628*p[50])/5616+(tr5*(71327*pe[11]-46735*pe[14]+78219*pe[49]))/1872},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,10],(-90*p[11]-523*p[24]-4660*p[50])/1872-(5*tr5*(9*pe[11]+466*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(31614*p[11]-17940*p[14]+20507*p[24]+81990*p[50])/3744+(tr5*(5269*pe[11]-2990*pe[14]+13665*pe[49]))/2496},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(55161150*p[11]-26501124*p[14]-33882591*p[24]-55600718*p[50])/1145664+(tr5*(27580575*pe[11]-13250562*pe[14]-27800359*pe[49]))/2291328},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,10],(210*p[11]+7*p[24]-220*p[50])/208+(5*tr5*(21*pe[11]-22*pe[49]))/416},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(1653*p[11]-1170*p[14]+618*p[24]+2276*p[50])/312+(tr5*(1653*pe[11]-1170*pe[14]+2276*pe[49]))/1248},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,10],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-84350298*p[11]+55379220*p[14]-23366403*p[24]-99805202*p[50])/254592+(tr5*(-42175149*pe[11]+27689610*pe[14]-49902601*pe[49]))/509184},
{F[1,1,6]^2*F[1,1,10],(-96*p[5]-64*p[6]+24*p[7]-228*p[8]-270*p[11]-684*p[14]+349*p[24]+160*p[36]+76*p[38]+60*p[42]-4*p[45]+190*p[50])/240+(tr5*(-156*pe[5]-494*pe[6]+39*pe[7]-663*pe[8]-945*pe[11]-234*pe[14]+260*pe[36]+221*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/1560},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-4315560*p[11]+2831556*p[14]-1111013*p[24]-5054310*p[50])/11232+(tr5*(-719260*pe[11]+471926*pe[14]-842385*pe[49]))/7488},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(7938*p[11]+3655*p[24]+4060*p[50])/3744+(7*tr5*(567*pe[11]+290*pe[49]))/7488},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(1204878942*p[11]-686161164*p[14]-634079441*p[24]-1150820102*p[50])/4582656+(tr5*(602439471*pe[11]-343080582*pe[14]-575410051*pe[49]))/9165312},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(411624678*p[11]-277074564*p[14]+134086377*p[24]+526706042*p[50])/1145664+(tr5*(205812339*pe[11]-138537282*pe[14]+263353021*pe[49]))/2291328},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-85074294*p[11]+55856580*p[14]-23654145*p[24]-100919042*p[50])/254592+(tr5*(-42537147*pe[11]+27928290*pe[14]-50459521*pe[49]))/509184},
{F[1,1,6]^3*F[1,1,10],(-3777052038*p[11]+2285393916*p[14]+1752637983*p[24]+3423321626*p[50])/6873984+(tr5*(-1888526019*pe[11]+1142696958*pe[14]+1711660813*pe[49]))/13747968},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(465609*p[11]-307320*p[14]+109015*p[24]+528249*p[50])/5616+(tr5*(155203*pe[11]-102440*pe[14]+176083*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,7]*F[1,1,10],(270*p[11]+9*p[24]-112*p[50])/104+(tr5*(135*pe[11]-56*pe[49]))/208},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,10],(-3*(30*p[11]+p[24]+2*p[50]))/208-(3*tr5*(15*pe[11]+pe[49]))/416},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,10],(-30*p[11]-p[24]+10*p[50])/8-(5*tr5*(3*pe[11]-pe[49]))/16},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(4192206*p[11]-3561870*p[14]+7652396*p[24]+20966565*p[50])/63648+(tr5*(1397402*pe[11]-1187290*pe[14]+6988855*pe[49]))/84864},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-461559*p[11]+307320*p[14]-108880*p[24]-527979*p[50])/2808+(tr5*(-153853*pe[11]+102440*pe[14]-175993*pe[49]))/3744},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,10],(240*p[11]+8*p[24]-75*p[50])/104+(15*tr5*(16*pe[11]-5*pe[49]))/416},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,10],(42*p[11]-5*p[24]-42*p[50])/16+(21*tr5*(pe[11]-pe[49]))/32},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(37226259*p[11]-25108434*p[14]+13007213*p[24]+49255748*p[50])/95472+(tr5*(37226259*pe[11]-25108434*pe[14]+49255748*pe[49]))/381888},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-60*p[11]-2*p[24]+61*p[50])/52+(tr5*(-60*pe[11]+61*pe[49]))/208},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,10],(1926*p[11]-19*p[24]-454*p[50])/936+(tr5*(963*pe[11]-227*pe[49]))/1872},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-144*p[11]+16*p[24]+123*p[50])/52-(3*tr5*(48*pe[11]-41*pe[49]))/208},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(84845406*p[11]-55379220*p[14]+23348961*p[24]+99751754*p[50])/381888+(tr5*(42422703*pe[11]-27689610*pe[14]+49875877*pe[49]))/763776},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(469659*p[11]-307320*p[14]+109150*p[24]+528519*p[50])/2808+(tr5*(156553*pe[11]-102440*pe[14]+176173*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,10],(420*p[11]+14*p[24]-141*p[50])/104+(3*tr5*(140*pe[11]-47*pe[49]))/416},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(7830*p[11]-7488*p[14]+2809*p[24]+11884*p[50])/936+tr5*((435*pe[11])/208-2*pe[14]+(2971*pe[49])/936)},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-66895566*p[11]+41932956*p[14]-8450243*p[24]-49864014*p[50])/190944+(tr5*(-11149261*pe[11]+6988826*pe[14]-8310669*pe[49]))/127296},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,10],(1152*p[11]-128*p[24]-971*p[50])/468+tr5*((8*pe[11])/13-(971*pe[49])/1872)},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-56972766*p[11]+35989746*p[14]-6830455*p[24]-49410741*p[50])/190944+(tr5*(-18990922*pe[11]+11996582*pe[14]-16470247*pe[49]))/254592},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(1876206*p[11]-1229280*p[14]+436519*p[24]+2113914*p[50])/11232+(tr5*(312701*pe[11]-204880*pe[14]+352319*pe[49]))/7488},
{F[1,1,2]*F[1,1,7]^2*F[1,1,10],(-330*p[11]-11*p[24]+82*p[50])/208+(tr5*(-165*pe[11]+41*pe[49]))/416},
{F[1,1,3]*F[1,1,7]^2*F[1,1,10],(138*p[11]+15*p[24]-35*p[50])/156+(tr5*(138*pe[11]-35*pe[49]))/624},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-24352050*p[11]+17786652*p[14]-17279147*p[24]-58652338*p[50])/190944+(tr5*(-12176025*pe[11]+8893326*pe[14]-29326169*pe[49]))/381888},
{F[1,1,5]*F[1,1,7]^2*F[1,1,10],(2826*p[11]-197*p[24]+22*p[50])/1872+(tr5*(1413*pe[11]+11*pe[49]))/3744},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-179807610*p[11]+123291636*p[14]-92512747*p[24]-309297018*p[50])/381888+(tr5*(-29967935*pe[11]+20548606*pe[14]-51549503*pe[49]))/254592},
{F[1,1,7]^3*F[1,1,10],(104554782*p[11]-72613944*p[14]+55821355*p[24]+189141274*p[50])/572832+(tr5*(52277391*pe[11]-36306972*pe[14]+94570637*pe[49]))/1145664},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(37587*p[11]-24765*p[14]+10856*p[24]+41680*p[50])/2808+(tr5*(37587*pe[11]-24765*pe[14]+41680*pe[49]))/11232},
{F[1,1,2]*F[1,1,8]*F[1,1,10],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/520+(tr5*((3*pe[5])/5+(2*pe[6])/5+pe[7]/10-(6*pe[8])/5+(81*pe[11])/13-(63*pe[14])/5-2*pe[36]+(2*pe[38])/5+pe[41]+(2*pe[44])/5-4*pe[47]-pe[48]-(57*pe[49])/13))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(20097*p[11]-12051*p[14]+2564*p[24]+14813*p[50])/468+(tr5*(20097*pe[11]-12051*pe[14]+14813*pe[49]))/1872},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(515166*p[11]-354900*p[14]+92593*p[24]+375038*p[50])/7488+(tr5*(257583*pe[11]-177450*pe[14]+187519*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(20622*p[11]-7332*p[14]+7827*p[24]+25430*p[50])/3744+(tr5*(10311*pe[11]-3666*pe[14]+12715*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(-318*p[11]+239*(p[24]+2*p[50]))/208+(tr5*(-159*pe[11]+239*pe[49]))/416},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-36918*p[11]+28080*p[14]-13721*p[24]-41846*p[50])/1872+(tr5*(-18459*pe[11]+14040*pe[14]-20923*pe[49]))/3744},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-368610*p[11]+225732*p[14]-111841*p[24]-420242*p[50])/11232+(tr5*(-184305*pe[11]+112866*pe[14]-210121*pe[49]))/22464},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-87138*p[11]+59436*p[14]-12665*p[24]-57206*p[50])/1872+(tr5*(-43569*pe[11]+29718*pe[14]-28603*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(37470*p[11]-25584*p[14]+13547*p[24]+48154*p[50])/936+(tr5*(18735*pe[11]-12792*pe[14]+24077*pe[49]))/1872},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-59178*p[11]+46644*p[14]-18155*p[24]-40522*p[50])/5616+(tr5*(-29589*pe[11]+23322*pe[14]-20261*pe[49]))/11232},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,10],(30*p[11]+p[24]+2*p[50])/104+(tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(3*(66*p[11]-81*p[24]-136*p[50]))/208+(3*tr5*(33*pe[11]-68*pe[49]))/416},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-84054090*p[11]+55379220*p[14]-23390475*p[24]-99863954*p[50])/763776+(tr5*(-42027045*pe[11]+27689610*pe[14]-49931977*pe[49]))/1527552},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(143958*p[11]-94452*p[14]+33541*p[24]+162390*p[50])/864+(tr5*(23993*pe[11]-15742*pe[14]+27065*pe[49]))/576},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,10],(1710*p[11]-3744*p[14]+785*p[24]+62*p[50])/624+(tr5*(855*pe[11]-1872*pe[14]+31*pe[49]))/1248},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-4818*p[11]-3900*p[14]-2745*p[24]-20258*p[50])/1872+(tr5*(-2409*pe[11]-1950*pe[14]-10129*pe[49]))/3744},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-1862382*p[11]+1219452*p[14]-433765*p[24]-2095302*p[50])/11232+(tr5*(-310397*pe[11]+203242*pe[14]-349217*pe[49]))/7488},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(84344178*p[11]-55379220*p[14]+23366199*p[24]+99884354*p[50])/127296+(tr5*(42172089*pe[11]-27689610*pe[14]+49942177*pe[49]))/254592},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-84743202*p[11]+55952052*p[14]-23079647*p[24]-98146138*p[50])/254592+(tr5*(-42371601*pe[11]+27976026*pe[14]-49073069*pe[49]))/509184},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-940128*p[11]+614640*p[14]-218327*p[24]-1057092*p[50])/5616+(tr5*(-78344*pe[11]+51220*pe[14]-88091*pe[49]))/1872},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,10],(150*p[11]+5*p[24]-159*p[50])/104+(3*tr5*(50*pe[11]-53*pe[49]))/416},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*F[1,1,10],(3*(30*p[11]+p[24]+2*p[50]))/52+(3*tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(1004388*p[11]-659568*p[14]+227021*p[24]+1044528*p[50])/5616+(tr5*(83699*pe[11]-54964*pe[14]+87044*pe[49]))/1872},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-84489222*p[11]+55379220*p[14]-23354061*p[24]-99894554*p[50])/190944+(tr5*(-42244611*pe[11]+27689610*pe[14]-49947277*pe[49]))/381888},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-27354*p[11]+16224*p[14]-5831*p[24]-1756*p[50])/1872+(tr5*(-13677*pe[11]+8112*pe[14]-878*pe[49]))/3744},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(84764010*p[11]-55506516*p[14]+23642211*p[24]+100478810*p[50])/381888+(tr5*(42382005*pe[11]-27753258*pe[14]+50239405*pe[49]))/763776},
{F[1,1,8]^2*F[1,1,10],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/1040+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/1040},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(301467*p[11]-209976*p[14]+130373*p[24]+445216*p[50])/5616+(tr5*(301467*pe[11]-209976*pe[14]+445216*pe[49]))/22464},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-402414*p[11]+276276*p[14]-102001*p[24]-381998*p[50])/7488+(tr5*(-201207*pe[11]+138138*pe[14]-190999*pe[49]))/14976},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(-297186*p[11]+193908*p[14]-104957*p[24]-388950*p[50])/7488+(tr5*(-49531*pe[11]+32318*pe[14]-64825*pe[49]))/4992},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-25950*p[11]+13884*p[14]-35783*p[24]-168910*p[50])/22464+(tr5*(-12975*pe[11]+6942*pe[14]-84455*pe[49]))/44928},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-76607274*p[11]+51082980*p[14]-20311503*p[24]-91080530*p[50])/763776+(tr5*(-38303637*pe[11]+25541490*pe[14]-45540265*pe[49]))/1527552},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-388886334*p[11]+256475388*p[14]-102743561*p[24]-452499654*p[50])/763776+(tr5*(-64814389*pe[11]+42745898*pe[14]-75416609*pe[49]))/509184},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(115734474*p[11]-75958740*p[14]+30602045*p[24]+135436352*p[50])/190944+(tr5*(57867237*pe[11]-37979370*pe[14]+67718176*pe[49]))/381888},
{F[1,1,8]^3*F[1,1,10],(180546*p[11]-99996*p[14]+100315*p[24]+249822*p[50])/22464+(tr5*(30091*pe[11]-16666*pe[14]+41637*pe[49]))/14976},
{F[1,1,9]*F[1,1,10],(156*p[5]-416*p[6]+26*p[7]-312*p[8]+270*p[11]-936*p[14]+191*p[24]-120*p[33]-240*p[35]+104*p[38]-156*p[45]-190*p[50])/120+(tr5*(78*pe[5]-208*pe[6]+13*pe[7]-156*pe[8]+135*pe[11]-468*pe[14]-60*pe[33]-120*pe[35]+52*pe[38]-78*pe[44]-95*pe[49]))/240},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(6366*p[11]-3696*p[14]+857*p[24]+4678*p[50])/288+(tr5*(3183*pe[11]-1848*pe[14]+2339*pe[49]))/576},
{F[1,1,2]*F[1,1,9]*F[1,1,10],(3*p[5])/5+(2*p[6])/5+p[7]/10+(9*p[8])/5-(84*p[11])/13+(27*p[14])/5+(641*p[24])/585-2*p[36]-(3*p[38])/5-(3*p[45])/5+(532*p[50])/117+(tr5*((3*pe[5])/5+(2*pe[6])/5+pe[7]/10+(9*pe[8])/5-(84*pe[11])/13+(27*pe[14])/5-2*pe[36]-(3*pe[38])/5-(3*pe[44])/5+(532*pe[49])/117))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(19017*p[11]-12051*p[14]+2528*p[24]+14741*p[50])/468+(tr5*(19017*pe[11]-12051*pe[14]+14741*pe[49]))/1872},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(16476*p[11]-10218*p[14]+1363*p[24]+8953*p[50])/312+(tr5*(16476*pe[11]-10218*pe[14]+8953*pe[49]))/1248},
{F[1,1,3]*F[1,1,9]*F[1,1,10],p[5]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-30150*p[11]+25740*p[14]-25315*p[24]-72886*p[50])/3744+(tr5*(-15075*pe[11]+12870*pe[14]-36443*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-1134*p[11]+2496*p[14]+87*p[24]-1880*p[50])/624+tr5*((-189*pe[11])/416+pe[14]-(235*pe[49])/312)},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(2274310410*p[11]-1365371124*p[14]+399583693*p[24]+2004595142*p[50])/4582656+(tr5*(1137155205*pe[11]-682685562*pe[14]+1002297571*pe[49]))/9165312},
{F[1,1,4]*F[1,1,9]*F[1,1,10],(156*p[8]+270*p[11]+468*p[14]-277*p[24]-52*p[38]+52*p[42]+52*p[45]-190*p[50])/104+(tr5*(-2*pe[6]+9*pe[14]-pe[41]+4*pe[47]+pe[48]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-11970*p[11]+7452*p[14]-1573*p[24]-9154*p[50])/288+(tr5*(-5985*pe[11]+3726*pe[14]-4577*pe[49]))/576},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-53454*p[11]+32136*p[14]-5453*p[24]-35580*p[50])/624+(tr5*(-8909*pe[11]+5356*pe[14]-5930*pe[49]))/416},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(15437886*p[11]-10399116*p[14]+4388383*p[24]+18131774*p[50])/63648+(tr5*(7718943*pe[11]-5199558*pe[14]+9065887*pe[49]))/127296},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(199230*p[11]-119496*p[14]+26817*p[24]+127916*p[50])/2496+(tr5*(99615*pe[11]-59748*pe[14]+63958*pe[49]))/4992},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-774*p[11]-109*p[24]+328*p[50])/624+(tr5*(-387*pe[11]+164*pe[49]))/1248},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-486*p[11]-349*p[24]-360*p[50])/1248-(3*tr5*(27*pe[11]+20*pe[49]))/832},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-36486*p[11]+22230*p[14]-5774*p[24]-28487*p[50])/624+(tr5*(-36486*pe[11]+22230*pe[14]-28487*pe[49]))/2496},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(36924*p[11]-22230*p[14]+5955*p[24]+28927*p[50])/1248+(tr5*(36924*pe[11]-22230*pe[14]+28927*pe[49]))/4992},
{F[1,1,6]*F[1,1,9]*F[1,1,10],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]-810*p[11]-4212*p[14]+1767*p[24]+468*p[38]-260*p[42]-572*p[45]+570*p[50])/520+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+135*pe[11]-1638*pe[14]+52*pe[38]+130*pe[41]-78*pe[44]-520*pe[47]-130*pe[48]-95*pe[49]))/520},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/416+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/832},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*F[1,1,10],(6390*p[11]-307*p[24]-6802*p[50])/1872+(tr5*(3195*pe[11]-3401*pe[49]))/3744},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-4123804506*p[11]+2646262164*p[14]-250643241*p[24]-2310557374*p[50])/2291328+(tr5*(-2061902253*pe[11]+1323131082*pe[14]-1155278687*pe[49]))/4582656},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-2610*p[11]+2340*p[14]+407*p[24]+4922*p[50])/3744+(tr5*(-1305*pe[11]+1170*pe[14]+2461*pe[49]))/7488},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-7*(30*p[11]+p[24]-24*p[50]))/208-(21*tr5*(5*pe[11]-4*pe[49]))/416},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(3772326654*p[11]-2412708636*p[14]+106569487*p[24]+1799436466*p[50])/4582656+(tr5*(1886163327*pe[11]-1206354318*pe[14]+899718233*pe[49]))/9165312},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-180*p[11]-6*p[24]+131*p[50])/104+(tr5*(-180*pe[11]+131*pe[49]))/416},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-4501266*p[11]+3816462*p[14]-7735186*p[24]-21322205*p[50])/31824+(tr5*(-4501266*pe[11]+3816462*pe[14]-21322205*pe[49]))/127296},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-5190*p[11]+2496*p[14]-537*p[24]+941*p[50])/312+tr5*((-865*pe[11])/208+2*pe[14]+(941*pe[49])/1248)},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*F[1,1,10],(30*p[11]+p[24]-24*p[50])/26+(3*tr5*(5*pe[11]-4*pe[49]))/52},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(12768*p[11]-8112*p[14]+2802*p[24]+2107*p[50])/936+tr5*((133*pe[11])/39-(13*pe[14])/6+(2107*pe[49])/3744)},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(642*p[11]+624*p[14]-1263*p[24]-4138*p[50])/1872+(tr5*(321*pe[11]+312*pe[14]-2069*pe[49]))/3744},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-20073*p[11]+12129*p[14]-3026*p[24]-15841*p[50])/468+(tr5*(-20073*pe[11]+12129*pe[14]-15841*pe[49]))/1872},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-59850*p[11]+38142*p[14]-4426*p[24]-31615*p[50])/936+(tr5*(-59850*pe[11]+38142*pe[14]-31615*pe[49]))/3744},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-9678*p[11]+3588*p[14]+2397*p[24]+10*p[50])/3744+(tr5*(-4839*pe[11]+1794*pe[14]+5*pe[49]))/7488},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(39366*p[11]-24336*p[14]+5155*p[24]+29992*p[50])/936+tr5*((2187*pe[11])/208-(13*pe[14])/2+(3749*pe[49])/468)},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-1743*p[11]+1443*p[14]-855*p[24]-2386*p[50])/468+(tr5*(-1743*pe[11]+1443*pe[14]-2386*pe[49]))/1872},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(246*p[11]-240*p[14]+135*p[24]+398*p[50])/72+(tr5*(123*pe[11]-120*pe[14]+199*pe[49]))/144},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(244290*p[11]-180804*p[14]+21117*p[24]+175198*p[50])/7488+(tr5*(122145*pe[11]-90402*pe[14]+87599*pe[49]))/14976},
{F[1,1,9]^2*F[1,1,10],(-11*p[5])/10+(3*p[6])/5-(7*p[7])/20-(3*p[8])/10+(84*p[11])/13-(9*p[14])/10-(3037*p[24])/1170+2*p[36]+p[38]/10+(3*p[45])/5-(532*p[50])/117+(tr5*((-11*pe[5])/10+(3*pe[6])/5-(7*pe[7])/20-(3*pe[8])/10+(84*pe[11])/13-(9*pe[14])/10+2*pe[36]+pe[38]/10+(3*pe[44])/5-(532*pe[49])/117))/4},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(159726*p[11]-106080*p[14]+26457*p[24]+137258*p[50])/3744+(tr5*(79863*pe[11]-53040*pe[14]+68629*pe[49]))/7488},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(-61968*p[11]+37986*p[14]-10097*p[24]-46948*p[50])/624+(tr5*(-30984*pe[11]+18993*pe[14]-23474*pe[49]))/1248},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(1733177562*p[11]-1176135012*p[14]+168499633*p[24]+1053488390*p[50])/4582656+(tr5*(866588781*pe[11]-588067506*pe[14]+526744195*pe[49]))/9165312},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-3140112*p[11]+2343354*p[14]-1589663*p[24]-5877775*p[50])/63648+(tr5*(-3140112*pe[11]+2343354*pe[14]-5877775*pe[49]))/254592},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(24014*p[11]-14820*p[14]+4671*p[24]+20210*p[50])/832+(tr5*(12007*pe[11]-7410*pe[14]+10105*pe[49]))/1664},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(4187682618*p[11]-2677767924*p[14]+275146905*p[24]+2340671854*p[50])/4582656+(tr5*(2093841309*pe[11]-1338883962*pe[14]+1170335927*pe[49]))/9165312},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(5020446*p[11]-4219566*p[14]+7847080*p[24]+21859371*p[50])/63648+(47*tr5*(35606*pe[11]-29926*pe[14]+155031*pe[49]))/84864},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-12618*p[11]+10128*p[14]-1745*p[24]-11886*p[50])/288+(tr5*(-2103*pe[11]+1688*pe[14]-1981*pe[49]))/192},
{F[1,1,9]^3*F[1,1,10],(-1652155038*p[11]+1063679058*p[14]-281849929*p[24]-1382084776*p[50])/1718496+(tr5*(-826077519*pe[11]+531839529*pe[14]-691042388*pe[49]))/3436992},
{F[1,1,10]^2,p[35]+(tr5*pe[35])/4},
{F[1,1,1]^2*F[1,1,10]^2,(345246*p[11]-264108*p[14]+86513*p[24]+311866*p[50])/9984+(tr5*(172623*pe[11]-132054*pe[14]+155933*pe[49]))/19968},
{F[1,1,2]*F[1,1,10]^2,p[36]+(tr5*pe[36])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,10]^2,(30*p[11]+p[24]+2*p[50])/416+(tr5*(15*pe[11]+pe[49]))/832},
{F[1,1,2]^2*F[1,1,10]^2,(180192*p[11]-166920*p[14]+32711*p[24]+148258*p[50])/7488+(tr5*(90096*pe[11]-83460*pe[14]+74129*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-9786*p[11]+7332*p[14]-8472*p[24]-23483*p[50])/1872+(tr5*(-9786*pe[11]+7332*pe[14]-23483*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(498*p[11]-25*(p[24]+2*p[50]))/624+(tr5*(249*pe[11]-25*pe[49]))/1248},
{F[1,1,3]^2*F[1,1,10]^2,(-3681654582*p[11]+2407662348*p[14]-331362423*p[24]-2241529502*p[50])/4582656+(tr5*(-1840827291*pe[11]+1203831174*pe[14]-1120764751*pe[49]))/9165312},
{F[1,1,4]*F[1,1,10]^2,-p[6]-(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(136662*p[11]-96564*p[14]+63487*p[24]+221198*p[50])/7488+(tr5*(68331*pe[11]-48282*pe[14]+110599*pe[49]))/14976},
{F[1,1,2]*F[1,1,4]*F[1,1,10]^2,(2250*p[11]-11232*p[14]+1219*p[24]+8938*p[50])/3744+(tr5*(1125*pe[11]-5616*pe[14]+4469*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-19101*p[11]+11895*p[14]-7775*p[24]-26158*p[50])/936+(tr5*(-19101*pe[11]+11895*pe[14]-26158*pe[49]))/3744},
{F[1,1,4]^2*F[1,1,10]^2,(-4872966*p[11]-1282866*p[14]+16342035*p[24]+35291948*p[50])/572832+(tr5*(-2436483*pe[11]-641433*pe[14]+17645974*pe[49]))/1145664},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-1109154*p[11]+814164*p[14]-263307*p[24]-1012502*p[50])/14976+(tr5*(-554577*pe[11]+407082*pe[14]-506251*pe[49]))/29952},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(-354*p[11]+113*p[24]+304*p[50])/624+tr5*((-59*pe[11])/416+(19*pe[49])/156)},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(2079*p[11]-1170*p[14]+653*p[24]+2216*p[50])/468+tr5*((231*pe[11])/208-(5*pe[14])/8+(277*pe[49])/234)},
{F[1,1,4]*F[1,1,5]*F[1,1,10]^2,(258*p[11]-33*p[24]-248*p[50])/208+(tr5*(129*pe[11]-124*pe[49]))/416},
{F[1,1,5]^2*F[1,1,10]^2,(915402*p[11]-692484*p[14]+191651*p[24]+780790*p[50])/29952+(tr5*(457701*pe[11]-346242*pe[14]+390395*pe[49]))/59904},
{F[1,1,6]*F[1,1,10]^2,p[6]+(tr5*pe[6])/4},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-243654*p[11]+163020*p[14]-128507*p[24]-420294*p[50])/7488+(tr5*(-40609*pe[11]+27170*pe[14]-70049*pe[49]))/4992},
{F[1,1,2]*F[1,1,6]*F[1,1,10]^2,(75*p[11])/52+7*p[14]+(142*p[24]-12677*p[50])/1872+tr5*((75*pe[11])/208+(7*pe[14])/4-(12677*pe[49])/7488)},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(45710838*p[11]-30186780*p[14]+14175097*p[24]+53299378*p[50])/67392+(tr5*(22855419*pe[11]-15093390*pe[14]+26649689*pe[49]))/134784},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(22545690*p[11]-14572524*p[14]+2762769*p[24]+17028442*p[50])/88128+(tr5*(11272845*pe[11]-7286262*pe[14]+8514221*pe[49]))/176256},
{F[1,1,5]*F[1,1,6]*F[1,1,10]^2,(750*p[11]+25*p[24]-184*p[50])/2496+(tr5*(375*pe[11]-92*pe[49]))/4992},
{F[1,1,6]^2*F[1,1,10]^2,(-1603668054*p[11]+1164692724*p[14]-995369723*p[24]-3040415710*p[50])/4582656+(tr5*(-801834027*pe[11]+582346362*pe[14]-1520207855*pe[49]))/9165312},
{F[1,1,1]*F[1,1,7]*F[1,1,10]^2,(30*p[11]+p[24]+2*p[50])/416+(tr5*(15*pe[11]+pe[49]))/832},
{F[1,1,2]*F[1,1,7]*F[1,1,10]^2,(-570*p[11]-19*p[24]+248*p[50])/208+(tr5*(-285*pe[11]+124*pe[49]))/416},
{F[1,1,3]*F[1,1,7]*F[1,1,10]^2,(-126*p[11]-p[24]+14*p[50])/144-(7*tr5*(9*pe[11]-pe[49]))/288},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-22623180*p[11]+16378284*p[14]-5889873*p[24]-24408622*p[50])/190944+(tr5*(-11311590*pe[11]+8189142*pe[14]-12204311*pe[49]))/381888},
{F[1,1,5]*F[1,1,7]*F[1,1,10]^2,(-18*p[11]-p[24]+5*p[50])/18+tr5*(-1/4*pe[11]+(5*pe[49])/72)},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-4033038*p[11]+4440462*p[14]-5*(3621168*p[24]+9482119*p[50]))/63648+(tr5*(-4033038*pe[11]+4440462*pe[14]-47410595*pe[49]))/254592},
{F[1,1,7]^2*F[1,1,10]^2,(77736738*p[11]-61844172*p[14]+92287647*p[24]+265704446*p[50])/763776+(tr5*(38868369*pe[11]-30922086*pe[14]+132852223*pe[49]))/1527552},
{F[1,1,8]*F[1,1,10]^2,(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/1040+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/1040},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(-17022*p[11]+1716*p[14]+717*p[24]-854*p[50])/7488+(tr5*(-8511*pe[11]+858*pe[14]-427*pe[49]))/14976},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(-184620*p[11]+148200*p[14]-27825*p[24]-131414*p[50])/3744+(tr5*(-92310*pe[11]+74100*pe[14]-65707*pe[49]))/7488},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(6312*p[11]-1950*p[14]-879*p[24]+842*p[50])/1872+(tr5*(3156*pe[11]-975*pe[14]+421*pe[49]))/3744},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(-10662*p[11]+3900*p[14]-683*p[24]-1158*p[50])/2496+(tr5*(-1777*pe[11]+650*pe[14]-193*pe[49]))/1664},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(-3*(66*p[11]-81*p[24]-136*p[50]))/416-(3*tr5*(33*pe[11]-68*pe[49]))/832},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(-534*p[11]-10452*p[14]+1485*p[24]+50914*p[50])/7488+(tr5*(-267*pe[11]-5226*pe[14]+25457*pe[49]))/14976},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-3960*p[11]+3744*p[14]-782*p[24]-3969*p[50])/624-(3*tr5*(440*pe[11]-416*pe[14]+441*pe[49]))/832},
{F[1,1,8]^2*F[1,1,10]^2,(144666*p[11]-119028*p[14]-2177*p[24]+34022*p[50])/14976+(tr5*(72333*pe[11]-59514*pe[14]+17011*pe[49]))/29952},
{F[1,1,9]*F[1,1,10]^2,(312*p[5]-832*p[6]-208*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-2080*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/1040+(tr5*(39*pe[5]+26*pe[6]-26*pe[7]-78*pe[8]+405*pe[11]-819*pe[14]-260*pe[36]+26*pe[38]+65*pe[41]+26*pe[44]-260*pe[47]-65*pe[48]-285*pe[49]))/520},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(219930*p[11]-135876*p[14]+77427*p[24]+278302*p[50])/7488+(tr5*(109965*pe[11]-67938*pe[14]+139151*pe[49]))/14976},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(-540*p[11]+6552*p[14]-3398*p[24]-7433*p[50])/936+(tr5*(-540*pe[11]+6552*pe[14]-7433*pe[49]))/3744},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(1011016338*p[11]-660167196*p[14]-51232813*p[24]+263408766*p[50])/1145664+(tr5*(168502723*pe[11]-110027866*pe[14]+43901461*pe[49]))/763776},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(37566*p[11]+468*p[14]+3847*p[24]-23090*p[50])/7488+(tr5*(18783*pe[11]+234*pe[14]-11545*pe[49]))/14976},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(12192*p[11]-7020*p[14]+4283*p[24]+13168*p[50])/1248+tr5*((127*pe[11])/52-(45*pe[14])/32+(823*pe[49])/312)},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-3145374*p[11]+1510392*p[14]-1783879*p[24]-5995768*p[50])/67392+(tr5*(-1572687*pe[11]+755196*pe[14]-2997884*pe[49]))/134784},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(12906*p[11]-8736*p[14]+2557*p[24]+10093*p[50])/624+(tr5*(12906*pe[11]-8736*pe[14]+10093*pe[49]))/2496},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(63318*p[11]-30108*p[14]-12361*p[24]-36630*p[50])/7488+(tr5*(10553*pe[11]-5018*pe[14]-6105*pe[49]))/4992},
{F[1,1,9]^2*F[1,1,10]^2,(-1836256710*p[11]+1218760140*p[14]+119664577*p[24]-432429622*p[50])/4582656+(tr5*(-918128355*pe[11]+609380070*pe[14]-216214811*pe[49]))/9165312},
{F[1,1,10]^3,p[7]/4+(tr5*pe[7])/16},
{F[1,1,1]*F[1,1,10]^3,(5482194*p[11]-4095156*p[14]+1505599*p[24]+5576462*p[50])/44928+(tr5*(2741097*pe[11]-2047578*pe[14]+2788231*pe[49]))/89856},
{F[1,1,2]*F[1,1,10]^3,(471243*p[11]-400218*p[14]+88187*p[24]+382255*p[50])/5616+(tr5*(471243*pe[11]-400218*pe[14]+382255*pe[49]))/22464},
{F[1,1,3]*F[1,1,10]^3,(-117544158*p[11]+81921996*p[14]-32488379*p[24]-126620054*p[50])/404352+(tr5*(-58772079*pe[11]+40960998*pe[14]-63310027*pe[49]))/808704},
{F[1,1,4]*F[1,1,10]^3,(188686686*p[11]-139298172*p[14]+103052139*p[24]+374076446*p[50])/3436992+(tr5*(94343343*pe[11]-69649086*pe[14]+187038223*pe[49]))/6873984},
{F[1,1,5]*F[1,1,10]^3,(66486*p[11]-53268*p[14]+12461*p[24]+60286*p[50])/3456+(tr5*(33243*pe[11]-26634*pe[14]+30143*pe[49]))/6912},
{F[1,1,6]*F[1,1,10]^3,(4080891018*p[11]-2520757044*p[14]-569120891*p[24]+218453142*p[50])/6873984+(tr5*(680148503*pe[11]-420126174*pe[14]+36408857*pe[49]))/4582656},
{F[1,1,7]*F[1,1,10]^3,(20733342*p[11]-22799478*p[14]+86779389*p[24]+228008953*p[50])/572832+(tr5*(20733342*pe[11]-22799478*pe[14]+228008953*pe[49]))/2291328},
{F[1,1,8]*F[1,1,10]^3,(351330*p[11]-333996*p[14]+70315*p[24]+202458*p[50])/22464+(tr5*(58555*pe[11]-55666*pe[14]+33743*pe[49]))/14976},
{F[1,1,9]*F[1,1,10]^3,(170043642*p[11]-111090876*p[14]+62305757*p[24]+232705838*p[50])/404352+(tr5*(85021821*pe[11]-55545438*pe[14]+116352919*pe[49]))/808704},
{F[1,1,10]^4,(-4939668096*p[11]+2956437354*p[14]+915938267*p[24]-87493178*p[50])/13747968+(tr5*(-2469834048*pe[11]+1478218677*pe[14]-43746589*pe[49]))/27495936},
{F[1,1,1]*F[2,1,1],4*p[3]+tr5*((3*pe[3])/2-pe[4]/8-pe[6]-3*pe[8]-18*pe[14]+2*pe[26]+pe[37]+pe[38]-pe[40]/2-4*pe[47]-2*pe[49])},
{F[1,1,1]^2*F[2,1,1],(1303031238*p[11]-1056338400*p[14]+2478921751*p[24]+6342821798*p[50])/2156544+(tr5*(651515619*pe[11]-528169200*pe[14]+3171410899*pe[49]))/4313088},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(-8994*p[11]+2867*p[24]+5526*p[50])/312+(tr5*(-1499*pe[11]+921*pe[49]))/208},
{F[1,1,2]^2*F[2,1,1],(-4*p[11]-p[24]-2*p[50])/13+(tr5*(-2*pe[11]-pe[49]))/26},
{F[1,1,3]*F[2,1,1],4*p[3]+tr5*((3*pe[3])/2-pe[4]/8-pe[6]-3*pe[8]-18*pe[14]+2*pe[26]+pe[37]+pe[38]-pe[40]/2-4*pe[47]-2*pe[49])},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(337730370*p[11]-241456800*p[14]+437740541*p[24]+1147597602*p[50])/359424+(tr5*(56288395*pe[11]-40242800*pe[14]+191266267*pe[49]))/239616},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(-8478*p[11]+2957*p[24]+5706*p[50])/312-(3*tr5*(471*pe[11]-317*pe[49]))/208},
{F[1,1,3]^2*F[2,1,1],(959207466*p[11]-602478240*p[14]+476266049*p[24]+1415040586*p[50])/2156544+(tr5*(479603733*pe[11]-301239120*pe[14]+707520293*pe[49]))/4313088},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(1567153722*p[11]-913582176*p[14]+819710009*p[24]+2402099962*p[50])/539136+(tr5*(783576861*pe[11]-456791088*pe[14]+1201049981*pe[49]))/1078272},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(2*(4*p[11]+p[24]+2*p[50]))/13+(tr5*(2*pe[11]+pe[49]))/13},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(1586935866*p[11]-927060576*p[14]+826991801*p[24]+2427356410*p[50])/539136+(tr5*(793467933*pe[11]-463530288*pe[14]+1213678205*pe[49]))/1078272},
{F[1,1,4]^2*F[2,1,1],(37838*p[11]-52832*p[14]+94395*p[24]+246822*p[50])/1664+(tr5*(18919*pe[11]-26416*pe[14]+123411*pe[49]))/3328},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(-2231874*p[11]+1712412*p[14]-394331*p[24]-1635794*p[50])/3744+(tr5*(-1115937*pe[11]+856206*pe[14]-817897*pe[49]))/7488},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(17*p[11]+p[24]+2*p[50])/13+(tr5*(17*pe[11]+2*pe[49]))/52},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(-747510*p[11]+570804*p[14]-131673*p[24]-545446*p[50])/1248+(tr5*(-373755*pe[11]+285402*pe[14]-272723*pe[49]))/2496},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(-48*p[11]+14*p[24]+41*p[50])/78+(tr5*(-48*pe[11]+41*pe[49]))/312},
{F[1,1,5]^2*F[2,1,1],(-5391*p[11]+3510*p[14]-1858*p[24]-6628*p[50])/468+(tr5*(-5391*pe[11]+3510*pe[14]-6628*pe[49]))/1872},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-62538*p[11]+30576*p[14]-21452*p[24]-75651*p[50])/936+(tr5*(-20846*pe[11]+10192*pe[14]-25217*pe[49]))/1248},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-76506*p[11]+39936*p[14]-26660*p[24]-93399*p[50])/936+(tr5*(-25502*pe[11]+13312*pe[14]-31133*pe[49]))/1248},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(-5*(111*p[11]-78*p[14]+44*p[24]+153*p[50]))/39-(5*tr5*(37*pe[11]-26*pe[14]+51*pe[49]))/52},
{F[1,1,5]*F[1,1,6]*F[2,1,1],(-18*p[11]+2*p[24]+17*p[50])/78+(tr5*(-18*pe[11]+17*pe[49]))/312},
{F[1,1,6]^2*F[2,1,1],(573*p[11]-390*p[14]+218*p[24]+748*p[50])/78+(tr5*(573*pe[11]-390*pe[14]+748*pe[49]))/312},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-510*p[11]+2640*p[14]-3283*p[24]-8432*p[50])/216+(tr5*(-255*pe[11]+1320*pe[14]-4216*pe[49]))/432},
{F[1,1,2]*F[1,1,7]*F[2,1,1],(-30*p[11]-p[24]-2*p[50])/26+(tr5*(-15*pe[11]-pe[49]))/52},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(282*p[11]+34320*p[14]-42667*p[24]-110684*p[50])/2808+(tr5*(141*pe[11]+17160*pe[14]-55342*pe[49]))/5616},
{F[1,1,4]*F[1,1,7]*F[2,1,1],(-18*p[11]+2*p[24]+17*p[50])/78+(tr5*(-18*pe[11]+17*pe[49]))/312},
{F[1,1,5]*F[1,1,7]*F[2,1,1],(666*p[11]+17*p[24]+8*p[50])/468+(tr5*(333*pe[11]+4*pe[49]))/936},
{F[1,1,6]*F[1,1,7]*F[2,1,1],(18*p[11]-2*p[24]-17*p[50])/78+(tr5*(18*pe[11]-17*pe[49]))/312},
{F[1,1,7]^2*F[2,1,1],(-126*p[11]+p[24]+28*p[50])/234-(7*tr5*(9*pe[11]-2*pe[49]))/468},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(375418194*p[11]-214222944*p[14]+81418261*p[24]+307353362*p[50])/539136+(tr5*(187709097*pe[11]-107111472*pe[14]+153676681*pe[49]))/1078272},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(6*p[11]-5*(p[24]+2*p[50]))/52+(tr5*(3*pe[11]-5*pe[49]))/104},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(398245938*p[11]-263823456*p[14]+192813637*p[24]+589748594*p[50])/539136+(tr5*(199122969*pe[11]-131911728*pe[14]+294874297*pe[49]))/1078272},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-23082*p[11]+96096*p[14]-247681*p[24]-618290*p[50])/2496+(tr5*(-11541*pe[11]+48048*pe[14]-309145*pe[49]))/4992},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(72*p[11]-34*p[24]-133*p[50])/234+(tr5*(72*pe[11]-133*pe[49]))/936},
{F[1,1,6]*F[1,1,8]*F[2,1,1],(-18*p[11]+2*p[24]+17*p[50])/26+(tr5*(-18*pe[11]+17*pe[49]))/104},
{F[1,1,7]*F[1,1,8]*F[2,1,1],(126*p[11]-p[24]-28*p[50])/117+(7*tr5*(9*pe[11]-2*pe[49]))/234},
{F[1,1,8]^2*F[2,1,1],(408762*p[11]-977184*p[14]+2286457*p[24]+5762050*p[50])/14976+(tr5*(204381*pe[11]-488592*pe[14]+2881025*pe[49]))/29952},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(-12390*p[11]+10608*p[14]+133*p[24]-5350*p[50])/624+(tr5*(-6195*pe[11]+5304*pe[14]-2675*pe[49]))/1248},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(-6*p[11]+5*(p[24]+2*p[50]))/52+(tr5*(-3*pe[11]+5*pe[49]))/104},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(-1014*p[11]+816*p[14]+13*p[24]-406*p[50])/48+(tr5*(-507*pe[11]+408*pe[14]-203*pe[49]))/96},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(3*(6*p[11]-5*(p[24]+2*p[50])))/52+(3*tr5*(3*pe[11]-5*pe[49]))/104},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(6*p[11]-5*(p[24]+2*p[50]))/52+(tr5*(3*pe[11]-5*pe[49]))/104},
{F[1,1,8]*F[1,1,9]*F[2,1,1],(-3*(14*p[11]-3*(p[24]+2*p[50])))/26-(3*tr5*(7*pe[11]-3*pe[49]))/52},
{F[1,1,9]^2*F[2,1,1],(9*p[11]-p[24]-2*p[50])/13+(tr5*(9*pe[11]-2*pe[49]))/52},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-125382*p[11]+78936*p[14]-45119*p[24]-146398*p[50])/2808+(tr5*(-62691*pe[11]+39468*pe[14]-73199*pe[49]))/5616},
{F[1,1,2]*F[1,1,10]*F[2,1,1],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-83478*p[11]+50856*p[14]-29963*p[24]-93622*p[50])/2808+(tr5*(-41739*pe[11]+25428*pe[14]-46811*pe[49]))/5616},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(2202*p[11]-1560*p[14]+869*p[24]+2986*p[50])/156+(tr5*(1101*pe[11]-780*pe[14]+1493*pe[49]))/312},
{F[1,1,5]*F[1,1,10]*F[2,1,1],(1593*p[11]-1170*p[14]+616*p[24]+2194*p[50])/78+(tr5*(1593*pe[11]-1170*pe[14]+2194*pe[49]))/312},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(-573*p[11]+390*p[14]-218*p[24]-748*p[50])/39+(tr5*(-573*pe[11]+390*pe[14]-748*pe[49]))/156},
{F[1,1,7]*F[1,1,10]*F[2,1,1],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(3*(14*p[11]-3*(p[24]+2*p[50])))/52+(3*tr5*(7*pe[11]-3*pe[49]))/104},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(-2*(9*p[11]-p[24]-2*p[50]))/13+(tr5*(-9*pe[11]+2*pe[49]))/26},
{F[1,1,10]^2*F[2,1,1],(-33*p[11]+30*p[14]-15*p[24]-56*p[50])/12+(tr5*(-33*pe[11]+30*pe[14]-56*pe[49]))/48},
{F[2,1,1]^2,(-3*(1434150*p[11]-791648*p[14]-1517369*p[24]-3108474*p[50]))/53248-(3*tr5*(717075*pe[11]-395824*pe[14]-1554237*pe[49]))/106496},
{F[1,1,1]*F[2,1,2],(-8*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/6+(tr5*(-6*pe[3]+pe[4]+4*(pe[6]+3*pe[8]+18*pe[14]-pe[26]-pe[37]-pe[38]+4*pe[47]+2*pe[49])))/12},
{F[1,1,1]^2*F[2,1,2],(-205419450*p[11]+19777056*p[14]+389551519*p[24]+885726230*p[50])/1078272+(tr5*(-102709725*pe[11]+9888528*pe[14]+442863115*pe[49]))/2156544},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(-492*p[11]+163*p[24]+638*p[50])/156+(tr5*(-246*pe[11]+319*pe[49]))/312},
{F[1,1,2]^2*F[2,1,2],(4*(6*p[11]-5*(p[24]+2*p[50])))/13+(2*tr5*(3*pe[11]-5*pe[49]))/13},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(325916358*p[11]-184420704*p[14]-29886977*p[24]+21707030*p[50])/1078272+(tr5*(162958179*pe[11]-92210352*pe[14]+10853515*pe[49]))/2156544},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(294*p[11]-323*(p[24]+2*p[50]))/104+(tr5*(147*pe[11]-323*pe[49]))/208},
{F[1,1,3]^2*F[2,1,2],(10590*p[11]-17472*p[14]+14406*p[24]+43021*p[50])/624+tr5*((1765*pe[11])/416-7*pe[14]+(43021*pe[49])/2496)},
{F[1,1,4]*F[2,1,2],(-8*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/6+(tr5*(-6*pe[3]+pe[4]+4*(pe[6]+3*pe[8]+18*pe[14]-pe[26]-pe[37]-pe[38]+4*pe[47]+2*pe[49])))/12},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(68258868*p[11]-44001984*p[14]+49309449*p[24]+138589894*p[50])/44928+(tr5*(34129434*pe[11]-22000992*pe[14]+69294947*pe[49]))/89856},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(-147*p[11]-40*p[24]+76*p[50])/78+(tr5*(-147*pe[11]+76*pe[49]))/312},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(-2567376750*p[11]+1434739488*p[14]-1105026563*p[24]-3372046270*p[50])/1078272+(tr5*(-1283688375*pe[11]+717369744*pe[14]-1686023135*pe[49]))/2156544},
{F[1,1,4]^2*F[2,1,2],(-532337082*p[11]+262415712*p[14]-52126153*p[24]-267088538*p[50])/1078272+(tr5*(-266168541*pe[11]+131207856*pe[14]-133544269*pe[49]))/2156544},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(-2155698*p[11]+1656252*p[14]-362339*p[24]-1524074*p[50])/11232+(tr5*(-1077849*pe[11]+828126*pe[14]-762037*pe[49]))/22464},
{F[1,1,3]*F[1,1,5]*F[2,1,2],(-17*(18*p[11]-2*p[24]-17*p[50]))/624-(17*tr5*(18*pe[11]-17*pe[49]))/2496},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(-2159910*p[11]+1656252*p[14]-361871*p[24]-1520096*p[50])/11232+(tr5*(-1079955*pe[11]+828126*pe[14]-760048*pe[49]))/22464},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-29514*p[11]+30732*p[14]-9907*p[24]-38820*p[50])/1872+(tr5*(-4919*pe[11]+5122*pe[14]-6470*pe[49]))/1248},
{F[1,1,2]*F[1,1,6]*F[2,1,2],(-258*p[11]+241*(p[24]+2*p[50]))/52+(tr5*(-129*pe[11]+241*pe[49]))/104},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-31398*p[11]+61932*p[14]-54487*p[24]-150626*p[50])/7488+(tr5*(-15699*pe[11]+30966*pe[14]-75313*pe[49]))/14976},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-111990*p[11]+128076*p[14]-52951*p[24]-190506*p[50])/7488+(tr5*(-18665*pe[11]+21346*pe[14]-31751*pe[49]))/4992},
{F[1,1,5]*F[1,1,6]*F[2,1,2],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[1,1,6]^2*F[2,1,2],(-678*p[11]+780*p[14]-1255*p[24]-3810*p[50])/624+(tr5*(-113*pe[11]+130*pe[14]-635*pe[49]))/416},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-1230*p[11]+4368*p[14]-3239*p[24]-12276*p[50])/936+(tr5*(-205*pe[11]+728*pe[14]-2046*pe[49]))/624},
{F[1,1,2]*F[1,1,7]*F[2,1,2],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(16890*p[11]-17472*p[14]+11392*p[24]+35849*p[50])/936+(tr5*(16890*pe[11]-17472*pe[14]+35849*pe[49]))/3744},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(6540*p[11]-4368*p[14]+2493*p[24]+6013*p[50])/936+(tr5*(6540*pe[11]-4368*pe[14]+6013*pe[49]))/3744},
{F[1,1,5]*F[1,1,7]*F[2,1,2],(-18*p[11]+2*p[24]+17*p[50])/156+(tr5*(-18*pe[11]+17*pe[49]))/624},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-9174*p[11]+8736*p[14]-5615*p[24]-17236*p[50])/936+(tr5*(-4587*pe[11]+4368*pe[14]-8618*pe[49]))/1872},
{F[1,1,7]^2*F[2,1,2],(6126*p[11]-4368*p[14]+2851*p[24]+8666*p[50])/936+(tr5*(3063*pe[11]-2184*pe[14]+4333*pe[49]))/1872},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(474878526*p[11]-216424416*p[14]-60958445*p[24]-15523330*p[50])/1078272+(tr5*(237439263*pe[11]-108212208*pe[14]-7761665*pe[49]))/2156544},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(-162*p[11]+161*(p[24]+2*p[50]))/104+(tr5*(-81*pe[11]+161*pe[49]))/208},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(-177691974*p[11]+104212992*p[14]-84772231*p[24]-253874630*p[50])/179712+(tr5*(-88845987*pe[11]+52106496*pe[14]-126937315*pe[49]))/359424},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(472690014*p[11]-207506208*p[14]-68928989*p[24]-38473186*p[50])/1078272+(tr5*(236345007*pe[11]-103753104*pe[14]-19236593*pe[49]))/2156544},
{F[1,1,5]*F[1,1,8]*F[2,1,2],(18*p[11]-2*p[24]-17*p[50])/156+(tr5*(18*pe[11]-17*pe[49]))/624},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(9402*p[11]-15132*p[14]+10573*p[24]+30974*p[50])/1872+(tr5*(4701*pe[11]-7566*pe[14]+15487*pe[49]))/3744},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-4182*p[11]+4368*p[14]-2833*p[24]-8864*p[50])/468+tr5*((-697*pe[11])/312+(7*pe[14])/3-(554*pe[49])/117)},
{F[1,1,8]^2*F[2,1,2],(13629390*p[11]-7902048*p[14]+6418843*p[24]+19237070*p[50])/27648+(tr5*(6814695*pe[11]-3951024*pe[14]+9618535*pe[49]))/55296},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(4854*p[11]-2067*p[14]-639*p[24]-4918*p[50])/468+(tr5*(4854*pe[11]-2067*pe[14]-4918*pe[49]))/1872},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(4*(6*p[11]-5*(p[24]+2*p[50])))/13+(2*tr5*(3*pe[11]-5*pe[49]))/13},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(-3522*p[11]-2028*p[14]+8343*p[24]+19390*p[50])/2496+(tr5*(-1761*pe[11]-1014*pe[14]+9695*pe[49]))/4992},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(80922*p[11]-39156*p[14]+3285*p[24]-43558*p[50])/7488+(tr5*(40461*pe[11]-19578*pe[14]-21779*pe[49]))/14976},
{F[1,1,6]*F[1,1,9]*F[2,1,2],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/624+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/1248},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(4*(6*p[11]-5*(p[24]+2*p[50])))/13+(2*tr5*(3*pe[11]-5*pe[49]))/13},
{F[1,1,9]^2*F[2,1,2],(-2*(6*p[11]-5*(p[24]+2*p[50])))/13+(tr5*(-3*pe[11]+5*pe[49]))/13},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-4362*p[11]+2730*p[14]-1513*p[24]-5288*p[50])/234+(tr5*(-2181*pe[11]+1365*pe[14]-2644*pe[49]))/468},
{F[1,1,2]*F[1,1,10]*F[2,1,2],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-55326*p[11]+41964*p[14]-19415*p[24]-75646*p[50])/3744+(tr5*(-27663*pe[11]+20982*pe[14]-37823*pe[49]))/7488},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-36294*p[11]+26364*p[14]-13851*p[24]-49126*p[50])/1248+(tr5*(-18147*pe[11]+13182*pe[14]-24563*pe[49]))/2496},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(32802*p[11]-22620*p[14]+10261*p[24]+41114*p[50])/1872+(tr5*(16401*pe[11]-11310*pe[14]+20557*pe[49]))/3744},
{F[1,1,7]*F[1,1,10]*F[2,1,2],(-5*(30*p[11]+p[24]+2*p[50]))/52-(5*tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(5*(438*p[11]-156*p[14]+51*p[24]+310*p[50]))/624+(5*tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/1248},
{F[1,1,9]*F[1,1,10]*F[2,1,2],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/624+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/1248},
{F[1,1,10]^2*F[2,1,2],(-3522*p[11]+2886*p[14]-1277*p[24]-5206*p[50])/468+(tr5*(-1761*pe[11]+1443*pe[14]-2603*pe[49]))/936},
{F[2,1,2]^2,(-77739006*p[11]+44000736*p[14]-25705061*p[24]-84314266*p[50])/179712+(tr5*(-38869503*pe[11]+22000368*pe[14]-42157133*pe[49]))/359424},
{F[2,1,3],(-13*p[6])/6-(13*p[8])/8-(45*p[11])/16+(39*p[14])/8-p[18]+p[21]-(1457*p[24])/288-p[25]-p[27]-p[28]+p[31]+p[34]+(13*p[38])/24+p[39]-(13*p[41])/12-(13*p[42])/24-(13*p[45])/24-p[47]-p[48]+(13*p[49])/12+(95*p[50])/48+(tr5*(-pe[19]+pe[22]-pe[25]-pe[27]-pe[28]+pe[31]+pe[34]+pe[39]-pe[46]-(16*pe[47])/3))/4},
{F[1,1,2]*F[2,1,3],(-4*p[3])/3+p[4]/6+(7*p[5])/5-(113*p[6])/45+(7*p[7])/30-(353*p[8])/60+(1137*p[11])/104-(2687*p[14])/180-(108613*p[24])/28080-(16*p[36])/3-(2*p[37])/9+(133*p[38])/180-(2*p[40])/3-(7*p[41])/18-(13*p[42])/36+(43*p[45])/180+(7*p[49])/18-(7201*p[50])/936+(tr5*(-2340*pe[3]+390*pe[4]+1638*pe[5]+312*pe[6]+273*pe[7]-936*pe[8]+14985*pe[11]+6812*pe[14]-3120*pe[26]-6240*pe[36]-1820*pe[37]-1118*pe[38]+390*pe[41]+702*pe[44]+2860*pe[47]-390*pe[48]-7425*pe[49]))/4680},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-12032*p[11]+10400*p[14]-6895*p[24]-22786*p[50])/208+(tr5*(-6016*pe[11]+5200*pe[14]-11393*pe[49]))/416},
{F[1,1,2]^2*F[2,1,3],(-13585950*p[11]+10568844*p[14]-3256627*p[24]-14725198*p[50])/67392+(tr5*(-6792975*pe[11]+5284422*pe[14]-7362599*pe[49]))/134784},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(181*p[11])/8-(45*p[14])/2+(545*(p[24]+4*p[50]))/48+(tr5*(543*pe[11]-540*pe[14]+1090*pe[49]))/96},
{F[1,1,4]*F[2,1,3],(-4*p[3])/3+p[4]/6+(7*p[5])/5-(143*p[6])/45+(7*p[7])/30-(383*p[8])/60+(1047*p[11])/104-(2717*p[14])/180-(152323*p[24])/28080-(16*p[36])/3-(5*p[37])/9+(283*p[38])/180-(2*p[40])/3-(13*p[41])/18-(19*p[42])/36+(13*p[45])/180+(13*p[49])/18-(6631*p[50])/936+(tr5*(-2340*pe[3]+390*pe[4]+1638*pe[5]+312*pe[6]+273*pe[7]-936*pe[8]+14985*pe[11]+4862*pe[14]-3120*pe[26]-6240*pe[36]-2210*pe[37]-338*pe[38]+390*pe[41]+702*pe[44]+1300*pe[47]-390*pe[48]-7425*pe[49]))/4680},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-12032*p[11]+10400*p[14]-6895*p[24]-22786*p[50])/208+(tr5*(-6016*pe[11]+5200*pe[14]-11393*pe[49]))/416},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(-377028*p[11]+293436*p[14]-96311*p[24]-410528*p[50])/2106+tr5*((-3491*pe[11])/78+(209*pe[14])/6-(51316*pe[49])/1053)},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(181*p[11])/8-(45*p[14])/2+(545*(p[24]+4*p[50]))/48+(tr5*(543*pe[11]-540*pe[14]+1090*pe[49]))/96},
{F[1,1,4]^2*F[2,1,3],(1602858*p[11]-355524*p[14]+1153*p[24]+330426*p[50])/22464+(tr5*(267143*pe[11]-59254*pe[14]+55071*pe[49]))/14976},
{F[1,1,5]*F[2,1,3],(-3120*p[6]-2340*p[8]-4050*p[11]-20436*p[14]-7285*p[24]-3744*p[26]-2496*p[37]+2028*p[38]-1560*p[41]-780*p[42]-780*p[45]+1560*p[49]+2850*p[50])/1872+(tr5*(-22*pe[14]-3*pe[26]-2*pe[37]+pe[38]-5*pe[47]))/6},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(9675207*p[11]-7959978*p[14]+2024138*p[24]+8372063*p[50])/25272+(tr5*(9675207*pe[11]-7959978*pe[14]+8372063*pe[49]))/101088},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(13402341*p[11]-9623718*p[14]+2370317*p[24]+9957677*p[50])/25272+(tr5*(13402341*pe[11]-9623718*pe[14]+9957677*pe[49]))/101088},
{F[1,1,5]^2*F[2,1,3],(-831438*p[11]+518076*p[14]-145219*p[24]-603166*p[50])/16848+(tr5*(-415719*pe[11]+259038*pe[14]-301583*pe[49]))/33696},
{F[1,1,6]*F[2,1,3],p[37]+(tr5*pe[37])/4},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-52926*p[11]+36764*p[14]+3753*p[24]-26502*p[50])/1248+(tr5*(-26463*pe[11]+18382*pe[14]-13251*pe[49]))/2496},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-52926*p[11]+39260*p[14]+3753*p[24]-26502*p[50])/1248+(tr5*(-26463*pe[11]+19630*pe[14]-13251*pe[49]))/2496},
{F[1,1,5]*F[1,1,6]*F[2,1,3],-4*p[14]-tr5*pe[14]},
{F[1,1,6]^2*F[2,1,3],3*p[14]+(3*tr5*pe[14])/4},
{F[1,1,7]*F[2,1,3],2*p[26]+(tr5*pe[26])/2},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(50070*p[11]-41184*p[14]+9885*p[24]+46316*p[50])/624+tr5*((8345*pe[11])/416-(33*pe[14])/2+(11579*pe[49])/624)},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(50070*p[11]-41184*p[14]+9885*p[24]+46316*p[50])/624+tr5*((8345*pe[11])/416-(33*pe[14])/2+(11579*pe[49])/624)},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-7602*p[11]+5804*p[14]-2277*p[24]-6330*p[50])/32+(tr5*(-3801*pe[11]+2902*pe[14]-3165*pe[49]))/64},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-7602*p[11]+5804*p[14]-2277*p[24]-6330*p[50])/32+(tr5*(-3801*pe[11]+2902*pe[14]-3165*pe[49]))/64},
{F[1,1,9]*F[2,1,3],p[38]+(tr5*pe[38])/4},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(-10640646*p[11]+7820280*p[14]-958039*p[24]-6069643*p[50])/25272+tr5*((-65683*pe[11])/624+(2785*pe[14])/36-(6069643*pe[49])/101088)},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(-23775606*p[11]+17295876*p[14]-2351735*p[24]-13948784*p[50])/50544+tr5*((-48921*pe[11])/416+(12319*pe[14])/144-(871799*pe[49])/12636)},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(5*(831438*p[11]-551772*p[14]+145219*p[24]+603166*p[50]))/16848+(5*tr5*(415719*pe[11]-275886*pe[14]+301583*pe[49]))/33696},
{F[1,1,9]^2*F[2,1,3],(-831438*p[11]+551772*p[14]-145219*p[24]-603166*p[50])/5616+(tr5*(-415719*pe[11]+275886*pe[14]-301583*pe[49]))/11232},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(113544*p[11]-70434*p[14]+15919*p[24]+86737*p[50])/936+(tr5*(113544*pe[11]-70434*pe[14]+86737*pe[49]))/3744},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(113544*p[11]-70434*p[14]+15919*p[24]+86737*p[50])/936+(tr5*(113544*pe[11]-70434*pe[14]+86737*pe[49]))/3744},
{F[2,1,3]^2,(-9558*p[11]+647244*p[14]-204871*p[24]-752422*p[50])/44928+(tr5*(-4779*pe[11]+323622*pe[14]-376211*pe[49]))/89856},
{F[2,1,4],-p[18]-p[20]-p[25]+p[47]+(tr5*(-pe[19]-pe[21]-pe[25]+pe[46]))/4},
{F[1,1,1]^2*F[2,1,4],(30*p[11]+p[24]+2*p[50])/78+(tr5*(15*pe[11]+pe[49]))/156},
{F[1,1,2]*F[2,1,4],(-10*p[3])/3+(5*p[4])/12+(3*p[5])/5-(67*p[6])/45+p[7]/10-(217*p[8])/60+(573*p[11])/104-(523*p[14])/180-(246497*p[24])/28080+(4*p[26])/3-(8*p[36])/3+(2*p[37])/9+(137*p[38])/180-(5*p[40])/3-(11*p[41])/18+(7*p[42])/36+(47*p[45])/180+(23*p[49])/18-(3629*p[50])/936+(tr5*(-450*pe[3]+75*pe[4]+54*pe[5]+96*pe[6]+9*pe[7]+522*pe[8]+405*pe[11]+5296*pe[14]-480*pe[26]-240*pe[36]-280*pe[37]-214*pe[38]-90*pe[41]+6*pe[44]+1340*pe[47]+150*pe[48]+315*pe[49]))/360},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-40224*p[11]+31200*p[14]-20573*p[24]-68134*p[50])/1872+tr5*((-419*pe[11])/78+(25*pe[14])/6-(34067*pe[49])/3744)},
{F[1,1,2]^2*F[2,1,4],(-41331294*p[11]+30335292*p[14]-9119891*p[24]-39038846*p[50])/67392+(tr5*(-20665647*pe[11]+53*(286182*pe[14]-368291*pe[49])))/134784},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(-6*p[11]+p[24]+2*p[50])/6+(tr5*(-3*pe[11]+pe[49]))/12},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(9522*p[11]-14040*p[14]+8315*p[24]+30800*p[50])/1872+tr5*((529*pe[11])/416-(15*pe[14])/8+(1925*pe[49])/468)},
{F[1,1,3]^2*F[2,1,4],(-5*(6*p[11]-5*(p[24]+2*p[50])))/39-(5*tr5*(3*pe[11]-5*pe[49]))/78},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(-6*p[11]+p[24]+2*p[50])/6+(tr5*(-3*pe[11]+pe[49]))/12},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(-4280190*p[11]+3324828*p[14]-981927*p[24]-3911566*p[50])/11232+(tr5*(-2140095*pe[11]+1662414*pe[14]-1955783*pe[49]))/22464},
{F[1,1,3]*F[1,1,4]*F[2,1,4],p[11]-p[24]/6-p[50]/3+(tr5*(pe[11]-pe[49]/3))/4},
{F[1,1,4]^2*F[2,1,4],(-2*(p[11]-3*(p[24]+2*p[50])))/13+(tr5*(-pe[11]+6*pe[49]))/26},
{F[1,1,5]*F[2,1,4],(-10*p[3])/3+(5*p[4])/12+(3*p[5])/5-(67*p[6])/45+p[7]/10-(217*p[8])/60+(573*p[11])/104-(523*p[14])/180-(246497*p[24])/28080+(4*p[26])/3-(8*p[36])/3+(2*p[37])/9+(137*p[38])/180-(5*p[40])/3-(11*p[41])/18+(7*p[42])/36+(47*p[45])/180+(23*p[49])/18-(3629*p[50])/936+(tr5*(-450*pe[3]+75*pe[4]+54*pe[5]+96*pe[6]+9*pe[7]+522*pe[8]+405*pe[11]+5296*pe[14]-480*pe[26]-240*pe[36]-280*pe[37]-214*pe[38]-90*pe[41]+6*pe[44]+1340*pe[47]+150*pe[48]+315*pe[49]))/360},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-41232*p[11]+31200*p[14]-20981*p[24]-68950*p[50])/1872+tr5*((-859*pe[11])/156+(25*pe[14])/6-(34475*pe[49])/3744)},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(10917234*p[11]-12640212*p[14]+1991071*p[24]+7989418*p[50])/101088+(tr5*(5458617*pe[11]-6320106*pe[14]+3994709*pe[49]))/202176},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(10098*p[11]-14040*p[14]+7835*p[24]+29840*p[50])/1872+tr5*((561*pe[11])/416-(15*pe[14])/8+(1865*pe[49])/468)},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(-4247358*p[11]+3324828*p[14]-990567*p[24]-3940078*p[50])/11232+(tr5*(-2123679*pe[11]+1662414*pe[14]-1970039*pe[49]))/22464},
{F[1,1,5]^2*F[2,1,4],(17296821*p[11]-13896090*p[14]+3789226*p[24]+15981769*p[50])/25272+(tr5*(17296821*pe[11]-13896090*pe[14]+15981769*pe[49]))/101088},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-58206*p[11]+57564*p[14]+6073*p[24]-20614*p[50])/3744+(tr5*(-29103*pe[11]+28782*pe[14]-10307*pe[49]))/7488},
{F[1,1,4]*F[1,1,6]*F[2,1,4],(-150*p[11]+47*p[24]+172*p[50])/78+(tr5*(-75*pe[11]+86*pe[49]))/156},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-74046*p[11]+57564*p[14]+8041*p[24]-5446*p[50])/3744+(tr5*(-37023*pe[11]+28782*pe[14]-2723*pe[49]))/7488},
{F[1,1,6]^2*F[2,1,4],(60*p[11]-11*p[24]-61*p[50])/39+(tr5*(60*pe[11]-61*pe[49]))/156},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(22710*p[11]-13728*p[14]+2525*p[24]+11420*p[50])/624+(tr5*(11355*pe[11]-6864*pe[14]+5710*pe[49]))/1248},
{F[1,1,3]*F[1,1,7]*F[2,1,4],(5*(6*p[11]-5*(p[24]+2*p[50])))/13+(5*tr5*(3*pe[11]-5*pe[49]))/26},
{F[1,1,4]*F[1,1,7]*F[2,1,4],(150*p[11]-47*p[24]-172*p[50])/78+(tr5*(75*pe[11]-86*pe[49]))/156},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(24630*p[11]-13728*p[14]+2173*p[24]+9468*p[50])/624+(tr5*(4105*pe[11]-2288*pe[14]+1578*pe[49]))/416},
{F[1,1,6]*F[1,1,7]*F[2,1,4],(-150*p[11]+47*p[24]+172*p[50])/78+(tr5*(-75*pe[11]+86*pe[49]))/156},
{F[1,1,7]^2*F[2,1,4],(-5*(6*p[11]-5*(p[24]+2*p[50])))/39-(5*tr5*(3*pe[11]-5*pe[49]))/78},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(6*p[11]-5*(p[24]+2*p[50]))/26+(tr5*(3*pe[11]-5*pe[49]))/52},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-271638*p[11]+211380*p[14]-88079*p[24]-245422*p[50])/3744+(tr5*(-135819*pe[11]+105690*pe[14]-122711*pe[49]))/7488},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(-6*p[11]+5*(p[24]+2*p[50]))/26+(tr5*(-3*pe[11]+5*pe[49]))/52},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-272502*p[11]+211380*p[14]-87359*p[24]-243982*p[50])/3744+(tr5*(-136251*pe[11]+105690*pe[14]-121991*pe[49]))/7488},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(6494094*p[11]-6914700*p[14]+2762395*p[24]+9468106*p[50])/101088+(tr5*(3247047*pe[11]-3457350*pe[14]+4734053*pe[49]))/202176},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(-18*p[11]-37*(p[24]+2*p[50]))/78+(tr5*(-9*pe[11]-37*pe[49]))/156},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(42*p[11]-22*p[24]-57*p[50])/13+(3*tr5*(14*pe[11]-19*pe[49]))/52},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(6540750*p[11]-6914700*p[14]+2757211*p[24]+9356650*p[50])/101088+(25*tr5*(130815*pe[11]-138294*pe[14]+187133*pe[49]))/202176},
{F[1,1,7]*F[1,1,9]*F[2,1,4],(-30*p[11]-p[24]+24*p[50])/26-(3*tr5*(5*pe[11]-4*pe[49]))/52},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(-6*p[11]+5*(p[24]+2*p[50]))/26+(tr5*(-3*pe[11]+5*pe[49]))/52},
{F[1,1,9]^2*F[2,1,4],(-90*p[11]+23*p[24]+85*p[50])/39-(5*tr5*(18*pe[11]-17*pe[49]))/156},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(5*(6858*p[11]-4446*p[14]+1240*p[24]+6211*p[50]))/936+(5*tr5*(6858*pe[11]-4446*pe[14]+6211*pe[49]))/3744},
{F[1,1,3]*F[1,1,10]*F[2,1,4],(18*p[11]+11*(p[24]+2*p[50]))/39+(tr5*(9*pe[11]+11*pe[49]))/78},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(2754*p[11]-1710*p[14]+500*p[24]+2363*p[50])/72+(tr5*(2754*pe[11]-1710*pe[14]+2363*pe[49]))/288},
{F[1,1,6]*F[1,1,10]*F[2,1,4],(-30*p[11]-p[24]+24*p[50])/26-(3*tr5*(5*pe[11]-4*pe[49]))/52},
{F[1,1,7]*F[1,1,10]*F[2,1,4],(30*p[11]+p[24]-24*p[50])/26+(3*tr5*(5*pe[11]-4*pe[49]))/52},
{F[1,1,9]*F[1,1,10]*F[2,1,4],(126*p[11]+25*p[24]-28*p[50])/78+(7*tr5*(9*pe[11]-2*pe[49]))/156},
{F[1,1,10]^2*F[2,1,4],(-18*p[11]-11*(p[24]+2*p[50]))/78+(tr5*(-9*pe[11]-11*pe[49]))/156},
{F[2,1,4]^2,(-689142*p[11]+536172*p[14]-147319*p[24]-632742*p[50])/4992+(tr5*(-114857*pe[11]+89362*pe[14]-105457*pe[49]))/3328},
{F[1,1,1]^2*F[2,1,5],(36*p[11]-4*p[24]+5*p[50])/39+(tr5*(36*pe[11]+5*pe[49]))/156},
{F[1,1,2]^2*F[2,1,5],(-2*(14*p[11]-3*(p[24]+2*p[50])))/13+(tr5*(-7*pe[11]+3*pe[49]))/13},
{F[1,1,3]*F[2,1,5],(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(3*pe[3]-pe[4]/8-2*pe[6]-6*pe[8]-36*pe[14]+5*pe[26]+2*pe[37]+2*pe[38]-(3*pe[40])/2-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(667*p[11])/13-35*p[14]+(1265*p[24])/52+(2996*p[50])/39+tr5*((667*pe[11])/52-(35*pe[14])/4+(749*pe[49])/39)},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(-1890*p[11]+353*p[24]+810*p[50])/104-(135*tr5*(7*pe[11]-3*pe[49]))/208},
{F[1,1,3]^2*F[2,1,5],(-1031934*p[11]+706524*p[14]-195135*p[24]-823430*p[50])/2496+(tr5*(-515967*pe[11]+353262*pe[14]-411715*pe[49]))/4992},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(-162*p[11]-12*p[14]+47*p[24]+60*p[50])/8-(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]*F[2,1,5],(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(3*pe[3]-pe[4]/8-2*pe[6]-6*pe[8]-36*pe[14]+5*pe[26]+2*pe[37]+2*pe[38]-(3*pe[40])/2-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(667*p[11])/13-35*p[14]+(1265*p[24])/52+(2996*p[50])/39+tr5*((667*pe[11])/52-(35*pe[14])/4+(749*pe[49])/39)},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(-154*p[11]+29*p[24]+66*p[50])/8-(11*tr5*(7*pe[11]-3*pe[49]))/16},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(-2508354*p[11]+1810692*p[14]-446005*p[24]-1839346*p[50])/3744+(tr5*(-1254177*pe[11]+905346*pe[14]-919673*pe[49]))/7488},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(-162*p[11]-12*p[14]+47*p[24]+60*p[50])/8-(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]^2*F[2,1,5],(-1877814*p[11]+1487772*p[14]-301409*p[24]-1178978*p[50])/7488+(tr5*(-938907*pe[11]+743886*pe[14]-589489*pe[49]))/14976},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(39*p[11])/4-6*p[14]-(5*(9*p[24]+20*p[50]))/8+(tr5*(39*pe[11]-24*pe[14]-50*pe[49]))/16},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(9270*p[11]-5616*p[14]-5177*p[24]-11108*p[50])/936+tr5*((515*pe[11])/208-(3*pe[14])/2-(2777*pe[49])/936)},
{F[1,1,6]^2*F[2,1,5],(-18*p[11]-11*p[24]-74*p[50])/234+(tr5*(-9*pe[11]-37*pe[49]))/468},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(318*p[11]+156*p[14]-681*p[24]-1609*p[50])/78+(tr5*(318*pe[11]+156*pe[14]-1609*pe[49]))/312},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(51*p[11])/13+2*p[14]-(5*(413*p[24]+995*p[50]))/234+(tr5*(918*pe[11]+468*pe[14]-4975*pe[49]))/936},
{F[1,1,6]*F[1,1,7]*F[2,1,5],(18*p[11]+11*p[24]+74*p[50])/117+(tr5*(9*pe[11]+37*pe[49]))/234},
{F[1,1,7]^2*F[2,1,5],(-2*(18*p[11]+11*p[24]+74*p[50]))/117+(tr5*(-9*pe[11]-37*pe[49]))/117},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(-146634*p[11]+114816*p[14]-20025*p[24]-79570*p[50])/2496+(tr5*(-73317*pe[11]+57408*pe[14]-39785*pe[49]))/4992},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(-146634*p[11]+114816*p[14]-20025*p[24]-79570*p[50])/2496+(tr5*(-73317*pe[11]+57408*pe[14]-39785*pe[49]))/4992},
{F[1,1,2]*F[1,1,9]*F[2,1,5],(14*p[11]-3*(p[24]+2*p[50]))/13+(tr5*(7*pe[11]-3*pe[49]))/26},
{F[1,1,3]*F[1,1,9]*F[2,1,5],(-295*p[11])/13+14*p[14]+(17*p[24])/52+(623*p[50])/78+tr5*((-295*pe[11])/52+(7*pe[14])/2+(623*pe[49])/312)},
{F[1,1,5]*F[1,1,9]*F[2,1,5],(-281*p[11])/13+14*p[14]+(5*p[24])/52+(587*p[50])/78+tr5*((-281*pe[11])/52+(7*pe[14])/2+(587*pe[49])/312)},
{F[1,1,9]^2*F[2,1,5],(-14*p[11]+3*p[24]+6*p[50])/26+(tr5*(-7*pe[11]+3*pe[49]))/52},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(-2*(36*p[11]-4*p[24]+5*p[50]))/39+(tr5*(-36*pe[11]-5*pe[49]))/78},
{F[1,1,2]*F[1,1,10]*F[2,1,5],(-14*p[11]+3*p[24]+6*p[50])/13+(tr5*(-7*pe[11]+3*pe[49]))/26},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(-2205*p[11]+1170*p[14]-574*p[24]-2032*p[50])/78+tr5*((-735*pe[11])/104+(15*pe[14])/4-(254*pe[49])/39)},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(-59*p[11])/2+15*p[14]-(65*p[24])/9-(236*p[50])/9+tr5*((-59*pe[11])/8+(15*pe[14])/4-(59*pe[49])/9)},
{F[1,1,6]*F[1,1,10]*F[2,1,5],(18*p[11]+11*p[24]+74*p[50])/117+(tr5*(9*pe[11]+37*pe[49]))/234},
{F[1,1,7]*F[1,1,10]*F[2,1,5],(-18*p[11]-11*p[24]-74*p[50])/117+(tr5*(-9*pe[11]-37*pe[49]))/234},
{F[1,1,9]*F[1,1,10]*F[2,1,5],(14*p[11]-3*(p[24]+2*p[50]))/13+(tr5*(7*pe[11]-3*pe[49]))/26},
{F[1,1,10]^2*F[2,1,5],(36*p[11]-4*p[24]+5*p[50])/117+(tr5*(36*pe[11]+5*pe[49]))/468},
{F[2,1,5]^2,(-73071*p[11]+38610*p[14]-18557*p[24]-76868*p[50])/3744+(tr5*(-73071*pe[11]+38610*pe[14]-76868*pe[49]))/14976},
{F[2,1,6],p[39]+(tr5*pe[39])/4},
{F[1,1,1]^2*F[2,1,6],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/156},
{F[1,1,2]*F[2,1,6],3*p[8]+(3*tr5*pe[8])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,6],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/26+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/52},
{F[1,1,2]^2*F[2,1,6],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/156},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/468+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/936},
{F[1,1,3]^2*F[2,1,6],(-10266*p[11]+7176*p[14]-5251*p[24]-17054*p[50])/936+(tr5*(-5133*pe[11]+3588*pe[14]-8527*pe[49]))/1872},
{F[1,1,4]*F[2,1,6],2*p[3]-p[4]/4+4*p[6]+(9*p[8])/2+(135*p[11])/52+(27*p[14])/2-(589*p[24])/104-p[37]-(3*p[38])/2+p[40]+p[41]+p[42]/2+p[45]/2-p[49]-(95*p[50])/52+(tr5*(3*pe[3]-pe[4]/2-3*pe[8]-18*pe[14]+4*pe[26]+pe[37]+pe[38]-4*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,4]*F[2,1,6],(450*p[11]-156*p[14]-63*p[24]+134*p[50])/78+(tr5*(225*pe[11]-78*pe[14]+67*pe[49]))/156},
{F[1,1,2]*F[1,1,4]*F[2,1,6],(990*p[11]+312*p[14]-201*p[24]-181*p[50])/78+tr5*((165*pe[11])/52+pe[14]-(181*pe[49])/312)},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-15402*p[11]+14352*p[14]-11033*p[24]-38680*p[50])/936+(tr5*(-7701*pe[11]+7176*pe[14]-19340*pe[49]))/1872},
{F[1,1,4]^2*F[2,1,6],(7211634*p[11]-4304703*p[14]+2171439*p[24]+7545922*p[50])/63648+(tr5*(7211634*pe[11]-4304703*pe[14]+7545922*pe[49]))/254592},
{F[1,1,4]*F[1,1,5]*F[2,1,6],(-570*p[11]+59*p[24]+534*p[50])/104-(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]*F[2,1,6],2*p[3]-p[4]/4+4*p[6]+(9*p[8])/2+(135*p[11])/52+(27*p[14])/2-(589*p[24])/104-p[37]-(3*p[38])/2+p[40]+p[41]+p[42]/2+p[45]/2-p[49]-(95*p[50])/52+(tr5*(3*pe[3]-pe[4]/2-3*pe[8]-18*pe[14]+4*pe[26]+pe[37]+pe[38]-4*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,6]*F[2,1,6],(30*p[11]+p[24]+2*p[50])/13+(tr5*(15*pe[11]+pe[49]))/26},
{F[1,1,2]*F[1,1,6]*F[2,1,6],(240*p[11]+156*p[14]-44*p[24]-101*p[50])/26+(tr5*(240*pe[11]+156*pe[14]-101*pe[49]))/104},
{F[1,1,3]*F[1,1,6]*F[2,1,6],(570*p[11]-59*p[24]-508*p[50])/104+(tr5*(285*pe[11]-254*pe[49]))/208},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(-728862*p[11]+515154*p[14]+47*(2445*p[24]-5558*p[50]))/2448+(tr5*(-364431*pe[11]+257577*pe[14]-130613*pe[49]))/4896},
{F[1,1,5]*F[1,1,6]*F[2,1,6],(-570*p[11]+59*p[24]+534*p[50])/104-(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]^2*F[2,1,6],(-8598282*p[11]+5772273*p[14]+191333*p[24]-4601378*p[50])/21216+(tr5*(-8598282*pe[11]+5772273*pe[14]-4601378*pe[49]))/84864},
{F[1,1,7]*F[2,1,6],-3*p[8]-(3*tr5*pe[8])/4},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(11886*p[11]-8112*p[14]+4837*p[24]+17786*p[50])/468+(tr5*(5943*pe[11]-4056*pe[14]+8893*pe[49]))/936},
{F[1,1,2]*F[1,1,7]*F[2,1,6],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/39+tr5*((45*pe[11])/26-pe[14]+(61*pe[49])/78)},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-10266*p[11]+7176*p[14]-5251*p[24]-17054*p[50])/234+(tr5*(-5133*pe[11]+3588*pe[14]-8527*pe[49]))/468},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-48246144*p[11]+32560905*p[14]-32288535*p[24]-97627438*p[50])/95472+(tr5*(-48246144*pe[11]+32560905*pe[14]-97627438*pe[49]))/381888},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-16487724*p[11]+13121511*p[14]-21326001*p[24]-62807930*p[50])/95472+(tr5*(-16487724*pe[11]+13121511*pe[14]-62807930*pe[49]))/381888},
{F[1,1,7]^2*F[2,1,6],(-11886*p[11]+8112*p[14]-4837*p[24]-17786*p[50])/156+(tr5*(-5943*pe[11]+4056*pe[14]-8893*pe[49]))/312},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-8646*p[11]+6240*p[14]-5665*p[24]-16322*p[50])/468+(tr5*(-4323*pe[11]+3120*pe[14]-8161*pe[49]))/936},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(84066*p[11]-56316*p[14]+29005*p[24]+59882*p[50])/1872+(tr5*(42033*pe[11]-28158*pe[14]+29941*pe[49]))/3744},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(16494*p[11]-10452*p[14]+2115*p[24]-1802*p[50])/624+(tr5*(8247*pe[11]-5226*pe[14]-901*pe[49]))/1248},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(8646*p[11]-6240*p[14]+5665*p[24]+16322*p[50])/468+(tr5*(4323*pe[11]-3120*pe[14]+8161*pe[49]))/936},
{F[1,1,8]^2*F[2,1,6],(8646*p[11]-6240*p[14]+5665*p[24]+16322*p[50])/936+(tr5*(4323*pe[11]-3120*pe[14]+8161*pe[49]))/1872},
{F[1,1,9]*F[2,1,6],-3*p[8]-(3*tr5*pe[8])/4},
{F[1,1,2]*F[1,1,9]*F[2,1,6],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/156},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(-25854*p[11]+7956*p[14]-555*p[24]+2998*p[50])/624+(tr5*(-12927*pe[11]+3978*pe[14]+1499*pe[49]))/1248},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(-23694*p[11]+6708*p[14]-1107*p[24]+3974*p[50])/624+(tr5*(-11847*pe[11]+3354*pe[14]+1987*pe[49]))/1248},
{F[1,1,7]*F[1,1,9]*F[2,1,6],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/39+tr5*((-45*pe[11])/26+pe[14]-(61*pe[49])/78)},
{F[1,1,9]^2*F[2,1,6],(-45*p[11])/26+p[14]+(23*p[24])/52-(61*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/312},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-10266*p[11]+7176*p[14]-5251*p[24]-17054*p[50])/468+(tr5*(-5133*pe[11]+3588*pe[14]-8527*pe[49]))/936},
{F[1,1,2]*F[1,1,10]*F[2,1,6],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/156},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/468+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/936},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-362343*p[11]+249288*p[14]-111532*p[24]-445650*p[50])/936+(tr5*(-120781*pe[11]+83096*pe[14]-148550*pe[49]))/1248},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-386115*p[11]+265512*p[14]-121206*p[24]-481222*p[50])/936+(tr5*(-386115*pe[11]+74*(3588*pe[14]-6503*pe[49])))/3744},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(64830*p[11]-46176*p[14]+21557*p[24]+96778*p[50])/468+(tr5*(32415*pe[11]-23088*pe[14]+48389*pe[49]))/936},
{F[1,1,9]*F[1,1,10]*F[2,1,6],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/156},
{F[1,1,10]^2*F[2,1,6],(-2*(3309*p[11]-2379*p[14]+1045*p[24]+4937*p[50]))/117+(tr5*(-3309*pe[11]+2379*pe[14]-4937*pe[49]))/234},
{F[2,1,6]^2,(15217638*p[11]-9465105*p[14]+4719837*p[24]+16396078*p[50])/190944+(tr5*(15217638*pe[11]-9465105*pe[14]+16396078*pe[49]))/763776},
{F[2,1,7],-p[22]-p[27]+(tr5*(-pe[23]-pe[27]))/4},
{F[1,1,1]^2*F[2,1,7],(-30*p[11]-p[24]-2*p[50])/78+(tr5*(-15*pe[11]-pe[49]))/156},
{F[1,1,2]*F[2,1,7],p[4]/4+(tr5*pe[4])/16},
{F[1,1,2]^2*F[2,1,7],(-60*p[11]+11*p[24]+48*p[50])/39+(tr5*(-5*pe[11]+4*pe[49]))/13},
{F[1,1,1]*F[1,1,3]*F[2,1,7],(12*p[11]+3*p[24]+19*p[50])/39+(tr5*(12*pe[11]+19*pe[49]))/156},
{F[1,1,2]*F[1,1,3]*F[2,1,7],(10*(18*p[11]-2*p[24]-17*p[50]))/39+(5*tr5*(18*pe[11]-17*pe[49]))/78},
{F[1,1,3]^2*F[2,1,7],(-10*(18*p[11]-2*p[24]-17*p[50]))/117+tr5*((-5*pe[11])/13+(85*pe[49])/234)},
{F[1,1,4]*F[2,1,7],-1/4*p[4]-p[24]+2*p[50]+(tr5*(-pe[4]+8*pe[49]))/16},
{F[1,1,1]*F[1,1,4]*F[2,1,7],(18*p[11]-2*p[24]-17*p[50])/39+(tr5*(18*pe[11]-17*pe[49]))/156},
{F[1,1,3]*F[1,1,4]*F[2,1,7],(-18*p[11]+2*p[24]+17*p[50])/39+(tr5*(-18*pe[11]+17*pe[49]))/156},
{F[1,1,5]*F[2,1,7],(-2*p[3])/3+(11*p[4])/12-2*p[6]-(7*p[8])/2-(45*p[11])/26-9*p[14]+(883*p[24])/468-(10*p[26])/3+(2*p[37])/3+p[38]-(4*p[40])/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(153*p[50])/26+(tr5*(-6*pe[3]+6*pe[4]-3*pe[8]-28*pe[26]-6*pe[40]+36*pe[49]))/24},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(12534*p[11]-7176*p[14]+4856*p[24]+15627*p[50])/468+(tr5*(4178*pe[11]-2392*pe[14]+5209*pe[49]))/624},
{F[1,1,2]*F[1,1,5]*F[2,1,7],(19350*p[11]-7488*p[14]-6011*p[24]-10514*p[50])/1872+tr5*((1075*pe[11])/416-pe[14]-(5257*pe[49])/3744)},
{F[1,1,3]*F[1,1,5]*F[2,1,7],(-5*(900*p[11]-61*p[24]-577*p[50]))/936-(5*tr5*(900*pe[11]-577*pe[49]))/3744},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-94626312*p[11]+57123183*p[14]-33877074*p[24]-127869268*p[50])/572832+(tr5*(-94626312*pe[11]+57123183*pe[14]-127869268*pe[49]))/2291328},
{F[1,1,5]^2*F[2,1,7],(187755642*p[11]-160693884*p[14]-5676035*p[24]+54518722*p[50])/404352+(tr5*(93877821*pe[11]-80346942*pe[14]+27259361*pe[49]))/808704},
{F[1,1,6]*F[2,1,7],p[4]/4+(tr5*pe[4])/16},
{F[1,1,2]*F[1,1,6]*F[2,1,7],(-30*p[11]-p[24]-2*p[50])/26+(tr5*(-15*pe[11]-pe[49]))/52},
{F[1,1,3]*F[1,1,6]*F[2,1,7],3*p[11]-p[24]/18-(8*p[50])/9+tr5*((3*pe[11])/4-(2*pe[49])/9)},
{F[1,1,4]*F[1,1,6]*F[2,1,7],(-126*p[11]+p[24]+28*p[50])/78-(7*tr5*(9*pe[11]-2*pe[49]))/156},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(588120786*p[11]-389352951*p[14]+226776038*p[24]+828299540*p[50])/1718496+(tr5*(588120786*pe[11]-389352951*pe[14]+828299540*pe[49]))/6873984},
{F[1,1,6]^2*F[2,1,7],(-270*p[11]+43*p[24]+346*p[50])/234+(tr5*(-135*pe[11]+173*pe[49]))/468},
{F[1,1,7]*F[2,1,7],(-2*p[3])/3+(2*p[4])/3-2*p[6]-(7*p[8])/2-(45*p[11])/26-9*p[14]+(883*p[24])/468-(10*p[26])/3+(2*p[37])/3+p[38]-(4*p[40])/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(153*p[50])/26+(tr5*(-12*pe[3]+9*pe[4]-6*pe[8]-56*pe[26]-12*pe[40]+72*pe[49]))/48},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(11958*p[11]-7176*p[14]+4868*p[24]+15807*p[50])/468+(tr5*(3986*pe[11]-2392*pe[14]+5269*pe[49]))/624},
{F[1,1,2]*F[1,1,7]*F[2,1,7],(16470*p[11]-7488*p[14]-4859*p[24]-9458*p[50])/1872+tr5*((915*pe[11])/416-pe[14]-(4729*pe[49])/3744)},
{F[1,1,3]*F[1,1,7]*F[2,1,7],(-564*p[11]+41*p[24]+381*p[50])/104-(3*tr5*(188*pe[11]-127*pe[49]))/416},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-94361928*p[11]+57123183*p[14]-33906450*p[24]-128118964*p[50])/572832+(tr5*(-94361928*pe[11]+57123183*pe[14]-128118964*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(103405086*p[11]-51150528*p[14]+884465437*p[24]+1713457066*p[50])/3436992+(tr5*(51702543*pe[11]-25575264*pe[14]+856728533*pe[49]))/6873984},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(586534482*p[11]-389352951*p[14]+225615686*p[24]+830752436*p[50])/1718496+(tr5*(586534482*pe[11]-389352951*pe[14]+830752436*pe[49]))/6873984},
{F[1,1,7]^2*F[2,1,7],(-116785200*p[11]+104999739*p[14]+110937460*p[24]+167602598*p[50])/572832+(tr5*(-116785200*pe[11]+104999739*pe[14]+167602598*pe[49]))/2291328},
{F[1,1,1]*F[1,1,8]*F[2,1,7],(12*p[11]+3*p[24]+19*p[50])/39+(tr5*(12*pe[11]+19*pe[49]))/156},
{F[1,1,2]*F[1,1,8]*F[2,1,7],(210*p[11]+7*p[24]-142*p[50])/78+(tr5*(105*pe[11]-71*pe[49]))/156},
{F[1,1,3]*F[1,1,8]*F[2,1,7],(-114*p[11]-9*p[24]-44*p[50])/78+(tr5*(-57*pe[11]-22*pe[49]))/156},
{F[1,1,4]*F[1,1,8]*F[2,1,7],(30*p[11]+p[24]+2*p[50])/26+(tr5*(15*pe[11]+pe[49]))/52},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(-7461990*p[11]+5957328*p[14]+184817*p[24]-2965022*p[50])/22464+(tr5*(-3730995*pe[11]+2978664*pe[14]-1482511*pe[49]))/44928},
{F[1,1,6]*F[1,1,8]*F[2,1,7],(3*(18*p[11]-2*p[24]-17*p[50]))/13+(3*tr5*(18*pe[11]-17*pe[49]))/52},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(-576126*p[11]+458256*p[14]+14261*p[24]-223958*p[50])/1728+(tr5*(-288063*pe[11]+229128*pe[14]-111979*pe[49]))/3456},
{F[1,1,8]^2*F[2,1,7],(-114*p[11]+17*p[24]+60*p[50])/78+(tr5*(-19*pe[11]+10*pe[49]))/52},
{F[1,1,2]*F[1,1,9]*F[2,1,7],(-2*(30*p[11]+p[24]-37*p[50]))/39+(tr5*(-30*pe[11]+37*pe[49]))/78},
{F[1,1,5]*F[1,1,9]*F[2,1,7],(-385*p[11])/26+6*p[14]-(43*p[24])/52+(371*p[50])/39+(tr5*(-1155*pe[11]+468*pe[14]+742*pe[49]))/312},
{F[1,1,7]*F[1,1,9]*F[2,1,7],(-345*p[11])/26+6*p[14]-(121*p[24])/156+(99*p[50])/13-(3*tr5*(115*pe[11]-52*pe[14]-66*pe[49]))/104},
{F[1,1,8]*F[1,1,9]*F[2,1,7],(-2*(30*p[11]+p[24]-37*p[50]))/39+(tr5*(-30*pe[11]+37*pe[49]))/78},
{F[1,1,9]^2*F[2,1,7],(30*p[11]+p[24]-37*p[50])/39+(tr5*(30*pe[11]-37*pe[49]))/156},
{F[1,1,3]*F[1,1,10]*F[2,1,7],(-162*p[11]+5*p[24]+62*p[50])/117+(tr5*(-81*pe[11]+31*pe[49]))/234},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(83707086*p[11]-55379220*p[14]+23395881*p[24]+99888026*p[50])/190944+(tr5*(41853543*pe[11]-27689610*pe[14]+49944013*pe[49]))/381888},
{F[1,1,6]*F[1,1,10]*F[2,1,7],(-54*p[11]+19*p[24]+142*p[50])/234+(tr5*(-27*pe[11]+71*pe[49]))/468},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(83971470*p[11]-55379220*p[14]+23387721*p[24]+99786842*p[50])/190944+(tr5*(41985735*pe[11]-27689610*pe[14]+49893421*pe[49]))/381888},
{F[1,1,8]*F[1,1,10]*F[2,1,7],(-30*p[11]-p[24]-2*p[50])/26+(tr5*(-15*pe[11]-pe[49]))/52},
{F[1,1,10]^2*F[2,1,7],(162*p[11]-5*p[24]-62*p[50])/234+(tr5*(81*pe[11]-31*pe[49]))/468},
{F[2,1,7]^2,(1044882*p[11]-876564*p[14]-5*(57355*p[24]+41806*p[50]))/14976+(tr5*(522441*pe[11]-438282*pe[14]-104515*pe[49]))/29952},
{F[2,1,8],-p[22]-p[28]+(tr5*(-pe[23]-pe[28]))/4},
{F[1,1,1]*F[2,1,8],(4*p[3])/3-p[4]/6+4*p[6]+6*p[8]+(45*p[11])/13+18*p[14]-(745*p[24])/78-(4*p[37])/3-2*p[38]+(2*p[40])/3+(4*p[41])/3+(2*p[42])/3+(2*p[45])/3-(4*p[49])/3-(95*p[50])/39+(tr5*(6*pe[3]-pe[4]+8*pe[26]-8*pe[49]))/12},
{F[1,1,1]^2*F[2,1,8],(1590*p[11]-936*p[14]+1613*p[24]+3382*p[50])/234+(tr5*(795*pe[11]-468*pe[14]+1691*pe[49]))/468},
{F[1,1,2]*F[2,1,8],p[40]+(tr5*pe[40])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,8],(2250*p[11]+1560*p[14]-393*p[24]-461*p[50])/234+tr5*((125*pe[11])/52+(5*pe[14])/3-(461*pe[49])/936)},
{F[1,1,2]^2*F[2,1,8],(-450*p[11]+323*p[24]+152*p[50])/234+(tr5*(-225*pe[11]+76*pe[49]))/468},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-30318*p[11]+28704*p[14]-22237*p[24]-78638*p[50])/2808+(tr5*(-15159*pe[11]+14352*pe[14]-39319*pe[49]))/5616},
{F[1,1,2]*F[1,1,3]*F[2,1,8],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[1,1,3]^2*F[2,1,8],(-342*p[11]+25*p[24]+232*p[50])/234+tr5*((-19*pe[11])/52+(29*pe[49])/117)},
{F[1,1,4]*F[2,1,8],(-4*p[3])/3+p[4]/6-4*p[6]-6*p[8]-(45*p[11])/13-18*p[14]+(433*p[24])/78+(4*p[37])/3+2*p[38]-(5*p[40])/3-(4*p[41])/3-(2*p[42])/3-(2*p[45])/3+(4*p[49])/3+(173*p[50])/39+(tr5*(-6*pe[3]+pe[4]-8*pe[26]-3*pe[40]+14*pe[49]))/12},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-1910940*p[11]+1653015*p[14]-8*(18112*p[24]+239063*p[50]))/15912+(tr5*(-1910940*pe[11]+1653015*pe[14]-1912504*pe[49]))/63648},
{F[1,1,2]*F[1,1,4]*F[2,1,8],(-1350*p[11]-1560*p[14]-253*p[24]+157*p[50])/234+tr5*((-75*pe[11])/52-(5*pe[14])/3+(157*pe[49])/936)},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(31938*p[11]-28704*p[14]+22291*p[24]+78746*p[50])/2808+(tr5*(15969*pe[11]-14352*pe[14]+39373*pe[49]))/5616},
{F[1,1,4]^2*F[2,1,8],(7545126*p[11]-6548412*p[14]+412049*p[24]+7477602*p[50])/63648+(tr5*(1257521*pe[11]-1091402*pe[14]+1246267*pe[49]))/42432},
{F[1,1,5]*F[2,1,8],-4*p[24]-p[40]+2*p[50]+(tr5*(-pe[40]+2*pe[49]))/4},
{F[1,1,1]*F[1,1,5]*F[2,1,8],(-5*(246*p[11]-23*p[24]-228*p[50]))/312-(5*tr5*(41*pe[11]-38*pe[49]))/208},
{F[1,1,2]*F[1,1,5]*F[2,1,8],(1530*p[11]-1301*p[24]-392*p[50])/468+(tr5*(765*pe[11]-196*pe[49]))/936},
{F[1,1,3]*F[1,1,5]*F[2,1,8],(7*(18*p[11]-p[24]-10*p[50]))/36+(7*tr5*(9*pe[11]-5*pe[49]))/72},
{F[1,1,4]*F[1,1,5]*F[2,1,8],(1710*p[11]+2293*p[24]-3500*p[50])/936+(5*tr5*(171*pe[11]-350*pe[49]))/1872},
{F[1,1,5]^2*F[2,1,8],(-14526*p[11]+8736*p[14]-5445*p[24]-14114*p[50])/624+(tr5*(-7263*pe[11]+4368*pe[14]-7057*pe[49]))/1248},
{F[1,1,6]*F[2,1,8],(-14*p[3])/3+p[4]-14*p[6]-24*p[8]-(315*p[11])/26-63*p[14]+(1253*p[24])/52-(10*p[26])/3+(14*p[37])/3+7*p[38]-(19*p[40])/3-(14*p[41])/3-(7*p[42])/3-(7*p[45])/3+(14*p[49])/3+(1393*p[50])/78+(tr5*(-84*pe[3]+19*pe[4]-4*(9*pe[8]+38*pe[26]+12*pe[40]-56*pe[49])))/48},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-4323774*p[11]+3083685*p[14]-246093*p[24]-3104636*p[50])/11016+(tr5*(-4323774*pe[11]+3083685*pe[14]-3104636*pe[49]))/44064},
{F[1,1,2]*F[1,1,6]*F[2,1,8],(-23670*p[11]-51168*p[14]-10565*p[24]+10902*p[50])/1872+(tr5*(-3945*pe[11]-8528*pe[14]+1817*pe[49]))/1248},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(-5874*p[11]-14352*p[14]+14606*p[24]+67237*p[50])/2808+(tr5*(-5874*pe[11]-14352*pe[14]+67237*pe[49]))/11232},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(35836608*p[11]-41009046*p[14]-18517323*p[24]+6998369*p[50])/143208+(tr5*(35836608*pe[11]-41009046*pe[14]+6998369*pe[49]))/572832},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(23666886*p[11]-21030048*p[14]+5341751*p[24]+14244566*p[50])/202176+(tr5*(11833443*pe[11]-10515024*pe[14]+7122283*pe[49]))/404352},
{F[1,1,6]^2*F[2,1,8],(16988999562*p[11]-12188998692*p[14]+5150540129*p[24]+20863815818*p[50])/6873984+(tr5*(8494499781*pe[11]-6094499346*pe[14]+10431907909*pe[49]))/13747968},
{F[1,1,7]*F[2,1,8],(-520*p[3]+130*p[4]-1560*p[6]-2574*p[8]-1350*p[11]-7020*p[14]+2893*p[24]-520*p[26]+520*p[37]+780*p[38]-728*p[40]-520*p[41]-260*p[42]-260*p[45]+520*p[49]+2094*p[50])/156+(tr5*(-20*pe[3]+5*pe[4]-6*pe[8]-40*pe[26]-12*pe[40]+56*pe[49]))/16},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-4307067*p[11]+3419676*p[14]-5173174*p[24]-13866592*p[50])/23868+(tr5*(-4307067*pe[11]+3419676*pe[14]-13866592*pe[49]))/95472},
{F[1,1,2]*F[1,1,7]*F[2,1,8],(-17190*p[11]-34944*p[14]-6813*p[24]+5926*p[50])/1872+(tr5*(-8595*pe[11]-17472*pe[14]+2963*pe[49]))/3744},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(15576*p[11]-28704*p[14]+24421*p[24]+96383*p[50])/2808+tr5*((649*pe[11])/468-(23*pe[14])/9+(96383*pe[49])/11232)},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(2247942*p[11]-18596409*p[14]+18576365*p[24]+62864026*p[50])/190944+(tr5*(2247942*pe[11]-18596409*pe[14]+62864026*pe[49]))/763776},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(23801022*p[11]-21030048*p[14]+4261211*p[24]+14838134*p[50])/202176+(tr5*(11900511*pe[11]-10515024*pe[14]+7419067*pe[49]))/404352},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(4975428330*p[11]-3347968806*p[14]+2338326283*p[24]+7847110558*p[50])/3436992+(tr5*(2487714165*pe[11]-1673984403*pe[14]+3923555279*pe[49]))/6873984},
{F[1,1,7]^2*F[2,1,8],(24950178*p[11]+2497833*p[14]+224162245*p[24]+503616220*p[50])/572832+(tr5*(24950178*pe[11]+2497833*pe[14]+503616220*pe[49]))/2291328},
{F[1,1,8]*F[2,1,8],(-4*p[3])/3+p[4]/6-4*p[6]-6*p[8]-(45*p[11])/13-18*p[14]+(745*p[24])/78+(4*p[37])/3+2*p[38]-(2*p[40])/3-(4*p[41])/3-(2*p[42])/3-(2*p[45])/3+(4*p[49])/3+(95*p[50])/39+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/12},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(31218*p[11]-24960*p[14]-6593*p[24]-28474*p[50])/2808+(tr5*(15609*pe[11]-12480*pe[14]-14237*pe[49]))/5616},
{F[1,1,2]*F[1,1,8]*F[2,1,8],(-5*(846*p[11]+624*p[14]-159*p[24]-188*p[50]))/468-(5*tr5*(423*pe[11]+312*pe[14]-94*pe[49]))/936},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(30318*p[11]-28704*p[14]+22237*p[24]+78638*p[50])/2808+(tr5*(15159*pe[11]-14352*pe[14]+39319*pe[49]))/5616},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(4525854*p[11]-4152837*p[14]-112253*p[24]+4839878*p[50])/47736+(tr5*(4525854*pe[11]-4152837*pe[14]+4839878*pe[49]))/190944},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(2304*p[11]-1456*p[14]+1044*p[24]+2283*p[50])/52+tr5*((144*pe[11])/13-7*pe[14]+(2283*pe[49])/208)},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(85202322*p[11]-20952984*p[14]+16279389*p[24]+179662618*p[50])/1145664+(tr5*(42601161*pe[11]-10476492*pe[14]+89831309*pe[49]))/2291328},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(-56414634*p[11]+46644624*p[14]+79289167*p[24]+169086286*p[50])/381888+(tr5*(-28207317*pe[11]+23322312*pe[14]+84543143*pe[49]))/763776},
{F[1,1,8]^2*F[2,1,8],(-177942*p[11]+136032*p[14]-79553*p[24]-170338*p[50])/5616+(tr5*(-88971*pe[11]+68016*pe[14]-85169*pe[49]))/11232},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(-235*p[11])/12-(7*p[24])/8+(68*p[50])/9+tr5*((-235*pe[11])/48+(17*pe[49])/9)},
{F[1,1,2]*F[1,1,9]*F[2,1,8],(30*p[11]+p[24]-24*p[50])/52+(3*tr5*(5*pe[11]-4*pe[49]))/104},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(16710*p[11]+765*p[24]-5776*p[50])/936+(tr5*(8355*pe[11]-2888*pe[49]))/1872},
{F[1,1,5]*F[1,1,9]*F[2,1,8],(-30*p[11]-p[24]+24*p[50])/52-(3*tr5*(5*pe[11]-4*pe[49]))/104},
{F[1,1,6]*F[1,1,9]*F[2,1,8],(17010*p[11]+4368*p[14]+1503*p[24]-6380*p[50])/468+(tr5*(8505*pe[11]+2184*pe[14]-3190*pe[49]))/936},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(64830*p[11]+3744*p[14]+5073*p[24]-18272*p[50])/1872+(tr5*(32415*pe[11]+1872*pe[14]-9136*pe[49]))/3744},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(1930*p[11]+1664*p[14]-109*p[24]-972*p[50])/312+(tr5*(965*pe[11]+832*pe[14]-486*pe[49]))/624},
{F[1,1,9]^2*F[2,1,8],(6270*p[11]-2496*p[14]+573*p[24]-2078*p[50])/936+(tr5*(3135*pe[11]-1248*pe[14]-1039*pe[49]))/1872},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-468849*p[11]+307320*p[14]-49*(2227*p[24]+10785*p[50]))/1404+(tr5*(-156283*pe[11]+102440*pe[14]-176155*pe[49]))/1872},
{F[1,1,2]*F[1,1,10]*F[2,1,8],(-30*p[11]-p[24]+11*p[50])/26+(tr5*(-30*pe[11]+11*pe[49]))/104},
{F[1,1,3]*F[1,1,10]*F[2,1,8],(342*p[11]-25*p[24]-232*p[50])/117+tr5*((19*pe[11])/26-(58*pe[49])/117)},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(1979346*p[11]-1307904*p[14]+499393*p[24]+2253702*p[50])/5616+(tr5*(329891*pe[11]-217984*pe[14]+375617*pe[49]))/3744},
{F[1,1,5]*F[1,1,10]*F[2,1,8],(-684*p[11]+50*p[24]+581*p[50])/234+(tr5*(-684*pe[11]+581*pe[49]))/936},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(86706609*p[11]-56685018*p[14]+21762137*p[24]+97278858*p[50])/47736+(tr5*(28902203*pe[11]-18895006*pe[14]+32426286*pe[49]))/63648},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(133161468*p[11]-86966724*p[14]+33885767*p[24]+148922916*p[50])/95472+(tr5*(11096789*pe[11]-7247227*pe[14]+12410243*pe[49]))/31824},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(487659*p[11]-314808*p[14]+110842*p[24]+522231*p[50])/1404+(tr5*(162553*pe[11]-104936*pe[14]+174077*pe[49]))/1872},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(-5730*p[11]+2496*p[14]-555*p[24]+1646*p[50])/468+(tr5*(-2865*pe[11]+1248*pe[14]+823*pe[49]))/936},
{F[1,1,10]^2*F[2,1,8],(20418*p[11]+1248*p[14]-14909*p[24]-61018*p[50])/3744+(tr5*(10209*pe[11]+624*pe[14]-30509*pe[49]))/7488},
{F[2,1,8]^2,(77918928*p[11]-60491028*p[14]+60853233*p[24]+176418526*p[50])/381888+(tr5*(38959464*pe[11]-30245514*pe[14]+88209263*pe[49]))/763776},
{F[1,1,1]*F[2,1,9],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/12+tr5*(pe[3]+(-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49]))/48)},
{F[1,1,1]^2*F[2,1,9],(744737034*p[11]-660465312*p[14]+1353826481*p[24]+3500095210*p[50])/1078272+(tr5*(372368517*pe[11]-330232656*pe[14]+1750047605*pe[49]))/2156544},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(-7290*p[11]+2331*p[24]+4246*p[50])/312+(tr5*(-3645*pe[11]+2123*pe[49]))/624},
{F[1,1,2]^2*F[2,1,9],(93*p[11]-19*(p[24]+2*p[50]))/39+(tr5*(93*pe[11]-38*pe[49]))/156},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(72628770*p[11]-34213920*p[14]+4968621*p[24]+28360322*p[50])/359424+(tr5*(36314385*pe[11]-17106960*pe[14]+14180161*pe[49]))/718848},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(-15*p[11]-7*(p[24]+2*p[50]))/26+(tr5*(-15*pe[11]-14*pe[49]))/104},
{F[1,1,3]^2*F[2,1,9],(-9721830*p[11]+2292576*p[14]+7397913*p[24]+15577594*p[50])/119808+(tr5*(-4860915*pe[11]+1146288*pe[14]+7788797*pe[49]))/239616},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(932765694*p[11]-551452512*p[14]+708171091*p[24]+1944996542*p[50])/1078272+(tr5*(466382847*pe[11]-275726256*pe[14]+972498271*pe[49]))/2156544},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(-43*(6*p[11]-5*(p[24]+2*p[50])))/156-(43*tr5*(3*pe[11]-5*pe[49]))/312},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(643974*p[11]-61152*p[14]-642985*p[24]-1441242*p[50])/13312+(3*tr5*(107329*pe[11]-10192*pe[14]-240207*pe[49]))/26624},
{F[1,1,4]^2*F[2,1,9],(-422614*p[11]+142688*p[14]+291009*p[24]+580874*p[50])/13312+(tr5*(-211307*pe[11]+71344*pe[14]+290437*pe[49]))/26624},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(-166338*p[11]+127404*p[14]-27623*p[24]-116558*p[50])/864+(tr5*(-83169*pe[11]+63702*pe[14]-58279*pe[49]))/1728},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(6*p[11]-5*(p[24]+2*p[50]))/104+(tr5*(3*pe[11]-5*pe[49]))/208},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(-25278*p[11]+2028*p[14]+6193*p[24]+8226*p[50])/1248+(tr5*(-4213*pe[11]+338*pe[14]+1371*pe[49]))/832},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/104+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/208},
{F[1,1,4]*F[1,1,6]*F[2,1,9],(1122*p[11]-1404*p[14]+781*p[24]+2602*p[50])/156+(tr5*(561*pe[11]-702*pe[14]+1301*pe[49]))/312},
{F[1,1,6]^2*F[2,1,9],-5*p[11]+5*p[14]-(4*(2*p[24]+7*p[50]))/3+tr5*((-5*pe[11])/4+(5*pe[14])/4-(7*pe[49])/3)},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(-14124*p[11]+9672*p[14]-671*p[24]-6295*p[50])/702+(tr5*(-14124*pe[11]+9672*pe[14]-6295*pe[49]))/2808},
{F[1,1,2]*F[1,1,7]*F[2,1,9],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,3]*F[1,1,7]*F[2,1,9],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[1,1,4]*F[1,1,7]*F[2,1,9],(-3030*p[11]+3120*p[14]-1661*p[24]-5818*p[50])/312+(tr5*(-1515*pe[11]+1560*pe[14]-2909*pe[49]))/624},
{F[1,1,6]*F[1,1,7]*F[2,1,9],(2*(15*p[11]-15*p[14]+8*p[24]+28*p[50]))/3+(tr5*(15*pe[11]-15*pe[14]+28*pe[49]))/6},
{F[1,1,7]^2*F[2,1,9],(-126*p[11]-624*p[14]+677*p[24]+1770*p[50])/312+(tr5*(-21*pe[11]-104*pe[14]+295*pe[49]))/208},
{F[1,1,8]*F[2,1,9],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/12+tr5*(pe[3]+(-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49]))/48)},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(28014870*p[11]-19967136*p[14]+22124615*p[24]+61405606*p[50])/41472+(tr5*(14007435*pe[11]-9983568*pe[14]+30702803*pe[49]))/82944},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(-8130*p[11]+2641*p[24]+4866*p[50])/312+(tr5*(-1355*pe[11]+811*pe[49]))/208},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(2143614*p[11]-1449240*p[14]+2020887*p[24]+5314214*p[50])/22464+(tr5*(1071807*pe[11]-724620*pe[14]+2657107*pe[49]))/44928},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(227726718*p[11]-132783456*p[14]+175663039*p[24]+479580230*p[50])/269568+(tr5*(113863359*pe[11]-66391728*pe[14]+239790115*pe[49]))/539136},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(-2163042*p[11]+1656252*p[14]-358559*p[24]-1514174*p[50])/11232+(tr5*(-1081521*pe[11]+828126*pe[14]-757087*pe[49]))/22464},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(-11046*p[11]-11076*p[14]+13053*p[24]+32762*p[50])/1248+(tr5*(-5523*pe[11]-5538*pe[14]+16381*pe[49]))/2496},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(-85386*p[11]+66768*p[14]-17687*p[24]-77650*p[50])/2808+(tr5*(-42693*pe[11]+33384*pe[14]-38825*pe[49]))/5616},
{F[1,1,8]^2*F[2,1,9],(-365514*p[11]+29400384*p[14]-172903297*p[24]-422704922*p[50])/269568+(tr5*(-182757*pe[11]+14700192*pe[14]-211352461*pe[49]))/539136},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(196890*p[11]-97500*p[14]+45381*p[24]+17338*p[50])/3744+(tr5*(98445*pe[11]-48750*pe[14]+8669*pe[49]))/7488},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(-786*p[11]+343*(p[24]+2*p[50]))/312+(tr5*(-393*pe[11]+343*pe[49]))/624},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-1110*p[11]+780*p[14]+327*p[24]-386*p[50])/936+(tr5*(-555*pe[11]+390*pe[14]-193*pe[49]))/1872},
{F[1,1,4]*F[1,1,9]*F[2,1,9],(306*p[11]-78*p[14]-203*p[24]-302*p[50])/156+(tr5*(153*pe[11]-39*pe[14]-151*pe[49]))/312},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(-6*p[11]+5*(p[24]+2*p[50]))/104+(tr5*(-3*pe[11]+5*pe[49]))/208},
{F[1,1,6]*F[1,1,9]*F[2,1,9],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/312+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/624},
{F[1,1,7]*F[1,1,9]*F[2,1,9],(-2958*p[11]+4368*p[14]-3021*p[24]-9370*p[50])/312+(tr5*(-1479*pe[11]+2184*pe[14]-4685*pe[49]))/624},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(15978*p[11]-7692*p[14]+3333*p[24]+1274*p[50])/288+(tr5*(7989*pe[11]-3846*pe[14]+637*pe[49]))/576},
{F[1,1,9]^2*F[2,1,9],(4530*p[11]-6396*p[14]+4077*p[24]+12938*p[50])/936+(tr5*(2265*pe[11]-3198*pe[14]+6469*pe[49]))/1872},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-142266*p[11]+106548*p[14]-58661*p[24]-207178*p[50])/5616+(tr5*(-71133*pe[11]+53274*pe[14]-103589*pe[49]))/11232},
{F[1,1,2]*F[1,1,10]*F[2,1,9],(-7*(30*p[11]+p[24]+2*p[50]))/104-(7*tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(-438*p[11]+156*p[14]-129*p[24]-466*p[50])/234+(tr5*(-219*pe[11]+78*pe[14]-233*pe[49]))/468},
{F[1,1,4]*F[1,1,10]*F[2,1,9],(177*p[11]-39*p[14]+15*p[24]+82*p[50])/78+(tr5*(177*pe[11]-39*pe[14]+82*pe[49]))/312},
{F[1,1,6]*F[1,1,10]*F[2,1,9],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/312+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/624},
{F[1,1,7]*F[1,1,10]*F[2,1,9],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-149322*p[11]+113100*p[14]-62297*p[24]-223186*p[50])/5616+(tr5*(-74661*pe[11]+56550*pe[14]-111593*pe[49]))/11232},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(456*p[11]+78*p[14]-159*p[24]-422*p[50])/468+(tr5*(228*pe[11]+39*pe[14]-211*pe[49]))/936},
{F[1,1,10]^2*F[2,1,9],(438*p[11]-156*p[14]+129*p[24]+466*p[50])/468+(tr5*(219*pe[11]-78*pe[14]+233*pe[49]))/936},
{F[2,1,9]^2,(1793430*p[11]-1909440*p[14]+4600343*p[24]+11647286*p[50])/19968+(tr5*(896715*pe[11]-954720*pe[14]+5823643*pe[49]))/39936},
{F[1,1,5]^2*F[2,1,10],(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50])/33696+(tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/67392},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(-5*(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50]))/33696-(5*tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/67392},
{F[1,1,6]^2*F[2,1,10],(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50])/11232+(tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/22464},
{F[1,1,7]*F[2,1,10],2*p[3]-p[4]/2+6*p[6]+(19*p[8])/2+(135*p[11])/26+27*p[14]-(5509*p[24])/468+(8*p[26])/3-2*p[37]-3*p[38]+2*p[40]+2*p[41]+p[42]+p[45]-2*p[49]-(199*p[50])/26+(tr5*(36*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/48},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(1922*p[11]-1352*p[14]+2112*p[24]+4705*p[50])/156+(tr5*(1922*pe[11]-1352*pe[14]+4705*pe[49]))/624},
{F[1,1,2]*F[1,1,7]*F[2,1,10],(990*p[11]+1536*p[14]+161*p[24]-182*p[50])/144+(tr5*(495*pe[11]+768*pe[14]-91*pe[49]))/288},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-21894*p[11]+28704*p[14]-23134*p[24]-86321*p[50])/2808+(tr5*(-21894*pe[11]+28704*pe[14]-86321*pe[49]))/11232},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(38398056*p[11]-3724851*p[14]+36074586*p[24]+75851572*p[50])/572832+(tr5*(38398056*pe[11]-3724851*pe[14]+75851572*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(-29785518*p[11]+22686768*p[14]-5860919*p[24]-20367566*p[50])/101088+(tr5*(-14892759*pe[11]+11343384*pe[14]-10183783*pe[49]))/202176},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-2414092626*p[11]+1699683102*p[14]-489235847*p[24]-2551583390*p[50])/3436992+(tr5*(-1207046313*pe[11]+849841551*pe[14]-1275791695*pe[49]))/6873984},
{F[1,1,7]^2*F[2,1,10],(-123730548*p[11]+95614896*p[14]-184455617*p[24]-466699938*p[50])/572832+(tr5*(-20621758*pe[11]+15935816*pe[14]-77783323*pe[49]))/381888},
{F[1,1,8]*F[2,1,10],2*p[3]-p[4]/2+6*p[6]+(19*p[8])/2+(135*p[11])/26+27*p[14]-(5509*p[24])/468+(8*p[26])/3-2*p[37]-3*p[38]+2*p[40]+2*p[41]+p[42]+p[45]-2*p[49]-(199*p[50])/26+(tr5*(36*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/48},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(1922*p[11]-1352*p[14]+2112*p[24]+4705*p[50])/156+(tr5*(1922*pe[11]-1352*pe[14]+4705*pe[49]))/624},
{F[1,1,2]*F[1,1,8]*F[2,1,10],(990*p[11]+1536*p[14]+161*p[24]-182*p[50])/144+(tr5*(495*pe[11]+768*pe[14]-91*pe[49]))/288},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-21894*p[11]+28704*p[14]-23134*p[24]-86321*p[50])/2808+(tr5*(-21894*pe[11]+28704*pe[14]-86321*pe[49]))/11232},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(38398056*p[11]-3724851*p[14]+36074586*p[24]+75851572*p[50])/572832+(tr5*(38398056*pe[11]-3724851*pe[14]+75851572*pe[49]))/2291328},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(-2158722*p[11]+1804608*p[14]-67837*p[24]-1090042*p[50])/3888+(tr5*(-1079361*pe[11]+902304*pe[14]-545021*pe[49]))/7776},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-2233123614*p[11]+1555806798*p[14]-494342477*p[24]-2484761354*p[50])/3436992+(tr5*(-1116561807*pe[11]+777903399*pe[14]-1242380677*pe[49]))/6873984},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-240447882*p[11]+153367188*p[14]-395844283*p[24]-950578206*p[50])/1145664+(tr5*(-40074647*pe[11]+25561198*pe[14]-158429701*pe[49]))/763776},
{F[1,1,8]^2*F[2,1,10],(-257730*p[11]+212460*p[14]+24279*p[24]-95018*p[50])/1728+(tr5*(-128865*pe[11]+106230*pe[14]-47509*pe[49]))/3456},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(-3305*p[11])/312-6*p[14]-(151*p[24])/624+(787*p[50])/234+(tr5*(-9915*pe[11]-5616*pe[14]+3148*pe[49]))/3744},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(-3305*p[11])/312-6*p[14]-(151*p[24])/624+(787*p[50])/234+(tr5*(-9915*pe[11]-5616*pe[14]+3148*pe[49]))/3744},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-148162722*p[11]+97174740*p[14]-38208763*p[24]-171759266*p[50])/190944+(tr5*(-74081361*pe[11]+48587370*pe[14]-85879633*pe[49]))/381888},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-148162722*p[11]+97174740*p[14]-38208763*p[24]-171759266*p[50])/190944+(tr5*(-74081361*pe[11]+48587370*pe[14]-85879633*pe[49]))/381888},
{F[2,1,10]^2,(-864450*p[11]+961506*p[14]+303881*p[24]-173122*p[50])/22464+(tr5*(-432225*pe[11]+480753*pe[14]-86561*pe[49]))/44928},
{F[2,1,11],p[6]+(3*p[8])/4+(135*p[11])/104-(9*p[14])/4+(1457*p[24])/624+p[31]-p[33]-p[38]/4+p[41]/2+p[42]/4+p[45]/4-p[48]-p[49]/2-(95*p[50])/104+(tr5*(pe[31]-pe[33]+pe[47]))/4},
{F[1,1,1]*F[2,1,11],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/390+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/390},
{F[1,1,1]^2*F[2,1,11],(35940*p[11]-31200*p[14]+20399*p[24]+67786*p[50])/936+(tr5*(17970*pe[11]-15600*pe[14]+33893*pe[49]))/1872},
{F[1,1,2]*F[2,1,11],-2*p[3]+p[4]/4+(16*p[5])/5-(229*p[6])/45+(8*p[7])/15-(679*p[8])/60+(2391*p[11])/104-(6001*p[14])/180-(84899*p[24])/28080+(2*p[26])/3-(32*p[36])/3+(2*p[37])/9+(479*p[38])/180-p[40]-(11*p[41])/18+p[42]/36+(29*p[45])/180+(17*p[49])/18-(15143*p[50])/936+(tr5*(-3*pe[3]+pe[4]/2+(16*pe[5])/5-(16*pe[6])/5+(8*pe[7])/15-(27*pe[8])/5+(297*pe[11])/13+(131*pe[14])/45-(10*pe[26])/3-(32*pe[36])/3-(16*pe[37])/9+(31*pe[38])/45-(2*pe[41])/3+(2*pe[44])/15+(74*pe[47])/9+pe[48]-(157*pe[49])/13))/4},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-125376*p[11]+126048*p[14]-102441*p[24]-323806*p[50])/1872+tr5*((-653*pe[11])/39+(101*pe[14])/6-(161903*pe[49])/3744)},
{F[1,1,2]^2*F[2,1,11],(-5834925*p[11]+4293666*p[14]-1192111*p[24]-5207458*p[50])/8424+(tr5*(-5834925*pe[11]+4293666*pe[14]-5207458*pe[49]))/33696},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(-7506*p[11]+7020*p[14]-3430*p[24]-13945*p[50])/468+(tr5*(-7506*pe[11]+7020*pe[14]-13945*pe[49]))/1872},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(70794*p[11]-70200*p[14]+34735*p[24]+140320*p[50])/1872+tr5*((3933*pe[11])/416-(75*pe[14])/8+(4385*pe[49])/234)},
{F[1,1,3]^2*F[2,1,11],(-2*(p[11]-3*(p[24]+2*p[50])))/13+(tr5*(-pe[11]+6*pe[49]))/26},
{F[1,1,4]*F[2,1,11],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-390*p[41]-260*p[42]-52*p[45]-1330*p[50])/390+(tr5*(156*pe[5]+104*pe[6]+26*pe[7]-312*pe[8]+1620*pe[11]-3276*pe[14]-520*pe[36]+104*pe[38]+65*pe[41]+104*pe[44]-1040*pe[47]-260*pe[48]-1140*pe[49]))/780},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-61818*p[11]+46020*p[14]-39095*p[24]-139446*p[50])/1872+(tr5*(-10303*pe[11]+7670*pe[14]-23241*pe[49]))/1248},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(-4832502*p[11]+3689868*p[14]-987795*p[24]-3942022*p[50])/11232+(tr5*(-2416251*pe[11]+217*(8502*pe[14]-9083*pe[49])))/22464},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(7506*p[11]-7020*p[14]+3430*p[24]+13945*p[50])/468+(tr5*(7506*pe[11]-7020*pe[14]+13945*pe[49]))/1872},
{F[1,1,4]^2*F[2,1,11],(-3522*p[11]+4836*p[14]-913*p[24]+462*p[50])/624+(tr5*(-587*pe[11]+806*pe[14]+77*pe[49]))/416},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(1827*p[11]-1170*p[14]+941*p[24]+2558*p[50])/156+(tr5*(1827*pe[11]-1170*pe[14]+2558*pe[49]))/624},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(6100353*p[11]-5198310*p[14]+1253164*p[24]+5532871*p[50])/25272+(tr5*(6100353*pe[11]-5198310*pe[14]+5532871*pe[49]))/101088},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(4*(p[11]-3*(p[24]+2*p[50])))/13+(tr5*(pe[11]-6*pe[49]))/13},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-81*p[11]+18*p[14]-52*p[24]-202*p[50])/12+(tr5*(-81*pe[11]+18*pe[14]-202*pe[49]))/48},
{F[1,1,5]^2*F[2,1,11],(-246*p[11]+468*p[14]-55*p[24]+98*p[50])/156+(tr5*(-123*pe[11]+234*pe[14]+49*pe[49]))/312},
{F[1,1,6]*F[2,1,11],p[41]+(tr5*pe[41])/4},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(42726*p[11]-32604*p[14]-2013*p[24]+35078*p[50])/1872+(tr5*(21363*pe[11]-16302*pe[14]+17539*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-251430*p[11]+180492*p[14]+16709*p[24]-139742*p[50])/3744+(tr5*(-125715*pe[11]+90246*pe[14]-69871*pe[49]))/7488},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-52086*p[11]+47580*p[14]+869*p[24]-28422*p[50])/1872+(tr5*(-8681*pe[11]+7930*pe[14]-4737*pe[49]))/1248},
{F[1,1,5]*F[1,1,6]*F[2,1,11],(-30*p[11]-p[24]+24*p[50])/52-(3*tr5*(5*pe[11]-4*pe[49]))/104},
{F[1,1,6]^2*F[2,1,11],(2*(180*p[11]-234*p[14]+19*p[24]-131*p[50]))/117+tr5*((10*pe[11])/13-pe[14]-(131*pe[49])/234)},
{F[1,1,1]*F[1,1,7]*F[2,1,11],(-3870*p[11]+3432*p[14]-883*p[24]-4093*p[50])/78+tr5*((-645*pe[11])/52+11*pe[14]-(4093*pe[49])/312)},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(81990*p[11]-68640*p[14]+16981*p[24]+77772*p[50])/624+(tr5*(13665*pe[11]-11440*pe[14]+12962*pe[49]))/416},
{F[1,1,4]*F[1,1,7]*F[2,1,11],(7830*p[11]-6864*p[14]+1769*p[24]+8114*p[50])/156+(tr5*(3915*pe[11]-3432*pe[14]+4057*pe[49]))/312},
{F[1,1,5]*F[1,1,7]*F[2,1,11],(-2*(30*p[11]+p[24]-11*p[50]))/39+(tr5*(-30*pe[11]+11*pe[49]))/78},
{F[1,1,6]*F[1,1,7]*F[2,1,11],(-30*p[11]-p[24]+24*p[50])/52-(3*tr5*(5*pe[11]-4*pe[49]))/104},
{F[1,1,7]^2*F[2,1,11],(30*p[11]+p[24]-11*p[50])/39+(tr5*(30*pe[11]-11*pe[49]))/156},
{F[1,1,8]*F[2,1,11],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/390+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/390},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(231402*p[11]-171444*p[14]+48367*p[24]+112022*p[50])/1872+(tr5*(115701*pe[11]-85722*pe[14]+56011*pe[49]))/3744},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-1592910*p[11]+7*(172380*p[14]-64893*p[24]-182410*p[50]))/3744-(5*tr5*(159291*pe[11]-120666*pe[14]+127687*pe[49]))/7488},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(7506*p[11]-7020*p[14]+3430*p[24]+13945*p[50])/468+(tr5*(7506*pe[11]-7020*pe[14]+13945*pe[49]))/1872},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-78336*p[11]+62556*p[14]-22717*p[24]-60930*p[50])/468+tr5*((-544*pe[11])/13+(401*pe[14])/12-(3385*pe[49])/104)},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(-529*p[11]+390*p[14]-311*p[24]-882*p[50])/52+(tr5*(-529*pe[11]+390*pe[14]-882*pe[49]))/208},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-42726*p[11]+32604*p[14]+2013*p[24]-35078*p[50])/1872+(tr5*(-21363*pe[11]+16302*pe[14]-17539*pe[49]))/3744},
{F[1,1,7]*F[1,1,8]*F[2,1,11],(1250*p[11]-1144*p[14]+293*p[24]+1379*p[50])/26+tr5*((625*pe[11])/52-11*pe[14]+(1379*pe[49])/104)},
{F[1,1,8]^2*F[2,1,11],(-305946*p[11]+239460*p[14]-90689*p[24]-248146*p[50])/1872+(tr5*(-152973*pe[11]+119730*pe[14]-124073*pe[49]))/3744},
{F[1,1,9]*F[2,1,11],-2*p[3]+p[4]/4+(14*p[5])/5-(361*p[6])/45+(7*p[7])/15-(931*p[8])/60+(2919*p[11])/104-(6649*p[14])/180-(115091*p[24])/28080+(2*p[26])/3-(34*p[36])/3+(2*p[37])/9+(911*p[38])/180-p[40]-(47*p[41])/18-(59*p[42])/36+(41*p[45])/180+(17*p[49])/18-(18487*p[50])/936+(tr5*(-3510*pe[3]+585*pe[4]+3276*pe[5]+624*pe[6]+546*pe[7]-5382*pe[8]+42795*pe[11]-18356*pe[14]-3900*pe[26]-13260*pe[36]-2080*pe[37]+1664*pe[38]+780*pe[41]+2184*pe[44]-5980*pe[47]-2730*pe[48]-25435*pe[49]))/4680},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(261087*p[11]-191958*p[14]-23814*p[24]+16046*p[50])/936+(tr5*(261087*pe[11]-191958*pe[14]+16046*pe[49]))/3744},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(-51038802*p[11]+35949420*p[14]-5896903*p[24]-34521628*p[50])/50544+tr5*((-945163*pe[11])/3744+(2845*pe[14])/16-(8630407*pe[49])/50544)},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(101394*p[11]-98280*p[14]+46727*p[24]+192644*p[50])/1872+(tr5*(50697*pe[11]-49140*pe[14]+96322*pe[49]))/3744},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(-9107934*p[11]+7065084*p[14]-1559559*p[24]-6940078*p[50])/11232+(tr5*(-4553967*pe[11]+3532542*pe[14]-3470039*pe[49]))/22464},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(5850063*p[11]-5008770*p[14]+1125832*p[24]+5139211*p[50])/25272+(tr5*(5850063*pe[11]-5008770*pe[14]+5139211*pe[49]))/101088},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-362082*p[11]+275652*p[14]+18231*p[24]-191402*p[50])/3744+(tr5*(-181041*pe[11]+137826*pe[14]-95701*pe[49]))/7488},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(112350*p[11]-96096*p[14]+24025*p[24]+110580*p[50])/624+(tr5*(18725*pe[11]-16016*pe[14]+18430*pe[49]))/416},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(-3632574*p[11]+2819076*p[14]-823611*p[24]-2757110*p[50])/3744+(tr5*(-1816287*pe[11]+1409538*pe[14]-1378555*pe[49]))/7488},
{F[1,1,9]^2*F[2,1,11],(-149389758*p[11]+107985852*p[14]-6533767*p[24]-71799454*p[50])/202176+(tr5*(-74694879*pe[11]+53992926*pe[14]-35899727*pe[49]))/404352},
{F[1,1,10]*F[2,1,11],p[42]+(tr5*(-4*pe[6]-3*pe[8]-(135*pe[11])/26+9*pe[14]+pe[38]-2*pe[41]-pe[44]+8*pe[47]+2*pe[48]+(95*pe[49])/26))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(-76338*p[11]+48204*p[14]-10121*p[24]-58982*p[50])/936+(tr5*(-38169*pe[11]+24102*pe[14]-29491*pe[49]))/1872},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(14562*p[11]-9702*p[14]+2216*p[24]+11207*p[50])/72+(tr5*(14562*pe[11]-9702*pe[14]+11207*pe[49]))/288},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(4*(p[11]-3*(p[24]+2*p[50])))/13+(tr5*(pe[11]-6*pe[49]))/13},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(80478*p[11]-55692*p[14]+10675*p[24]+56086*p[50])/936+(tr5*(40239*pe[11]-27846*pe[14]+28043*pe[49]))/1872},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(14*p[11]+49*p[24]+72*p[50])/52+(tr5*(7*pe[11]+36*pe[49]))/104},
{F[1,1,6]*F[1,1,10]*F[2,1,11],(-2610*p[11]+3744*p[14]-295*p[24]+1880*p[50])/468+tr5*((-145*pe[11])/104+2*pe[14]+(235*pe[49])/234)},
{F[1,1,7]*F[1,1,10]*F[2,1,11],(30*p[11]+p[24]-24*p[50])/52+(3*tr5*(5*pe[11]-4*pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(80442*p[11]-53820*p[14]+11693*p[24]+59006*p[50])/936+(tr5*(40221*pe[11]-26910*pe[14]+29503*pe[49]))/1872},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(89292*p[11]-58734*p[14]+13327*p[24]+68163*p[50])/312+(tr5*(29764*pe[11]-19578*pe[14]+22721*pe[49]))/416},
{F[1,1,10]^2*F[2,1,11],(36*p[11]-234*p[14]-17*p[24]-203*p[50])/234+(tr5*(36*pe[11]-234*pe[14]-203*pe[49]))/936},
{F[2,1,11]^2,(-708906*p[11]+582036*p[14]-157265*p[24]-641194*p[50])/4992+(tr5*(-354453*pe[11]+291018*pe[14]-320597*pe[49]))/9984},
{F[1,1,1]^2*F[2,1,12],(-1998*p[11]+1872*p[14]-103*p[24]-1454*p[50])/312+(tr5*(-999*pe[11]+936*pe[14]-727*pe[49]))/624},
{F[1,1,1]*F[1,1,2]*F[2,1,12],(-2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(-9*pe[11]-11*pe[49]))/39},
{F[1,1,2]^2*F[2,1,12],(-4*(18*p[11]+11*(p[24]+2*p[50])))/39-(2*tr5*(9*pe[11]+11*pe[49]))/39},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(-150*p[11]-31*(p[24]+2*p[50]))/52+(tr5*(-75*pe[11]-31*pe[49]))/104},
{F[1,1,3]^2*F[2,1,12],(150*p[11]+31*(p[24]+2*p[50]))/104+(tr5*(75*pe[11]+31*pe[49]))/208},
{F[1,1,1]*F[1,1,4]*F[2,1,12],(2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(9*pe[11]+11*pe[49]))/39},
{F[1,1,2]*F[1,1,4]*F[2,1,12],(2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(9*pe[11]+11*pe[49]))/39},
{F[1,1,4]^2*F[2,1,12],(-18*p[11]-11*(p[24]+2*p[50]))/39+(tr5*(-9*pe[11]-11*pe[49]))/78},
{F[1,1,6]^2*F[2,1,12],(1230*p[11]-1248*p[14]+67*p[24]+966*p[50])/312+(tr5*(205*pe[11]-208*pe[14]+161*pe[49]))/208},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(192*p[11]-156*p[14]+9*p[24]+122*p[50])/13+(tr5*(96*pe[11]-78*pe[14]+61*pe[49]))/26},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-1230*p[11]+1248*p[14]-67*p[24]-966*p[50])/156+(tr5*(-205*pe[11]+208*pe[14]-161*pe[49]))/104},
{F[1,1,7]^2*F[2,1,12],(-1074*p[11]+624*p[14]-41*p[24]-498*p[50])/312+(tr5*(-179*pe[11]+104*pe[14]-83*pe[49]))/208},
{F[1,1,8]*F[2,1,12],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/260+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/260},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-23307*p[11]+19578*p[14]-10432*p[24]-37166*p[50])/312+(tr5*(-23307*pe[11]+19578*pe[14]-37166*pe[49]))/1248},
{F[1,1,2]*F[1,1,8]*F[2,1,12],(-10674*p[11]+7488*p[14]-751*p[24]-5506*p[50])/312+tr5*((-1779*pe[11])/208+6*pe[14]-(2753*pe[49])/624)},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(7614*p[11]-7020*p[14]+3340*p[24]+13765*p[50])/312+(tr5*(7614*pe[11]-7020*pe[14]+13765*pe[49]))/1248},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(-342*p[11]+612*p[14]-55*p[24]+194*p[50])/48+(tr5*(-171*pe[11]+306*pe[14]+97*pe[49]))/96},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-1827*p[11]+1170*p[14]-941*p[24]-2558*p[50])/104+(tr5*(-1827*pe[11]+1170*pe[14]-2558*pe[49]))/416},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(-270*p[11]-468*p[14]+1941*p[24]+1906*p[50])/208+(tr5*(-135*pe[11]-234*pe[14]+953*pe[49]))/416},
{F[1,1,7]*F[1,1,8]*F[2,1,12],(8940*p[11]-7800*p[14]+1572*p[24]+8045*p[50])/156+(5*tr5*(1788*pe[11]-1560*pe[14]+1609*pe[49]))/624},
{F[1,1,8]^2*F[2,1,12],(-13050*p[11]+9828*p[14]-16399*p[24]-22814*p[50])/416+(tr5*(-6525*pe[11]+4914*pe[14]-11407*pe[49]))/832},
{F[1,1,9]*F[2,1,12],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/260+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/260},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-7565*p[11]+6526*p[14]-3474*p[24]-12382*p[50])/104+(tr5*(-7565*pe[11]+6526*pe[14]-12382*pe[49]))/416},
{F[1,1,2]*F[1,1,9]*F[2,1,12],(-10962*p[11]+7488*p[14]-927*p[24]-5858*p[50])/312+tr5*((-1827*pe[11])/208+6*pe[14]-(2929*pe[49])/624)},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(6714*p[11]-7020*p[14]+3154*p[24]+13393*p[50])/312+(tr5*(6714*pe[11]-7020*pe[14]+13393*pe[49]))/1248},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(-3870*p[11]+7956*p[14]-363*p[24]+3226*p[50])/624+(tr5*(-1935*pe[11]+3978*pe[14]+1613*pe[49]))/1248},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-1827*p[11]+1170*p[14]-941*p[24]-2558*p[50])/104+(tr5*(-1827*pe[11]+1170*pe[14]-2558*pe[49]))/416},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(-5730*p[11]+3588*p[14]+5555*p[24]+1854*p[50])/624+(tr5*(-955*pe[11]+598*pe[14]+309*pe[49]))/416},
{F[1,1,7]*F[1,1,9]*F[2,1,12],(10170*p[11]-9048*p[14]+1639*p[24]+9011*p[50])/156+(tr5*(10170*pe[11]-9048*pe[14]+9011*pe[49]))/624},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(-257226*p[11]+195156*p[14]-51131*p[24]-183746*p[50])/624+(tr5*(-128613*pe[11]+97578*pe[14]-91873*pe[49]))/1248},
{F[1,1,9]^2*F[2,1,12],(-501726*p[11]+383292*p[14]-54341*p[24]-316578*p[50])/1248+(tr5*(-83621*pe[11]+63882*pe[14]-52763*pe[49]))/832},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(150*p[11]+31*(p[24]+2*p[50]))/52+(tr5*(75*pe[11]+31*pe[49]))/104},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(-150*p[11]-31*(p[24]+2*p[50]))/52+(tr5*(-75*pe[11]-31*pe[49]))/104},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-1230*p[11]+1248*p[14]-67*p[24]-966*p[50])/156+(tr5*(-205*pe[11]+208*pe[14]-161*pe[49]))/104},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(1230*p[11]-1248*p[14]+67*p[24]+966*p[50])/156+(tr5*(205*pe[11]-208*pe[14]+161*pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(17172*p[11]-11934*p[14]+2876*p[24]+15281*p[50])/156+(tr5*(17172*pe[11]-11934*pe[14]+15281*pe[49]))/624},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(18852*p[11]-13182*p[14]+3036*p[24]+16433*p[50])/156+(tr5*(18852*pe[11]-13182*pe[14]+16433*pe[49]))/624},
{F[1,1,10]^2*F[2,1,12],(8*(105*p[11]-78*p[14]+10*p[24]+72*p[50]))/39+(2*tr5*(35*pe[11]-26*pe[14]+24*pe[49]))/13},
{F[2,1,12]^2,(48618*p[11]-35724*p[14]+643*p[24]+24998*p[50])/1248+(tr5*(24309*pe[11]-17862*pe[14]+12499*pe[49]))/2496},
{F[1,1,3]*F[2,1,13],(-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/120+(tr5*(-351*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/780},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(19980*p[11]-20592*p[14]+21661*p[24]+62302*p[50])/1872+(tr5*(9990*pe[11]-10296*pe[14]+31151*pe[49]))/3744},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(3228*p[11]-3744*p[14]+274*p[24]+2147*p[50])/312+tr5*((269*pe[11])/104-3*pe[14]+(2147*pe[49])/1248)},
{F[1,1,3]^2*F[2,1,13],(32300514*p[11]-23012964*p[14]+5116049*p[24]+22724162*p[50])/134784+(tr5*(16150257*pe[11]-11506482*pe[14]+11362081*pe[49]))/269568},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-3748980*p[11]+2515578*p[14]-1093921*p[24]-4531014*p[50])/15912+(tr5*(-624830*pe[11]+419263*pe[14]-755169*pe[49]))/10608},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-678*p[11]+360*p[14]-247*p[24]-648*p[50])/96+(tr5*(-113*pe[11]+60*pe[14]-108*pe[49]))/64},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(46649766*p[11]-29817684*p[14]+49055869*p[24]+157802226*p[50])/1145664+(tr5*(7774961*pe[11]-4969614*pe[14]+26300371*pe[49]))/763776},
{F[1,1,6]^2*F[2,1,13],(-580626*p[11]+406536*p[14]-140639*p[24]-564002*p[50])/1872+(tr5*(-290313*pe[11]+203268*pe[14]-282001*pe[49]))/3744},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824+(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(5190*p[11]+12012*p[14]+4359*p[24]+32638*p[50])/3744+(tr5*(2595*pe[11]+6006*pe[14]+16319*pe[49]))/7488},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(16418556*p[11]-11746410*p[14]+3984272*p[24]+16445441*p[50])/16848+(tr5*(16418556*pe[11]-11746410*pe[14]+16445441*pe[49]))/67392},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(5*(580626*p[11]-406536*p[14]+140639*p[24]+564002*p[50]))/5616+(5*tr5*(290313*pe[11]-203268*pe[14]+282001*pe[49]))/11232},
{F[1,1,9]^2*F[2,1,13],(-580626*p[11]+406536*p[14]-140639*p[24]-564002*p[50])/5616+(tr5*(-290313*pe[11]+203268*pe[14]-282001*pe[49]))/11232},
{F[1,1,10]*F[2,1,13],(-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/120+(tr5*(-351*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/780},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(19980*p[11]-20592*p[14]+21661*p[24]+62302*p[50])/1872+(tr5*(9990*pe[11]-10296*pe[14]+31151*pe[49]))/3744},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(3228*p[11]-3744*p[14]+274*p[24]+2147*p[50])/312+tr5*((269*pe[11])/104-3*pe[14]+(2147*pe[49])/1248)},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(-131132622*p[11]+35299212*p[14]+87809895*p[24]+146087092*p[50])/572832+(tr5*(-65566311*pe[11]+17649606*pe[14]+73043546*pe[49]))/1145664},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-3748980*p[11]+2515578*p[14]-1093921*p[24]-4531014*p[50])/15912+(tr5*(-624830*pe[11]+419263*pe[14]-755169*pe[49]))/10608},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-678*p[11]+360*p[14]-247*p[24]-648*p[50])/96+(tr5*(-113*pe[11]+60*pe[14]-108*pe[49]))/64},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(165097470*p[11]-112751028*p[14]+77746225*p[24]+272858634*p[50])/1145664+(tr5*(27516245*pe[11]-18791838*pe[14]+45476439*pe[49]))/763776},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824+(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(5190*p[11]+12012*p[14]+4359*p[24]+32638*p[50])/3744+(tr5*(2595*pe[11]+6006*pe[14]+16319*pe[49]))/7488},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(4496004*p[11]-2799654*p[14]+1105580*p[24]+4967069*p[50])/16848+(tr5*(4496004*pe[11]-2799654*pe[14]+4967069*pe[49]))/67392},
{F[1,1,10]^2*F[2,1,13],(-1292134242*p[11]+726129924*p[14]+211967471*p[24]-7209642*p[50])/2291328+(tr5*(-215355707*pe[11]+121021654*pe[14]-1201607*pe[49]))/1527552},
{F[2,1,13]^2,(-2232306*p[11]+1762644*p[14]-537647*p[24]-2134118*p[50])/14976+(tr5*(-1116153*pe[11]+881322*pe[14]-1067059*pe[49]))/29952},
{F[2,1,14],p[43]+(tr5*pe[42])/4},
{F[1,1,1]^2*F[2,1,14],(-5388*p[11]+3900*p[14]-2933*p[24]-9558*p[50])/468+(tr5*(-898*pe[11]+650*pe[14]-1593*pe[49]))/312},
{F[1,1,2]^2*F[2,1,14],(70*p[11]+104*p[14]+11*p[24]-108*p[50])/52+(tr5*(35*pe[11]+52*pe[14]-54*pe[49]))/104},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(930*p[11]-636*p[14]+463*p[24]+1542*p[50])/36+(tr5*(155*pe[11]-106*pe[14]+257*pe[49]))/24},
{F[1,1,2]*F[1,1,3]*F[2,1,14],(-30*p[11]-p[24]-2*p[50])/104+(tr5*(-15*pe[11]-pe[49]))/208},
{F[1,1,3]^2*F[2,1,14],(28182*p[11]-20904*p[14]+7195*p[24]+20214*p[50])/1872+(tr5*(4697*pe[11]-3484*pe[14]+3369*pe[49]))/1248},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(22866*p[11]-16068*p[14]+11885*p[24]+39162*p[50])/936+(tr5*(3811*pe[11]-2678*pe[14]+6527*pe[49]))/624},
{F[1,1,2]*F[1,1,4]*F[2,1,14],(5*p[11])/2-4*p[14]-p[24]/4+3*p[50]+(tr5*(5*pe[11]-8*pe[14]+6*pe[49]))/8},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-12612*p[11]+8502*p[14]-6091*p[24]-20502*p[50])/468+(tr5*(-2102*pe[11]+1417*pe[14]-3417*pe[49]))/312},
{F[1,1,4]^2*F[2,1,14],(-133674*p[11]+56064*p[14]+131725*p[24]+250458*p[50])/4896+(tr5*(-22279*pe[11]+9344*pe[14]+41743*pe[49]))/3264},
{F[1,1,2]*F[1,1,5]*F[2,1,14],(-30*p[11]-p[24]+24*p[50])/104-(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[1,1,3]*F[1,1,5]*F[2,1,14],(-4*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(-18*pe[11]+17*pe[49]))/39},
{F[1,1,4]*F[1,1,5]*F[2,1,14],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[1,1,5]^2*F[2,1,14],(2*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(18*pe[11]-17*pe[49]))/78},
{F[1,1,6]*F[2,1,14],(-2184*p[5]-1456*p[6]+156*p[7]-1092*p[8]-5130*p[11]-3276*p[14]+3391*p[24]+2080*p[36]+364*p[38]+780*p[42]+884*p[45]+3610*p[50])/1560+(tr5*(-546*pe[5]-1144*pe[6]+39*pe[7]-858*pe[8]-2295*pe[11]+936*pe[14]+520*pe[36]+286*pe[38]-390*pe[41]+26*pe[44]+1560*pe[47]+390*pe[48]+1615*pe[49]))/1560},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(114072*p[11]-85800*p[14]+69507*p[24]+220810*p[50])/1872+(tr5*(57036*pe[11]-42900*pe[14]+110405*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(582*p[11]-1152*p[14]-3*p[24]+742*p[50])/48+tr5*((97*pe[11])/32-6*pe[14]+(371*pe[49])/96)},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-19814688*p[11]+13321152*p[14]-6388703*p[24]-24206174*p[50])/33696+tr5*((-68801*pe[11])/468+(593*pe[14])/6-(12103087*pe[49])/67392)},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-38335458*p[11]+24979812*p[14]-8117809*p[24]-38645538*p[50])/63648+(tr5*(-6389243*pe[11]+4163302*pe[14]-6440923*pe[49]))/42432},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(-1476*p[11]+780*p[14]-369*p[24]-1232*p[50])/208+(tr5*(-369*pe[11]+195*pe[14]-308*pe[49]))/208},
{F[1,1,6]^2*F[2,1,14],(173830050*p[11]-118618188*p[14]+46158737*p[24]+186216890*p[50])/134784+(tr5*(86915025*pe[11]-59309094*pe[14]+93108445*pe[49]))/269568},
{F[1,1,2]*F[1,1,7]*F[2,1,14],(-5*(30*p[11]+p[24]-11*p[50]))/52-(5*tr5*(30*pe[11]-11*pe[49]))/208},
{F[1,1,3]*F[1,1,7]*F[2,1,14],(4*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(18*pe[11]-17*pe[49]))/39},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-171738*p[11]+273312*p[14]-911783*p[24]-2262602*p[50])/10608+(tr5*(-85869*pe[11]+136656*pe[14]-1131301*pe[49]))/21216},
{F[1,1,5]*F[1,1,7]*F[2,1,14],(-4*(18*p[11]-2*p[24]-17*p[50]))/39+(tr5*(-18*pe[11]+17*pe[49]))/39},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(1355586*p[11]-1225458*p[14]+3357516*p[24]+9041473*p[50])/5304+(tr5*(1355586*pe[11]-1225458*pe[14]+9041473*pe[49]))/21216},
{F[1,1,7]^2*F[2,1,14],(-684078*p[11]-560976*p[14]+7458999*p[24]+18032174*p[50])/63648+(tr5*(-342039*pe[11]-280488*pe[14]+9016087*pe[49]))/127296},
{F[1,1,1]*F[1,1,8]*F[2,1,14],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/312+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/624},
{F[1,1,2]*F[1,1,8]*F[2,1,14],(-5*(30*p[11]+p[24]+2*p[50]))/104-(5*tr5*(15*pe[11]+pe[49]))/208},
{F[1,1,3]*F[1,1,8]*F[2,1,14],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/312+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/624},
{F[1,1,4]*F[1,1,8]*F[2,1,14],(444*p[11]-78*p[14]+33*p[24]+170*p[50])/156+(tr5*(222*pe[11]-39*pe[14]+85*pe[49]))/312},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(53238*p[11]-7332*p[14]+8727*p[24]+27230*p[50])/3744+(tr5*(26619*pe[11]-3666*pe[14]+13615*pe[49]))/7488},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(3234*p[11]-2184*p[14]+399*p[24]-1282*p[50])/468+(tr5*(1617*pe[11]-1092*pe[14]-641*pe[49]))/936},
{F[1,1,8]^2*F[2,1,14],(-3234*p[11]+2184*p[14]-399*p[24]+1282*p[50])/936+(tr5*(-1617*pe[11]+1092*pe[14]+641*pe[49]))/1872},
{F[1,1,1]*F[1,1,9]*F[2,1,14],(-438*p[11]+156*p[14]-51*p[24]-310*p[50])/312+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/624},
{F[1,1,2]*F[1,1,9]*F[2,1,14],(-70*p[11]-416*p[14]-37*p[24]+420*p[50])/104+(tr5*(-35*pe[11]-208*pe[14]+210*pe[49]))/208},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-17226*p[11]+12636*p[14]-6523*p[24]-20950*p[50])/312+(tr5*(-8613*pe[11]+6318*pe[14]-10475*pe[49]))/624},
{F[1,1,4]*F[1,1,9]*F[2,1,14],(-486*p[11]+546*p[14]+54*p[24]-295*p[50])/156+(tr5*(-486*pe[11]+546*pe[14]-295*pe[49]))/624},
{F[1,1,5]*F[1,1,9]*F[2,1,14],(30*p[11]+p[24]-24*p[50])/104+(3*tr5*(5*pe[11]-4*pe[49]))/208},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(1917360*p[11]-1062984*p[14]+886903*p[24]+3599266*p[50])/16848+(tr5*(958680*pe[11]-531492*pe[14]+1799633*pe[49]))/33696},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(-1884*p[11]+2184*p[14]-354*p[24]+787*p[50])/468+(tr5*(-1884*pe[11]+2184*pe[14]+787*pe[49]))/1872},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(7818*p[11]-4368*p[14]+843*p[24]-2474*p[50])/936+(tr5*(3909*pe[11]-2184*pe[14]-1237*pe[49]))/1872},
{F[1,1,9]^2*F[2,1,14],(45534*p[11]-30264*p[14]+19203*p[24]+62690*p[50])/1872+(tr5*(22767*pe[11]-15132*pe[14]+31345*pe[49]))/3744},
{F[1,1,10]*F[2,1,14],(-2184*p[5]-1456*p[6]+156*p[7]-1092*p[8]-5130*p[11]-3276*p[14]+3391*p[24]+2080*p[36]+364*p[38]+780*p[42]+884*p[45]+3610*p[50])/1560+(tr5*(-546*pe[5]-1144*pe[6]+39*pe[7]-858*pe[8]-2295*pe[11]+936*pe[14]+520*pe[36]+286*pe[38]-390*pe[41]+26*pe[44]+1560*pe[47]+390*pe[48]+1615*pe[49]))/1560},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(73596*p[11]-55536*p[14]+46349*p[24]+146206*p[50])/1872+(tr5*(36798*pe[11]-27768*pe[14]+73103*pe[49]))/3744},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(2958*p[11]-6240*p[14]+57*p[24]+4313*p[50])/312+tr5*((493*pe[11])/208-5*pe[14]+(4313*pe[49])/1248)},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-19063440*p[11]+12742704*p[14]-5954255*p[24]-22738238*p[50])/33696+(tr5*(-9531720*pe[11]+6371352*pe[14]-11369119*pe[49]))/67392},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-12114534*p[11]+7888140*p[14]-2441235*p[24]-12012398*p[50])/21216+(tr5*(-6057267*pe[11]+3944070*pe[14]-6006199*pe[49]))/42432},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(-594*p[11]+360*p[14]-193*p[24]-664*p[50])/96+(tr5*(-297*pe[11]+180*pe[14]-332*pe[49]))/192},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(-372420270*p[11]+210593136*p[14]+152346301*p[24]+231139876*p[50])/286416+(tr5*(-186210135*pe[11]+105296568*pe[14]+115569938*pe[49]))/572832},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(16419522*p[11]-15002520*p[14]+40351851*p[24]+108490604*p[50])/63648+(tr5*(8209761*pe[11]-7501260*pe[14]+54245302*pe[49]))/127296},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(16710*p[11]+12012*p[14]+4743*p[24]+33406*p[50])/3744+(tr5*(8355*pe[11]+6006*pe[14]+16703*pe[49]))/7488},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(4199274*p[11]-2401152*p[14]+1791761*p[24]+7106444*p[50])/33696+(tr5*(2099637*pe[11]-1200576*pe[14]+3553222*pe[49]))/67392},
{F[1,1,10]^2*F[2,1,14],(-184747194*p[11]+110887452*p[14]+34586147*p[24]+12870542*p[50])/134784+(tr5*(-92373597*pe[11]+55443726*pe[14]+6435271*pe[49]))/269568},
{F[2,1,14]^2,(117410640*p[11]-77316564*p[14]+11367225*p[24]+75895246*p[50])/381888+(tr5*(58705320*pe[11]-38658282*pe[14]+37947623*pe[49]))/763776},
{F[2,1,15],p[44]+(tr5*pe[43])/4},
{F[1,1,1]^2*F[2,1,15],(3*p[11]-5*(p[24]+2*p[50]))/6+tr5*(pe[11]/8-(5*pe[49])/12)},
{F[1,1,2]*F[2,1,15],p[45]+(tr5*pe[44])/4},
{F[1,1,2]^2*F[2,1,15],(-216*p[11]+195*p[14]+24*p[24]-43*p[50])/39+(tr5*(-216*pe[11]+195*pe[14]-43*pe[49]))/156},
{F[1,1,1]*F[1,1,3]*F[2,1,15],(282*p[11]-156*p[14]+311*p[24]+830*p[50])/156+(tr5*(141*pe[11]-78*pe[14]+415*pe[49]))/312},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(3*(2*p[11]+7*(p[24]+2*p[50])))/26+(3*tr5*(pe[11]+7*pe[49]))/52},
{F[1,1,3]^2*F[2,1,15],(-621*p[11]+546*p[14]-139*p[24]-512*p[50])/78+(tr5*(-621*pe[11]+546*pe[14]-512*pe[49]))/312},
{F[1,1,4]*F[2,1,15],-p[45]-(tr5*pe[44])/4},
{F[1,1,1]*F[1,1,4]*F[2,1,15],(-73*p[11])/26+p[14]-(17*p[24])/52-(155*p[50])/78+(tr5*(-219*pe[11]+78*pe[14]-155*pe[49]))/312},
{F[1,1,2]*F[1,1,4]*F[2,1,15],(-90*p[11]+78*p[14]-29*p[24]-6*p[50])/39+(tr5*(-15*pe[11]+13*pe[14]-pe[49]))/26},
{F[1,1,3]*F[1,1,4]*F[2,1,15],(30*p[11]+p[24]+2*p[50])/26+(tr5*(15*pe[11]+pe[49]))/52},
{F[1,1,4]^2*F[2,1,15],(90*p[11]-78*p[14]+29*p[24]+6*p[50])/78+(tr5*(15*pe[11]-13*pe[14]+pe[49]))/52},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(2*(6*p[11]-5*(p[24]+2*p[50])))/13+(tr5*(3*pe[11]-5*pe[49]))/13},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(2*(6*p[11]-5*(p[24]+2*p[50])))/13+(tr5*(3*pe[11]-5*pe[49]))/13},
{F[1,1,5]^2*F[2,1,15],(-6*p[11]+5*(p[24]+2*p[50]))/13+(tr5*(-3*pe[11]+5*pe[49]))/26},
{F[1,1,6]*F[2,1,15],p[45]+(tr5*pe[44])/4},
{F[1,1,2]*F[1,1,6]*F[2,1,15],(90*p[11]-156*p[14]+55*p[24]+6*p[50])/78+(tr5*(15*pe[11]-26*pe[14]+pe[49]))/52},
{F[1,1,3]*F[1,1,6]*F[2,1,15],(2058*p[11]-2028*p[14]+365*p[24]+1458*p[50])/156+(tr5*(343*pe[11]-338*pe[14]+243*pe[49]))/104},
{F[1,1,4]*F[1,1,6]*F[2,1,15],(-17*p[11])/26+p[14]+(-71*p[24]+274*p[50])/156+(tr5*(-51*pe[11]+78*pe[14]+137*pe[49]))/312},
{F[1,1,6]^2*F[2,1,15],(-183*p[11]+156*p[14]+29*p[24]+6*p[50])/78+(tr5*(-61*pe[11]+52*pe[14]+2*pe[49]))/104},
{F[1,1,3]*F[1,1,7]*F[2,1,15],(-30*p[11]-p[24]-2*p[50])/26+(tr5*(-15*pe[11]-pe[49]))/52},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(-612*p[11]+624*p[14]-205*p[24]-878*p[50])/78+tr5*((-51*pe[11])/26+2*pe[14]-(439*pe[49])/156)},
{F[1,1,7]^2*F[2,1,15],(27*p[11]-24*p[14]+8*p[24]+34*p[50])/6+tr5*((9*pe[11])/8-pe[14]+(17*pe[49])/12)},
{F[1,1,1]*F[1,1,8]*F[2,1,15],(282*p[11]-156*p[14]+311*p[24]+830*p[50])/156+(tr5*(141*pe[11]-78*pe[14]+415*pe[49]))/312},
{F[1,1,2]*F[1,1,8]*F[2,1,15],(2*(216*p[11]-234*p[14]+28*p[24]+121*p[50]))/39+tr5*((36*pe[11])/13-3*pe[14]+(121*pe[49])/78)},
{F[1,1,3]*F[1,1,8]*F[2,1,15],(-77*p[11])/26+p[14]+(-317*p[24]-842*p[50])/156+(tr5*(-231*pe[11]+78*pe[14]-421*pe[49]))/312},
{F[1,1,4]*F[1,1,8]*F[2,1,15],(438*p[11]-156*p[14]+51*p[24]+310*p[50])/156+(tr5*(219*pe[11]-78*pe[14]+155*pe[49]))/312},
{F[1,1,6]*F[1,1,8]*F[2,1,15],(191*p[11])/26-7*p[14]+(7*(53*p[24]+210*p[50]))/156+(tr5*(191*pe[11]-182*pe[14]+245*pe[49]))/104},
{F[1,1,7]*F[1,1,8]*F[2,1,15],-9*p[11]+8*p[14]-(2*(4*p[24]+17*p[50]))/3+tr5*((-9*pe[11])/4+2*pe[14]-(17*pe[49])/6)},
{F[1,1,8]^2*F[2,1,15],(-87*p[11])/26+3*p[14]-(85*(p[24]+2*p[50]))/156+(tr5*(-261*pe[11]+234*pe[14]-85*pe[49]))/312},
{F[1,1,9]*F[2,1,15],(-8*p[5])/5+(8*p[6])/5+(9*p[7])/10+(6*p[8])/5-(357*p[11])/26+(18*p[14])/5+(11591*p[24])/2340+2*p[36]-(2*p[38])/5+p[42]-(2*p[45])/5+(2261*p[50])/234+(tr5*((-8*pe[5])/5-(12*pe[6])/5+(9*pe[7])/10-(9*pe[8])/5-(246*pe[11])/13+(63*pe[14])/5+2*pe[36]+(3*pe[38])/5-2*pe[41]-(7*pe[44])/5+8*pe[47]+2*pe[48]+(1558*pe[49])/117))/4},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-98580*p[11]+57408*p[14]-23917*p[24]-101550*p[50])/1872+(tr5*(-16430*pe[11]+9568*pe[14]-16925*pe[49]))/1248},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(6840*p[11]-7488*p[14]+1268*p[24]+4863*p[50])/312+tr5*((285*pe[11])/52-6*pe[14]+(1621*pe[49])/416)},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-17439336*p[11]+11743056*p[14]-5288723*p[24]-20208158*p[50])/33696+(tr5*(-8719668*pe[11]+5871528*pe[14]-10104079*pe[49]))/67392},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-289356*p[11]+193098*p[14]-84085*p[24]-347870*p[50])/1224+(tr5*(-144678*pe[11]+96549*pe[14]-173935*pe[49]))/2448},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-22926*p[11]+14040*p[14]-9183*p[24]-27752*p[50])/1248+(tr5*(-11463*pe[11]+7020*pe[14]-13876*pe[49]))/2496},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(295763142*p[11]-198346980*p[14]+135821897*p[24]+478380610*p[50])/1145664+(tr5*(147881571*pe[11]-99173490*pe[14]+239190305*pe[49]))/2291328},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(3181182*p[11]-2798094*p[14]+7389916*p[24]+19947449*p[50])/31824+(tr5*(3181182*pe[11]-2798094*pe[14]+19947449*pe[49]))/127296},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(20634*p[11]-8268*p[14]+3449*p[24]+28738*p[50])/1248+(tr5*(10317*pe[11]-4134*pe[14]+14369*pe[49]))/2496},
{F[1,1,9]^2*F[2,1,15],(123032322*p[11]-85892820*p[14]+40125497*p[24]+158619986*p[50])/134784+(tr5*(61516161*pe[11]-42946410*pe[14]+79309993*pe[49]))/269568},
{F[1,1,10]*F[2,1,15],(-208*p[5]+208*p[6]+52*p[7]+156*p[8]-810*p[11]+468*p[14]+207*p[24]+520*p[36]-52*p[38]+130*p[42]+78*p[45]+570*p[50])/130+(tr5*((-8*pe[5])/5-(12*pe[6])/5+(2*pe[7])/5-(9*pe[8])/5-(297*pe[11])/26+(63*pe[14])/5+4*pe[36]+(3*pe[38])/5-2*pe[41]-(2*pe[44])/5+8*pe[47]+2*pe[48]+(209*pe[49])/26))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-91452*p[11]+55536*p[14]-5*(5285*p[24]+20814*p[50]))/1872+(tr5*(-15242*pe[11]+9256*pe[14]-17345*pe[49]))/1248},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(5328*p[11]-6864*p[14]+1280*p[24]+5095*p[50])/312+(tr5*(5328*pe[11]-6864*pe[14]+5095*pe[49]))/1248},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-17347320*p[11]+11709360*p[14]-5247467*p[24]-20080718*p[50])/33696+(tr5*(-8673660*pe[11]+5854680*pe[14]-10040359*pe[49]))/67392},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-289968*p[11]+191874*p[14]-83575*p[24]-350114*p[50])/1224+(tr5*(-144984*pe[11]+95937*pe[14]-175057*pe[49]))/2448},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-24078*p[11]+14040*p[14]-8223*p[24]-25832*p[50])/1248+(tr5*(-12039*pe[11]+7020*pe[14]-12916*pe[49]))/2496},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(283557414*p[11]-185744676*p[14]+129763097*p[24]+460152802*p[50])/1145664+(tr5*(141778707*pe[11]-92872338*pe[14]+230076401*pe[49]))/2291328},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(3467598*p[11]-3052686*p[14]+7474780*p[24]+20308121*p[50])/31824+(tr5*(3467598*pe[11]-3052686*pe[14]+20308121*pe[49]))/127296},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(8154*p[11]+1716*p[14]+2201*p[24]+18754*p[50])/1248+(tr5*(4077*pe[11]+858*pe[14]+9377*pe[49]))/2496},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(-550700850*p[11]+323452272*p[14]-12204913*p[24]-237073290*p[50])/572832+(tr5*(-91783475*pe[11]+53908712*pe[14]-39512215*pe[49]))/381888},
{F[1,1,10]^2*F[2,1,15],(-2653222242*p[11]+1637632932*p[14]-7*(24590843*p[24]+215667694*p[50]))/2291328+(tr5*(-1326611121*pe[11]+818816466*pe[14]-754836929*pe[49]))/4582656},
{F[2,1,15]^2,(976122*p[11]-673140*p[14]+325677*p[24]+1242178*p[50])/4992+(tr5*(488061*pe[11]-336570*pe[14]+621089*pe[49]))/9984},
{F[2,2,1]^2,(-3*(4*p[11]+p[24]+2*p[50]))/52-(3*tr5*(2*pe[11]+pe[49]))/104},
{F[2,2,1]*F[2,2,4],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[2,2,4]^2,(-126*p[11]+p[24]+28*p[50])/312-(7*tr5*(9*pe[11]-2*pe[49]))/624},
{F[2,2,1]*F[2,2,7],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[2,2,4]*F[2,2,7],(-30*p[11]-p[24]-2*p[50])/52+(tr5*(-15*pe[11]-pe[49]))/104},
{F[2,2,7]^2,(-30*p[11]-p[24]+11*p[50])/52+(tr5*(-30*pe[11]+11*pe[49]))/208},
{F[2,2,1]*F[2,2,9],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[2,2,4]*F[2,2,9],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[2,2,7]*F[2,2,9],(30*p[11]+p[24]+2*p[50])/52+(tr5*(15*pe[11]+pe[49]))/104},
{F[2,2,9]^2,(258*p[11]-156*p[14]+45*p[24]+298*p[50])/624+(tr5*(129*pe[11]-78*pe[14]+149*pe[49]))/1248},
{tci[1,1]^2,p[46]+(tr5*pe[45])/4},
{F[1,1,1]*tci[1,1]^2,(-176*p[3]-5*p[4]+20*(3*p[24]-2*p[26]+p[40]))/144+(tr5*(-264*pe[3]+17*pe[4]+4*(44*pe[6]+132*pe[8]+792*pe[14]-98*pe[26]-44*pe[37]-44*pe[38]+27*pe[40]+176*pe[47]+88*pe[49])))/576},
{F[1,1,1]^2*tci[1,1]^2,(672402822*p[11]-407169984*p[14]+519730191*p[24]+1433697574*p[50])/165888+(tr5*(336201411*pe[11]-203584992*pe[14]+716848787*pe[49]))/331776},
{F[1,1,2]*tci[1,1]^2,(2*p[3])/3+(-10530*p[4]-44928*p[5]+85488*p[6]-7488*p[7]+176436*p[8]-316710*p[11]+546468*p[14]-76103*p[24]-56160*p[26]+149760*p[36]-12480*p[37]-66612*p[38]+28080*p[40]-3120*p[41]+14820*p[42]-1092*p[45]+45240*p[49]+222870*p[50])/84240+(tr5*(pe[3]-(5*pe[4])/24+(-3744*pe[5]-2496*pe[6]-624*pe[7]-3042*pe[8]-32805*pe[11]-27586*pe[14]+4680*pe[26]+12480*pe[36]+3640*pe[37]+364*pe[38]-2730*pe[41]-1326*pe[44]-8840*pe[47]+6240*pe[48]+13725*pe[49])/7020))/4},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-35502*p[11]+28614*p[14]-10045*p[24]-28352*p[50])/432+(tr5*(-17751*pe[11]+14307*pe[14]-14176*pe[49]))/864},
{F[1,1,2]^2*tci[1,1]^2,(-17411742*p[11]+26147628*p[14]-28855771*p[24]-53088430*p[50])/808704+(tr5*(-8705871*pe[11]+13073814*pe[14]-26544215*pe[49]))/1617408},
{F[1,1,3]*tci[1,1]^2,(-1760*p[3]+150*p[4]-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-1811*p[24]+1200*p[26]+160*p[36]-44*p[38]-600*p[40]+60*p[42]-4*p[45]+190*p[50])/480+tr5*((-11*pe[3])/8+(37*pe[4])/192+(-351*pe[5]+2756*pe[6]+39*pe[7]+8502*pe[8]-945*pe[11]+53001*pe[14]-3770*pe[26]+260*pe[36]-2860*pe[37]-2834*pe[38]+455*pe[40]-195*pe[41]-104*pe[44]+12220*pe[47]+195*pe[48]+6385*pe[49])/3120)},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(-6320427738*p[11]+4442134944*p[14]-7266967081*p[24]-19245583130*p[50])/4313088+(tr5*(-3160213869*pe[11]+2221067472*pe[14]-9622791565*pe[49]))/8626176},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(61036686*p[11]-41466204*p[14]+8348339*p[24]+40268798*p[50])/179712+(tr5*(30518343*pe[11]-20733102*pe[14]+20134399*pe[49]))/359424},
{F[1,1,3]^2*tci[1,1]^2,(-430130411154*p[11]+315864068832*p[14]-173773321781*p[24]-650161451954*p[50])/879869952+(tr5*(-215065205577*pe[11]+157932034416*pe[14]-325080725977*pe[49]))/1759739904},
{F[1,1,4]*tci[1,1]^2,(7*p[3])/6-(5*p[4])/48-(7*p[5])/60+(77*p[6])/60-(7*p[7])/360+(401*p[8])/240+(291*p[11])/416-(661*p[14])/720-(62719*p[24])/112320-(13*p[26])/18+(4*p[36])/9-(5*p[37])/6-(9*p[38])/80+(7*p[40])/12+(47*p[41])/72+(49*p[42])/144+(89*p[45])/720-(47*p[49])/72-(3091*p[50])/3744+(tr5*(8190*pe[3]-1170*pe[4]-546*pe[5]-5824*pe[6]-91*pe[7]-13338*pe[8]-4995*pe[11]-88244*pe[14]+7540*pe[26]+2080*pe[36]+1560*pe[37]+6526*pe[38]-130*pe[41]-1014*pe[44]-9100*pe[47]+130*pe[48]-8965*pe[49]))/18720},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-499590618*p[11]+646018464*p[14]-1330810993*p[24]-3411900554*p[50])/2156544+(tr5*(-249795309*pe[11]+323009232*pe[14]-1705950277*pe[49]))/4313088},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(357988518*p[11]-259348284*p[14]+75494771*p[24]+294701318*p[50])/404352+(tr5*(178994259*pe[11]-129674142*pe[14]+147350659*pe[49]))/808704},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(-66866703246*p[11]+30842154720*p[14]-1812287683*p[24]-22218086302*p[50])/73322496+(tr5*(-33433351623*pe[11]+15421077360*pe[14]-11109043151*pe[49]))/146644992},
{F[1,1,4]^2*tci[1,1]^2,(20528937330*p[11]-22056171384*p[14]-10502842105*p[24]-12536747838*p[50])/54991872+(tr5*(3421489555*pe[11]-3676028564*pe[14]-2089457973*pe[49]))/36661248},
{F[1,1,5]*tci[1,1]^2,(-13*p[3])/18-(11*p[4])/96+(5616*p[5]+6864*p[6]+936*p[7]+468*p[8]+70470*p[11]-4836*p[14]-93799*p[24]+55380*p[26]-24960*p[36]-9360*p[37]-156*p[38]-4290*p[40]+1560*p[41]+5460*p[42]+6084*p[45]+4680*p[49]-102630*p[50])/28080+(tr5*(-1560*pe[3]-35*pe[4]+4*(72*pe[5]+68*pe[6]+12*pe[7]+576*pe[8]+540*pe[11]+5248*pe[14]+190*pe[26]-320*pe[36]-380*pe[37]-192*pe[38]+75*pe[40]-120*pe[41]+8*pe[44]+1600*pe[47]+200*pe[48]-540*pe[49])))/5760},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(111663270*p[11]-87839388*p[14]+15460901*p[24]+67144586*p[50])/539136+(tr5*(55831635*pe[11]-43919694*pe[14]+33572293*pe[49]))/1078272},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-410264190*p[11]+304107804*p[14]-105741707*p[24]-404054078*p[50])/1213056+(tr5*(-205132095*pe[11]+152053902*pe[14]-202027039*pe[49]))/2426112},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(70194834*p[11]-44699148*p[14]+4905019*p[24]+33551938*p[50])/269568+(tr5*(35097417*pe[11]-22349574*pe[14]+16775969*pe[49]))/539136},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(-1375791834*p[11]+1354361424*p[14]-5*(78308245*p[24]+290590382*p[50]))/6873984+(tr5*(-687895917*pe[11]+677180712*pe[14]-726475955*pe[49]))/13747968},
{F[1,1,5]^2*tci[1,1]^2,(1272811494*p[11]+236604576*p[14]+1384049831*p[24]+3800986894*p[50])/36661248+(tr5*(636405747*pe[11]+118302288*pe[14]+1900493447*pe[49]))/73322496},
{F[1,1,6]*tci[1,1]^2,(31200*p[3]-6500*p[4]+16224*p[5]+88816*p[6]-936*p[7]+146172*p[8]+78030*p[11]+508716*p[14]-167621*p[24]+33280*p[26]-8320*p[36]-24960*p[37]-54964*p[38]+37440*p[40]+23400*p[41]+8580*p[42]+13156*p[45]-23400*p[49]-113150*p[50])/18720+(tr5*(5850*pe[3]-1300*pe[4]+2028*pe[5]+2912*pe[6]-117*pe[7]+3354*pe[8]+4185*pe[11]+3042*pe[14]+11960*pe[26]-1040*pe[36]+780*pe[37]-1898*pe[38]+2730*pe[40]+780*pe[41]+572*pe[44]-7020*pe[47]-780*pe[48]-18025*pe[49]))/9360},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(11169270*p[11]-8755500*p[14]-480465*p[24]+11735234*p[50])/254592+(tr5*(5584635*pe[11]-4377750*pe[14]+5867617*pe[49]))/509184},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(-13038*p[11]+127608*p[14]+50073*p[24]+9926*p[50])/11232+(tr5*(-6519*pe[11]+63804*pe[14]+4963*pe[49]))/22464},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(28745107002*p[11]-19118263476*p[14]+7846307219*p[24]+31476430226*p[50])/27495936+(tr5*(14372553501*pe[11]-9559131738*pe[14]+15738215113*pe[49]))/54991872},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(120032565*p[11]-52303485*p[14]+73089930*p[24]+207855721*p[50])/859248+(tr5*(120032565*pe[11]-52303485*pe[14]+207855721*pe[49]))/3436992},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(-143973636426*p[11]+104163963696*p[14]-26432251585*p[24]-124149573442*p[50])/164975616+(tr5*(-71986818213*pe[11]+52081981848*pe[14]-62074786721*pe[49]))/329951232},
{F[1,1,6]^2*tci[1,1]^2,(-133508988342*p[11]+98397188136*p[14]-29867160083*p[24]-151041535646*p[50])/329951232+(tr5*(-66754494171*pe[11]+49198594068*pe[14]-75520767823*pe[49]))/659902464},
{F[1,1,7]*tci[1,1]^2,(-208*p[3]+65*p[4]-2*(312*p[6]+234*p[8]+270*p[11]+1404*p[14]-1161*p[24]+624*p[26]-104*p[37]-156*p[38]+130*p[40]+104*p[41]+52*p[42]+52*p[45]-104*p[49]-34*p[50]))/936+(tr5*(-24*pe[3]+7*pe[4]+4*(9*pe[8]-32*pe[26]-3*pe[40]+2*pe[49])))/288},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(-110520750*p[11]+144899040*p[14]+40658845*p[24]-132028742*p[50])/3055104+(tr5*(-55260375*pe[11]+72449520*pe[14]-66014371*pe[49]))/6110208},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(-5414130*p[11]+3048708*p[14]-615581*p[24]-2850130*p[50])/179712+(tr5*(-2707065*pe[11]+1524354*pe[14]-1425065*pe[49]))/359424},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(1167458466*p[11]-861574740*p[14]+660797629*p[24]+2021569338*p[50])/9165312+(tr5*(194576411*pe[11]-143595790*pe[14]+336928223*pe[49]))/6110208},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(-106882926*p[11]+59237022*p[14]-9206319*p[24]-42533098*p[50])/1718496+(tr5*(-53441463*pe[11]+29618511*pe[14]-21266549*pe[49]))/3436992},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(11491286886*p[11]-7474456548*p[14]-732795937*p[24]+4083579182*p[50])/41243904+(tr5*(5745643443*pe[11]-3737228274*pe[14]+2041789591*pe[49]))/82487808},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(7975303146*p[11]-6221470788*p[14]-19507247593*p[24]-41238043162*p[50])/41243904+(tr5*(3987651573*pe[11]-3110735394*pe[14]-20619021581*pe[49]))/82487808},
{F[1,1,7]^2*tci[1,1]^2,(8164553538*p[11]-3695841240*p[14]+10073602883*p[24]+26200516198*p[50])/54991872+(tr5*(4082276769*pe[11]-1847920620*pe[14]+13100258099*pe[49]))/109983744},
{F[1,1,8]*tci[1,1]^2,p[3]/18+(5*p[4])/144+(3*p[5])/10-(13*p[6])/10+p[7]/20-(257*p[8])/120+(18*p[11])/13-(63*p[14])/10+(11231*p[24])/7020-(5*p[26])/18-p[36]+p[37]/6+(7*p[38])/10-(5*p[40])/36-p[41]/6-p[42]/3-(2*p[45])/15+p[49]/6-(25*p[50])/39+(tr5*(390*pe[3]+130*pe[4]+1404*pe[5]-104*pe[6]+234*pe[7]-6123*pe[8]+14580*pe[11]-48204*pe[14]-780*pe[26]-4680*pe[36]+1040*pe[37]+1976*pe[38]-780*pe[40]+2340*pe[41]+936*pe[44]-13520*pe[47]-2340*pe[48]-9220*pe[49]))/18720},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(-1395194154*p[11]+843383712*p[14]-886523665*p[24]-2514482282*p[50])/331776+(tr5*(-697597077*pe[11]+421691856*pe[14]-1257241141*pe[49]))/663552},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(35103834*p[11]-27685476*p[14]+8306483*p[24]+29340694*p[50])/89856+(tr5*(17551917*pe[11]-13842738*pe[14]+14670347*pe[49]))/179712},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(5116716816*p[11]-3130321584*p[14]+3126406027*p[24]+8896606766*p[50])/1617408+(tr5*(2558358408*pe[11]-1565160792*pe[14]+4448303383*pe[49]))/3234816},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(348312350130*p[11]-210412922304*p[14]+202340931885*p[24]+583046142850*p[50])/219967488+(tr5*(174156175065*pe[11]-105206461152*pe[14]+291523071425*pe[49]))/439934976},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(7365289050*p[11]-4136822352*p[14]+2483799481*p[24]+8486860786*p[50])/54991872+(tr5*(3682644525*pe[11]-2068411176*pe[14]+4243430393*pe[49]))/109983744},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(38571896634*p[11]-27824278872*p[14]+7483456961*p[24]+30860218050*p[50])/54991872+(tr5*(6428649439*pe[11]-4637379812*pe[14]+5143369675*pe[49]))/36661248},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(-27394142430*p[11]+21050181672*p[14]-209*(11214071*p[24]+83058270*p[50]))/27495936+(tr5*(-4565690405*pe[11]+3508363612*pe[14]-2893196405*pe[49]))/18330624},
{F[1,1,8]^2*tci[1,1]^2,(-88447431090*p[11]+58083548640*p[14]-21469750053*p[24]-86603754194*p[50])/51757056+(tr5*(-44223715545*pe[11]+29041774320*pe[14]-43301877097*pe[49]))/103514112},
{F[1,1,9]*tci[1,1]^2,(-11232*p[3]+1404*p[4]+39312*p[5]-59280*p[6]-109044*p[8]+174150*p[11]-186108*p[14]-37537*p[24]+3744*p[26]-106704*p[36]+1248*p[37]+21684*p[38]-5616*p[40]-14664*p[41]-12948*p[42]+1092*p[45]+5304*p[49]-122550*p[50])/16848+(tr5*(-1404*pe[3]+234*pe[4]+3276*pe[5]+312*pe[6]-3042*pe[8]+20115*pe[11]-8372*pe[14]-1560*pe[26]-8892*pe[36]-832*pe[37]-208*pe[38]+936*pe[41]+1170*pe[44]-4888*pe[47]-1716*pe[48]-12283*pe[49]))/5616},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(3246378*p[11]-2406612*p[14]+771197*p[24]+1437354*p[50])/44928+(tr5*(541063*pe[11]-401102*pe[14]+239559*pe[49]))/29952},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(-119785986*p[11]+80753868*p[14]-15276445*p[24]-107458342*p[50])/606528+(tr5*(-59892993*pe[11]+40376934*pe[14]-53729171*pe[49]))/1213056},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(7600579254*p[11]-4350170604*p[14]+2666624677*p[24]+10024549006*p[50])/27495936+(tr5*(3800289627*pe[11]-2175085302*pe[14]+5012274503*pe[49]))/54991872},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(-1263235788*p[11]+970447374*p[14]-329515393*p[24]-1069764109*p[50])/1718496+(tr5*(-1263235788*pe[11]+970447374*pe[14]-1069764109*pe[49]))/6873984},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(910857258*p[11]-698856444*p[14]+219491821*p[24]+812071630*p[50])/1213056+(tr5*(455428629*pe[11]-349428222*pe[14]+406035815*pe[49]))/2426112},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-31884793818*p[11]+21173873604*p[14]-8943141043*p[24]-36102876794*p[50])/27495936+(tr5*(-15942396909*pe[11]+10586936802*pe[14]-18051438397*pe[49]))/54991872},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(6817725*p[11]-5053152*p[14]-5895463*p[24]-12829379*p[50])/95472+(tr5*(6817725*pe[11]-5053152*pe[14]-12829379*pe[49]))/381888},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(-4069794*p[11]+2979288*p[14]-731507*p[24]-2883316*p[50])/22464+(tr5*(-2034897*pe[11]+1489644*pe[14]-1441658*pe[49]))/44928},
{F[1,1,9]^2*tci[1,1]^2,(-147113291070*p[11]+109943408484*p[14]-29642545697*p[24]-123052104158*p[50])/164975616+(tr5*(-73556645535*pe[11]+54971704242*pe[14]-61526052079*pe[49]))/329951232},
{F[1,1,10]*tci[1,1]^2,(-936*p[5]-1040*p[6]-780*p[8]-4590*p[11]-2340*p[14]+2837*p[24]+2912*p[36]+260*p[38]+780*p[42]+52*p[45]+3230*p[50])/1872+(tr5*(-117*pe[5]-520*pe[6]-390*pe[8]-1080*pe[11]+585*pe[14]+364*pe[36]+130*pe[38]-195*pe[41]-91*pe[44]+780*pe[47]+195*pe[48]+760*pe[49]))/936},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(3449346*p[11]-1942356*p[14]+1244023*p[24]+3885494*p[50])/179712+(tr5*(1724673*pe[11]-971178*pe[14]+1942747*pe[49]))/359424},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(-270189*p[11]+99918*p[14]-140305*p[24]-233524*p[50])/22464+(tr5*(-270189*pe[11]+99918*pe[14]-233524*pe[49]))/89856},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-6050131317*p[11]+4149731898*p[14]-1224190291*p[24]-5303557192*p[50])/3436992+(tr5*(-6050131317*pe[11]+4149731898*pe[14]-5303557192*pe[49]))/13747968},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-548120940*p[11]+348136815*p[14]-179973174*p[24]-638784388*p[50])/1718496+(tr5*(-548120940*pe[11]+348136815*pe[14]-638784388*pe[49]))/6873984},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-861912066*p[11]+528119124*p[14]-5*(55240683*p[24]+239298262*p[50]))/9165312+(tr5*(-430956033*pe[11]+264059562*pe[14]-598245655*pe[49]))/18330624},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(5114497590*p[11]-2910345516*p[14]-2904915515*p[24]-6233125694*p[50])/13747968+(tr5*(2557248795*pe[11]-1455172758*pe[14]-3116562847*pe[49]))/27495936},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(2030102922*p[11]-1380952716*p[14]+946201507*p[24]+3179647206*p[50])/4582656+(tr5*(338350487*pe[11]-230158786*pe[14]+529941201*pe[49]))/3055104},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(-256432242*p[11]+191720724*p[14]+79585561*p[24]+26862218*p[50])/4582656+(tr5*(-128216121*pe[11]+95860362*pe[14]+13431109*pe[49]))/9165312},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(12273159426*p[11]-7575196980*p[14]+2156062053*p[24]+10541111026*p[50])/13747968+(tr5*(6136579713*pe[11]-3787598490*pe[14]+5270555513*pe[49]))/27495936},
{F[1,1,10]^2*tci[1,1]^2,(-4241709546*p[11]+2373956520*p[14]+297877633*p[24]-936886494*p[50])/18330624+(tr5*(-706951591*pe[11]+395659420*pe[14]-156147749*pe[49]))/12220416},
{F[1,2,2]*tci[1,1]^2,(-216*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/120+(tr5*(-351*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/780},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(19980*p[11]-20592*p[14]+21661*p[24]+62302*p[50])/1872+(tr5*(9990*pe[11]-10296*pe[14]+31151*pe[49]))/3744},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(3228*p[11]-3744*p[14]+274*p[24]+2147*p[50])/312+tr5*((269*pe[11])/104-3*pe[14]+(2147*pe[49])/1248)},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(317270448*p[11]-244354968*p[14]+52530449*p[24]+217356926*p[50])/572832+(tr5*(158635224*pe[11]-122177484*pe[14]+108678463*pe[49]))/1145664},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-3748980*p[11]+2515578*p[14]-1093921*p[24]-4531014*p[50])/15912+(tr5*(-624830*pe[11]+419263*pe[14]-755169*pe[49]))/10608},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-678*p[11]+360*p[14]-247*p[24]-648*p[50])/96+(tr5*(-113*pe[11]+60*pe[14]-108*pe[49]))/64},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(46649766*p[11]-29817684*p[14]+49055869*p[24]+157802226*p[50])/1145664+(tr5*(7774961*pe[11]-4969614*pe[14]+26300371*pe[49]))/763776},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824+(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(5190*p[11]+12012*p[14]+4359*p[24]+32638*p[50])/3744+(tr5*(2595*pe[11]+6006*pe[14]+16319*pe[49]))/7488},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(16418556*p[11]-11746410*p[14]+3984272*p[24]+16445441*p[50])/16848+(tr5*(16418556*pe[11]-11746410*pe[14]+16445441*pe[49]))/67392},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(-129593976*p[11]+60698352*p[14]+27861966*p[24]+3514307*p[50])/286416+(tr5*(-129593976*pe[11]+60698352*pe[14]+3514307*pe[49]))/1145664},
{F[1,2,2]^2*tci[1,1]^2,(-2232306*p[11]+1762644*p[14]-537647*p[24]-2134118*p[50])/14976+(tr5*(-1116153*pe[11]+881322*pe[14]-1067059*pe[49]))/29952},
{F[1,2,3]*tci[1,1]^2,2*p[3]-p[4]/4+4*p[6]+(9*p[8])/2+(135*p[11])/52+(27*p[14])/2-(589*p[24])/104-p[37]-(3*p[38])/2+p[40]+p[41]+p[42]/2+p[45]/2-p[49]-(95*p[50])/52+(tr5*(3*pe[3]-pe[4]/2-3*pe[8]-18*pe[14]+4*pe[26]+pe[37]+pe[38]-4*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,2,3]*tci[1,1]^2,(630*p[11]-312*p[14]-135*p[24]+250*p[50])/39+tr5*((105*pe[11])/26-2*pe[14]+(125*pe[49])/78)},
{F[1,1,2]*F[1,2,3]*tci[1,1]^2,(180*p[11]+780*p[14]+6*p[24]-547*p[50])/78+(tr5*(180*pe[11]+780*pe[14]-547*pe[49]))/312},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-15402*p[11]+14352*p[14]-11033*p[24]-38680*p[50])/936+(tr5*(-7701*pe[11]+7176*pe[14]-19340*pe[49]))/1872},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(9684426*p[11]-5048160*p[14]+2071257*p[24]+5514326*p[50])/95472+(tr5*(4842213*pe[11]-2524080*pe[14]+2757163*pe[49]))/190944},
{F[1,1,5]*F[1,2,3]*tci[1,1]^2,(-570*p[11]+59*p[24]+534*p[50])/104-(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(-4193076*p[11]+3081975*p[14]+793077*p[24]-1819196*p[50])/15912+(tr5*(-4193076*pe[11]+3081975*pe[14]-1819196*pe[49]))/63648},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-48246144*p[11]+32560905*p[14]-32288535*p[24]-97627438*p[50])/95472+(tr5*(-48246144*pe[11]+32560905*pe[14]-97627438*pe[49]))/381888},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(84066*p[11]-56316*p[14]+29005*p[24]+59882*p[50])/1872+(tr5*(42033*pe[11]-28158*pe[14]+29941*pe[49]))/3744},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(-25854*p[11]+7956*p[14]-555*p[24]+2998*p[50])/624+(tr5*(-12927*pe[11]+3978*pe[14]+1499*pe[49]))/1248},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-362343*p[11]+249288*p[14]-111532*p[24]-445650*p[50])/936+(tr5*(-120781*pe[11]+83096*pe[14]-148550*pe[49]))/1248},
{F[1,2,3]^2*tci[1,1]^2,(15217638*p[11]-9465105*p[14]+4719837*p[24]+16396078*p[50])/190944+(tr5*(15217638*pe[11]-9465105*pe[14]+16396078*pe[49]))/763776},
{F[1,2,6]*tci[1,1]^2,(4*p[3])/3-p[4]/6-(7*p[5])/5+(143*p[6])/45-(7*p[7])/30+(383*p[8])/60-(1047*p[11])/104+(2717*p[14])/180+(152323*p[24])/28080+(16*p[36])/3+(5*p[37])/9-(283*p[38])/180+(2*p[40])/3+(13*p[41])/18+(19*p[42])/36-(13*p[45])/180-(13*p[49])/18+(6631*p[50])/936+(tr5*(2340*pe[3]-390*pe[4]-1638*pe[5]-312*pe[6]-273*pe[7]+936*pe[8]-14985*pe[11]-4862*pe[14]+3120*pe[26]+6240*pe[36]+2210*pe[37]+338*pe[38]-390*pe[41]-702*pe[44]-1300*pe[47]+390*pe[48]+7425*pe[49]))/4680},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(12032*p[11]-10400*p[14]+6895*p[24]+22786*p[50])/208+(tr5*(6016*pe[11]-5200*pe[14]+11393*pe[49]))/416},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(30477006*p[11]-25408188*p[14]+9960727*p[24]+33047086*p[50])/67392+(tr5*(15238503*pe[11]-12704094*pe[14]+16523543*pe[49]))/134784},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(-181*p[11])/8+(45*p[14])/2-(545*(p[24]+4*p[50]))/48+(tr5*(-543*pe[11]+540*pe[14]-1090*pe[49]))/96},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(730524*p[11]-995280*p[14]+521437*p[24]+1305864*p[50])/5616+(tr5*(60877*pe[11]-82940*pe[14]+108822*pe[49]))/1872},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(-13402341*p[11]+9623718*p[14]-2370317*p[24]-9957677*p[50])/25272+(tr5*(-13402341*pe[11]+9623718*pe[14]-9957677*pe[49]))/101088},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(52926*p[11]-39260*p[14]-3753*p[24]+26502*p[50])/1248+(tr5*(26463*pe[11]-19630*pe[14]+13251*pe[49]))/2496},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-50070*p[11]+41184*p[14]-9885*p[24]-46316*p[50])/624+tr5*((-8345*pe[11])/416+(33*pe[14])/2-(11579*pe[49])/624)},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(7602*p[11]-5804*p[14]+2277*p[24]+6330*p[50])/32+(tr5*(3801*pe[11]-2902*pe[14]+3165*pe[49]))/64},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(23775606*p[11]-17295876*p[14]+2351735*p[24]+13948784*p[50])/50544+tr5*((48921*pe[11])/416-(12319*pe[14])/144+(871799*pe[49])/12636)},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(-113544*p[11]+70434*p[14]-15919*p[24]-86737*p[50])/936+(tr5*(-113544*pe[11]+70434*pe[14]-86737*pe[49]))/3744},
{F[1,2,6]^2*tci[1,1]^2,(-9558*p[11]+647244*p[14]-204871*p[24]-752422*p[50])/44928+(tr5*(-4779*pe[11]+323622*pe[14]-376211*pe[49]))/89856},
{F[1,2,7]*tci[1,1]^2,(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(3*pe[3]-pe[4]/8-2*pe[6]-6*pe[8]-36*pe[14]+5*pe[26]+2*pe[37]+2*pe[38]-(3*pe[40])/2-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(8292*p[11]-5460*p[14]+3763*p[24]+12024*p[50])/156+(tr5*(691*pe[11]-455*pe[14]+1002*pe[49]))/52},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(-1890*p[11]+353*p[24]+810*p[50])/104-(135*tr5*(7*pe[11]-3*pe[49]))/208},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(-6106662*p[11]+4155840*p[14]-930505*p[24]-4240426*p[50])/7488+(tr5*(-3053331*pe[11]+2077920*pe[14]-2120213*pe[49]))/14976},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(-162*p[11]-12*p[14]+47*p[24]+60*p[50])/8-(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(-401850*p[11]+284040*p[14]-55841*p[24]-252770*p[50])/576-(5*tr5*(40185*pe[11]-28404*pe[14]+25277*pe[49]))/1152},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(39*p[11])/4-6*p[14]-(5*(9*p[24]+20*p[50]))/8+(tr5*(39*pe[11]-24*pe[14]-50*pe[49]))/16},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(318*p[11]+156*p[14]-681*p[24]-1609*p[50])/78+(tr5*(318*pe[11]+156*pe[14]-1609*pe[49]))/312},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(-146634*p[11]+114816*p[14]-20025*p[24]-79570*p[50])/2496+(tr5*(-73317*pe[11]+57408*pe[14]-39785*pe[49]))/4992},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,(-295*p[11])/13+14*p[14]+(17*p[24])/52+(623*p[50])/78+tr5*((-295*pe[11])/52+(7*pe[14])/2+(623*pe[49])/312)},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(-3*(261*p[11]-130*p[14]+62*p[24]+228*p[50]))/26-(3*tr5*(261*pe[11]-130*pe[14]+228*pe[49]))/104},
{F[1,2,7]^2*tci[1,1]^2,(-73071*p[11]+38610*p[14]-18557*p[24]-76868*p[50])/3744+(tr5*(-73071*pe[11]+38610*pe[14]-76868*pe[49]))/14976},
{F[1,2,8]*tci[1,1]^2,-2*p[3]+p[4]/2-6*p[6]-(19*p[8])/2-(135*p[11])/26-27*p[14]+(5509*p[24])/468-(8*p[26])/3+2*p[37]+3*p[38]-2*p[40]-2*p[41]-p[42]-p[45]+2*p[49]+(199*p[50])/26+(tr5*(-36*pe[3]+9*pe[4]-6*pe[8]-80*pe[26]-12*pe[40]+96*pe[49]))/48},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-1922*p[11]+1352*p[14]-2112*p[24]-4705*p[50])/156+(tr5*(-1922*pe[11]+1352*pe[14]-4705*pe[49]))/624},
{F[1,1,2]*F[1,2,8]*tci[1,1]^2,(-990*p[11]-1536*p[14]-161*p[24]+182*p[50])/144+(tr5*(-495*pe[11]-768*pe[14]+91*pe[49]))/288},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(21894*p[11]-28704*p[14]+23134*p[24]+86321*p[50])/2808+(tr5*(21894*pe[11]-28704*pe[14]+86321*pe[49]))/11232},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-38398056*p[11]+3724851*p[14]-36074586*p[24]-75851572*p[50])/572832+(tr5*(-38398056*pe[11]+3724851*pe[14]-75851572*pe[49]))/2291328},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(2158722*p[11]-1804608*p[14]+67837*p[24]+1090042*p[50])/3888+(tr5*(1079361*pe[11]-902304*pe[14]+545021*pe[49]))/7776},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(2233123614*p[11]-1555806798*p[14]+494342477*p[24]+2484761354*p[50])/3436992+(tr5*(1116561807*pe[11]-777903399*pe[14]+1242380677*pe[49]))/6873984},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(18972558*p[11]-18905634*p[14]+22048261*p[24]+62861458*p[50])/88128+(11*tr5*(862389*pe[11]-859347*pe[14]+2857339*pe[49]))/176256},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(129885726*p[11]-138027201*p[14]-55207491*p[24]-12521914*p[50])/572832+(tr5*(129885726*pe[11]-138027201*pe[14]-12521914*pe[49]))/2291328},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(3305*p[11])/312+6*p[14]+(151*p[24])/624-(787*p[50])/234+(tr5*(9915*pe[11]+5616*pe[14]-3148*pe[49]))/3744},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(148162722*p[11]-97174740*p[14]+38208763*p[24]+171759266*p[50])/190944+(tr5*(74081361*pe[11]-48587370*pe[14]+85879633*pe[49]))/381888},
{F[1,2,8]^2*tci[1,1]^2,(-864450*p[11]+961506*p[14]+303881*p[24]-173122*p[50])/22464+(tr5*(-432225*pe[11]+480753*pe[14]-86561*pe[49]))/44928},
{F[1,2,9]*tci[1,1]^2,(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/260+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/260},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-27915*p[11]+23322*p[14]-10648*p[24]-40094*p[50])/312+(tr5*(-27915*pe[11]+23322*pe[14]-40094*pe[49]))/1248},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,(-10674*p[11]+7488*p[14]-751*p[24]-5506*p[50])/312+tr5*((-1779*pe[11])/208+6*pe[14]-(2753*pe[49])/624)},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(7614*p[11]-7020*p[14]+3340*p[24]+13765*p[50])/312+(tr5*(7614*pe[11]-7020*pe[14]+13765*pe[49]))/1248},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(-342*p[11]+612*p[14]-55*p[24]+194*p[50])/48+(tr5*(-171*pe[11]+306*pe[14]+97*pe[49]))/96},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-1827*p[11]+1170*p[14]-941*p[24]-2558*p[50])/104+(tr5*(-1827*pe[11]+1170*pe[14]-2558*pe[49]))/416},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(-270*p[11]-468*p[14]+1941*p[24]+1906*p[50])/208+(tr5*(-135*pe[11]-234*pe[14]+953*pe[49]))/416},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(937*p[11])/13-62*p[14]+(140*p[24])/13+(9509*p[50])/156+tr5*((937*pe[11])/52-(31*pe[14])/2+(9509*pe[49])/624)},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-123600*p[11]+98280*p[14]-64739*p[24]-137720*p[50])/624-(5*tr5*(3090*pe[11]-2457*pe[14]+3443*pe[49]))/312},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(-146529*p[11]+114114*p[14]-33015*p[24]-114013*p[50])/312+(tr5*(-146529*pe[11]+114114*pe[14]-114013*pe[49]))/1248},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(17172*p[11]-11934*p[14]+2876*p[24]+15281*p[50])/156+(tr5*(17172*pe[11]-11934*pe[14]+15281*pe[49]))/624},
{F[1,2,9]^2*tci[1,1]^2,(48618*p[11]-35724*p[14]+643*p[24]+24998*p[50])/1248+(tr5*(24309*pe[11]-17862*pe[14]+12499*pe[49]))/2496},
{F[2,1,1]*tci[1,1]^2,(13420139118*p[11]-8347935648*p[14]+8995570011*p[24]+25434748558*p[50])/1437696+(tr5*(6710069559*pe[11]-4173967824*pe[14]+12717374279*pe[49]))/2875392},
{F[2,1,2]*tci[1,1]^2,(-3996769398*p[11]+1546862304*p[14]-49452175*p[24]-1065610454*p[50])/4313088+(tr5*(-1998384699*pe[11]+773431152*pe[14]-532805227*pe[49]))/8626176},
{F[2,1,3]*tci[1,1]^2,(-1831878*p[11]+1758636*p[14]-900151*p[24]-2319862*p[50])/10368+(tr5*(-915939*pe[11]+879318*pe[14]-1159931*pe[49]))/20736},
{F[2,1,4]*tci[1,1]^2,(-933030*p[11]+568620*p[14]-71791*p[24]-452566*p[50])/89856+(tr5*(-466515*pe[11]+284310*pe[14]-226283*pe[49]))/179712},
{F[2,1,5]*tci[1,1]^2,(-249453*p[11]+166266*p[14]-31211*p[24]-155300*p[50])/576+(tr5*(-249453*pe[11]+166266*pe[14]-155300*pe[49]))/2304},
{F[2,1,6]*tci[1,1]^2,(34589940*p[11]-19531551*p[14]+8120712*p[24]+23827444*p[50])/286416+(tr5*(34589940*pe[11]-19531551*pe[14]+23827444*pe[49]))/1145664},
{F[2,1,7]*tci[1,1]^2,(-184626*p[11]+120600*p[14]+1931*p[24]-45370*p[50])/13824+(tr5*(-92313*pe[11]+60300*pe[14]-22685*pe[49]))/27648},
{F[2,1,8]*tci[1,1]^2,(270258198*p[11]-255031608*p[14]-14297445*p[24]+310264774*p[50])/3055104+(tr5*(135129099*pe[11]-127515804*pe[14]+155132387*pe[49]))/6110208},
{F[2,1,9]*tci[1,1]^2,(449418369*p[11]-287546532*p[14]+349924571*p[24]+961137832*p[50])/134784+(tr5*(449418369*pe[11]-287546532*pe[14]+961137832*pe[49]))/539136},
{F[2,1,10]*tci[1,1]^2,(-104362314*p[11]+142827204*p[14]+90003133*p[24]+79846830*p[50])/1145664+(tr5*(-17393719*pe[11]+23804534*pe[14]+13307805*pe[49]))/763776},
{F[2,1,11]*tci[1,1]^2,(-17760150*p[11]+14050764*p[14]-5834567*p[24]-16292870*p[50])/89856+(tr5*(-8880075*pe[11]+7025382*pe[14]-8146435*pe[49]))/179712},
{F[2,1,12]*tci[1,1]^2,(-403950*p[11]+341952*p[14]-238729*p[24]-511102*p[50])/3744+(tr5*(-201975*pe[11]+170976*pe[14]-255551*pe[49]))/7488},
{F[2,1,13]*tci[1,1]^2,(134591364*p[11]-109829304*p[14]+7369667*p[24]+26986634*p[50])/1145664+(tr5*(67295682*pe[11]-54914652*pe[14]+13493317*pe[49]))/2291328},
{F[2,1,14]*tci[1,1]^2,(-11045508*p[11]+5830266*p[14]+5223782*p[24]+7961665*p[50])/381888+(tr5*(-11045508*pe[11]+5830266*pe[14]+7961665*pe[49]))/1527552},
{F[2,1,15]*tci[1,1]^2,(-346284*p[11]+265200*p[14]-60051*p[24]-267808*p[50])/14976+(tr5*(-86571*pe[11]+66300*pe[14]-66952*pe[49]))/14976},
{eps5*tci[1,1]^3,(2*(p[9]-p[10]))/27+(tr5*(pe[9]-pe[10]))/54},
{eps5*F[1,1,1]*tci[1,1]^3,(2*p[12])/27+(tr5*pe[12])/54},
{eps5*F[1,1,2]*tci[1,1]^3,(9885*p[12]-2976*p[13]-784*p[51])/103680+(tr5*(9885*pe[12]-4*(744*pe[13]+1581*pe[17]+196*pe[50])))/414720},
{eps5*F[1,1,4]*tci[1,1]^3,(-3*p[12])/16+(2*p[13])/27+(tr5*(-81*pe[12]+32*pe[13]+68*pe[17]))/1728},
{eps5*F[1,1,5]*tci[1,1]^3,-1/60*p[12]-(tr5*pe[12])/240},
{eps5*F[1,1,6]*tci[1,1]^3,(20013*p[12]-10656*p[13]+496*p[51])/103680+(tr5*(20013*pe[12]-10656*pe[13]-39924*pe[17]+496*pe[50]))/414720},
{eps5*F[1,1,7]*tci[1,1]^3,(-12669*p[12]+496*(6*p[13]-p[51]))/103680+(tr5*(-12669*pe[12]+2976*pe[13]+31284*pe[17]-496*pe[50]))/414720},
{eps5*F[1,1,8]*tci[1,1]^3,(17*p[12])/144+(-6*p[13]+p[51])/81+(tr5*(153*pe[12]-96*pe[13]-420*pe[17]+16*pe[50]))/5184},
{eps5*F[1,1,9]*tci[1,1]^3,(-18477*p[12]+10656*p[13]-496*p[51])/103680+(tr5*(-18477*pe[12]+10656*pe[13]+32244*pe[17]-496*pe[50]))/414720},
{eps5*F[1,1,10]*tci[1,1]^3,(13*p[12])/540+(13*tr5*pe[12])/2160},
{tci[1,1]^4,(-988919430*p[11]+884015400*p[14]-144320675*p[24]-791163054*p[50])/21150720+(tr5*(-164819905*pe[11]+147335900*pe[14]-131860509*pe[49]))/14100480},
{tci[1,2],-p[16]-(tr5*pe[16])/4},
{F[3,1]*tci[1,2],(-167909370*p[11]+113724624*p[14]-150628177*p[24]-412523354*p[50])/44928+(tr5*(-83954685*pe[11]+56862312*pe[14]-206261677*pe[49]))/89856},
{F[3,2]*tci[1,2],(-5635458*p[11]+3917160*p[14]-827173*p[24]-3762010*p[50])/14976+(tr5*(-2817729*pe[11]+1958580*pe[14]-1881005*pe[49]))/29952},
{F[3,3]*tci[1,2],(2072748*p[11]-1508208*p[14]+486077*p[24]+1775632*p[50])/5616+(tr5*(518187*pe[11]-377052*pe[14]+443908*pe[49]))/5616},
{F[3,4]*tci[1,2],(595663998*p[11]-277721184*p[14]+146819587*p[24]+503906270*p[50])/718848+(tr5*(297831999*pe[11]-138860592*pe[14]+251953135*pe[49]))/1437696},
{F[3,5]*tci[1,2],(7164732*p[11]-5708040*p[14]+2300003*p[24]+6683464*p[50])/22464+(tr5*(1791183*pe[11]-1427010*pe[14]+1670866*pe[49]))/22464},
{F[3,6]*tci[1,2],(-1025617542*p[11]+592486752*p[14]-593703367*p[24]-1707413702*p[50])/539136+(tr5*(-512808771*pe[11]+296243376*pe[14]-853706851*pe[49]))/1078272},
{F[3,7]*tci[1,2],(1865*p[11])/13-117*p[14]+(60685*p[24]+160396*p[50])/1248+(tr5*(44760*pe[11]-36504*pe[14]+40099*pe[49]))/1248},
{F[3,8]*tci[1,2],(57400*p[11]-44928*p[14]+19771*p[24]+55532*p[50])/78+tr5*((7175*pe[11])/39-144*pe[14]+(13883*pe[49])/78)},
{F[3,9]*tci[1,2],(581646*p[11]-228192*p[14]-324597*p[24]-607186*p[50])/576+(tr5*(290823*pe[11]-114096*pe[14]-303593*pe[49]))/1152},
{F[3,10]*tci[1,2],(22890*p[11]-18096*p[14]+4611*p[24]+17126*p[50])/624+(tr5*(11445*pe[11]-9048*pe[14]+8563*pe[49]))/1248},
{F[3,11]*tci[1,2],(-1022052*p[11]+724776*p[14]-143843*p[24]-807088*p[50])/5616+(tr5*(-255513*pe[11]+181194*pe[14]-201772*pe[49]))/5616},
{F[3,12]*tci[1,2],(-845796894*p[11]+501103200*p[14]-460485043*p[24]-1344864830*p[50])/2156544+(tr5*(-422898447*pe[11]+250551600*pe[14]-672432415*pe[49]))/4313088},
{F[3,13]*tci[1,2],(-1791372*p[11]+1445496*p[14]-515573*p[24]-1836496*p[50])/22464+(tr5*(-447843*pe[11]+361374*pe[14]-459124*pe[49]))/22464},
{F[3,14]*tci[1,2],(-209328*p[11]+120480*p[14]-111267*p[24]-324574*p[50])/288+(tr5*(-104664*pe[11]+60240*pe[14]-162287*pe[49]))/576},
{F[3,15]*tci[1,2],(330*p[11]+78*p[14]-93*p[24]+22*p[50])/104+(tr5*(165*pe[11]+39*pe[14]+11*pe[49]))/208},
{F[3,16]*tci[1,2],(40*(6*p[11]-5*(p[24]+2*p[50])))/39+(20*tr5*(3*pe[11]-5*pe[49]))/39},
{F[3,17]*tci[1,2],(8859276*p[11]-6661512*p[14]+2086483*p[24]+7899832*p[50])/22464+(tr5*(2214819*pe[11]-1665378*pe[14]+1974958*pe[49]))/22464},
{F[3,18]*tci[1,2],(-125711958*p[11]+71486688*p[14]-58538495*p[24]-175036086*p[50])/79872+(tr5*(-20951993*pe[11]+11914448*pe[14]-29172681*pe[49]))/53248},
{F[3,19]*tci[1,2],(5838282*p[11]-4057560*p[14]+889501*p[24]+4032058*p[50])/22464+(tr5*(2919141*pe[11]-2028780*pe[14]+2016029*pe[49]))/44928},
{F[3,20]*tci[1,2],(-4431150*p[11]+2816892*p[14]-706211*p[24]-2966078*p[50])/33696+(tr5*(-2215575*pe[11]+1408446*pe[14]-1483039*pe[49]))/67392},
{F[3,21]*tci[1,2],(174532470*p[11]-96017376*p[14]+76847071*p[24]+231614582*p[50])/134784+(tr5*(87266235*pe[11]-48008688*pe[14]+115807291*pe[49]))/269568},
{F[3,22]*tci[1,2],(-666*p[11]-78*p[14]+217*p[24]+226*p[50])/52+(tr5*(-333*pe[11]-39*pe[14]+113*pe[49]))/104},
{F[3,24]*tci[1,2],(-7403*p[11])/78+76*p[14]+(-58913*p[24]-161636*p[50])/1872+tr5*((-7403*pe[11])/312+19*pe[14]-(40409*pe[49])/1872)},
{F[3,31]*tci[1,2],(-496243758*p[11]+355917822*p[14]-90968991*p[24]-432927734*p[50])/1145664+(tr5*(-248121879*pe[11]+177958911*pe[14]-216463867*pe[49]))/2291328},
{F[3,32]*tci[1,2],(-138263358*p[11]+44261022*p[14]-92266359*p[24]-161922598*p[50])/1527552+(tr5*(-69131679*pe[11]+22130511*pe[14]-80961299*pe[49]))/3055104},
{F[3,33]*tci[1,2],(26257710*p[11]-20940972*p[14]+1038147*p[24]+33610550*p[50])/381888+(tr5*(13128855*pe[11]-10470486*pe[14]+16805275*pe[49]))/763776},
{F[3,34]*tci[1,2],(36838362*p[11]-35299095*p[14]+1191795*p[24]+42922322*p[50])/95472+(tr5*(36838362*pe[11]-35299095*pe[14]+42922322*pe[49]))/381888},
{F[3,35]*tci[1,2],(-558*p[11]+1248*p[14]+49*p[24]-1306*p[50])/208+(tr5*(-279*pe[11]+624*pe[14]-653*pe[49]))/416},
{F[3,36]*tci[1,2],(30914172*p[11]-25671165*p[14]+1753548*p[24]+21116324*p[50])/95472+(tr5*(30914172*pe[11]-25671165*pe[14]+21116324*pe[49]))/381888},
{F[3,37]*tci[1,2],(312357342*p[11]-224548350*p[14]+31909767*p[24]+246324038*p[50])/4582656+(tr5*(156178671*pe[11]-112274175*pe[14]+123162019*pe[49]))/9165312},
{F[3,38]*tci[1,2],(75594*p[11]-64896*p[14]-20407*p[24]-44558*p[50])/4992+(tr5*(37797*pe[11]-32448*pe[14]-22279*pe[49]))/9984},
{F[3,39]*tci[1,2],(8*(-180*p[11]+7*(p[24]+28*p[50])))/117-(8*tr5*(45*pe[11]-49*pe[49]))/117},
{F[3,40]*tci[1,2],(-603986970*p[11]+439296702*p[14]-57064157*p[24]-410166706*p[50])/1527552+(tr5*(-301993485*pe[11]+219648351*pe[14]-205083353*pe[49]))/3055104},
{F[3,41]*tci[1,2],(2653758*p[11]-2201238*p[14]-168047*p[24]+931198*p[50])/16848+(tr5*(1326879*pe[11]-1100619*pe[14]+465599*pe[49]))/33696},
{F[3,42]*tci[1,2],(-77898*p[11]+64896*p[14]+21495*p[24]+40078*p[50])/2496+(tr5*(-38949*pe[11]+32448*pe[14]+20039*pe[49]))/4992},
{F[3,44]*tci[1,2],(-472352*p[11]+459069*p[14]+36690*p[24]-524984*p[50])/10608+(tr5*(-472352*pe[11]+459069*pe[14]-524984*pe[49]))/42432},
{F[3,51]*tci[1,2],(-383260860*p[11]+260644176*p[14]-97227379*p[24]-400730230*p[50])/572832+(tr5*(-191630430*pe[11]+130322088*pe[14]-200365115*pe[49]))/1145664},
{F[3,52]*tci[1,2],(-252238005*p[11]+167669190*p[14]-70477493*p[24]-295031714*p[50])/1145664+(tr5*(-252238005*pe[11]+167669190*pe[14]-295031714*pe[49]))/4582656},
{F[3,53]*tci[1,2],(-17045466*p[11]+7*(1521156*p[14]-295527*p[24]-1942222*p[50]))/127296+(tr5*(-8522733*pe[11]+5324046*pe[14]-6797777*pe[49]))/254592},
{F[3,54]*tci[1,2],(-41364*p[11]+29484*p[14]-20663*p[24]-78194*p[50])/234+tr5*((-1149*pe[11])/26+(63*pe[14])/2-(39097*pe[49])/468)},
{F[3,55]*tci[1,2],(6919389*p[11]-4706910*p[14]+1643368*p[24]+6732490*p[50])/16848+(tr5*(6919389*pe[11]-4706910*pe[14]+6732490*pe[49]))/67392},
{F[3,56]*tci[1,2],(11245023*p[11]-7361658*p[14]+3943034*p[24]+15056576*p[50])/88128+(tr5*(11245023*pe[11]-7361658*pe[14]+15056576*pe[49]))/352512},
{F[3,57]*tci[1,2],(3843*p[11]-4914*p[14]+3473*p[24]+10859*p[50])/624+(tr5*(3843*pe[11]-4914*pe[14]+10859*pe[49]))/2496},
{F[3,58]*tci[1,2],(-2*(90*p[11]-312*p[14]+29*p[24]+422*p[50]))/39+tr5*((-15*pe[11])/13+4*pe[14]-(211*pe[49])/39)},
{F[3,59]*tci[1,2],(-246322575*p[11]+166844106*p[14]-69578234*p[24]-276070076*p[50])/381888+(tr5*(-246322575*pe[11]+166844106*pe[14]-276070076*pe[49]))/1527552},
{F[3,60]*tci[1,2],(11522322*p[11]-8267220*p[14]+2787871*p[24]+11158150*p[50])/33696+(tr5*(5761161*pe[11]-4133610*pe[14]+5579075*pe[49]))/67392},
{F[3,61]*tci[1,2],(-2211*p[11]+1638*p[14]-1570*p[24]-4479*p[50])/104-(3*tr5*(737*pe[11]-546*pe[14]+1493*pe[49]))/416},
{F[3,69]*tci[1,2],(-15658278*p[11]+8701329*p[14]-5116413*p[24]-14388718*p[50])/286416+(tr5*(-15658278*pe[11]+8701329*pe[14]-14388718*pe[49]))/1145664},
{eps5*F[3,70]*tci[1,2],(-3*p[12])/4+(tr5*(-3*pe[12]-4*pe[17]))/16},
{eps5*F[3,71]*tci[1,2],(-9*p[12])/32+p[13]+(tr5*((-9*pe[12])/32+pe[13]+(9*pe[17])/8))/4},
{F[3,77]*tci[1,2],(-29925*p[11]+12870*p[14]-5567*p[24]-26396*p[50])/312+(tr5*(-29925*pe[11]+12870*pe[14]-26396*pe[49]))/1248},
{eps5*F[3,78]*tci[1,2],-p[12]-(tr5*pe[12])/4},
{F[3,79]*tci[1,2],(92550*p[11]-71916*p[14]+2721*p[24]+53282*p[50])/312+(tr5*(46275*pe[11]-35958*pe[14]+26641*pe[49]))/624},
{eps5*F[3,80]*tci[1,2],(-51*p[12])/32+p[13]-p[51]/6+(tr5*((-51*pe[12])/32+pe[13]+(35*pe[17])/8-pe[50]/6))/4},
{eps5*F[3,82]*tci[1,2],p[12]+(tr5*pe[12])/4},
{F[1,1,1]^2*tci[1,2],(-13*p[3])/3+(5*(p[4]-4*(3*p[24]-2*p[26]+p[40])))/48+(tr5*(-312*pe[3]+31*pe[4]+4*(52*pe[6]+156*pe[8]+936*pe[14]-94*pe[26]-52*pe[37]-52*pe[38]+21*pe[40]+208*pe[47]+104*pe[49])))/192},
{F[1,1,1]^3*tci[1,2],(-14850965910*p[11]+9392192160*p[14]-12841598663*p[24]-35104605478*p[50])/3234816+(tr5*(-7425482955*pe[11]+4696096080*pe[14]-17552302739*pe[49]))/6469632},
{F[1,1,2]*tci[1,2],p[47]+(tr5*pe[46])/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],-4*p[3]+p[4]/4-(2*p[5])/5+(16*p[6])/15-p[7]/15+(9*p[8])/5-(63*p[11])/26+(27*p[14])/5-(2897*p[24])/780+2*p[26]+(4*p[36])/3-(3*p[38])/5-p[40]+p[42]/3+p[45]/15+(133*p[50])/78+(tr5*(-6*pe[3]+(3*pe[4])/4-(2*pe[5])/5+(56*pe[6])/15-pe[7]/15+(64*pe[8])/5-(54*pe[11])/13+(402*pe[14])/5-6*pe[26]+(4*pe[36])/3-4*pe[37]-(64*pe[38])/15+pe[40]-(2*pe[41])/3-(4*pe[44])/15+(56*pe[47])/3+(2*pe[48])/3+(142*pe[49])/13))/4},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-6696*p[11]+89076*p[14]-64451*p[24]-123936*p[50])/3744+(tr5*(-558*pe[11]+7423*pe[14]-10328*pe[49]))/1248},
{F[1,1,2]^2*tci[1,2],-1/3*p[3]+p[4]/24-(3*p[5])/5+(79*p[6])/90-p[7]/10+(289*p[8])/120-(1041*p[11])/208+(1411*p[14])/360+(19829*p[24])/56160+p[26]+(7*p[36])/3+(7*p[37])/18-(29*p[38])/360-p[40]/6+(23*p[41])/36+(5*p[42])/72-(59*p[45])/360+(13*p[49])/36+(6593*p[50])/1872+(tr5*(-1170*pe[3]+195*pe[4]-1404*pe[5]+2184*pe[6]-234*pe[7]+7488*pe[8]-12555*pe[11]+24674*pe[14]+780*pe[26]+5460*pe[36]+130*pe[37]-806*pe[38]+1170*pe[41]-546*pe[44]+4420*pe[47]+1170*pe[48]+10395*pe[49]))/9360},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-220638*p[11]+212628*p[14]-86327*p[24]-195066*p[50])/1872+(tr5*(-36773*pe[11]+35438*pe[14]-32511*pe[49]))/1248},
{F[1,1,2]^3*tci[1,2],(73311270*p[11]-58054620*p[14]+19733735*p[24]+70505646*p[50])/134784+(tr5*(12218545*pe[11]-9675770*pe[14]+11750941*pe[49]))/89856},
{F[1,1,1]*F[1,1,3]*tci[1,2],6*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(9*pe[3]-(7*pe[4])/8-6*pe[6]-18*pe[8]-108*pe[14]+11*pe[26]+6*pe[37]+6*pe[38]-(5*pe[40])/2-24*pe[47]-12*pe[49]))/4},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(427692966*p[11]-268192704*p[14]+407701063*p[24]+1101225638*p[50])/179712+(tr5*(213846483*pe[11]-134096352*pe[14]+550612819*pe[49]))/359424},
{F[1,1,2]*F[1,1,3]*tci[1,2],2*p[3]+(tr5*(12*pe[3]-pe[4]-4*(2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])))/16},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(-43020*p[11]+7020*p[14]+4481*p[24]-307*p[50])/936+(tr5*(-43020*pe[11]+7020*pe[14]-307*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(-1226406*p[11]+828204*p[14]-219079*p[24]-994038*p[50])/14976+(tr5*(-204401*pe[11]+138034*pe[14]-165673*pe[49]))/9984},
{F[1,1,3]^2*tci[1,2],(720*p[3]-75*p[4]+216*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+911*p[24]-600*p[26]-160*p[36]+44*p[38]+300*p[40]-60*p[42]+4*p[45]-190*p[50])/240+(tr5*((9*pe[3])/2-(11*pe[4])/16+(9*pe[5])/10-(41*pe[6])/15-pe[7]/10-(44*pe[8])/5+(63*pe[11])/26-(579*pe[14])/10+(7*pe[26])/2-(2*pe[36])/3+3*pe[37]+(44*pe[38])/15-pe[40]/4+pe[41]/2+(4*pe[44])/15-14*pe[47]-pe[48]/2-(601*pe[49])/78))/4},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(1358994894*p[11]-919981920*p[14]+1019077627*p[24]+2836936718*p[50])/1078272+(tr5*(679497447*pe[11]-459990960*pe[14]+1418468359*pe[49]))/2156544},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(-4420158*p[11]+3096444*p[14]-650683*p[24]-3047942*p[50])/14976+(tr5*(-2210079*pe[11]+1548222*pe[14]-1523971*pe[49]))/29952},
{F[1,1,3]^3*tci[1,2],(51531571626*p[11]-34992448608*p[14]+14375540433*p[24]+58989890506*p[50])/109983744+(tr5*(25765785813*pe[11]-17496224304*pe[14]+29494945253*pe[49]))/219967488},
{F[1,1,4]*tci[1,2],p[48]+(tr5*pe[47])/4},
{F[1,1,1]*F[1,1,4]*tci[1,2],(80*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/24+(tr5*(120*pe[3]-11*pe[4]-4*(20*pe[6]+60*pe[8]+360*pe[14]-38*pe[26]-20*pe[37]-20*pe[38]+9*pe[40]+80*pe[47]+40*pe[49])))/96},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(1278362838*p[11]-770254368*p[14]+667155011*p[24]+1981161838*p[50])/539136+(tr5*(639181419*pe[11]-385127184*pe[14]+990580919*pe[49]))/1078272},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-4*p[3])/3+p[4]/6+(3*p[5])/5-(37*p[6])/45+p[7]/10-(157*p[8])/60+(573*p[11])/104-(1603*p[14])/180-(93617*p[24])/28080-(8*p[36])/3-p[37]/9+(197*p[38])/180-(2*p[40])/3-(11*p[41])/18+(7*p[42])/36+(47*p[45])/180+(11*p[49])/18-(3629*p[50])/936+(tr5*(-180*pe[3]+30*pe[4]+54*pe[5]-24*pe[6]+9*pe[7]+72*pe[8]+405*pe[11]+1516*pe[14]-240*pe[26]-240*pe[36]-130*pe[37]-4*pe[38]-90*pe[41]+6*pe[44]+620*pe[47]+90*pe[48]-45*pe[49]))/360},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(254142*p[11]-210444*p[14]+78167*p[24]+180826*p[50])/3744+(tr5*(127071*pe[11]-105222*pe[14]+90413*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(-942993*p[11]+656406*p[14]-184106*p[24]-798215*p[50])/1296+(tr5*(-942993*pe[11]+656406*pe[14]-798215*pe[49]))/5184},
{F[1,1,3]*F[1,1,4]*tci[1,2],-2*p[3]+(tr5*(-3*pe[3]+pe[4]/4+2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(-525139152*p[11]+292085040*p[14]-227477677*p[24]-692983430*p[50])/134784+(tr5*(-262569576*pe[11]+146042520*pe[14]-346491715*pe[49]))/269568},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(4194*p[11]-16848*p[14]+14861*p[24]+37028*p[50])/1872+tr5*((233*pe[11])/416-(9*pe[14])/4+(9257*pe[49])/1872)},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(24502124838*p[11]-11767273440*p[14]+4982782583*p[24]+19030256230*p[50])/36661248+(tr5*(12251062419*pe[11]-5883636720*pe[14]+9515128115*pe[49]))/73322496},
{F[1,1,4]^2*tci[1,2],(-5616*p[3]+702*p[4]-9984*p[6]-11700*p[8]-5670*p[11]-13260*p[14]+18817*p[24]+5304*p[37]+2652*p[38]-2808*p[40]-2184*p[41]-1092*p[42]-1092*p[45]+2184*p[49]+3990*p[50])/5616+(tr5*(-54*pe[3]+9*pe[4]+54*pe[8]+500*pe[14]-72*pe[26]-2*pe[37]-26*pe[38]+88*pe[47]+72*pe[49]))/144},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(-238955286*p[11]-57476640*p[14]+691423441*p[24]+1609705514*p[50])/1078272+(tr5*(-119477643*pe[11]-28738320*pe[14]+804852757*pe[49]))/2156544},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-62418006*p[11]+47641932*p[14]-15052567*p[24]-55098310*p[50])/67392+(tr5*(-31209003*pe[11]+23820966*pe[14]-27549155*pe[49]))/134784},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(3543539694*p[11]-1745204448*p[14]+637351099*p[24]+2486094926*p[50])/2156544+(tr5*(1771769847*pe[11]-872602224*pe[14]+1243047463*pe[49]))/4313088},
{F[1,1,4]^3*tci[1,2],(-9817997130*p[11]+12419900064*p[14]+9646883407*p[24]+16870962742*p[50])/54991872+(tr5*(-4908998565*pe[11]+6209950032*pe[14]+8435481371*pe[49]))/109983744},
{F[1,1,5]*tci[1,2],p[18]+(tr5*pe[19])/4},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(20942838*p[11]-15945228*p[14]+3699805*p[24]+15656170*p[50])/44928+(tr5*(10471419*pe[11]-7972614*pe[14]+7828085*pe[49]))/89856},
{F[1,1,2]*F[1,1,5]*tci[1,2],(4*p[3])/3-p[4]/6-(3*p[5])/5+(77*p[6])/45-p[7]/10+(227*p[8])/60-(543*p[11])/104+(1313*p[14])/180+(176827*p[24])/28080+(2*p[26])/3+(8*p[36])/3+(2*p[37])/9-(187*p[38])/180+(2*p[40])/3+(13*p[41])/18-(5*p[42])/36-(37*p[45])/180-(25*p[49])/18+(3439*p[50])/936+(tr5*(180*pe[3]-30*pe[4]-54*pe[5]+84*pe[6]-9*pe[7]+18*pe[8]-405*pe[11]-1616*pe[14]+300*pe[26]+240*pe[36]+140*pe[37]+14*pe[38]+90*pe[41]-6*pe[44]-580*pe[47]-150*pe[48]+45*pe[49]))/360},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(46290*p[11]-38220*p[14]+27023*p[24]+85090*p[50])/1872+(5*tr5*(4629*pe[11]-3822*pe[14]+8509*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-7756425*p[11]+6669000*p[14]-1667572*p[24]-5262199*p[50])/50544+(tr5*(-7756425*pe[11]+6669000*pe[14]-5262199*pe[49]))/202176},
{F[1,1,3]*F[1,1,5]*tci[1,2],(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(3*pe[3]-pe[4]/8-2*pe[6]-6*pe[8]-36*pe[14]+5*pe[26]+2*pe[37]+2*pe[38]-(3*pe[40])/2-8*pe[47]-4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(-2030922*p[11]+1567332*p[14]-292717*p[24]-1316710*p[50])/3744+(tr5*(-1015461*pe[11]+783666*pe[14]-658355*pe[49]))/7488},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(-56358*p[11]+14040*p[14]+451*p[24]-7028*p[50])/1872+(tr5*(-28179*pe[11]+7020*pe[14]-3514*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(-4159044*p[11]+2891538*p[14]-725434*p[24]-3168727*p[50])/11232+(tr5*(-4159044*pe[11]+2891538*pe[14]-3168727*pe[49]))/44928},
{F[1,1,4]*F[1,1,5]*tci[1,2],(5*p[3])/3+(-11700*p[4]-16848*p[5]+66768*p[6]-2808*p[7]+120276*p[8]-122310*p[11]+574548*p[14]+304777*p[24]+18720*p[26]+74880*p[36]+43680*p[37]-52572*p[38]+46800*p[40]+29640*p[41]+780*p[42]-1092*p[45]-48360*p[49]+86070*p[50])/56160+(tr5*(450*pe[3]-75*pe[4]-54*pe[5]-96*pe[6]-9*pe[7]-522*pe[8]-405*pe[11]-3536*pe[14]+660*pe[26]+240*pe[36]+440*pe[37]+134*pe[38]+90*pe[41]-6*pe[44]-1180*pe[47]-150*pe[48]-315*pe[49]))/720},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(-323244*p[11]+247608*p[14]-50587*p[24]-217390*p[50])/864+(tr5*(-161622*pe[11]+123804*pe[14]-108695*pe[49]))/1728},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(214625754*p[11]-157611636*p[14]+47433917*p[24]+189336026*p[50])/202176+(tr5*(107312877*pe[11]-78805818*pe[14]+94668013*pe[49]))/404352},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(1987398*p[11]-1639404*p[14]+388813*p[24]+1513894*p[50])/7488+(tr5*(993699*pe[11]-819702*pe[14]+756947*pe[49]))/14976},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(8691975*p[11]-10982790*p[14]+4281935*p[24]+15190529*p[50])/101088+(tr5*(8691975*pe[11]-10982790*pe[14]+15190529*pe[49]))/404352},
{F[1,1,5]^2*tci[1,2],(74880*p[3]+21060*p[4]-16848*p[5]+66768*p[6]-2808*p[7]+64116*p[8]-98010*p[11]+195468*p[14]+516967*p[24]-131040*p[26]+74880*p[36]+62400*p[37]-38532*p[38]+9360*p[40]+39000*p[41]+5460*p[42]+3588*p[45]-57720*p[49]+143850*p[50])/112320+(tr5*(720*pe[3]+75*pe[4]-2*(54*pe[5]+96*pe[6]+9*pe[7]+567*pe[8]+405*pe[11]+3536*pe[14]-60*pe[26]-240*pe[36]-440*pe[37]-134*pe[38]+90*pe[40]-90*pe[41]+6*pe[44]+820*pe[47]+150*pe[48]-45*pe[49])))/2880},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(1211874*p[11]-826761*p[14]+174119*p[24]+791226*p[50])/3744+(tr5*(403958*pe[11]-275587*pe[14]+263742*pe[49]))/4992},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-115791174*p[11]+98542548*p[14]-32760479*p[24]-112099646*p[50])/404352+(tr5*(-57895587*pe[11]+49271274*pe[14]-56049823*pe[49]))/808704},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(-27963990*p[11]+20650032*p[14]-4320947*p[24]-18349670*p[50])/44928+(tr5*(-13981995*pe[11]+10325016*pe[14]-9174835*pe[49]))/89856},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-2396939598*p[11]+1688825385*p[14]-441703727*p[24]-1893886274*p[50])/6873984+(tr5*(-2396939598*pe[11]+1688825385*pe[14]-1893886274*pe[49]))/27495936},
{F[1,1,5]^3*tci[1,2],(1089663234*p[11]-800560098*p[14]+103277365*p[24]+684462862*p[50])/2291328+(tr5*(544831617*pe[11]-400280049*pe[14]+342231431*pe[49]))/4582656},
{F[1,1,6]*tci[1,2],-p[21]-(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,6]*tci[1,2],(-4*p[3])/3+p[4]/24+2*p[6]+3*p[8]+(45*p[11])/26+9*p[14]-(979*p[24])/156+p[26]-(2*p[37])/3-p[38]-p[40]/6+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(-2*pe[3]+(5*pe[4])/24+2*pe[6]+6*pe[8]+36*pe[14]-(5*pe[26])/3-2*pe[37]-2*pe[38]+pe[40]/2+8*pe[47]+(8*pe[49])/3))/4},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(5145360*p[11]-3448419*p[14]+1256934*p[24]+5498824*p[50])/63648+(tr5*(5145360*pe[11]-3448419*pe[14]+5498824*pe[49]))/254592},
{F[1,1,2]*F[1,1,6]*tci[1,2],p[49]+(tr5*pe[48])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(136446*p[11]+13260*p[14]-19793*p[24]+4822*p[50])/3744+(tr5*(68223*pe[11]+6630*pe[14]+2411*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(25668*p[11]-29211*p[14]+541*p[24]+10780*p[50])/936+tr5*((713*pe[11])/104-(749*pe[14])/96+(2695*pe[49])/936)},
{F[1,1,3]*F[1,1,6]*tci[1,2],(-456*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/240+(tr5*(-741*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/1560},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-269493*p[11]+78078*p[14]-52732*p[24]-207410*p[50])/5616-(7*tr5*(38499*pe[11]-11154*pe[14]+29630*pe[49]))/22464},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(101*p[11])/13-16*p[14]-(38*p[24])/39+(743*p[50])/208+tr5*((101*pe[11])/52-4*pe[14]+(743*pe[49])/832)},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-963261015*p[11]+642499806*p[14]-270653091*p[24]-1072675072*p[50])/1145664+(tr5*(-963261015*pe[11]+642499806*pe[14]-1072675072*pe[49]))/4582656},
{F[1,1,4]*F[1,1,6]*tci[1,2],(10*p[3])/3-(7*p[4])/24+4*p[6]+6*p[8]+(45*p[11])/13+9*p[14]-(197*p[24])/39-p[26]-(4*p[37])/3-p[38]+(7*p[40])/6+(4*p[41])/3+(2*p[42])/3+(2*p[45])/3-(4*p[49])/3-(95*p[50])/39+(tr5*(5*pe[3]-(17*pe[4])/24-2*pe[6]-6*pe[8]-45*pe[14]+(17*pe[26])/3+2*pe[37]+3*pe[38]-pe[40]/2-8*pe[47]-(20*pe[49])/3))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-1764060*p[11]+1586715*p[14]-2*(81713*p[24]+999313*p[50]))/15912+(tr5*(-1764060*pe[11]+1586715*pe[14]-1998626*pe[49]))/63648},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(-86574*p[11]+67548*p[14]+25*(57*p[24]-406*p[50]))/3744+(tr5*(-43287*pe[11]+33774*pe[14]-5075*pe[49]))/7488},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-129640614*p[11]+88505508*p[14]-36253207*p[24]-154319990*p[50])/381888+(tr5*(-64820307*pe[11]+44252754*pe[14]-77159995*pe[49]))/763776},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(125288310*p[11]-89005488*p[14]+21649317*p[24]+131382266*p[50])/572832+(tr5*(62644155*pe[11]-44502744*pe[14]+65691133*pe[49]))/1145664},
{F[1,1,5]*F[1,1,6]*tci[1,2],p[3]-(5*p[4])/8+3*p[6]+(21*p[8])/4+(135*p[11])/52+(27*p[14])/2-(1819*p[24])/312+5*p[26]-p[37]-(3*p[38])/2+(3*p[40])/2+p[41]+p[42]/2+p[45]/2-p[49]-(303*p[50])/52+(tr5*(6*pe[3]-3*pe[4]+3*pe[8]+28*pe[26]+4*pe[40]-24*pe[49]))/16},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*tci[1,2],(-997*p[11])/104+3*p[14]+(1111*p[24])/624+(23*p[50])/13+(tr5*(-997*pe[11]+312*pe[14]+184*pe[49]))/416},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(2076*p[11]-294*p[14]+345*p[24]+808*p[50])/144+(tr5*(1038*pe[11]-147*pe[14]+404*pe[49]))/288},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(73170*p[11]-30888*p[14]-51979*p[24]-136900*p[50])/7488+(tr5*(36585*pe[11]-15444*pe[14]-68450*pe[49]))/14976},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(7677618*p[11]-4541583*p[14]+2628255*p[24]+9903190*p[50])/29376+(tr5*(7677618*pe[11]-4541583*pe[14]+9903190*pe[49]))/117504},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(-104665599*p[11]+83883690*p[14]-13702972*p[24]-69432334*p[50])/264384+(tr5*(-104665599*pe[11]+83883690*pe[14]-69432334*pe[49]))/1057536},
{F[1,1,6]^2*tci[1,2],(-1560*p[3]+520*p[4]-2964*p[5]-5096*p[6]+156*p[7]-8502*p[8]-7830*p[11]-14976*p[14]+20201*p[24]-4160*p[26]+1040*p[36]+1560*p[37]+2444*p[38]-1560*p[40]-2340*p[41]-780*p[42]-1196*p[45]+2340*p[49]+9670*p[50])/3120+(tr5*(-2340*pe[3]+715*pe[4]-2*(1482*pe[5]+208*pe[6]-78*pe[7]+741*pe[8]+1890*pe[11]-3042*pe[14]+3640*pe[26]-520*pe[36]-52*pe[38]+390*pe[40]+390*pe[41]+208*pe[44]-390*pe[48]-4970*pe[49])))/12480},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(-98338008*p[11]+57707988*p[14]-1081113*p[24]-9319922*p[50])/1145664+(tr5*(-49169004*pe[11]+28853994*pe[14]-4659961*pe[49]))/2291328},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(-18258*p[11]-119184*p[14]+97*(289*p[24]+552*p[50]))/7488+(tr5*(-3043*pe[11]-19864*pe[14]+8924*pe[49]))/4992},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-282329958*p[11]+184683460*p[14]-55792695*p[24]-254949078*p[50])/763776+(tr5*(-141164979*pe[11]+92341730*pe[14]-127474539*pe[49]))/1527552},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-1172738220*p[11]+785310357*p[14]-4*(27165135*p[24]+251929516*p[50]))/2291328+(tr5*(-1172738220*pe[11]+785310357*pe[14]-1007718064*pe[49]))/9165312},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-11946423870*p[11]+8280997218*p[14]-3951150971*p[24]-14990707370*p[50])/13747968+(tr5*(-5973211935*pe[11]+4140498609*pe[14]-7495353685*pe[49]))/27495936},
{F[1,1,6]^3*tci[1,2],(8067206982*p[11]-5354287341*p[14]+2541167607*p[24]+9558247538*p[50])/6873984+(tr5*(8067206982*pe[11]-5354287341*pe[14]+9558247538*pe[49]))/27495936},
{F[1,1,7]*tci[1,2],p[25]+p[27]+p[28]+(tr5*(pe[25]+pe[27]+pe[28]))/4},
{F[1,1,1]*F[1,1,7]*tci[1,2],(-2*p[3])/3+p[4]/12-2*p[6]-3*p[8]-(45*p[11])/26-9*p[14]+(745*p[24])/156+(2*p[37])/3+p[38]-p[40]/3-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(95*p[50])/78+(tr5*(-6*pe[3]+pe[4]-8*pe[26]+8*pe[49]))/24},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-3168804*p[11]+1599975*p[14]-4*(260590*p[24]+800667*p[50]))/63648+(tr5*(-1056268*pe[11]+533325*pe[14]-1067556*pe[49]))/84864},
{F[1,1,2]*F[1,1,7]*tci[1,2],3*p[24]-2*p[26]-(tr5*pe[26])/2},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-14130*p[11]+8736*p[14]-1329*p[24]-11836*p[50])/468+(tr5*(-7065*pe[11]+4368*pe[14]-5918*pe[49]))/936},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-1550622*p[11]+1262508*p[14]-296259*p[24]-1353902*p[50])/14976+(tr5*(-775311*pe[11]+631254*pe[14]-676951*pe[49]))/29952},
{F[1,1,3]*F[1,1,7]*tci[1,2],(p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+(tr5*(pe[4]+8*pe[26]-4*pe[40]))/32},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(1445*p[11])/24-40*p[14]+(373*p[24])/16+(5807*p[50])/72+tr5*((1445*pe[11])/96-10*pe[14]+(5807*pe[49])/288)},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(870582*p[11]-603564*p[14]+118007*p[24]+601366*p[50])/7488+(tr5*(435291*pe[11]-301782*pe[14]+300683*pe[49]))/14976},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-56515482*p[11]+42872310*p[14]-7*(7215161*p[24]+20863736*p[50]))/381888+(tr5*(-28257741*pe[11]+21436155*pe[14]-73023076*pe[49]))/763776},
{F[1,1,4]*F[1,1,7]*tci[1,2],(2*p[3])/3-(5*p[4])/24+2*p[6]+(45*p[11])/26+9*p[14]-(511*p[24])/156+p[26]-(2*p[37])/3-p[38]+(5*p[40])/6+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(95*p[50])/78+(tr5*(24*pe[3]-7*pe[4]-72*pe[8]+56*pe[26]+12*pe[40]-32*pe[49]))/96},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(4393998*p[11]-3687918*p[14]+305857*p[24]+4672186*p[50])/31824+(tr5*(2196999*pe[11]-1843959*pe[14]+2336093*pe[49]))/63648},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(46440*p[11]-21216*p[14]+2744*p[24]+18163*p[50])/936+tr5*((645*pe[11])/52-(17*pe[14])/3+(18163*pe[49])/3744)},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-63630*p[11]+45240*p[14]-28446*p[24]-99493*p[50])/936+(tr5*(-63630*pe[11]+45240*pe[14]-99493*pe[49]))/3744},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(159207162*p[11]-99879078*p[14]+103515915*p[24]+307553446*p[50])/1145664+(tr5*(79603581*pe[11]-49939539*pe[14]+153776723*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*tci[1,2],(-2*p[3])/3+p[4]/24-2*p[6]-(7*p[8])/2-(45*p[11])/26-9*p[14]+(2053*p[24])/468-(7*p[26])/3+(2*p[37])/3+p[38]-(5*p[40])/6-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(101*p[50])/26+(tr5*(-24*pe[3]+3*pe[4]-4*(3*pe[8]+22*pe[26]+3*pe[40]-24*pe[49])))/96},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-6618*p[11]+8736*p[14]-12711*p[24]-32312*p[50])/1872+(tr5*(-3309*pe[11]+4368*pe[14]-16156*pe[49]))/3744},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-45*p[11])/2+18*p[14]+(-530*p[24]-2129*p[50])/72+tr5*((-45*pe[11])/8+(9*pe[14])/2-(2129*pe[49])/288)},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(504*p[11]+5616*p[14]-25289*p[24]-43415*p[50])/2808+(tr5*((7*pe[11])/39+2*pe[14]-(43415*pe[49])/2808))/4},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-112766910*p[11]+63424335*p[14]-35447619*p[24]-128476372*p[50])/572832+(tr5*(-112766910*pe[11]+63424335*pe[14]-128476372*pe[49]))/2291328},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(1130378958*p[11]-491448672*p[14]+1638345545*p[24]+3654181346*p[50])/13747968+(tr5*(565189479*pe[11]-245724336*pe[14]+1827090673*pe[49]))/27495936},
{F[1,1,6]*F[1,1,7]*tci[1,2],(7*p[4]-4*(13*p[24]+14*p[26]+3*p[40]-8*p[50]))/24+(tr5*(7*pe[4]-56*pe[26]-12*pe[40]+32*pe[49]))/96},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(416649*p[11]-123981*p[14]-776916*p[24]-1717801*p[50])/8424+(tr5*(416649*pe[11]-123981*pe[14]-1717801*pe[49]))/33696},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*tci[1,2],(1980*p[11]-2846*p[24]+1549*p[50])/936+(tr5*(1980*pe[11]+1549*pe[49]))/3744},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(13471362*p[11]-11194794*p[14]+22835672*p[24]+63066839*p[50])/63648+(tr5*(13471362*pe[11]-11194794*pe[14]+63066839*pe[49]))/254592},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-94618356*p[11]+66654471*p[14]-52630692*p[24]-181186402*p[50])/286416+(tr5*(-94618356*pe[11]+66654471*pe[14]-181186402*pe[49]))/1145664},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(153689850*p[11]-120665304*p[14]-1210081*p[24]+76553846*p[50])/176256+(tr5*(76844925*pe[11]-60332652*pe[14]+38276923*pe[49]))/352512},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(2680617870*p[11]-2442039912*p[14]+3754995337*p[24]+11193224254*p[50])/13747968+(tr5*(1340308935*pe[11]-1221019956*pe[14]+5596612127*pe[49]))/27495936},
{F[1,1,7]^2*tci[1,2],(-2*p[3])/3+(5*p[4])/24-2*p[6]-(19*p[8])/4-(45*p[11])/26-9*p[14]-(79*p[24])/468-p[26]/3+(2*p[37])/3+p[38]-(5*p[40])/6-(2*p[41])/3-p[42]/3-p[45]/3+(2*p[49])/3+(251*p[50])/78+(tr5*(-24*pe[3]+7*pe[4]-42*pe[8]-40*pe[26]-12*pe[40]+80*pe[49]))/96},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(-1242036*p[11]+840645*p[14]+9030329*p[24]+18840710*p[50])/95472+(tr5*(-1242036*pe[11]+840645*pe[14]+18840710*pe[49]))/381888},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(58278*p[11]-52956*p[14]+10471*p[24]+51446*p[50])/1152+(tr5*(29139*pe[11]-26478*pe[14]+25723*pe[49]))/2304},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-3161226*p[11]+2474628*p[14]-1131433*p[24]-3942882*p[50])/44928+(tr5*(-526871*pe[11]+412438*pe[14]-657147*pe[49]))/29952},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-185584860*p[11]+121105881*p[14]-4*(29153243*p[24]+91501856*p[50]))/381888+(tr5*(-185584860*pe[11]+83*(1459107*pe[14]-4409728*pe[49])))/1527552},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(-125182386*p[11]+215636616*p[14]+656039695*p[24]+1153010350*p[50])/6873984+(tr5*(-62591193*pe[11]+107818308*pe[14]+576505175*pe[49]))/13747968},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(778347810*p[11]-574295436*p[14]+1057353643*p[24]+3240443326*p[50])/6873984+(tr5*(389173905*pe[11]-287147718*pe[14]+1620221663*pe[49]))/13747968},
{F[1,1,7]^3*tci[1,2],(-266290593*p[11]+179467158*p[14]-12423420*p[24]-290645932*p[50])/1718496+(tr5*(-266290593*pe[11]+179467158*pe[14]-290645932*pe[49]))/6873984},
{F[1,1,1]*F[1,1,8]*tci[1,2],(32*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/6+(tr5*(48*pe[3]-5*pe[4]-4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/24},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(1435396866*p[11]-1194993696*p[14]+2807157085*p[24]+7203268706*p[50])/1078272+(tr5*(717698433*pe[11]-597496848*pe[14]+3601634353*pe[49]))/2156544},
{F[1,1,2]*F[1,1,8]*tci[1,2],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/312+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/312},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(433314*p[11]-455988*p[14]+211061*p[24]+515046*p[50])/3744+(tr5*(72219*pe[11]-75998*pe[14]+85841*pe[49]))/2496},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(1028214*p[11]-775164*p[14]+400099*p[24]+963530*p[50])/7488+(tr5*(514107*pe[11]-387582*pe[14]+481765*pe[49]))/14976},
{F[1,1,3]*F[1,1,8]*tci[1,2],(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/8+tr5*((-3*pe[3])/2+(5*pe[4])/32+pe[6]+3*pe[8]+18*pe[14]-(7*pe[26])/4-pe[37]-pe[38]+(3*pe[40])/8+4*pe[47]+2*pe[49])},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-15132621*p[11]+21663096*p[14]-84352706*p[24]-208565674*p[50])/67392+(tr5*(-15132621*pe[11]+21663096*pe[14]-208565674*pe[49]))/269568},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(64962*p[11]-14040*p[14]-4111*p[24]+9692*p[50])/1872+(tr5*(32481*pe[11]-7020*pe[14]+4846*pe[49]))/3744},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(-1351509654*p[11]+816927072*p[14]-744045455*p[24]-2157947734*p[50])/718848+(tr5*(-675754827*pe[11]+408463536*pe[14]-1078973867*pe[49]))/1437696},
{F[1,1,4]*F[1,1,8]*tci[1,2],(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/24+(tr5*(-48*pe[3]+5*pe[4]+4*(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])))/96},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(166406262*p[11]+7436832*p[14]-309944597*p[24]-722609890*p[50])/539136+(tr5*(83203131*pe[11]+3718416*pe[14]-361304945*pe[49]))/1078272},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-150927*p[11]+133692*p[14]-57794*p[24]-148933*p[50])/936+(tr5*(-150927*pe[11]+133692*pe[14]-148933*pe[49]))/3744},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(926118978*p[11]-592239648*p[14]+621766897*p[24]+1763158874*p[50])/539136+(tr5*(463059489*pe[11]-296119824*pe[14]+881579437*pe[49]))/1078272},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(-1037203734*p[11]+627151200*p[14]-673475935*p[24]-1898963382*p[50])/718848+(tr5*(-172867289*pe[11]+104525200*pe[14]-316493897*pe[49]))/479232},
{F[1,1,5]*F[1,1,8]*tci[1,2],-1/3*p[3]+p[4]/3-p[6]-(7*p[8])/4-(45*p[11])/52-(9*p[14])/2+(415*p[24])/936-(8*p[26])/3+p[37]/3+p[38]/2-(2*p[40])/3-p[41]/3-p[42]/6-p[45]/6+p[49]/3+(205*p[50])/52+(tr5*(-12*pe[3]+9*pe[4]-6*pe[8]-80*pe[26]-12*pe[40]+96*pe[49]))/96},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(-1040814*p[11]+806598*p[14]-166207*p[24]-714523*p[50])/2808+(tr5*(-1040814*pe[11]+806598*pe[14]-714523*pe[49]))/11232},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(73494*p[11]-51207*p[14]+16989*p[24]+49331*p[50])/936+(tr5*(73494*pe[11]-51207*pe[14]+49331*pe[49]))/3744},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(140307*p[11]-109317*p[14]+25382*p[24]+108601*p[50])/624+(tr5*(140307*pe[11]-109317*pe[14]+108601*pe[49]))/2496},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(58571364*p[11]-59686809*p[14]-2309094*p[24]-13677004*p[50])/1145664+(tr5*(58571364*pe[11]-59686809*pe[14]-13677004*pe[49]))/4582656},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(4147163262*p[11]-3747010878*p[14]+386617207*p[24]+2473421734*p[50])/13747968+(tr5*(2073581631*pe[11]-1873505439*pe[14]+1236710867*pe[49]))/27495936},
{F[1,1,6]*F[1,1,8]*tci[1,2],(-728*p[3]+156*p[4]-2184*p[6]-3510*p[8]-1890*p[11]-9828*p[14]+4227*p[24]-832*p[26]+728*p[37]+1092*p[38]-832*p[40]-728*p[41]-364*p[42]-364*p[45]+728*p[49]+2786*p[50])/312+(tr5*(-84*pe[3]+19*pe[4]-2*(9*pe[8]+88*pe[26]+18*pe[40]-112*pe[49])))/96},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-8439594*p[11]+4526769*p[14]-1018009*p[24]-8669060*p[50])/95472+(tr5*(-8439594*pe[11]+4526769*pe[14]-8669060*pe[49]))/381888},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-11816*p[11]-6214*p[14]-341*p[24]-4114*p[50])/624+(tr5*(-5908*pe[11]-3107*pe[14]-2057*pe[49]))/1248},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(247656*p[11]-90870*p[14]+83000*p[24]+331399*p[50])/5616+(tr5*(247656*pe[11]-90870*pe[14]+331399*pe[49]))/22464},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-27674694*p[11]+4095*p[14]-35490041*p[24]-72720002*p[50])/381888+(tr5*(-27674694*pe[11]+4095*pe[14]-72720002*pe[49]))/1527552},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(889402167*p[11]-673042149*p[14]+125338916*p[24]+681517514*p[50])/572832+(tr5*(889402167*pe[11]-673042149*pe[14]+681517514*pe[49]))/2291328},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(7275505914*p[11]-4920998238*p[14]+2587358225*p[24]+10567488458*p[50])/13747968+(tr5*(3637752957*pe[11]-2460499119*pe[14]+5283744229*pe[49]))/27495936},
{F[1,1,7]*F[1,1,8]*tci[1,2],(2*p[3])/3-p[4]/3+2*p[6]+(7*p[8])/2+(45*p[11])/26+9*p[14]-(1039*p[24])/468+(8*p[26])/3-(2*p[37])/3-p[38]+(4*p[40])/3+(2*p[41])/3+p[42]/3+p[45]/3-(2*p[49])/3-(407*p[50])/78+(tr5*(pe[3]-(5*pe[4])/12+pe[8]/2+4*pe[26]+pe[40]-(16*pe[49])/3))/4},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(12935214*p[11]-10685532*p[14]-1010885*p[24]+5734966*p[50])/127296+(tr5*(6467607*pe[11]-5342766*pe[14]+2867483*pe[49]))/254592},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(18810*p[11]-16848*p[14]+7855*p[24]+24823*p[50])/936+tr5*((1045*pe[11])/208-(9*pe[14])/2+(24823*pe[49])/3744)},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(-464478*p[11]+5*(72384*p[14]-9687*p[24]-52550*p[50]))/7488+(tr5*(-232239*pe[11]+180960*pe[14]-131375*pe[49]))/14976},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(98069352*p[11]-51618801*p[14]+47328438*p[24]+125451796*p[50])/572832+(tr5*(98069352*pe[11]-51618801*pe[14]+125451796*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(-5960981178*p[11]+4740649992*p[14]+256141549*p[24]-2390346398*p[50])/6873984+(tr5*(-2980490589*pe[11]+2370324996*pe[14]-1195173199*pe[49]))/13747968},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(-5481489978*p[11]+4248403848*p[14]+987099421*p[24]-533140382*p[50])/6873984+(tr5*(-2740744989*pe[11]+2124201924*pe[14]-266570191*pe[49]))/13747968},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(871431168*p[11]-685827051*p[14]-89526740*p[24]+221921484*p[50])/1145664+(tr5*(290477056*pe[11]-228609017*pe[14]+73973828*pe[49]))/1527552},
{F[1,1,8]^2*tci[1,2],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+260*p[42]+52*p[45]+1330*p[50])/520+(tr5*((-3*pe[5])/5-(2*pe[6])/5-pe[7]/10+(6*pe[8])/5-(81*pe[11])/13+(63*pe[14])/5+2*pe[36]-(2*pe[38])/5-pe[41]-(2*pe[44])/5+4*pe[47]+pe[48]+(57*pe[49])/13))/4},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(3194347710*p[11]-1806885600*p[14]+1095394835*p[24]+3501530686*p[50])/1078272+(tr5*(1597173855*pe[11]-903442800*pe[14]+1750765343*pe[49]))/2156544},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-2664486*p[11]+2058732*p[14]-644171*p[24]-2217530*p[50])/7488+(tr5*(-1332243*pe[11]+1029366*pe[14]-1108765*pe[49]))/14976},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(-1375679946*p[11]+805043616*p[14]-589232801*p[24]-1791827338*p[50])/718848+(tr5*(-687839973*pe[11]+402521808*pe[14]-895913669*pe[49]))/1437696},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(-2310439614*p[11]+1229640672*p[14]-469613203*p[24]-1767243518*p[50])/2156544+(tr5*(-1155219807*pe[11]+614820336*pe[14]-883621759*pe[49]))/4313088},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-23166630*p[11]-149830083*p[14]-324115033*p[24]-621030790*p[50])/6873984+(tr5*(-23166630*pe[11]-149830083*pe[14]-621030790*pe[49]))/27495936},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(-16913052*p[11]+12949947*p[14]-4*(633728*p[24]+2969387*p[50]))/31104+(tr5*(-16913052*pe[11]+12949947*pe[14]-11877548*pe[49]))/124416},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(906221802*p[11]-674868246*p[14]+144681977*p[24]+684619594*p[50])/1145664+(tr5*(453110901*pe[11]-337434123*pe[14]+342309797*pe[49]))/2291328},
{F[1,1,8]^3*tci[1,2],(7913112186*p[11]-5318922336*p[14]+1624747577*p[24]+6916085146*p[50])/6469632+(tr5*(3956556093*pe[11]-2659461168*pe[14]+3458042573*pe[49]))/12939264},
{F[1,1,9]*tci[1,2],-p[31]-(tr5*pe[31])/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/780+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/780},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(7*(6969*p[11]-10452*p[14]-2473*p[24]+9705*p[50]))/1872+(7*tr5*(2323*pe[11]-3484*pe[14]+3235*pe[49]))/2496},
{F[1,1,2]*F[1,1,9]*tci[1,2],2*p[3]-p[4]/4+(4*p[5])/5-(161*p[6])/45+(2*p[7])/15-(221*p[8])/60+(129*p[11])/104-(479*p[14])/180+(116939*p[24])/28080-(2*p[26])/3-(8*p[36])/3-(2*p[37])/9+(241*p[38])/180+p[40]-(25*p[41])/18-(49*p[42])/36-(149*p[45])/180-(17*p[49])/18-(817*p[50])/936+tr5*((3*pe[3])/4-pe[4]/8+(468*pe[5]-78*pe[6]+78*pe[7]-3276*pe[8]+4860*pe[11]-29783*pe[14]+1950*pe[26]-1560*pe[36]+1040*pe[37]+1157*pe[38]+780*pe[41]+312*pe[44]-11050*pe[47]-2145*pe[48]-5760*pe[49])/2340)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(975798*p[11]-777036*p[14]+122601*p[24]+547582*p[50])/3744+(tr5*(487899*pe[11]-388518*pe[14]+273791*pe[49]))/7488},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(107444286*p[11]-77752116*p[14]+18043139*p[24]+80343686*p[50])/202176+(tr5*(53722143*pe[11]-38876058*pe[14]+40171843*pe[49]))/404352},
{F[1,1,3]*F[1,1,9]*tci[1,2],(-136*p[5]+176*p[6]+24*p[7]+132*p[8]-270*p[11]+396*p[14]-11*p[24]+160*p[36]-44*p[38]+60*p[42]-4*p[45]+190*p[50])/80+(tr5*(-221*pe[5]-104*pe[6]+39*pe[7]-78*pe[8]-945*pe[11]+1521*pe[14]+260*pe[36]+26*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/520},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-22845*p[11]+16926*p[14]+2105*p[24]-15238*p[50])/624+(tr5*(-22845*pe[11]+16926*pe[14]-15238*pe[49]))/2496},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(3582*p[11]-3312*p[14]+1645*p[24]+5743*p[50])/144+(tr5*(3582*pe[11]-3312*pe[14]+5743*pe[49]))/576},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-190639476*p[11]+108739176*p[14]-61465141*p[24]-240174994*p[50])/763776+(tr5*(-95319738*pe[11]+54369588*pe[14]-120087497*pe[49]))/1527552},
{F[1,1,4]*F[1,1,9]*tci[1,2],p[3]+(-7020*p[4]-95472*p[5]+157872*p[6]-15912*p[7]+385164*p[8]-752490*p[11]+773292*p[14]+187103*p[24]-18720*p[26]+374400*p[36]-6240*p[37]-97188*p[38]+28080*p[40]+45240*p[41]+17940*p[42]-17628*p[45]-26520*p[49]+529530*p[50])/56160+(tr5*(3510*pe[3]-585*pe[4]-3978*pe[5]+1248*pe[6]-663*pe[7]+6786*pe[8]-35235*pe[11]-3172*pe[14]+3900*pe[26]+15600*pe[36]+2080*pe[37]-962*pe[38]+390*pe[41]-1482*pe[44]-3380*pe[47]+390*pe[48]+20115*pe[49]))/9360},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(-97848*p[11]+109824*p[14]+40109*p[24]+106218*p[50])/3744+tr5*((-1359*pe[11])/208+(22*pe[14])/3+(5901*pe[49])/832)},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(126977274*p[11]-94162068*p[14]+25394813*p[24]+117793394*p[50])/202176+(tr5*(63488637*pe[11]-47081034*pe[14]+58896697*pe[49]))/404352},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(-16615986*p[11]+11990316*p[14]-6513009*p[24]-25689838*p[50])/127296+(tr5*(-8307993*pe[11]+761*(7878*pe[14]-16879*pe[49])))/254592},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(66483369*p[11]-49846914*p[14]+15741077*p[24]+55130675*p[50])/101088+(tr5*(66483369*pe[11]-49846914*pe[14]+55130675*pe[49]))/404352},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-4320*p[3]+540*p[4]+1296*p[5]-1776*p[6]+216*p[7]-6732*p[8]+13770*p[11]-9516*p[14]-11279*p[24]+1440*p[26]-5760*p[36]+480*p[37]+1284*p[38]-2160*p[40]-600*p[41]+780*p[42]+924*p[45]+2040*p[49]-9690*p[50])/1440+(tr5*(-270*pe[3]+45*pe[4]+54*pe[5]-24*pe[6]+9*pe[7]+162*pe[8]+405*pe[11]+3136*pe[14]-300*pe[26]-240*pe[36]-160*pe[37]-94*pe[38]-90*pe[41]+6*pe[44]+980*pe[47]+150*pe[48]+75*pe[49]))/240},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-43320*p[11]+35880*p[14]-25351*p[24]-80394*p[50])/1248+(tr5*(-7220*pe[11]+5980*pe[14]-13399*pe[49]))/832},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(-53744238*p[11]+39968604*p[14]-12890183*p[24]-52189814*p[50])/67392+(tr5*(-26872119*pe[11]+19984302*pe[14]-26094907*pe[49]))/134784},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(-51450*p[11]+20904*p[14]+6215*p[24]+48752*p[50])/2496+(tr5*(-25725*pe[11]+10452*pe[14]+24376*pe[49]))/4992},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(-24122898*p[11]+18367596*p[14]-5438399*p[24]-21007763*p[50])/16848+(tr5*(-24122898*pe[11]+18367596*pe[14]-21007763*pe[49]))/67392},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(237434922*p[11]-189305532*p[14]+55812571*p[24]+219236074*p[50])/404352+(tr5*(118717461*pe[11]-94652766*pe[14]+109618037*pe[49]))/808704},
{F[1,1,6]*F[1,1,9]*tci[1,2],(2808*p[5]-2288*p[6]-312*p[7]-3276*p[8]+810*p[11]-468*p[14]-207*p[24]-2080*p[36]+52*p[38]-1040*p[41]-1300*p[42]-468*p[45]-570*p[50])/1040+(tr5*(351*pe[5]+364*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-156*pe[38]+195*pe[41]+104*pe[44]-1300*pe[47]-325*pe[48]-665*pe[49]))/520},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(-716*p[11]+584*p[14]-181*p[24]-570*p[50])/96+(tr5*(-358*pe[11]+292*pe[14]-285*pe[49]))/192},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(-80598*p[11]+91260*p[14]-6051*p[24]-52103*p[50])/1872+(tr5*(-80598*pe[11]+91260*pe[14]-52103*pe[49]))/7488},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(5018142666*p[11]-3381565668*p[14]+1393543191*p[24]+5581636634*p[50])/2291328+(tr5*(2509071333*pe[11]-1690782834*pe[14]+2790818317*pe[49]))/4582656},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(47917098*p[11]-34300188*p[14]+13014393*p[24]+57719978*p[50])/127296+(tr5*(23958549*pe[11]-17150094*pe[14]+28859989*pe[49]))/254592},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(-30000*p[11]+13026*p[14]+5344*p[24]+6281*p[50])/1248+(tr5*(-30000*pe[11]+13026*pe[14]+6281*pe[49]))/4992},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-1745184420*p[11]+1199342508*p[14]-556852541*p[24]-2129992952*p[50])/2291328+(tr5*(-436296105*pe[11]+299835627*pe[14]-532498238*pe[49]))/2291328},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(-269*p[11])/78+17*p[14]+(280*p[24])/39-(14393*p[50])/936+(tr5*(-3228*pe[11]+15912*pe[14]-14393*pe[49]))/3744},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],(2235*p[11])/52-44*p[14]+(1293*p[24])/104+(2156*p[50])/39+tr5*((2235*pe[11])/208-11*pe[14]+(539*pe[49])/39)},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(2225238*p[11]-2543502*p[14]+7359112*p[24]+20726525*p[50])/63648+(tr5*(2225238*pe[11]-2543502*pe[14]+20726525*pe[49]))/254592},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-77735*p[11])/624+89*p[14]-(8187*p[24])/416-(79033*p[50])/936+(tr5*((-77735*pe[11])/624+89*pe[14]-(79033*pe[49])/936))/4},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(75030*p[11]-43680*p[14]+10093*p[24]+35708*p[50])/1248+(tr5*(37515*pe[11]-21840*pe[14]+17854*pe[49]))/2496},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-12326514*p[11]+10388586*p[14]-22840296*p[24]-62436955*p[50])/63648+(tr5*(-12326514*pe[11]+10388586*pe[14]-62436955*pe[49]))/254592},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(62082*p[11]-44304*p[14]+759*p[24]+27232*p[50])/3744+tr5*((3449*pe[11])/832-(71*pe[14])/24+(851*pe[49])/468)},
{F[1,1,8]*F[1,1,9]*tci[1,2],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/390+(tr5*(78*pe[5]+52*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/390},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-187491*p[11]+173628*p[14]-63893*p[24]-245423*p[50])/936+(tr5*(-187491*pe[11]+173628*pe[14]-245423*pe[49]))/3744},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(-932856*p[11]+719160*p[14]-200259*p[24]-689378*p[50])/1872+(tr5*(-466428*pe[11]+359580*pe[14]-344689*pe[49]))/3744},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(33420*p[11]-38688*p[14]+7861*p[24]+98454*p[50])/1872+(tr5*(5570*pe[11]-6448*pe[14]+16409*pe[49]))/1248},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(1325262*p[11]-1038804*p[14]+427171*p[24]+1273722*p[50])/3744+(tr5*(220877*pe[11]-173134*pe[14]+212287*pe[49]))/2496},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-25530*p[11]+18276*p[14]-8045*p[24]-21078*p[50])/192+(tr5*(-4255*pe[11]+3046*pe[14]-3513*pe[49]))/128},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(165114*p[11]-70356*p[14]+66141*p[24]+30206*p[50])/7488+(tr5*(82557*pe[11]-35178*pe[14]+15103*pe[49]))/14976},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(29220*p[11]-28704*p[14]+1260*p[24]+24919*p[50])/936+(tr5*(29220*pe[11]-28704*pe[14]+24919*pe[49]))/3744},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(255612*p[11]-214032*p[14]-6063*p[24]+151960*p[50])/3744+(tr5*(63903*pe[11]-53508*pe[14]+37990*pe[49]))/3744},
{F[1,1,9]^2*tci[1,2],(56160*p[3]-7020*p[4]-190944*p[5]+393744*p[6]+936*p[7]+562068*p[8]-504630*p[11]+1023204*p[14]-7279*p[24]-18720*p[26]+486720*p[36]-6240*p[37]-212316*p[38]+28080*p[40]+157560*p[41]+144300*p[42]+63804*p[45]-26520*p[49]+355110*p[50])/112320+(tr5*(3510*pe[3]-585*pe[4]-7956*pe[5]-9984*pe[6]+39*pe[7]-1638*pe[8]-52245*pe[11]+54626*pe[14]+3900*pe[26]+20280*pe[36]+2080*pe[37]-494*pe[38]-5460*pe[41]-3354*pe[44]+38740*pe[47]+10920*pe[48]+32085*pe[49]))/18720},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(-79419*p[11]+55185*p[14]+24901*p[24]+5693*p[50])/936+(tr5*(-79419*pe[11]+55185*pe[14]+5693*pe[49]))/3744},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-343176858*p[11]+270150660*p[14]-71239993*p[24]-272933998*p[50])/404352+(tr5*(-171588429*pe[11]+135075330*pe[14]-136466999*pe[49]))/808704},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(182733996*p[11]-137259512*p[14]+36581471*p[24]+165748344*p[50])/381888+(tr5*(45683499*pe[11]-34314878*pe[14]+41437086*pe[49]))/381888},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(5732767278*p[11]-4280923764*p[14]+913329509*p[24]+3918143894*p[50])/6873984+(tr5*(2866383639*pe[11]-2140461882*pe[14]+1959071947*pe[49]))/13747968},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(113103054*p[11]-92720160*p[14]+37120463*p[24]+122144444*p[50])/404352+(tr5*(56551527*pe[11]-46360080*pe[14]+61072222*pe[49]))/808704},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-2587910118*p[11]+1764182628*p[14]-768663503*p[24]-3179309790*p[50])/4582656+(tr5*(-431318353*pe[11]+294030438*pe[14]-529884965*pe[49]))/3055104},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(2260020*p[11]-2119182*p[14]+6701161*p[24]+18180537*p[50])/127296+(tr5*(753340*pe[11]-706394*pe[14]+6060179*pe[49]))/169728},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(-1510710*p[11]+1211340*p[14]-136963*p[24]-977486*p[50])/7488+(tr5*(-755355*pe[11]+605670*pe[14]-488743*pe[49]))/14976},
{F[1,1,9]^3*tci[1,2],(6346772262*p[11]-4496955840*p[14]+1479400835*p[24]+6173473208*p[50])/6873984+(tr5*(3173386131*pe[11]-2248477920*pe[14]+3086736604*pe[49]))/13747968},
{F[1,1,10]*tci[1,2],-p[34]-(tr5*pe[34])/4},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(193074*p[11]-140628*p[14]+67095*p[24]+244990*p[50])/1152+(tr5*(96537*pe[11]-70314*pe[14]+122495*pe[49]))/2304},
{F[1,1,2]*F[1,1,10]*tci[1,2],(-3*p[5])/5+(8*p[6])/5-p[7]/10+(21*p[8])/5-(27*p[11])/26+(63*p[14])/5-(971*p[24])/260+2*p[36]-(7*p[38])/5+p[42]+(3*p[45])/5+(19*p[50])/26+(tr5*(-78*pe[5]-312*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+2808*pe[14]+260*pe[36]-52*pe[38]-260*pe[41]-52*pe[44]+1040*pe[47]+260*pe[48]+570*pe[49]))/520},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(-77418*p[11]+48204*p[14]-10157*p[24]-59054*p[50])/1872+(tr5*(-38709*pe[11]+24102*pe[14]-29527*pe[49]))/3744},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(-1019490*p[11]+659100*p[14]-151035*p[24]-684166*p[50])/7488+(tr5*(-509745*pe[11]+329550*pe[14]-342083*pe[49]))/14976},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(-548760*p[11]+353184*p[14]-141623*p[24]-591268*p[50])/5616+(tr5*(-137190*pe[11]+88296*pe[14]-147817*pe[49]))/5616},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(-990*p[11]-241*p[24]-14*p[50])/312+(tr5*(-495*pe[11]-7*pe[49]))/624},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(1096318815*p[11]-735466602*p[14]+192110911*p[24]+900645041*p[50])/572832+(tr5*(1096318815*pe[11]-735466602*pe[14]+900645041*pe[49]))/2291328},
{F[1,1,4]*F[1,1,10]*tci[1,2],2*p[6]+3*p[8]+9*p[14]-3*p[24]-p[38]+(tr5*(2*pe[6]+3*pe[8]+9*pe[14]-pe[38]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-157674*p[11]+114504*p[14]-7*(9573*p[24]+33290*p[50]))/1872+(tr5*(-78837*pe[11]+57252*pe[14]-116515*pe[49]))/3744},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(26934*p[11]-17316*p[14]+5115*p[24]+15352*p[50])/624+(tr5*(13467*pe[11]-8658*pe[14]+7676*pe[49]))/1248},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(925494*p[11]-602940*p[14]+348211*p[24]+1208102*p[50])/11232+(tr5*(462747*pe[11]-301470*pe[14]+604051*pe[49]))/22464},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(407147478*p[11]-264458532*p[14]+122695257*p[24]+459247378*p[50])/1145664+(tr5*(203573739*pe[11]-132229266*pe[14]+229623689*pe[49]))/2291328},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(-824466*p[11]+645684*p[14]-160779*p[24]-698870*p[50])/7488+(tr5*(-412233*pe[11]+322842*pe[14]-349435*pe[49]))/14976},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(-38430*p[11]+22230*p[14]-4466*p[24]-25715*p[50])/936-(5*tr5*(7686*pe[11]-4446*pe[14]+5143*pe[49]))/3744},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(-10242*p[11]+4680*p[14]-2593*p[24]-7630*p[50])/468+(tr5*(-5121*pe[11]+2340*pe[14]-3815*pe[49]))/936},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(-39744*p[11]+22230*p[14]-5633*p[24]-25943*p[50])/1872+tr5*((-69*pe[11])/13+(95*pe[14])/32-(25943*pe[49])/7488)},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(15469431*p[11]-10770123*p[14]+4000260*p[24]+16680256*p[50])/95472+(tr5*(15469431*pe[11]-10770123*pe[14]+16680256*pe[49]))/381888},
{F[1,1,6]*F[1,1,10]*tci[1,2],(-96*p[5]-64*p[6]+24*p[7]-228*p[8]-270*p[11]-684*p[14]+349*p[24]+160*p[36]+76*p[38]+60*p[42]-4*p[45]+190*p[50])/120+(tr5*(-156*pe[5]-494*pe[6]+39*pe[7]-663*pe[8]-945*pe[11]-234*pe[14]+260*pe[36]+221*pe[38]-195*pe[41]-104*pe[44]+780*pe[47]+195*pe[48]+665*pe[49]))/780},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-601284*p[11]+390156*p[14]-156769*p[24]-696999*p[50])/2808+(tr5*(-200428*pe[11]+130052*pe[14]-232333*pe[49]))/3744},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(6354*p[11]-1872*p[14]+191*p[24]+6167*p[50])/936+(tr5*(6354*pe[11]-1872*pe[14]+6167*pe[49]))/3744},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(-3799467630*p[11]+2415625836*p[14]-62045603*p[24]-1653920546*p[50])/2291328+(tr5*(-1899733815*pe[11]+1207812918*pe[14]-826960273*pe[49]))/4582656},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-288623238*p[11]+186750876*p[14]-40402887*p[24]-240331270*p[50])/572832+(tr5*(-144311619*pe[11]+93375438*pe[14]-120165635*pe[49]))/1145664},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-85055322*p[11]+55856580*p[14]-23619567*p[24]-100815410*p[50])/127296+(tr5*(-42527661*pe[11]+27928290*pe[14]-50407705*pe[49]))/254592},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(434748462*p[11]-367952364*p[14]+966460883*p[24]+2872784898*p[50])/4582656+(tr5*(72458077*pe[11]-61325394*pe[14]+478797483*pe[49]))/3055104},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(467229*p[11]-307320*p[14]+109069*p[24]+528357*p[50])/2808+(tr5*(155743*pe[11]-102440*pe[14]+176119*pe[49]))/3744},
{F[1,1,2]*F[1,1,7]*F[1,1,10]*tci[1,2],p[50]+(tr5*pe[49])/4},
{F[1,1,3]*F[1,1,7]*F[1,1,10]*tci[1,2],(-4590*p[11]+55*p[24]+2554*p[50])/936+(tr5*(-2295*pe[11]+1277*pe[49]))/1872},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-31429701*p[11]+20780370*p[14]-10872200*p[24]-39161930*p[50])/47736+(tr5*(-31429701*pe[11]+20780370*pe[14]-39161930*pe[49]))/190944},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(84680166*p[11]-55379220*p[14]+23301021*p[24]+99539186*p[50])/190944+(tr5*(42340083*pe[11]-27689610*pe[14]+49769593*pe[49]))/381888},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(4016838*p[11]-2351388*p[14]+116641*p[24]+1297722*p[50])/21216+(tr5*(669473*pe[11]-391898*pe[14]+216287*pe[49]))/14144},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(196136706*p[11]-132620748*p[14]+72455243*p[24]+288557002*p[50])/381888+(tr5*(98068353*pe[11]-66310374*pe[14]+144278501*pe[49]))/763776},
{F[1,1,8]*F[1,1,10]*tci[1,2],(312*p[5]-832*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/520+(tr5*((3*pe[5])/5+(2*pe[6])/5+pe[7]/10-(6*pe[8])/5+(81*pe[11])/13-(63*pe[14])/5-2*pe[36]+(2*pe[38])/5+pe[41]+(2*pe[44])/5-4*pe[47]-pe[48]-(57*pe[49])/13))/4},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-291855*p[11]+208572*p[14]-128321*p[24]-439240*p[50])/2808+(tr5*(-291855*pe[11]+208572*pe[14]-439240*pe[49]))/11232},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(421638*p[11]-298740*p[14]+102517*p[24]+369302*p[50])/3744+(tr5*(210819*pe[11]-149370*pe[14]+184651*pe[49]))/7488},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(268746*p[11]-184548*p[14]+99953*p[24]+366462*p[50])/3744+(tr5*(44791*pe[11]-30758*pe[14]+61077*pe[49]))/2496},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(11352*p[11]-7449*p[14]+3605*p[24]+10837*p[50])/702+(tr5*(11352*pe[11]-7449*pe[14]+10837*pe[49]))/2808},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(76607274*p[11]-51082980*p[14]+20311503*p[24]+91080530*p[50])/381888+(tr5*(38303637*pe[11]-25541490*pe[14]+45540265*pe[49]))/763776},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(386549718*p[11]-252338268*p[14]+103062413*p[24]+453731406*p[50])/381888+(tr5*(64424953*pe[11]-42056378*pe[14]+75621901*pe[49]))/254592},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-84316026*p[11]+54742740*p[14]-23219931*p[24]-97525910*p[50])/190944+(tr5*(-42158013*pe[11]+27371370*pe[14]-48762955*pe[49]))/381888},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(547590*p[11]-391404*p[14]-19213*p[24]+335298*p[50])/7488+(tr5*(91265*pe[11]-65234*pe[14]+55883*pe[49]))/4992},
{F[1,1,9]*F[1,1,10]*tci[1,2],(-104*p[5]-156*p[8]-270*p[11]-468*p[14]+277*p[24]+52*p[38]-52*p[42]-52*p[45]+190*p[50])/104+(tr5*(-pe[5]+2*pe[6]-9*pe[14]+pe[41]-4*pe[47]-pe[48]))/4},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(90414*p[11]-61776*p[14]+23845*p[24]+98494*p[50])/1872+(tr5*(45207*pe[11]-30888*pe[14]+49247*pe[49]))/3744},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(34566*p[11]-21996*p[14]+2473*p[24]+19441*p[50])/312+(tr5*(34566*pe[11]-21996*pe[14]+19441*pe[49]))/1248},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-2191775442*p[11]+1341037620*p[14]-393709553*p[24]-1938275046*p[50])/2291328+(tr5*(-365295907*pe[11]+223506270*pe[14]-323045841*pe[49]))/1527552},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-25409814*p[11]+16374072*p[14]-5815261*p[24]-24572360*p[50])/63648+(tr5*(-12704907*pe[11]+8187036*pe[14]-12286180*pe[49]))/127296},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(73458*p[11]-44460*p[14]+11897*p[24]+57334*p[50])/1248+(tr5*(36729*pe[11]-22230*pe[14]+28667*pe[49]))/2496},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(4131523050*p[11]-2653899924*p[14]+254299329*p[24]+2317519486*p[50])/2291328+(tr5*(2065761525*pe[11]-1326949962*pe[14]+1158759743*pe[49]))/4582656},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(4931094*p[11]-3964974*p[14]+7730596*p[24]+21050919*p[50])/31824+(tr5*(1643698*pe[11]-1321658*pe[14]+7016973*pe[49]))/42432},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(110478*p[11]-69420*p[14]+26469*p[24]+112972*p[50])/1872+(tr5*(55239*pe[11]-34710*pe[14]+56486*pe[49]))/3744},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(-1501816506*p[11]+976098708*p[14]-58660825*p[24]-609162350*p[50])/4582656+(tr5*(-750908253*pe[11]+488049354*pe[14]-304581175*pe[49]))/9165312},
{F[1,1,10]^2*tci[1,2],(312*p[5]+208*p[6]+52*p[7]-1404*p[8]+1890*p[11]-4212*p[14]+557*p[24]-1040*p[36]+468*p[38]-260*p[42]-52*p[45]-1330*p[50])/1040+(tr5*(78*pe[5]+312*pe[6]+13*pe[7]-156*pe[8]+810*pe[11]-1638*pe[14]-260*pe[36]+52*pe[38]+130*pe[41]+52*pe[44]-520*pe[47]-130*pe[48]-570*pe[49]))/1040},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-1196730*p[11]+923364*p[14]-320171*p[24]-1188422*p[50])/14976+(tr5*(-598365*pe[11]+461682*pe[14]-594211*pe[49]))/29952},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(179112*p[11]-136968*p[14]+26747*p[24]+122758*p[50])/3744+(tr5*(89556*pe[11]-68484*pe[14]+61379*pe[49]))/7488},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(71801082*p[11]-50507028*p[14]+16874423*p[24]+68416622*p[50])/67392+(tr5*(35900541*pe[11]-25253514*pe[14]+34208311*pe[49]))/134784},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-18973698*p[11]+25073256*p[14]-42858417*p[24]-119574190*p[50])/572832+(tr5*(-9486849*pe[11]+12536628*pe[14]-59787095*pe[49]))/1145664},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(1031178*p[11]-776724*p[14]+236039*p[24]+944758*p[50])/14976+(tr5*(515589*pe[11]-388362*pe[14]+472379*pe[49]))/29952},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-258204363*p[11]+169818792*p[14]-64364570*p[24]-267736008*p[50])/286416+(tr5*(-86068121*pe[11]+56606264*pe[14]-89245336*pe[49]))/381888},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(11994123*p[11]-8761974*p[14]+3065016*p[24]+12801827*p[50])/95472+(tr5*(11994123*pe[11]-8761974*pe[14]+12801827*pe[49]))/381888},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(40374*p[11]-6396*p[14]+22385*p[24]+77530*p[50])/7488+(tr5*(20187*pe[11]-3198*pe[14]+38765*pe[49]))/14976},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(-265025220*p[11]+171372786*p[14]+10172281*p[24]-74212953*p[50])/286416+(tr5*(-88341740*pe[11]+57124262*pe[14]-24737651*pe[49]))/381888},
{F[1,1,10]^3*tci[1,2],(168648663*p[11]-96328986*p[14]+23581282*p[24]+122309298*p[50])/1718496+(tr5*(56216221*pe[11]-32109662*pe[14]+40769766*pe[49]))/2291328},
{F[1,1,3]*F[1,2,2]*tci[1,2],(216*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/120+(tr5*(351*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/780},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-19980*p[11]+20592*p[14]-21661*p[24]-62302*p[50])/1872+(tr5*(-9990*pe[11]+10296*pe[14]-31151*pe[49]))/3744},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(-3228*p[11]+3744*p[14]-274*p[24]-2147*p[50])/312+tr5*((-269*pe[11])/104+3*pe[14]-(2147*pe[49])/1248)},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(-32300514*p[11]+23012964*p[14]-5116049*p[24]-22724162*p[50])/134784+(tr5*(-16150257*pe[11]+11506482*pe[14]-11362081*pe[49]))/269568},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(3748980*p[11]-2515578*p[14]+1093921*p[24]+4531014*p[50])/15912+(tr5*(624830*pe[11]-419263*pe[14]+755169*pe[49]))/10608},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(678*p[11]-360*p[14]+247*p[24]+648*p[50])/96+(tr5*(113*pe[11]-60*pe[14]+108*pe[49]))/64},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-46649766*p[11]+29817684*p[14]-49055869*p[24]-157802226*p[50])/1145664+(tr5*(-7774961*pe[11]+4969614*pe[14]-26300371*pe[49]))/763776},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(580626*p[11]-406536*p[14]+140639*p[24]+564002*p[50])/1872+(tr5*(290313*pe[11]-203268*pe[14]+282001*pe[49]))/3744},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824-(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(-5190*p[11]-12012*p[14]-4359*p[24]-32638*p[50])/3744+(tr5*(-2595*pe[11]-6006*pe[14]-16319*pe[49]))/7488},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-16418556*p[11]+11746410*p[14]-3984272*p[24]-16445441*p[50])/16848+(tr5*(-16418556*pe[11]+11746410*pe[14]-16445441*pe[49]))/67392},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-5*(580626*p[11]-406536*p[14]+140639*p[24]+564002*p[50]))/5616-(5*tr5*(290313*pe[11]-203268*pe[14]+282001*pe[49]))/11232},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(580626*p[11]-406536*p[14]+140639*p[24]+564002*p[50])/5616+(tr5*(290313*pe[11]-203268*pe[14]+282001*pe[49]))/11232},
{F[1,1,10]*F[1,2,2]*tci[1,2],(216*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/120+(tr5*(351*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/780},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-19980*p[11]+20592*p[14]-21661*p[24]-62302*p[50])/1872+(tr5*(-9990*pe[11]+10296*pe[14]-31151*pe[49]))/3744},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(-3228*p[11]+3744*p[14]-274*p[24]-2147*p[50])/312+tr5*((-269*pe[11])/104+3*pe[14]-(2147*pe[49])/1248)},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(131132622*p[11]-35299212*p[14]-87809895*p[24]-146087092*p[50])/572832+(tr5*(65566311*pe[11]-17649606*pe[14]-73043546*pe[49]))/1145664},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(3748980*p[11]-2515578*p[14]+1093921*p[24]+4531014*p[50])/15912+(tr5*(624830*pe[11]-419263*pe[14]+755169*pe[49]))/10608},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(678*p[11]-360*p[14]+247*p[24]+648*p[50])/96+(tr5*(113*pe[11]-60*pe[14]+108*pe[49]))/64},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-165097470*p[11]+112751028*p[14]-77746225*p[24]-272858634*p[50])/1145664+(tr5*(-27516245*pe[11]+18791838*pe[14]-45476439*pe[49]))/763776},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824-(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(-5190*p[11]-12012*p[14]-4359*p[24]-32638*p[50])/3744+(tr5*(-2595*pe[11]-6006*pe[14]-16319*pe[49]))/7488},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-4496004*p[11]+2799654*p[14]-1105580*p[24]-4967069*p[50])/16848+(tr5*(-4496004*pe[11]+2799654*pe[14]-4967069*pe[49]))/67392},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(1292134242*p[11]-726129924*p[14]-211967471*p[24]+7209642*p[50])/2291328+(tr5*(215355707*pe[11]-121021654*pe[14]+1201607*pe[49]))/1527552},
{F[1,2,3]*tci[1,2],-p[39]-(tr5*pe[39])/4},
{F[1,1,1]^2*F[1,2,3]*tci[1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/156},
{F[1,1,2]*F[1,2,3]*tci[1,2],-3*p[8]-(3*tr5*pe[8])/4},
{F[1,1,1]*F[1,1,2]*F[1,2,3]*tci[1,2],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/26+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/52},
{F[1,1,2]^2*F[1,2,3]*tci[1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/156},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-10266*p[11]+7176*p[14]-5251*p[24]-17054*p[50])/468+(tr5*(-5133*pe[11]+3588*pe[14]-8527*pe[49]))/936},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/936+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/1872},
{F[1,1,4]*F[1,2,3]*tci[1,2],-2*p[3]+p[4]/4-4*p[6]-(9*p[8])/2-(135*p[11])/52-(27*p[14])/2+(589*p[24])/104+p[37]+(3*p[38])/2-p[40]-p[41]-p[42]/2-p[45]/2+p[49]+(95*p[50])/52+(tr5*(-6*pe[3]+pe[4]+6*pe[8]+36*pe[14]-8*pe[26]-2*pe[37]-2*pe[38]+8*pe[47]+8*pe[49]))/8},
{F[1,1,1]*F[1,1,4]*F[1,2,3]*tci[1,2],(-450*p[11]+156*p[14]+63*p[24]-134*p[50])/78+(tr5*(-225*pe[11]+78*pe[14]-67*pe[49]))/156},
{F[1,1,2]*F[1,1,4]*F[1,2,3]*tci[1,2],(-990*p[11]-312*p[14]+201*p[24]+181*p[50])/78+tr5*((-165*pe[11])/52-pe[14]+(181*pe[49])/312)},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(15402*p[11]-14352*p[14]+11033*p[24]+38680*p[50])/936+(tr5*(7701*pe[11]-7176*pe[14]+19340*pe[49]))/1872},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-7211634*p[11]+4304703*p[14]-2171439*p[24]-7545922*p[50])/63648+(tr5*(-7211634*pe[11]+4304703*pe[14]-7545922*pe[49]))/254592},
{F[1,1,4]*F[1,1,5]*F[1,2,3]*tci[1,2],(570*p[11]-59*p[24]-534*p[50])/104+(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]*F[1,2,3]*tci[1,2],-2*p[3]+p[4]/4-4*p[6]-(9*p[8])/2-(135*p[11])/52-(27*p[14])/2+(589*p[24])/104+p[37]+(3*p[38])/2-p[40]-p[41]-p[42]/2-p[45]/2+p[49]+(95*p[50])/52+(tr5*(-6*pe[3]+pe[4]+6*pe[8]+36*pe[14]-8*pe[26]-2*pe[37]-2*pe[38]+8*pe[47]+8*pe[49]))/8},
{F[1,1,1]*F[1,1,6]*F[1,2,3]*tci[1,2],(-30*p[11]-p[24]-2*p[50])/13+(tr5*(-15*pe[11]-pe[49]))/26},
{F[1,1,2]*F[1,1,6]*F[1,2,3]*tci[1,2],(-240*p[11]-156*p[14]+44*p[24]+101*p[50])/26+(tr5*(-240*pe[11]-156*pe[14]+101*pe[49]))/104},
{F[1,1,3]*F[1,1,6]*F[1,2,3]*tci[1,2],(-570*p[11]+59*p[24]+508*p[50])/104+(tr5*(-285*pe[11]+254*pe[49]))/208},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(728862*p[11]-515154*p[14]+47*(-2445*p[24]+5558*p[50]))/2448+(tr5*(364431*pe[11]-257577*pe[14]+130613*pe[49]))/4896},
{F[1,1,5]*F[1,1,6]*F[1,2,3]*tci[1,2],(570*p[11]-59*p[24]-534*p[50])/104+(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(8598282*p[11]-5772273*p[14]-191333*p[24]+4601378*p[50])/21216+(tr5*(8598282*pe[11]-5772273*pe[14]+4601378*pe[49]))/84864},
{F[1,1,7]*F[1,2,3]*tci[1,2],3*p[8]+(3*tr5*pe[8])/4},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-11886*p[11]+8112*p[14]-4837*p[24]-17786*p[50])/468+(tr5*(-5943*pe[11]+4056*pe[14]-8893*pe[49]))/936},
{F[1,1,2]*F[1,1,7]*F[1,2,3]*tci[1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/39+tr5*((-45*pe[11])/26+pe[14]-(61*pe[49])/78)},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/234+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/468},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(48246144*p[11]-32560905*p[14]+32288535*p[24]+97627438*p[50])/95472+(tr5*(48246144*pe[11]-32560905*pe[14]+97627438*pe[49]))/381888},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(16487724*p[11]-13121511*p[14]+21326001*p[24]+62807930*p[50])/95472+(tr5*(16487724*pe[11]-13121511*pe[14]+62807930*pe[49]))/381888},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],(11886*p[11]-8112*p[14]+4837*p[24]+17786*p[50])/156+(tr5*(5943*pe[11]-4056*pe[14]+8893*pe[49]))/312},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(8646*p[11]-6240*p[14]+5665*p[24]+16322*p[50])/468+(tr5*(4323*pe[11]-3120*pe[14]+8161*pe[49]))/936},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-84066*p[11]+56316*p[14]-29005*p[24]-59882*p[50])/1872+(tr5*(-42033*pe[11]+28158*pe[14]-29941*pe[49]))/3744},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(-16494*p[11]+10452*p[14]-2115*p[24]+1802*p[50])/624+(tr5*(-8247*pe[11]+5226*pe[14]+901*pe[49]))/1248},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-8646*p[11]+6240*p[14]-5665*p[24]-16322*p[50])/468+(tr5*(-4323*pe[11]+3120*pe[14]-8161*pe[49]))/936},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-8646*p[11]+6240*p[14]-5665*p[24]-16322*p[50])/936+(tr5*(-4323*pe[11]+3120*pe[14]-8161*pe[49]))/1872},
{F[1,1,9]*F[1,2,3]*tci[1,2],3*p[8]+(3*tr5*pe[8])/4},
{F[1,1,2]*F[1,1,9]*F[1,2,3]*tci[1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/156},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(25854*p[11]-7956*p[14]+555*p[24]-2998*p[50])/624+(tr5*(12927*pe[11]-3978*pe[14]-1499*pe[49]))/1248},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(23694*p[11]-6708*p[14]+1107*p[24]-3974*p[50])/624+(tr5*(11847*pe[11]-3354*pe[14]-1987*pe[49]))/1248},
{F[1,1,7]*F[1,1,9]*F[1,2,3]*tci[1,2],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/39+tr5*((45*pe[11])/26-pe[14]+(61*pe[49])/78)},
{F[1,1,9]^2*F[1,2,3]*tci[1,2],(45*p[11])/26-p[14]-(23*p[24])/52+(61*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/312},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(10266*p[11]-7176*p[14]+5251*p[24]+17054*p[50])/468+(tr5*(5133*pe[11]-3588*pe[14]+8527*pe[49]))/936},
{F[1,1,2]*F[1,1,10]*F[1,2,3]*tci[1,2],(270*p[11]-156*p[14]-69*p[24]+122*p[50])/78+(tr5*(135*pe[11]-78*pe[14]+61*pe[49]))/156},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-10266*p[11]+7176*p[14]-5251*p[24]-17054*p[50])/468+(tr5*(-5133*pe[11]+3588*pe[14]-8527*pe[49]))/936},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(362343*p[11]-249288*p[14]+111532*p[24]+445650*p[50])/936+(tr5*(120781*pe[11]-83096*pe[14]+148550*pe[49]))/1248},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(386115*p[11]-265512*p[14]+121206*p[24]+481222*p[50])/936+(tr5*(386115*pe[11]+74*(-3588*pe[14]+6503*pe[49])))/3744},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-64830*p[11]+46176*p[14]-21557*p[24]-96778*p[50])/468+(tr5*(-32415*pe[11]+23088*pe[14]-48389*pe[49]))/936},
{F[1,1,9]*F[1,1,10]*F[1,2,3]*tci[1,2],(-270*p[11]+156*p[14]+69*p[24]-122*p[50])/78+(tr5*(-135*pe[11]+78*pe[14]-61*pe[49]))/156},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(2*(3309*p[11]-2379*p[14]+1045*p[24]+4937*p[50]))/117+(tr5*(3309*pe[11]-2379*pe[14]+4937*pe[49]))/234},
{F[1,2,6]*tci[1,2],(-13*p[6])/6-(13*p[8])/8-(45*p[11])/16+(39*p[14])/8-p[18]+p[21]-(1457*p[24])/288-p[25]-p[27]-p[28]+p[31]+p[34]+(13*p[38])/24+p[39]-(13*p[41])/12-(13*p[42])/24-(13*p[45])/24-p[47]-p[48]+(13*p[49])/12+(95*p[50])/48+(tr5*(-pe[19]+pe[22]-pe[25]-pe[27]-pe[28]+pe[31]+pe[34]+pe[39]-pe[46]-(16*pe[47])/3))/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],(-4*p[3])/3+p[4]/6+(7*p[5])/5-(113*p[6])/45+(7*p[7])/30-(353*p[8])/60+(1137*p[11])/104-(2687*p[14])/180-(108613*p[24])/28080-(16*p[36])/3-(2*p[37])/9+(133*p[38])/180-(2*p[40])/3-(7*p[41])/18-(13*p[42])/36+(43*p[45])/180+(7*p[49])/18-(7201*p[50])/936+(tr5*(-2340*pe[3]+390*pe[4]+1638*pe[5]+312*pe[6]+273*pe[7]-936*pe[8]+14985*pe[11]+6812*pe[14]-3120*pe[26]-6240*pe[36]-1820*pe[37]-1118*pe[38]+390*pe[41]+702*pe[44]+2860*pe[47]-390*pe[48]-7425*pe[49]))/4680},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-12032*p[11]+10400*p[14]-6895*p[24]-22786*p[50])/208+(tr5*(-6016*pe[11]+5200*pe[14]-11393*pe[49]))/416},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(-13585950*p[11]+10568844*p[14]-3256627*p[24]-14725198*p[50])/67392+(tr5*(-6792975*pe[11]+5284422*pe[14]-7362599*pe[49]))/134784},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(181*p[11])/8-(45*p[14])/2+(545*(p[24]+4*p[50]))/48+(tr5*(543*pe[11]-540*pe[14]+1090*pe[49]))/96},
{F[1,1,4]*F[1,2,6]*tci[1,2],(-4*p[3])/3+p[4]/6+(7*p[5])/5-(143*p[6])/45+(7*p[7])/30-(383*p[8])/60+(1047*p[11])/104-(2717*p[14])/180-(152323*p[24])/28080-(16*p[36])/3-(5*p[37])/9+(283*p[38])/180-(2*p[40])/3-(13*p[41])/18-(19*p[42])/36+(13*p[45])/180+(13*p[49])/18-(6631*p[50])/936+(tr5*(-2340*pe[3]+390*pe[4]+1638*pe[5]+312*pe[6]+273*pe[7]-936*pe[8]+14985*pe[11]+4862*pe[14]-3120*pe[26]-6240*pe[36]-2210*pe[37]-338*pe[38]+390*pe[41]+702*pe[44]+1300*pe[47]-390*pe[48]-7425*pe[49]))/4680},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-12032*p[11]+10400*p[14]-6895*p[24]-22786*p[50])/208+(tr5*(-6016*pe[11]+5200*pe[14]-11393*pe[49]))/416},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(-377028*p[11]+293436*p[14]-96311*p[24]-410528*p[50])/2106+tr5*((-3491*pe[11])/78+(209*pe[14])/6-(51316*pe[49])/1053)},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(181*p[11])/8-(45*p[14])/2+(545*(p[24]+4*p[50]))/48+(tr5*(543*pe[11]-540*pe[14]+1090*pe[49]))/96},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(1602858*p[11]-355524*p[14]+1153*p[24]+330426*p[50])/22464+(tr5*(267143*pe[11]-59254*pe[14]+55071*pe[49]))/14976},
{F[1,1,5]*F[1,2,6]*tci[1,2],(-3120*p[6]-2340*p[8]-4050*p[11]-20436*p[14]-7285*p[24]-3744*p[26]-2496*p[37]+2028*p[38]-1560*p[41]-780*p[42]-780*p[45]+1560*p[49]+2850*p[50])/1872+(tr5*(-22*pe[14]-3*pe[26]-2*pe[37]+pe[38]-5*pe[47]))/6},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(9675207*p[11]-7959978*p[14]+2024138*p[24]+8372063*p[50])/25272+(tr5*(9675207*pe[11]-7959978*pe[14]+8372063*pe[49]))/101088},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(13402341*p[11]-9623718*p[14]+2370317*p[24]+9957677*p[50])/25272+(tr5*(13402341*pe[11]-9623718*pe[14]+9957677*pe[49]))/101088},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(-831438*p[11]+518076*p[14]-145219*p[24]-603166*p[50])/16848+(tr5*(-415719*pe[11]+259038*pe[14]-301583*pe[49]))/33696},
{F[1,1,6]*F[1,2,6]*tci[1,2],p[37]+(tr5*pe[37])/4},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-52926*p[11]+36764*p[14]+3753*p[24]-26502*p[50])/1248+(tr5*(-26463*pe[11]+18382*pe[14]-13251*pe[49]))/2496},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-52926*p[11]+39260*p[14]+3753*p[24]-26502*p[50])/1248+(tr5*(-26463*pe[11]+19630*pe[14]-13251*pe[49]))/2496},
{F[1,1,5]*F[1,1,6]*F[1,2,6]*tci[1,2],-4*p[14]-tr5*pe[14]},
{F[1,1,6]^2*F[1,2,6]*tci[1,2],3*p[14]+(3*tr5*pe[14])/4},
{F[1,1,7]*F[1,2,6]*tci[1,2],2*p[26]+(tr5*pe[26])/2},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(50070*p[11]-41184*p[14]+9885*p[24]+46316*p[50])/624+tr5*((8345*pe[11])/416-(33*pe[14])/2+(11579*pe[49])/624)},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(50070*p[11]-41184*p[14]+9885*p[24]+46316*p[50])/624+tr5*((8345*pe[11])/416-(33*pe[14])/2+(11579*pe[49])/624)},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-7602*p[11]+5804*p[14]-2277*p[24]-6330*p[50])/32+(tr5*(-3801*pe[11]+2902*pe[14]-3165*pe[49]))/64},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-7602*p[11]+5804*p[14]-2277*p[24]-6330*p[50])/32+(tr5*(-3801*pe[11]+2902*pe[14]-3165*pe[49]))/64},
{F[1,1,9]*F[1,2,6]*tci[1,2],p[38]+(tr5*pe[38])/4},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(-10640646*p[11]+7820280*p[14]-958039*p[24]-6069643*p[50])/25272+tr5*((-65683*pe[11])/624+(2785*pe[14])/36-(6069643*pe[49])/101088)},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(-23775606*p[11]+17295876*p[14]-2351735*p[24]-13948784*p[50])/50544+tr5*((-48921*pe[11])/416+(12319*pe[14])/144-(871799*pe[49])/12636)},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(5*(831438*p[11]-551772*p[14]+145219*p[24]+603166*p[50]))/16848+(5*tr5*(415719*pe[11]-275886*pe[14]+301583*pe[49]))/33696},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(-831438*p[11]+551772*p[14]-145219*p[24]-603166*p[50])/5616+(tr5*(-415719*pe[11]+275886*pe[14]-301583*pe[49]))/11232},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(113544*p[11]-70434*p[14]+15919*p[24]+86737*p[50])/936+(tr5*(113544*pe[11]-70434*pe[14]+86737*pe[49]))/3744},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(113544*p[11]-70434*p[14]+15919*p[24]+86737*p[50])/936+(tr5*(113544*pe[11]-70434*pe[14]+86737*pe[49]))/3744},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(-36*p[11]+4*p[24]-5*p[50])/39+(tr5*(-36*pe[11]-5*pe[49]))/156},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],(2*(14*p[11]-3*(p[24]+2*p[50])))/13+(tr5*(7*pe[11]-3*pe[49]))/13},
{F[1,1,3]*F[1,2,7]*tci[1,2],-2*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(-3*pe[3]+pe[4]/8+2*pe[6]+6*pe[8]+36*pe[14]-5*pe[26]-2*pe[37]-2*pe[38]+(3*pe[40])/2+8*pe[47]+4*pe[49]))/4},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-667*p[11])/13+35*p[14]-(1265*p[24])/52-(2996*p[50])/39+tr5*((-667*pe[11])/52+(35*pe[14])/4-(749*pe[49])/39)},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(1890*p[11]-353*p[24]-810*p[50])/104+(135*tr5*(7*pe[11]-3*pe[49]))/208},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(1031934*p[11]-706524*p[14]+195135*p[24]+823430*p[50])/2496+(tr5*(515967*pe[11]-353262*pe[14]+411715*pe[49]))/4992},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(162*p[11]+12*p[14]-47*p[24]-60*p[50])/8+(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]*F[1,2,7]*tci[1,2],-2*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(-3*pe[3]+pe[4]/8+2*pe[6]+6*pe[8]+36*pe[14]-5*pe[26]-2*pe[37]-2*pe[38]+(3*pe[40])/2+8*pe[47]+4*pe[49]))/4},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-667*p[11])/13+35*p[14]-(1265*p[24])/52-(2996*p[50])/39+tr5*((-667*pe[11])/52+(35*pe[14])/4-(749*pe[49])/39)},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(154*p[11]-29*p[24]-66*p[50])/8+(11*tr5*(7*pe[11]-3*pe[49]))/16},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(2508354*p[11]-1810692*p[14]+446005*p[24]+1839346*p[50])/3744+(tr5*(1254177*pe[11]-905346*pe[14]+919673*pe[49]))/7488},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(162*p[11]+12*p[14]-47*p[24]-60*p[50])/8+(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(1877814*p[11]-1487772*p[14]+301409*p[24]+1178978*p[50])/7488+(tr5*(938907*pe[11]-743886*pe[14]+589489*pe[49]))/14976},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(-78*p[11]+48*p[14]+45*p[24]+100*p[50])/8+(tr5*(-39*pe[11]+24*pe[14]+50*pe[49]))/16},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(-9270*p[11]+5616*p[14]+5177*p[24]+11108*p[50])/936+tr5*((-515*pe[11])/208+(3*pe[14])/2+(2777*pe[49])/936)},
{F[1,1,6]^2*F[1,2,7]*tci[1,2],(18*p[11]+11*p[24]+74*p[50])/234+(tr5*(9*pe[11]+37*pe[49]))/468},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(-318*p[11]-156*p[14]+681*p[24]+1609*p[50])/78+(tr5*(-318*pe[11]-156*pe[14]+1609*pe[49]))/312},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(-918*p[11]-468*p[14]+2065*p[24]+4975*p[50])/234+(tr5*(-918*pe[11]-468*pe[14]+4975*pe[49]))/936},
{F[1,1,6]*F[1,1,7]*F[1,2,7]*tci[1,2],(-18*p[11]-11*p[24]-74*p[50])/117+(tr5*(-9*pe[11]-37*pe[49]))/234},
{F[1,1,7]^2*F[1,2,7]*tci[1,2],(2*(18*p[11]+11*p[24]+74*p[50]))/117+(tr5*(9*pe[11]+37*pe[49]))/117},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(146634*p[11]-114816*p[14]+20025*p[24]+79570*p[50])/2496+(tr5*(73317*pe[11]-57408*pe[14]+39785*pe[49]))/4992},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(146634*p[11]-114816*p[14]+20025*p[24]+79570*p[50])/2496+(tr5*(73317*pe[11]-57408*pe[14]+39785*pe[49]))/4992},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],(-14*p[11]+3*p[24]+6*p[50])/13+(tr5*(-7*pe[11]+3*pe[49]))/26},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],(295*p[11])/13-14*p[14]-(17*p[24])/52-(623*p[50])/78+tr5*((295*pe[11])/52-(7*pe[14])/2-(623*pe[49])/312)},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],(281*p[11])/13-14*p[14]-(5*p[24])/52-(587*p[50])/78+tr5*((281*pe[11])/52-(7*pe[14])/2-(587*pe[49])/312)},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],(14*p[11]-3*(p[24]+2*p[50]))/26+(tr5*(7*pe[11]-3*pe[49]))/52},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(2*(36*p[11]-4*p[24]+5*p[50]))/39+(tr5*(36*pe[11]+5*pe[49]))/78},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],(14*p[11]-3*(p[24]+2*p[50]))/13+(tr5*(7*pe[11]-3*pe[49]))/26},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(2205*p[11]-1170*p[14]+574*p[24]+2032*p[50])/78+tr5*((735*pe[11])/104-(15*pe[14])/4+(254*pe[49])/39)},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(59*p[11])/2-15*p[14]+(65*p[24])/9+(236*p[50])/9+tr5*((59*pe[11])/8-(15*pe[14])/4+(59*pe[49])/9)},
{F[1,1,6]*F[1,1,10]*F[1,2,7]*tci[1,2],(-18*p[11]-11*p[24]-74*p[50])/117+(tr5*(-9*pe[11]-37*pe[49]))/234},
{F[1,1,7]*F[1,1,10]*F[1,2,7]*tci[1,2],(18*p[11]+11*p[24]+74*p[50])/117+(tr5*(9*pe[11]+37*pe[49]))/234},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],(-14*p[11]+3*p[24]+6*p[50])/13+(tr5*(-7*pe[11]+3*pe[49]))/26},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(-36*p[11]+4*p[24]-5*p[50])/117+(tr5*(-36*pe[11]-5*pe[49]))/468},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50])/33696+(tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/67392},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(-5*(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50]))/33696-(5*tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/67392},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(1774206*p[11]-1410552*p[14]-50065*p[24]+655118*p[50])/11232+(tr5*(887103*pe[11]-705276*pe[14]+327559*pe[49]))/22464},
{F[1,1,7]*F[1,2,8]*tci[1,2],2*p[3]-p[4]/2+6*p[6]+(19*p[8])/2+(135*p[11])/26+27*p[14]-(5509*p[24])/468+(8*p[26])/3-2*p[37]-3*p[38]+2*p[40]+2*p[41]+p[42]+p[45]-2*p[49]-(199*p[50])/26+(tr5*(36*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/48},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(1922*p[11]-1352*p[14]+2112*p[24]+4705*p[50])/156+(tr5*(1922*pe[11]-1352*pe[14]+4705*pe[49]))/624},
{F[1,1,2]*F[1,1,7]*F[1,2,8]*tci[1,2],(990*p[11]+1536*p[14]+161*p[24]-182*p[50])/144+(tr5*(495*pe[11]+768*pe[14]-91*pe[49]))/288},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-21894*p[11]+28704*p[14]-23134*p[24]-86321*p[50])/2808+(tr5*(-21894*pe[11]+28704*pe[14]-86321*pe[49]))/11232},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(38398056*p[11]-3724851*p[14]+36074586*p[24]+75851572*p[50])/572832+(tr5*(38398056*pe[11]-3724851*pe[14]+75851572*pe[49]))/2291328},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(-29785518*p[11]+22686768*p[14]-5860919*p[24]-20367566*p[50])/101088+(tr5*(-14892759*pe[11]+11343384*pe[14]-10183783*pe[49]))/202176},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-2414092626*p[11]+1699683102*p[14]-489235847*p[24]-2551583390*p[50])/3436992+(tr5*(-1207046313*pe[11]+849841551*pe[14]-1275791695*pe[49]))/6873984},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-123730548*p[11]+95614896*p[14]-184455617*p[24]-466699938*p[50])/572832+(tr5*(-20621758*pe[11]+15935816*pe[14]-77783323*pe[49]))/381888},
{F[1,1,8]*F[1,2,8]*tci[1,2],2*p[3]-p[4]/2+6*p[6]+(19*p[8])/2+(135*p[11])/26+27*p[14]-(5509*p[24])/468+(8*p[26])/3-2*p[37]-3*p[38]+2*p[40]+2*p[41]+p[42]+p[45]-2*p[49]-(199*p[50])/26+(tr5*(36*pe[3]-9*pe[4]+6*pe[8]+80*pe[26]+12*pe[40]-96*pe[49]))/48},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(1922*p[11]-1352*p[14]+2112*p[24]+4705*p[50])/156+(tr5*(1922*pe[11]-1352*pe[14]+4705*pe[49]))/624},
{F[1,1,2]*F[1,1,8]*F[1,2,8]*tci[1,2],(990*p[11]+1536*p[14]+161*p[24]-182*p[50])/144+(tr5*(495*pe[11]+768*pe[14]-91*pe[49]))/288},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-21894*p[11]+28704*p[14]-23134*p[24]-86321*p[50])/2808+(tr5*(-21894*pe[11]+28704*pe[14]-86321*pe[49]))/11232},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(38398056*p[11]-3724851*p[14]+36074586*p[24]+75851572*p[50])/572832+(tr5*(38398056*pe[11]-3724851*pe[14]+75851572*pe[49]))/2291328},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(-2158722*p[11]+1804608*p[14]-67837*p[24]-1090042*p[50])/3888+(tr5*(-1079361*pe[11]+902304*pe[14]-545021*pe[49]))/7776},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-2233123614*p[11]+1555806798*p[14]-494342477*p[24]-2484761354*p[50])/3436992+(tr5*(-1116561807*pe[11]+777903399*pe[14]-1242380677*pe[49]))/6873984},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-240447882*p[11]+153367188*p[14]-395844283*p[24]-950578206*p[50])/1145664+(tr5*(-40074647*pe[11]+25561198*pe[14]-158429701*pe[49]))/763776},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(-257730*p[11]+212460*p[14]+24279*p[24]-95018*p[50])/1728+(tr5*(-128865*pe[11]+106230*pe[14]-47509*pe[49]))/3456},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(-3305*p[11])/312-6*p[14]-(151*p[24])/624+(787*p[50])/234+(tr5*(-9915*pe[11]-5616*pe[14]+3148*pe[49]))/3744},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(-3305*p[11])/312-6*p[14]-(151*p[24])/624+(787*p[50])/234+(tr5*(-9915*pe[11]-5616*pe[14]+3148*pe[49]))/3744},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-148162722*p[11]+97174740*p[14]-38208763*p[24]-171759266*p[50])/190944+(tr5*(-74081361*pe[11]+48587370*pe[14]-85879633*pe[49]))/381888},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-148162722*p[11]+97174740*p[14]-38208763*p[24]-171759266*p[50])/190944+(tr5*(-74081361*pe[11]+48587370*pe[14]-85879633*pe[49]))/381888},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(1998*p[11]-1872*p[14]+103*p[24]+1454*p[50])/312+(tr5*(999*pe[11]-936*pe[14]+727*pe[49]))/624},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],(2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(9*pe[11]+11*pe[49]))/39},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],(4*(18*p[11]+11*(p[24]+2*p[50])))/39+(2*tr5*(9*pe[11]+11*pe[49]))/39},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(150*p[11]+31*(p[24]+2*p[50]))/52+(tr5*(75*pe[11]+31*pe[49]))/104},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(-150*p[11]-31*(p[24]+2*p[50]))/104+(tr5*(-75*pe[11]-31*pe[49]))/208},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],(-2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(-9*pe[11]-11*pe[49]))/39},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],(-2*(18*p[11]+11*(p[24]+2*p[50])))/39+(tr5*(-9*pe[11]-11*pe[49]))/39},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],(18*p[11]+11*(p[24]+2*p[50]))/39+(tr5*(9*pe[11]+11*pe[49]))/78},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-1230*p[11]+1248*p[14]-67*p[24]-966*p[50])/312+tr5*((-205*pe[11])/208+pe[14]-(161*pe[49])/208)},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(-192*p[11]+156*p[14]-9*p[24]-122*p[50])/13+(tr5*(-96*pe[11]+78*pe[14]-61*pe[49]))/26},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(1230*p[11]-1248*p[14]+67*p[24]+966*p[50])/156+(tr5*(205*pe[11]-208*pe[14]+161*pe[49]))/104},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(1074*p[11]-624*p[14]+41*p[24]+498*p[50])/312+(tr5*(179*pe[11]-104*pe[14]+83*pe[49]))/208},
{F[1,1,8]*F[1,2,9]*tci[1,2],(-6*p[5])/5+(16*p[6])/5-p[7]/5+(27*p[8])/5-(189*p[11])/26+(81*p[14])/5-(557*p[24])/260+4*p[36]-(9*p[38])/5+p[42]+p[45]/5+(133*p[50])/26+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/260},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(23307*p[11]-19578*p[14]+10432*p[24]+37166*p[50])/312+(tr5*(23307*pe[11]-19578*pe[14]+37166*pe[49]))/1248},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],(10674*p[11]-7488*p[14]+751*p[24]+5506*p[50])/312+tr5*((1779*pe[11])/208-6*pe[14]+(2753*pe[49])/624)},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(-7614*p[11]+7020*p[14]-3340*p[24]-13765*p[50])/312+(tr5*(-7614*pe[11]+7020*pe[14]-13765*pe[49]))/1248},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(342*p[11]-612*p[14]+55*p[24]-194*p[50])/48+(tr5*(171*pe[11]-306*pe[14]-97*pe[49]))/96},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(1827*p[11]-1170*p[14]+941*p[24]+2558*p[50])/104+(tr5*(1827*pe[11]-1170*pe[14]+2558*pe[49]))/416},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(270*p[11]+468*p[14]-1941*p[24]-1906*p[50])/208+(tr5*(135*pe[11]+234*pe[14]-953*pe[49]))/416},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],(-8940*p[11]+7800*p[14]-1572*p[24]-8045*p[50])/156-(5*tr5*(1788*pe[11]-1560*pe[14]+1609*pe[49]))/624},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(13050*p[11]-9828*p[14]+16399*p[24]+22814*p[50])/416+(tr5*(6525*pe[11]-4914*pe[14]+11407*pe[49]))/832},
{F[1,1,9]*F[1,2,9]*tci[1,2],(-6*p[5])/5+(16*p[6])/5-p[7]/5+(27*p[8])/5-(189*p[11])/26+(81*p[14])/5-(557*p[24])/260+4*p[36]-(9*p[38])/5+p[42]+p[45]/5+(133*p[50])/26+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/260},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(7565*p[11]-6526*p[14]+3474*p[24]+12382*p[50])/104+(tr5*(7565*pe[11]-6526*pe[14]+12382*pe[49]))/416},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],(10962*p[11]-7488*p[14]+927*p[24]+5858*p[50])/312+tr5*((1827*pe[11])/208-6*pe[14]+(2929*pe[49])/624)},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(-6714*p[11]+7020*p[14]-3154*p[24]-13393*p[50])/312+(tr5*(-6714*pe[11]+7020*pe[14]-13393*pe[49]))/1248},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(3870*p[11]-7956*p[14]+363*p[24]-3226*p[50])/624+(tr5*(1935*pe[11]-3978*pe[14]-1613*pe[49]))/1248},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(1827*p[11]-1170*p[14]+941*p[24]+2558*p[50])/104+(tr5*(1827*pe[11]-1170*pe[14]+2558*pe[49]))/416},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(5730*p[11]-3588*p[14]-5555*p[24]-1854*p[50])/624+(tr5*(955*pe[11]-598*pe[14]-309*pe[49]))/416},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],(-10170*p[11]+9048*p[14]-1639*p[24]-9011*p[50])/156+(tr5*(-10170*pe[11]+9048*pe[14]-9011*pe[49]))/624},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(257226*p[11]-195156*p[14]+51131*p[24]+183746*p[50])/624+(tr5*(128613*pe[11]-97578*pe[14]+91873*pe[49]))/1248},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(501726*p[11]-383292*p[14]+54341*p[24]+316578*p[50])/1248+(tr5*(83621*pe[11]-63882*pe[14]+52763*pe[49]))/832},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(-150*p[11]-31*(p[24]+2*p[50]))/52+(tr5*(-75*pe[11]-31*pe[49]))/104},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(150*p[11]+31*(p[24]+2*p[50]))/52+(tr5*(75*pe[11]+31*pe[49]))/104},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(1230*p[11]-1248*p[14]+67*p[24]+966*p[50])/156+(tr5*(205*pe[11]-208*pe[14]+161*pe[49]))/104},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-1230*p[11]+1248*p[14]-67*p[24]-966*p[50])/156+(tr5*(-205*pe[11]+208*pe[14]-161*pe[49]))/104},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-17172*p[11]+11934*p[14]-2876*p[24]-15281*p[50])/156+(tr5*(-17172*pe[11]+11934*pe[14]-15281*pe[49]))/624},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-18852*p[11]+13182*p[14]-3036*p[24]-16433*p[50])/156+(tr5*(-18852*pe[11]+13182*pe[14]-16433*pe[49]))/624},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(-8*(105*p[11]-78*p[14]+10*p[24]+72*p[50]))/39-(2*tr5*(35*pe[11]-26*pe[14]+24*pe[49]))/13},
{F[2,1,1]*tci[1,2],-8*p[3]+tr5*(-3*pe[3]+pe[4]/4+2*pe[6]+6*pe[8]+36*pe[14]-4*pe[26]-2*pe[37]-2*pe[38]+pe[40]+8*pe[47]+4*pe[49])},
{F[1,1,1]*F[2,1,1]*tci[1,2],(-3100683090*p[11]+2018159520*p[14]-2797199957*p[24]-7602260626*p[50])/539136+(tr5*(-1550341545*pe[11]+1009079760*pe[14]-3801130313*pe[49]))/1078272},
{F[1,1,2]*F[2,1,1]*tci[1,2],(8622*p[11]-2921*p[24]-5634*p[50])/156+(3*tr5*(479*pe[11]-313*pe[49]))/104},
{F[1,1,3]*F[2,1,1]*tci[1,2],(-1485690546*p[11]+927154176*p[14]-957274637*p[24]-2723010850*p[50])/269568+(tr5*(-742845273*pe[11]+463577088*pe[14]-1361505425*pe[49]))/539136},
{F[1,1,4]*F[2,1,1]*tci[1,2],(-1586811450*p[11]+927060576*p[14]-827185337*p[24]-2427923194*p[50])/269568+(tr5*(-793405725*pe[11]+463530288*pe[14]-1213961597*pe[49]))/539136},
{F[1,1,5]*F[2,1,1]*tci[1,2],(745926*p[11]-570804*p[14]+131537*p[24]+545382*p[50])/624+(tr5*(124321*pe[11]-95134*pe[14]+90897*pe[49]))/416},
{F[1,1,6]*F[2,1,1]*tci[1,2],(76506*p[11]-39936*p[14]+26660*p[24]+93399*p[50])/468+(tr5*(25502*pe[11]-13312*pe[14]+31133*pe[49]))/624},
{F[1,1,7]*F[2,1,1]*tci[1,2],(1986*p[11]-34320*p[14]+42649*p[24]+110180*p[50])/1404+(tr5*(993*pe[11]-17160*pe[14]+55090*pe[49]))/2808},
{F[1,1,8]*F[2,1,1]*tci[1,2],(-399054642*p[11]+263823456*p[14]-192678853*p[24]-589209458*p[50])/269568+(tr5*(-199527321*pe[11]+131911728*pe[14]-294604729*pe[49]))/539136},
{F[1,1,9]*F[2,1,1]*tci[1,2],(1014*p[11]-816*p[14]-13*p[24]+406*p[50])/24+(tr5*(507*pe[11]-408*pe[14]+203*pe[49]))/48},
{F[1,1,10]*F[2,1,1]*tci[1,2],(83478*p[11]-50856*p[14]+29963*p[24]+93622*p[50])/1404+(tr5*(41739*pe[11]-25428*pe[14]+46811*pe[49]))/2808},
{F[2,1,2]*tci[1,2],(8*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/3+tr5*(pe[3]-pe[4]/6-(2*(pe[6]+3*pe[8]+18*pe[14]-pe[26]-pe[37]-pe[38]+4*pe[47]+2*pe[49]))/3)},
{F[1,1,1]*F[2,1,2]*tci[1,2],(-253521102*p[11]+177167328*p[14]-233960549*p[24]-637974202*p[50])/134784+(tr5*(-126760551*pe[11]+88583664*pe[14]-318987101*pe[49]))/269568},
{F[1,1,2]*F[2,1,2]*tci[1,2],(147*p[11]+40*p[24]-76*p[50])/39+tr5*((49*pe[11])/52-(19*pe[49])/39)},
{F[1,1,3]*F[2,1,2]*tci[1,2],(1635506598*p[11]-907606752*p[14]+796879895*p[24]+2362453222*p[50])/539136+(tr5*(817753299*pe[11]-453803376*pe[14]+1181226611*pe[49]))/1078272},
{F[1,1,4]*F[2,1,2]*tci[1,2],(253524678*p[11]-116002848*p[14]+15796847*p[24]+103089846*p[50])/179712+(tr5*(42254113*pe[11]-19333808*pe[14]+17181641*pe[49]))/119808},
{F[1,1,5]*F[2,1,2]*tci[1,2],(2159910*p[11]-1656252*p[14]+361871*p[24]+1520096*p[50])/5616+(tr5*(1079955*pe[11]-828126*pe[14]+760048*pe[49]))/11232},
{F[1,1,6]*F[2,1,2]*tci[1,2],(111918*p[11]-126204*p[14]+52387*p[24]+186258*p[50])/3744+(tr5*(18653*pe[11]-21034*pe[14]+31043*pe[49]))/2496},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-6918*p[11]+4368*p[14]-2490*p[24]-5929*p[50])/468+(tr5*(-6918*pe[11]+4368*pe[14]-5929*pe[49]))/1872},
{F[1,1,8]*F[2,1,2]*tci[1,2],(-472254558*p[11]+207506208*p[14]+68925533*p[24]+38376418*p[50])/539136+(tr5*(-236127279*pe[11]+103753104*pe[14]+19188209*pe[49]))/1078272},
{F[1,1,9]*F[2,1,2]*tci[1,2],(-80922*p[11]+39156*p[14]-3285*p[24]+43558*p[50])/3744+(tr5*(-40461*pe[11]+19578*pe[14]+21779*pe[49]))/7488},
{F[1,1,10]*F[2,1,2]*tci[1,2],(12270*p[11]-8892*p[14]+4647*p[24]+16574*p[50])/208+(tr5*(6135*pe[11]-4446*pe[14]+8287*pe[49]))/416},
{F[2,1,3]*tci[1,2],(4*p[3])/3-p[4]/6-(7*p[5])/5+(143*p[6])/45-(7*p[7])/30+(383*p[8])/60-(1047*p[11])/104+(2717*p[14])/180+(152323*p[24])/28080+(16*p[36])/3+(5*p[37])/9-(283*p[38])/180+(2*p[40])/3+(13*p[41])/18+(19*p[42])/36-(13*p[45])/180-(13*p[49])/18+(6631*p[50])/936+(tr5*(2340*pe[3]-390*pe[4]-1638*pe[5]-312*pe[6]-273*pe[7]+936*pe[8]-14985*pe[11]-4862*pe[14]+3120*pe[26]+6240*pe[36]+2210*pe[37]+338*pe[38]-390*pe[41]-702*pe[44]-1300*pe[47]+390*pe[48]+7425*pe[49]))/4680},
{F[1,1,1]*F[2,1,3]*tci[1,2],(12032*p[11]-10400*p[14]+6895*p[24]+22786*p[50])/208+(tr5*(6016*pe[11]-5200*pe[14]+11393*pe[49]))/416},
{F[1,1,2]*F[2,1,3]*tci[1,2],(30477006*p[11]-25408188*p[14]+9960727*p[24]+33047086*p[50])/67392+(tr5*(15238503*pe[11]-12704094*pe[14]+16523543*pe[49]))/134784},
{F[1,1,3]*F[2,1,3]*tci[1,2],(-181*p[11])/8+(45*p[14])/2-(545*(p[24]+4*p[50]))/48+(tr5*(-543*pe[11]+540*pe[14]-1090*pe[49]))/96},
{F[1,1,4]*F[2,1,3]*tci[1,2],(730524*p[11]-995280*p[14]+521437*p[24]+1305864*p[50])/5616+(tr5*(60877*pe[11]-82940*pe[14]+108822*pe[49]))/1872},
{F[1,1,5]*F[2,1,3]*tci[1,2],(-13402341*p[11]+9623718*p[14]-2370317*p[24]-9957677*p[50])/25272+(tr5*(-13402341*pe[11]+9623718*pe[14]-9957677*pe[49]))/101088},
{F[1,1,6]*F[2,1,3]*tci[1,2],(52926*p[11]-39260*p[14]-3753*p[24]+26502*p[50])/1248+(tr5*(26463*pe[11]-19630*pe[14]+13251*pe[49]))/2496},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-50070*p[11]+41184*p[14]-9885*p[24]-46316*p[50])/624+tr5*((-8345*pe[11])/416+(33*pe[14])/2-(11579*pe[49])/624)},
{F[1,1,8]*F[2,1,3]*tci[1,2],(7602*p[11]-5804*p[14]+2277*p[24]+6330*p[50])/32+(tr5*(3801*pe[11]-2902*pe[14]+3165*pe[49]))/64},
{F[1,1,9]*F[2,1,3]*tci[1,2],(23775606*p[11]-17295876*p[14]+2351735*p[24]+13948784*p[50])/50544+tr5*((48921*pe[11])/416-(12319*pe[14])/144+(871799*pe[49])/12636)},
{F[1,1,10]*F[2,1,3]*tci[1,2],(-113544*p[11]+70434*p[14]-15919*p[24]-86737*p[50])/936+(tr5*(-113544*pe[11]+70434*pe[14]-86737*pe[49]))/3744},
{F[1,2,6]*F[2,1,3]*tci[1,2],(-9558*p[11]+647244*p[14]-204871*p[24]-752422*p[50])/22464+(tr5*(-4779*pe[11]+323622*pe[14]-376211*pe[49]))/44928},
{F[1,1,1]*F[2,1,4]*tci[1,2],p[11]-p[24]/6-p[50]/3+(tr5*(pe[11]-pe[49]/3))/4},
{F[1,1,2]*F[2,1,4]*tci[1,2],(1319829*p[11]-1015482*p[14]+329928*p[24]+1217959*p[50])/2808+(tr5*(1319829*pe[11]-1015482*pe[14]+1217959*pe[49]))/11232},
{F[1,1,3]*F[2,1,4]*tci[1,2],(23*(6*p[11]-5*(p[24]+2*p[50])))/78+(23*tr5*(3*pe[11]-5*pe[49]))/156},
{F[1,1,4]*F[2,1,4]*tci[1,2],(4*(p[11]-3*(p[24]+2*p[50])))/13+(tr5*(pe[11]-6*pe[49]))/13},
{F[1,1,5]*F[2,1,4]*tci[1,2],(1312917*p[11]-1015482*p[14]+332880*p[24]+1226671*p[50])/2808+(tr5*(1312917*pe[11]-1015482*pe[14]+1226671*pe[49]))/11232},
{F[1,1,6]*F[2,1,4]*tci[1,2],(150*p[11]-47*p[24]-172*p[50])/78+(tr5*(75*pe[11]-86*pe[49]))/156},
{F[1,1,7]*F[2,1,4]*tci[1,2],(-330*p[11]+197*p[24]+472*p[50])/78+tr5*((-55*pe[11])/52+(59*pe[49])/39)},
{F[1,1,9]*F[2,1,4]*tci[1,2],(-108*p[11]+77*p[24]+193*p[50])/39+tr5*((-9*pe[11])/13+(193*pe[49])/156)},
{F[1,1,10]*F[2,1,4]*tci[1,2],(-18*p[11]-11*(p[24]+2*p[50]))/39+(tr5*(-9*pe[11]-11*pe[49]))/78},
{F[2,1,5]*tci[1,2],-2*p[3]-p[4]/8+(3*p[24]-2*p[26]+p[40])/2+(tr5*(-3*pe[3]+pe[4]/8+2*pe[6]+6*pe[8]+36*pe[14]-5*pe[26]-2*pe[37]-2*pe[38]+(3*pe[40])/2+8*pe[47]+4*pe[49]))/4},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-8292*p[11]+5460*p[14]-3763*p[24]-12024*p[50])/156+(tr5*(-691*pe[11]+455*pe[14]-1002*pe[49]))/52},
{F[1,1,2]*F[2,1,5]*tci[1,2],(1890*p[11]-353*p[24]-810*p[50])/104+(135*tr5*(7*pe[11]-3*pe[49]))/208},
{F[1,1,3]*F[2,1,5]*tci[1,2],(6106662*p[11]-4155840*p[14]+930505*p[24]+4240426*p[50])/7488+(tr5*(3053331*pe[11]-2077920*pe[14]+2120213*pe[49]))/14976},
{F[1,1,4]*F[2,1,5]*tci[1,2],(162*p[11]+12*p[14]-47*p[24]-60*p[50])/8+(3*tr5*(27*pe[11]+2*(pe[14]-5*pe[49])))/16},
{F[1,1,5]*F[2,1,5]*tci[1,2],(401850*p[11]-284040*p[14]+55841*p[24]+252770*p[50])/576+(5*tr5*(40185*pe[11]-28404*pe[14]+25277*pe[49]))/1152},
{F[1,1,6]*F[2,1,5]*tci[1,2],(-78*p[11]+48*p[14]+45*p[24]+100*p[50])/8+(tr5*(-39*pe[11]+24*pe[14]+50*pe[49]))/16},
{F[1,1,7]*F[2,1,5]*tci[1,2],(-318*p[11]-156*p[14]+681*p[24]+1609*p[50])/78+(tr5*(-318*pe[11]-156*pe[14]+1609*pe[49]))/312},
{F[1,1,8]*F[2,1,5]*tci[1,2],(146634*p[11]-114816*p[14]+20025*p[24]+79570*p[50])/2496+(tr5*(73317*pe[11]-57408*pe[14]+39785*pe[49]))/4992},
{F[1,1,9]*F[2,1,5]*tci[1,2],(295*p[11])/13-14*p[14]-(17*p[24])/52-(623*p[50])/78+tr5*((295*pe[11])/52-(7*pe[14])/2-(623*pe[49])/312)},
{F[1,1,10]*F[2,1,5]*tci[1,2],(3*(261*p[11]-130*p[14]+62*p[24]+228*p[50]))/26+(3*tr5*(261*pe[11]-130*pe[14]+228*pe[49]))/104},
{F[1,2,7]*F[2,1,5]*tci[1,2],(73071*p[11]-38610*p[14]+18557*p[24]+76868*p[50])/1872+(tr5*(73071*pe[11]-38610*pe[14]+76868*pe[49]))/7488},
{F[2,1,6]*tci[1,2],-2*p[3]+p[4]/4-4*p[6]-(9*p[8])/2-(135*p[11])/52-(27*p[14])/2+(589*p[24])/104+p[37]+(3*p[38])/2-p[40]-p[41]-p[42]/2-p[45]/2+p[49]+(95*p[50])/52+(tr5*(-6*pe[3]+pe[4]+6*pe[8]+36*pe[14]-8*pe[26]-2*pe[37]-2*pe[38]+8*pe[47]+8*pe[49]))/8},
{F[1,1,1]*F[2,1,6]*tci[1,2],(-630*p[11]+312*p[14]+135*p[24]-250*p[50])/39+tr5*((-105*pe[11])/26+2*pe[14]-(125*pe[49])/78)},
{F[1,1,2]*F[2,1,6]*tci[1,2],(-180*p[11]-780*p[14]-6*p[24]+547*p[50])/78+(tr5*(-180*pe[11]-780*pe[14]+547*pe[49]))/312},
{F[1,1,3]*F[2,1,6]*tci[1,2],(15402*p[11]-14352*p[14]+11033*p[24]+38680*p[50])/936+(tr5*(7701*pe[11]-7176*pe[14]+19340*pe[49]))/1872},
{F[1,1,4]*F[2,1,6]*tci[1,2],(-9684426*p[11]+5048160*p[14]-2071257*p[24]-5514326*p[50])/95472+(tr5*(-4842213*pe[11]+2524080*pe[14]-2757163*pe[49]))/190944},
{F[1,1,5]*F[2,1,6]*tci[1,2],(570*p[11]-59*p[24]-534*p[50])/104+(3*tr5*(95*pe[11]-89*pe[49]))/208},
{F[1,1,6]*F[2,1,6]*tci[1,2],(4193076*p[11]-3081975*p[14]-793077*p[24]+1819196*p[50])/15912+(tr5*(4193076*pe[11]-3081975*pe[14]+1819196*pe[49]))/63648},
{F[1,1,7]*F[2,1,6]*tci[1,2],(48246144*p[11]-32560905*p[14]+32288535*p[24]+97627438*p[50])/95472+(tr5*(48246144*pe[11]-32560905*pe[14]+97627438*pe[49]))/381888},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-84066*p[11]+56316*p[14]-29005*p[24]-59882*p[50])/1872+(tr5*(-42033*pe[11]+28158*pe[14]-29941*pe[49]))/3744},
{F[1,1,9]*F[2,1,6]*tci[1,2],(25854*p[11]-7956*p[14]+555*p[24]-2998*p[50])/624+(tr5*(12927*pe[11]-3978*pe[14]-1499*pe[49]))/1248},
{F[1,1,10]*F[2,1,6]*tci[1,2],(362343*p[11]-249288*p[14]+111532*p[24]+445650*p[50])/936+(tr5*(120781*pe[11]-83096*pe[14]+148550*pe[49]))/1248},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-15217638*p[11]+9465105*p[14]-29*(162753*p[24]+565382*p[50]))/95472+(tr5*(-15217638*pe[11]+9465105*pe[14]-16396078*pe[49]))/381888},
{F[2,1,7]*tci[1,2],p[4]/4+p[24]-2*p[50]+(tr5*(pe[4]-8*pe[49]))/16},
{F[1,1,1]*F[2,1,7]*tci[1,2],(-12*p[11]-3*p[24]-19*p[50])/39+(tr5*(-12*pe[11]-19*pe[49]))/156},
{F[1,1,2]*F[2,1,7]*tci[1,2],(-570*p[11]+33*p[24]+482*p[50])/78+(tr5*(-285*pe[11]+241*pe[49]))/156},
{F[1,1,3]*F[2,1,7]*tci[1,2],(1098*p[11]-83*p[24]-764*p[50])/234+(tr5*(549*pe[11]-382*pe[49]))/468},
{F[1,1,4]*F[2,1,7]*tci[1,2],(-30*p[11]-p[24]-2*p[50])/26+(tr5*(-15*pe[11]-pe[49]))/52},
{F[1,1,5]*F[2,1,7]*tci[1,2],(544638882*p[11]-400503246*p[14]+46067673*p[24]+365168522*p[50])/1145664+(tr5*(272319441*pe[11]-200251623*pe[14]+182584261*pe[49]))/2291328},
{F[1,1,6]*F[2,1,7]*tci[1,2],(-648*p[11]+59*p[24]+521*p[50])/117+(tr5*(-648*pe[11]+521*pe[49]))/468},
{F[1,1,7]*F[2,1,7]*tci[1,2],(547635234*p[11]-400503246*p[14]+45989337*p[24]+361829450*p[50])/1145664+(tr5*(273817617*pe[11]-200251623*pe[14]+180914725*pe[49]))/2291328},
{F[1,1,8]*F[2,1,7]*tci[1,2],(114*p[11]-17*p[24]-60*p[50])/39+(tr5*(19*pe[11]-10*pe[49]))/26},
{F[1,1,9]*F[2,1,7]*tci[1,2],(2*(30*p[11]+p[24]-37*p[50]))/39+(tr5*(30*pe[11]-37*pe[49]))/78},
{F[1,1,10]*F[2,1,7]*tci[1,2],(594*p[11]-p[24]-106*p[50])/234+(tr5*(297*pe[11]-53*pe[49]))/468},
{F[2,1,8]*tci[1,2],(4*p[3])/3-p[4]/6+4*p[6]+6*p[8]+(45*p[11])/13+18*p[14]-(433*p[24])/78-(4*p[37])/3-2*p[38]+(5*p[40])/3+(4*p[41])/3+(2*p[42])/3+(2*p[45])/3-(4*p[49])/3-(173*p[50])/39+(tr5*(6*pe[3]-pe[4]+8*pe[26]+3*pe[40]-14*pe[49]))/12},
{F[1,1,1]*F[2,1,8]*tci[1,2],(1689600*p[11]-1546935*p[14]+88898*p[24]+2059520*p[50])/15912+(5*tr5*(337920*pe[11]-309387*pe[14]+411904*pe[49]))/63648},
{F[1,1,2]*F[2,1,8]*tci[1,2],(1350*p[11]+1560*p[14]+253*p[24]-157*p[50])/234+tr5*((75*pe[11])/52+(5*pe[14])/3-(157*pe[49])/936)},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-23730*p[11]+28704*p[14]-22891*p[24]-84314*p[50])/2808+(tr5*(-11865*pe[11]+14352*pe[14]-42157*pe[49]))/5616},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-546342*p[11]+487404*p[14]-23081*p[24]-597818*p[50])/2448+(tr5*(-273171*pe[11]+243702*pe[14]-298909*pe[49]))/4896},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-594*p[11])/13+28*p[14]+(-10624*p[24]-19597*p[50])/468+tr5*((-297*pe[11])/26+7*pe[14]-(19597*pe[49])/1872)},
{F[1,1,6]*F[2,1,8]*tci[1,2],(80173902*p[11]+34177728*p[14]+151493619*p[24]+59799878*p[50])/1145664+(tr5*(40086951*pe[11]+17088864*pe[14]+29899939*pe[49]))/2291328},
{F[1,1,7]*F[2,1,8]*tci[1,2],(118713486*p[11]-60262878*p[14]-36992369*p[24]-86056954*p[50])/381888+(tr5*(59356743*pe[11]-30131439*pe[14]-43028477*pe[49]))/763776},
{F[1,1,8]*F[2,1,8]*tci[1,2],(-2546952*p[11]+2752581*p[14]+1198706*p[24]-2796920*p[50])/47736+(tr5*(-2546952*pe[11]+2752581*pe[14]-2796920*pe[49]))/190944},
{F[1,1,9]*F[2,1,8]*tci[1,2],(-1390*p[11]-1664*p[14]+127*p[24]+540*p[50])/312+(tr5*(-695*pe[11]-832*pe[14]+270*pe[49]))/624},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-2071002*p[11]+1337856*p[14]-505069*p[24]-2217630*p[50])/5616+(tr5*(-345167*pe[11]+222976*pe[14]-369605*pe[49]))/3744},
{F[2,1,9]*tci[1,2],(-32*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/6+tr5*(-2*pe[3]+(5*pe[4])/24+(8*pe[6]+24*pe[8]+144*pe[14]-14*pe[26]-8*pe[37]-8*pe[38]+3*pe[40]+32*pe[47]+16*pe[49])/6)},
{F[1,1,1]*F[2,1,9]*tci[1,2],(-561418782*p[11]+415695072*p[14]-667661651*p[24]-1771135614*p[50])/179712+(tr5*(-93569797*pe[11]+69282512*pe[14]-295189269*pe[49]))/119808},
{F[1,1,2]*F[2,1,9]*tci[1,2],(8058*p[11]-2659*p[24]-4902*p[50])/156+(tr5*(1343*pe[11]-817*pe[49]))/104},
{F[1,1,3]*F[2,1,9]*tci[1,2],(-2061966*p[11]+1415544*p[14]-2010303*p[24]-5248118*p[50])/11232+(tr5*(-1030983*pe[11]+707772*pe[14]-2624059*pe[49]))/22464},
{F[1,1,4]*F[2,1,9]*tci[1,2],(-228421374*p[11]+133053024*p[14]-175735615*p[24]-480084806*p[50])/134784+(tr5*(-114210687*pe[11]+66526512*pe[14]-240042403*pe[49]))/269568},
{F[1,1,5]*F[2,1,9]*tci[1,2],(2163042*p[11]-1656252*p[14]+358559*p[24]+1514174*p[50])/5616+(tr5*(1081521*pe[11]-828126*pe[14]+757087*pe[49]))/11232},
{F[1,1,6]*F[2,1,9]*tci[1,2],(11046*p[11]+11076*p[14]-13053*p[24]-32762*p[50])/624+(tr5*(5523*pe[11]+5538*pe[14]-16381*pe[49]))/1248},
{F[1,1,7]*F[2,1,9]*tci[1,2],(85386*p[11]-66768*p[14]+17687*p[24]+77650*p[50])/1404+(tr5*(42693*pe[11]-33384*pe[14]+38825*pe[49]))/2808},
{F[1,1,8]*F[2,1,9]*tci[1,2],(-289877142*p[11]+147439968*p[14]+1388609*p[24]-64718262*p[50])/179712+(tr5*(-48312857*pe[11]+24573328*pe[14]-10786377*pe[49]))/119808},
{F[1,1,9]*F[2,1,9]*tci[1,2],(-203754*p[11]+98124*p[14]-42573*p[24]-12554*p[50])/1872+(tr5*(-101877*pe[11]+49062*pe[14]-6277*pe[49]))/3744},
{F[1,1,10]*F[2,1,9]*tci[1,2],(144678*p[11]-110292*p[14]+61487*p[24]+217822*p[50])/2808+(tr5*(72339*pe[11]-55146*pe[14]+108911*pe[49]))/5616},
{F[2,1,10]*tci[1,2],-2*p[3]+p[4]/2-6*p[6]-(19*p[8])/2-(135*p[11])/26-27*p[14]+(5509*p[24])/468-(8*p[26])/3+2*p[37]+3*p[38]-2*p[40]-2*p[41]-p[42]-p[45]+2*p[49]+(199*p[50])/26+(tr5*(-36*pe[3]+9*pe[4]-6*pe[8]-80*pe[26]-12*pe[40]+96*pe[49]))/48},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-1922*p[11]+1352*p[14]-2112*p[24]-4705*p[50])/156+(tr5*(-1922*pe[11]+1352*pe[14]-4705*pe[49]))/624},
{F[1,1,2]*F[2,1,10]*tci[1,2],(-990*p[11]-1536*p[14]-161*p[24]+182*p[50])/144+(tr5*(-495*pe[11]-768*pe[14]+91*pe[49]))/288},
{F[1,1,3]*F[2,1,10]*tci[1,2],(21894*p[11]-28704*p[14]+23134*p[24]+86321*p[50])/2808+(tr5*(21894*pe[11]-28704*pe[14]+86321*pe[49]))/11232},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-38398056*p[11]+3724851*p[14]-36074586*p[24]-75851572*p[50])/572832+(tr5*(-38398056*pe[11]+3724851*pe[14]-75851572*pe[49]))/2291328},
{F[1,1,5]*F[2,1,10]*tci[1,2],(2158722*p[11]-1804608*p[14]+67837*p[24]+1090042*p[50])/3888+(tr5*(1079361*pe[11]-902304*pe[14]+545021*pe[49]))/7776},
{F[1,1,6]*F[2,1,10]*tci[1,2],(2233123614*p[11]-1555806798*p[14]+494342477*p[24]+2484761354*p[50])/3436992+(tr5*(1116561807*pe[11]-777903399*pe[14]+1242380677*pe[49]))/6873984},
{F[1,1,7]*F[2,1,10]*tci[1,2],(18972558*p[11]-18905634*p[14]+22048261*p[24]+62861458*p[50])/88128+(11*tr5*(862389*pe[11]-859347*pe[14]+2857339*pe[49]))/176256},
{F[1,1,8]*F[2,1,10]*tci[1,2],(129885726*p[11]-138027201*p[14]-55207491*p[24]-12521914*p[50])/572832+(tr5*(129885726*pe[11]-138027201*pe[14]-12521914*pe[49]))/2291328},
{F[1,1,9]*F[2,1,10]*tci[1,2],(3305*p[11])/312+6*p[14]+(151*p[24])/624-(787*p[50])/234+(tr5*(9915*pe[11]+5616*pe[14]-3148*pe[49]))/3744},
{F[1,1,10]*F[2,1,10]*tci[1,2],(148162722*p[11]-97174740*p[14]+38208763*p[24]+171759266*p[50])/190944+(tr5*(74081361*pe[11]-48587370*pe[14]+85879633*pe[49]))/381888},
{F[1,2,8]*F[2,1,10]*tci[1,2],(-864450*p[11]+961506*p[14]+303881*p[24]-173122*p[50])/11232+(tr5*(-432225*pe[11]+480753*pe[14]-86561*pe[49]))/22464},
{F[2,1,11]*tci[1,2],(-312*p[5]+832*p[6]-52*p[7]+1404*p[8]-1890*p[11]+4212*p[14]-557*p[24]+1040*p[36]-468*p[38]+390*p[41]+260*p[42]+52*p[45]+1330*p[50])/390+(tr5*(-156*pe[5]-104*pe[6]-26*pe[7]+312*pe[8]-1620*pe[11]+3276*pe[14]+520*pe[36]-104*pe[38]-65*pe[41]-104*pe[44]+1040*pe[47]+260*pe[48]+1140*pe[49]))/780},
{F[1,1,1]*F[2,1,11]*tci[1,2],(-70830*p[11]+55536*p[14]-19287*p[24]-46985*p[50])/468+(tr5*(-70830*pe[11]+55536*pe[14]-46985*pe[49]))/1872},
{F[1,1,2]*F[2,1,11]*tci[1,2],(2484681*p[11]-1911234*p[14]+689196*p[24]+2218387*p[50])/2808+(tr5*(2484681*pe[11]-1911234*pe[14]+2218387*pe[49]))/11232},
{F[1,1,3]*F[2,1,11]*tci[1,2],(-7362*p[11]+7020*p[14]-3862*p[24]-14809*p[50])/468+(tr5*(-7362*pe[11]+7020*pe[14]-14809*pe[49]))/1872},
{F[1,1,4]*F[2,1,11]*tci[1,2],(366270*p[11]-297180*p[14]+121721*p[24]+324614*p[50])/1872+(tr5*(183135*pe[11]-148590*pe[14]+162307*pe[49]))/3744},
{F[1,1,5]*F[2,1,11]*tci[1,2],(765*p[11]-234*p[14]+812*p[24]+3002*p[50])/156+(tr5*(765*pe[11]-234*pe[14]+3002*pe[49]))/624},
{F[1,1,6]*F[2,1,11]*tci[1,2],(52086*p[11]-47580*p[14]-869*p[24]+28422*p[50])/1872+(tr5*(8681*pe[11]-7930*pe[14]+4737*pe[49]))/1248},
{F[1,1,7]*F[2,1,11]*tci[1,2],(-2530*p[11]+2288*p[14]-587*p[24]-2734*p[50])/52+(tr5*(-1265*pe[11]+1144*pe[14]-1367*pe[49]))/104},
{F[1,1,8]*F[2,1,11]*tci[1,2],(663810*p[11]-529620*p[14]+210159*p[24]+572210*p[50])/1872+(5*tr5*(66381*pe[11]-52962*pe[14]+57221*pe[49]))/3744},
{F[1,1,9]*F[2,1,11]*tci[1,2],(625548*p[11]-485736*p[14]+155223*p[24]+533192*p[50])/432+(tr5*(156387*pe[11]-121434*pe[14]+133298*pe[49]))/432},
{F[1,1,10]*F[2,1,11]*tci[1,2],(-84870*p[11]+61308*p[14]-11383*p[24]-54382*p[50])/936+(tr5*(-42435*pe[11]+30654*pe[14]-27191*pe[49]))/1872},
{F[2,1,12]*tci[1,2],(-6*p[5])/5+(16*p[6])/5-p[7]/5+(27*p[8])/5-(189*p[11])/26+(81*p[14])/5-(557*p[24])/260+4*p[36]-(9*p[38])/5+p[42]+p[45]/5+(133*p[50])/26+(tr5*(-78*pe[5]-52*pe[6]-13*pe[7]+156*pe[8]-810*pe[11]+1638*pe[14]+260*pe[36]-52*pe[38]-130*pe[41]-52*pe[44]+520*pe[47]+130*pe[48]+570*pe[49]))/260},
{F[1,1,1]*F[2,1,12]*tci[1,2],(27915*p[11]-23322*p[14]+10648*p[24]+40094*p[50])/312+(tr5*(27915*pe[11]-23322*pe[14]+40094*pe[49]))/1248},
{F[1,1,2]*F[2,1,12]*tci[1,2],(10674*p[11]-7488*p[14]+751*p[24]+5506*p[50])/312+tr5*((1779*pe[11])/208-6*pe[14]+(2753*pe[49])/624)},
{F[1,1,3]*F[2,1,12]*tci[1,2],(-7614*p[11]+7020*p[14]-3340*p[24]-13765*p[50])/312+(tr5*(-7614*pe[11]+7020*pe[14]-13765*pe[49]))/1248},
{F[1,1,4]*F[2,1,12]*tci[1,2],(342*p[11]-612*p[14]+55*p[24]-194*p[50])/48+(tr5*(171*pe[11]-306*pe[14]-97*pe[49]))/96},
{F[1,1,5]*F[2,1,12]*tci[1,2],(1827*p[11]-1170*p[14]+941*p[24]+2558*p[50])/104+(tr5*(1827*pe[11]-1170*pe[14]+2558*pe[49]))/416},
{F[1,1,6]*F[2,1,12]*tci[1,2],(270*p[11]+468*p[14]-1941*p[24]-1906*p[50])/208+(tr5*(135*pe[11]+234*pe[14]-953*pe[49]))/416},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-937*p[11])/13+62*p[14]-(140*p[24])/13-(9509*p[50])/156+tr5*((-937*pe[11])/52+(31*pe[14])/2-(9509*pe[49])/624)},
{F[1,1,8]*F[2,1,12]*tci[1,2],(123600*p[11]-98280*p[14]+64739*p[24]+137720*p[50])/624+(5*tr5*(3090*pe[11]-2457*pe[14]+3443*pe[49]))/312},
{F[1,1,9]*F[2,1,12]*tci[1,2],(146529*p[11]-114114*p[14]+33015*p[24]+114013*p[50])/312+(tr5*(146529*pe[11]-114114*pe[14]+114013*pe[49]))/1248},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-17172*p[11]+11934*p[14]-2876*p[24]-15281*p[50])/156+(tr5*(-17172*pe[11]+11934*pe[14]-15281*pe[49]))/624},
{F[1,2,9]*F[2,1,12]*tci[1,2],(-48618*p[11]+35724*p[14]-643*p[24]-24998*p[50])/624+(tr5*(-24309*pe[11]+17862*pe[14]-12499*pe[49]))/1248},
{F[2,1,13]*tci[1,2],(216*p[5]-176*p[6]-24*p[7]-132*p[8]+270*p[11]-396*p[14]+11*p[24]-160*p[36]+44*p[38]-60*p[42]+4*p[45]-190*p[50])/120+(tr5*(351*pe[5]+104*pe[6]-39*pe[7]+78*pe[8]+945*pe[11]-1521*pe[14]-260*pe[36]-26*pe[38]+195*pe[41]+104*pe[44]-780*pe[47]-195*pe[48]-665*pe[49]))/780},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-19980*p[11]+20592*p[14]-21661*p[24]-62302*p[50])/1872+(tr5*(-9990*pe[11]+10296*pe[14]-31151*pe[49]))/3744},
{F[1,1,2]*F[2,1,13]*tci[1,2],(-3228*p[11]+3744*p[14]-274*p[24]-2147*p[50])/312+tr5*((-269*pe[11])/104+3*pe[14]-(2147*pe[49])/1248)},
{F[1,1,3]*F[2,1,13]*tci[1,2],(-317270448*p[11]+244354968*p[14]-52530449*p[24]-217356926*p[50])/572832+(tr5*(-158635224*pe[11]+122177484*pe[14]-108678463*pe[49]))/1145664},
{F[1,1,4]*F[2,1,13]*tci[1,2],(3748980*p[11]-2515578*p[14]+1093921*p[24]+4531014*p[50])/15912+(tr5*(624830*pe[11]-419263*pe[14]+755169*pe[49]))/10608},
{F[1,1,5]*F[2,1,13]*tci[1,2],(678*p[11]-360*p[14]+247*p[24]+648*p[50])/96+(tr5*(113*pe[11]-60*pe[14]+108*pe[49]))/64},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-46649766*p[11]+29817684*p[14]-49055869*p[24]-157802226*p[50])/1145664+(tr5*(-7774961*pe[11]+4969614*pe[14]-26300371*pe[49]))/763776},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-5*(833178*p[11]-712374*p[14]+1529738*p[24]+4198549*p[50]))/31824-(5*tr5*(833178*pe[11]-712374*pe[14]+4198549*pe[49]))/127296},
{F[1,1,8]*F[2,1,13]*tci[1,2],(-5190*p[11]-12012*p[14]-4359*p[24]-32638*p[50])/3744+(tr5*(-2595*pe[11]-6006*pe[14]-16319*pe[49]))/7488},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-16418556*p[11]+11746410*p[14]-3984272*p[24]-16445441*p[50])/16848+(tr5*(-16418556*pe[11]+11746410*pe[14]-16445441*pe[49]))/67392},
{F[1,1,10]*F[2,1,13]*tci[1,2],(129593976*p[11]-60698352*p[14]-27861966*p[24]-3514307*p[50])/286416+(tr5*(129593976*pe[11]-60698352*pe[14]-3514307*pe[49]))/1145664},
{F[1,2,2]*F[2,1,13]*tci[1,2],(2232306*p[11]-1762644*p[14]+537647*p[24]+2134118*p[50])/7488+(tr5*(1116153*pe[11]-881322*pe[14]+1067059*pe[49]))/14976},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-930*p[11]+636*p[14]-463*p[24]-1542*p[50])/36+(tr5*(-155*pe[11]+106*pe[14]-257*pe[49]))/24},
{F[1,1,2]*F[2,1,14]*tci[1,2],(-20*p[11]+104*p[14]+8*p[24]-75*p[50])/26+tr5*((-5*pe[11])/26+pe[14]-(75*pe[49])/104)},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-7113*p[11]+5226*p[14]-1801*p[24]-5058*p[50])/234+(tr5*(-2371*pe[11]+1742*pe[14]-1686*pe[49]))/312},
{F[1,1,4]*F[2,1,14]*tci[1,2],(1727358*p[11]-744744*p[14]-1709059*p[24]-3228006*p[50])/31824+(tr5*(287893*pe[11]-124124*pe[14]-538001*pe[49]))/21216},
{F[1,1,5]*F[2,1,14]*tci[1,2],(486*p[11]-67*p[24]-472*p[50])/312+(tr5*(243*pe[11]-236*pe[49]))/624},
{F[1,1,6]*F[2,1,14]*tci[1,2],(638817372*p[11]-423901296*p[14]+159063859*p[24]+687580750*p[50])/572832+(tr5*(319408686*pe[11]-211950648*pe[14]+343790375*pe[49]))/1145664},
{F[1,1,7]*F[2,1,14]*tci[1,2],(236550*p[11]-671424*p[14]+2714745*p[24]+6930470*p[50])/31824+(tr5*(118275*pe[11]-335712*pe[14]+3465235*pe[49]))/63648},
{F[1,1,8]*F[2,1,14]*tci[1,2],(951*p[11]-975*p[14]+150*p[24]-896*p[50])/234+(tr5*(951*pe[11]-975*pe[14]-896*pe[49]))/936},
{F[1,1,9]*F[2,1,14]*tci[1,2],(48090*p[11]-37284*p[14]+18555*p[24]+68024*p[50])/936+(tr5*(24045*pe[11]-18642*pe[14]+34012*pe[49]))/1872},
{F[1,1,10]*F[2,1,14]*tci[1,2],(626093892*p[11]-414449568*p[14]+152227207*p[24]+661034638*p[50])/572832+(tr5*(313046946*pe[11]-207224784*pe[14]+330517319*pe[49]))/1145664},
{F[2,1,15]*tci[1,2],p[45]+(tr5*pe[44])/4},
{F[1,1,1]*F[2,1,15]*tci[1,2],(-47*p[11])/26+p[14]+(-311*p[24]-830*p[50])/156+(tr5*(-141*pe[11]+78*pe[14]-415*pe[49]))/312},
{F[1,1,2]*F[2,1,15]*tci[1,2],-9*p[11]+10*p[14]-(3*p[24])/2-(23*p[50])/3+(tr5*(-27*pe[11]+30*pe[14]-23*pe[49]))/12},
{F[1,1,3]*F[2,1,15]*tci[1,2],(621*p[11]-546*p[14]+139*p[24]+512*p[50])/39+(tr5*(621*pe[11]-546*pe[14]+512*pe[49]))/156},
{F[1,1,4]*F[2,1,15]*tci[1,2],(-270*p[11]+156*p[14]-61*p[24]-18*p[50])/78+(tr5*(-45*pe[11]+26*pe[14]-3*pe[49]))/52},
{F[1,1,5]*F[2,1,15]*tci[1,2],(-2*(6*p[11]-5*(p[24]+2*p[50])))/13+(tr5*(-3*pe[11]+5*pe[49]))/13},
{F[1,1,6]*F[2,1,15]*tci[1,2],(-3102*p[11]+2964*p[14]-665*p[24]-3202*p[50])/156+(tr5*(-1551*pe[11]+1482*pe[14]-1601*pe[49]))/312},
{F[1,1,7]*F[2,1,15]*tci[1,2],(792*p[11]-624*p[14]+211*p[24]+890*p[50])/78+tr5*((33*pe[11])/13-2*pe[14]+(445*pe[49])/156)},
{F[1,1,8]*F[2,1,15]*tci[1,2],(786*p[11]-780*p[14]+125*p[24]+42*p[50])/156+(tr5*(131*pe[11]-130*pe[14]+7*pe[49]))/104},
{F[1,1,9]*F[2,1,15]*tci[1,2],(226290897*p[11]-151886826*p[14]+67497791*p[24]+262112702*p[50])/286416+(tr5*(226290897*pe[11]-151886826*pe[14]+262112702*pe[49]))/1145664},
{F[1,1,10]*F[2,1,15]*tci[1,2],(227425545*p[11]-153318906*p[14]+67697915*p[24]+264231446*p[50])/286416+(tr5*(227425545*pe[11]-153318906*pe[14]+264231446*pe[49]))/1145664},
{tci[1,1]^2*tci[1,2],(-234000*p[3]+16965*p[4]-11232*p[5]-85488*p[6]-8892*p[7]-141336*p[8]-485190*p[11]+235092*p[14]+149213*p[24]+117000*p[26]+112320*p[36]+106080*p[37]-31668*p[38]-95940*p[40]-95160*p[41]-38220*p[42]-22308*p[45]+95160*p[49]+453750*p[50])/168480+tr5*((-25*pe[3])/48+(79*pe[4])/1152+(-936*pe[5]+25116*pe[6]-741*pe[7]+56277*pe[8]-23895*pe[11]+341926*pe[14]-29250*pe[26]+9360*pe[36]-10660*pe[37]-25324*pe[38]+1755*pe[40]-1560*pe[41]+1326*pe[44]+52520*pe[47]+1560*pe[48]+65175*pe[49])/56160)},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(-1663788234*p[11]+749679216*p[14]-907081163*p[24]-2574022102*p[50])/1617408+(tr5*(-831894117*pe[11]+374839608*pe[14]-1287011051*pe[49]))/3234816},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(-294683598*p[11]+215214012*p[14]-55424431*p[24]-225434086*p[50])/539136+(tr5*(-147341799*pe[11]+107607006*pe[14]-112717043*pe[49]))/1078272},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(-40112875026*p[11]+21349577184*p[14]-17645509301*p[24]-43157465138*p[50])/146644992+(tr5*(-20056437513*pe[11]+10674788592*pe[14]-21578732569*pe[49]))/293289984},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(-33739950294*p[11]+32654166480*p[14]+7021844057*p[24]-3493624822*p[50])/109983744+(tr5*(-16869975147*pe[11]+16327083240*pe[14]-1746812411*pe[49]))/219967488},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(7660428570*p[11]-6267760200*p[14]+2576955661*p[24]+7735356682*p[50])/54991872+(tr5*(3830214285*pe[11]-3133880100*pe[14]+3867678341*pe[49]))/109983744},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-98178843402*p[11]+63542922768*p[14]-30014996197*p[24]-104636035954*p[50])/164975616+(tr5*(-49089421701*pe[11]+31771461384*pe[14]-52318017977*pe[49]))/329951232},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(479970102*p[11]-374333388*p[14]+25960035*p[24]+247816550*p[50])/1617408+(tr5*(239985051*pe[11]-187166694*pe[14]+123908275*pe[49]))/3234816},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(411655461402*p[11]-252219570720*p[14]+70554533001*p[24]+331850977466*p[50])/439934976+(tr5*(205827730701*pe[11]-126109785360*pe[14]+165925488733*pe[49]))/879869952},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(14508194526*p[11]-13174190172*p[14]+2169690905*p[24]+2537265494*p[50])/82487808+(tr5*(7254097263*pe[11]-6587095086*pe[14]+1268632747*pe[49]))/164975616},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(20280950850*p[11]-13520033124*p[14]+4611964111*p[24]+19767079542*p[50])/27495936+(tr5*(3380158475*pe[11]-2253338854*pe[14]+3294513257*pe[49]))/18330624},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(-134591364*p[11]+109829304*p[14]-7369667*p[24]-26986634*p[50])/1145664+(tr5*(-67295682*pe[11]+54914652*pe[14]-13493317*pe[49]))/2291328},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-34589940*p[11]+19531551*p[14]-8120712*p[24]-23827444*p[50])/286416+(tr5*(-34589940*pe[11]+19531551*pe[14]-23827444*pe[49]))/1145664},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-1831878*p[11]+1758636*p[14]-900151*p[24]-2319862*p[50])/10368+(tr5*(-915939*pe[11]+879318*pe[14]-1159931*pe[49]))/20736},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(249453*p[11]-166266*p[14]+31211*p[24]+155300*p[50])/576+(tr5*(249453*pe[11]-166266*pe[14]+155300*pe[49]))/2304},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(-104362314*p[11]+142827204*p[14]+90003133*p[24]+79846830*p[50])/1145664+(tr5*(-17393719*pe[11]+23804534*pe[14]+13307805*pe[49]))/763776},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(403950*p[11]-341952*p[14]+238729*p[24]+511102*p[50])/3744+(tr5*(201975*pe[11]-170976*pe[14]+255551*pe[49]))/7488},
{eps5*tci[1,1]^3*tci[1,2],(81*p[12]-32*p[13]+20*p[51])/432+(tr5*(81*pe[12]-32*pe[13]-68*pe[17]+20*pe[50]))/1728},
{eps5*tci[1,1]^2*tci[2,1],(81*p[12]-32*p[13]-7*p[51])/24+(tr5*(81*pe[12]-32*pe[13]-68*pe[17]-7*pe[50]))/96},
{eps5*tci[1,2]*tci[2,1],-2*p[9]+2*p[10]+(tr5*(-pe[9]+pe[10]))/2},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],-2*p[12]-(tr5*pe[12])/2},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(-483*p[12]+96*p[13]+80*p[51])/288+(tr5*(-483*pe[12]+96*pe[13]+204*pe[17]+80*pe[50]))/1152},
{eps5*F[1,1,4]*tci[1,2]*tci[2,1],(81*p[12])/16-2*p[13]+(tr5*(81*pe[12]-32*pe[13]-68*pe[17]))/64},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],(4*p[12])/3+(tr5*pe[12])/3},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],(-499*p[12])/96+(7*p[13])/3-p[51]/18+(tr5*(-1497*pe[12]+672*pe[13]+2724*pe[17]-16*pe[50]))/1152},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(61*p[12])/96+(-6*p[13]+p[51])/18+(tr5*(183*pe[12]-96*pe[13]-2076*pe[17]+16*pe[50]))/1152},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],(-51*p[12])/16+2*p[13]-p[51]/3+(tr5*(-153*pe[12]+96*pe[13]+420*pe[17]-16*pe[50]))/192},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(97*p[12])/32+(-42*p[13]+p[51])/18+(tr5*(873*pe[12]-672*pe[13]-2148*pe[17]+16*pe[50]))/1152},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],2*p[12]+(tr5*pe[12])/2},
{tci[2,1]^2,(4*(408*p[11]+156*p[14]-2*p[24]-615*p[50]))/351+(tr5*(136*pe[11]+52*pe[14]-205*pe[49]))/117},
{eps5*F[1,1,2]*tci[3,1],(39*p[12])/16+(-6*p[13]+p[51])/5+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/320},
{eps5*F[1,1,5]*tci[3,1],(12*p[12])/5+(3*tr5*pe[12])/5},
{eps5*F[1,1,6]*tci[3,1],(3*p[12])/80+(-6*p[13]+p[51])/5+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/320},
{eps5*F[1,1,7]*tci[3,1],(-579*p[12]+96*p[13]-16*p[51])/80+(tr5*(-579*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/320},
{eps5*F[1,1,9]*tci[3,1],(-387*p[12]+96*p[13]-16*p[51])/80+(tr5*(-387*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/320},
{eps5*F[1,1,10]*tci[3,1],(36*p[12])/5+(9*tr5*pe[12])/5},
{eps5*tci[1,2]*tci[3,2],p[51]+(tr5*pe[50])/4},
{eps5*tci[4,1],(3*(81*p[12]-32*p[13]-6*p[51]))/8+(3*tr5*(81*pe[12]-32*pe[13]-68*pe[17]-6*pe[50]))/32},
{tci[1,1]^2*tcr[1,1],-1/9*p[3]+(17*(p[4]-4*(3*p[24]-2*p[26]+p[40])))/144+(tr5*(-24*pe[3]+19*pe[4]+4*(4*pe[6]+12*pe[8]+72*pe[14]+26*pe[26]-4*pe[37]-4*pe[38]-15*pe[40]+16*pe[47]+8*pe[49])))/576},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(-530430630*p[11]+372204768*p[14]-677480863*p[24]-1726255766*p[50])/6469632+(tr5*(-265215315*pe[11]+186102384*pe[14]-863127883*pe[49]))/12939264},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(-336*p[11]-2073*p[24]-2950*p[50])/936+tr5*((-7*pe[11])/78-(1475*pe[49])/1872)},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(-693471498*p[11]+463112832*p[14]-120993169*p[24]-514708970*p[50])/1617408+(tr5*(-346735749*pe[11]+231556416*pe[14]-257354485*pe[49]))/3234816},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(-1107887142*p[11]+621692448*p[14]-738482543*p[24]-2050779574*p[50])/6469632+(tr5*(-553943571*pe[11]+310846224*pe[14]-1025389787*pe[49]))/12939264},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(-8099694*p[11]+6288048*p[14]-1333616*p[24]-5484215*p[50])/33696+(tr5*(-8099694*pe[11]+6288048*pe[14]-5484215*pe[49]))/134784},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(54642*p[11]-29796*p[14]+1525*p[24]+12774*p[50])/44928+(tr5*(9107*pe[11]-4966*pe[14]+2129*pe[49]))/29952},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(159882*p[11]-154128*p[14]+45333*p[24]+180340*p[50])/11232+(tr5*(79941*pe[11]-77064*pe[14]+90170*pe[49]))/22464},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(-195640674*p[11]+112526544*p[14]-25810813*p[24]-112424498*p[50])/1617408+(tr5*(-97820337*pe[11]+56263272*pe[14]-56212249*pe[49]))/3234816},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(-882534*p[11]+803868*p[14]-369243*p[24]-1004102*p[50])/44928+(tr5*(-441267*pe[11]+401934*pe[14]-502051*pe[49]))/89856},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-367554*p[11]+244140*p[14]-124837*p[24]-450810*p[50])/7488+(tr5*(-61259*pe[11]+40690*pe[14]-75135*pe[49]))/4992},
{eps5*tci[1,1]^3*tcr[1,1],(-2*p[12])/27-(tr5*pe[12])/54},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(128482338*p[11]-58497936*p[14]+69975335*p[24]+199024654*p[50])/124416+(tr5*(64241169*pe[11]-29248968*pe[14]+99512327*pe[49]))/248832},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],(65*p[12])/64+(-6*p[13]+p[51])/12+(tr5*(195*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],p[12]+(tr5*pe[12])/4},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],p[12]/64+(-6*p[13]+p[51])/12+(tr5*(3*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/768},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],(-579*p[12]+96*p[13]-16*p[51])/192+(tr5*(-579*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/768},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],(-387*p[12]+96*p[13]-16*p[51])/192+(tr5*(-387*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/768},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],3*p[12]+(3*tr5*pe[12])/4},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],2*p[12]+(tr5*pe[12])/2},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,(-195*p[12]+96*p[13]-16*p[51])/3840+(tr5*(-195*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/15360},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,-1/20*p[12]-(tr5*pe[12])/80},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(-3*p[12]+96*p[13]-16*p[51])/3840+(tr5*(-3*pe[12]+96*pe[13]+204*pe[17]-16*pe[50]))/15360},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,(579*p[12]+16*(-6*p[13]+p[51]))/3840+(tr5*(579*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/15360},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,(387*p[12]+16*(-6*p[13]+p[51]))/3840+(tr5*(387*pe[12]-96*pe[13]-204*pe[17]+16*pe[50]))/15360},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,(-3*p[12])/20-(3*tr5*pe[12])/80},
{tci[1,1]^2*tcr[1,1]^2,(-12840652194*p[11]+7758834096*p[14]-9787779061*p[24]-27101887322*p[50])/3234816+(tr5*(-6420326097*pe[11]+41*(94619928*pe[14]-330510821*pe[49])))/6469632},
{tci[1,2]*tcr[1,1]^2,(112*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40]))/48+(tr5*(168*pe[3]-13*pe[4]-4*(28*pe[6]+84*pe[8]+504*pe[14]-58*pe[26]-28*pe[37]-28*pe[38]+15*pe[40]+112*pe[47]+56*pe[49])))/192},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(310024866*p[11]-268011744*p[14]+484988987*p[24]+1270897606*p[50])/269568+(tr5*(155012433*pe[11]-134005872*pe[14]+635448803*pe[49]))/539136},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(-22422*p[11]+9013*p[24]+17922*p[50])/624+(tr5*(-3737*pe[11]+2987*pe[49]))/416},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(298448682*p[11]-166827648*p[14]-133118567*p[24]-244841734*p[50])/539136+(tr5*(149224341*pe[11]-83413824*pe[14]-122420867*pe[49]))/1078272},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(33225819*p[11]-25416768*p[14]+60770701*p[24]+154378700*p[50])/67392+(tr5*(33225819*pe[11]+68*(-373776*pe[14]+2270275*pe[49])))/269568},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(-4488300*p[11]+3459924*p[14]-757087*p[24]-3317482*p[50])/11232+(tr5*(-2244150*pe[11]+1729962*pe[14]-1658741*pe[49]))/22464},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-210066*p[11]+128856*p[14]-52133*p[24]-210606*p[50])/1872+(tr5*(-35011*pe[11]+21476*pe[14]-35101*pe[49]))/1248},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(-43650*p[11]+50544*p[14]-9619*p[24]-50074*p[50])/1872+(tr5*(-21825*pe[11]+25272*pe[14]-25037*pe[49]))/3744},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(606140778*p[11]-143628576*p[14]-968991583*p[24]-2192178614*p[50])/1078272+(tr5*(303070389*pe[11]-71814288*pe[14]-1096089307*pe[49]))/2156544},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(355638*p[11]-208104*p[14]+92439*p[24]+69854*p[50])/3744+(tr5*(177819*pe[11]-104052*pe[14]+34927*pe[49]))/7488},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-88446*p[11]+63492*p[14]-37211*p[24]-122470*p[50])/1872+(tr5*(-44223*pe[11]+31746*pe[14]-61235*pe[49]))/3744},
{tcr[1,1]^3,-3*p[3]+(5*(p[4]-4*(3*p[24]-2*p[26]+p[40])))/48+(tr5*((-9*pe[3])/2+(23*pe[4])/48+3*pe[6]+9*pe[8]+54*pe[14]-(31*pe[26])/6-3*pe[37]-3*pe[38]+(13*pe[40])/12+12*pe[47]+6*pe[49]))/4},
{F[1,1,1]*tcr[1,1]^3,(-1145365698*p[11]+920224032*p[14]-1466015069*p[24]-3898337506*p[50])/2156544+(tr5*(-572682849*pe[11]+460112016*pe[14]-1949168753*pe[49]))/4313088},
{F[1,1,2]*tcr[1,1]^3,(181*p[11])/8-(361*p[24])/48-(967*p[50])/72+(tr5*(1629*pe[11]-967*pe[49]))/288},
{F[1,1,3]*tcr[1,1]^3,(-104641434*p[11]+46868640*p[14]+49922759*p[24]+94265606*p[50])/239616+(tr5*(-52320717*pe[11]+23434320*pe[14]+47132803*pe[49]))/479232},
{F[1,1,4]*tcr[1,1]^3,(-122382942*p[11]+77653056*p[14]-101512939*p[24]-277285622*p[50])/134784+(tr5*(-61191471*pe[11]+38826528*pe[14]-138642811*pe[49]))/269568},
{F[1,1,5]*tcr[1,1]^3,(360069*p[11]-277212*p[14]+59009*p[24]+255324*p[50])/1872+(tr5*(120023*pe[11]-92404*pe[14]+85108*pe[49]))/2496},
{F[1,1,6]*tcr[1,1]^3,(146754*p[11]-55068*p[14]+23097*p[24]+101626*p[50])/3744+(tr5*(73377*pe[11]-27534*pe[14]+50813*pe[49]))/7488},
{F[1,1,7]*tcr[1,1]^3,(-10770*p[11]-1248*p[14]+6973*p[24]+8772*p[50])/2808+(tr5*(-1795*pe[11]-208*pe[14]+1462*pe[49]))/1872},
{F[1,1,8]*tcr[1,1]^3,(-131989278*p[11]+28036320*p[14]+182646141*p[24]+405866530*p[50])/359424+(tr5*(-65994639*pe[11]+14018160*pe[14]+202933265*pe[49]))/718848},
{F[1,1,9]*tcr[1,1]^3,(-26628*p[11]-5343*p[14]-12663*p[24]+36554*p[50])/2808+(tr5*(-26628*pe[11]-5343*pe[14]+36554*pe[49]))/11232},
{F[1,1,10]*tcr[1,1]^3,(151386*p[11]-100776*p[14]+58289*p[24]+199050*p[50])/5616+(tr5*(25231*pe[11]-16796*pe[14]+33175*pe[49]))/3744},
{tci[1,2]*tcr[1,1]^3,(11130667518*p[11]-6176051232*p[14]+7021730819*p[24]+19853834206*p[50])/3234816+(tr5*(5565333759*pe[11]-3088025616*pe[14]+9926917103*pe[49]))/6469632},
{tcr[1,1]^4,(-1842539070*p[11]+943755072*p[14]-2699387771*p[24]-6934533454*p[50])/6469632+(tr5*(-921269535*pe[11]+471877536*pe[14]-3467266727*pe[49]))/12939264},
{tci[1,1]^2*tcr[1,2],(-74880*p[3]-4680*p[4]+44928*p[5]+6864*p[6]-3744*p[7]+78156*p[8]+164430*p[11]+390156*p[14]-284549*p[24]+37440*p[26]-59904*p[36]-23712*p[37]-23556*p[38]+18720*p[40]+3432*p[41]+9204*p[42]+16692*p[45]-3432*p[49]-205566*p[50])/22464+(tr5*(-5*pe[3]+(5*pe[4])/24+2*pe[5]+2*pe[6]-pe[7]/6+(49*pe[8])/4+(135*pe[11])/26+(1459*pe[14])/18-5*pe[26]-(8*pe[36])/3-(79*pe[37])/18-(143*pe[38])/36+(5*pe[40])/2-(2*pe[41])/3+pe[44]/3+(299*pe[47])/18+(2*pe[48])/3-(77*pe[49])/78))/4},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(38069598*p[11]-15815904*p[14]+118394915*p[24]+280101982*p[50])/1437696+(tr5*(19034799*pe[11]-7907952*pe[14]+140050991*pe[49]))/2875392},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(-50312538*p[11]+41341716*p[14]-13291633*p[24]-58231402*p[50])/269568+(tr5*(-25156269*pe[11]+20670858*pe[14]-29115701*pe[49]))/539136},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(129881010*p[11]-88075104*p[14]+61194517*p[24]+195515538*p[50])/331776+(tr5*(21646835*pe[11]-14679184*pe[14]+32585923*pe[49]))/221184},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(16150084386*p[11]-6998777760*p[14]+5792182869*p[24]+18771136498*p[50])/36661248+(tr5*(8075042193*pe[11]-3499388880*pe[14]+9385568249*pe[49]))/73322496},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(45317760*p[11]-34611564*p[14]+8157635*p[24]+33312978*p[50])/134784+(tr5*(7552960*pe[11]-5768594*pe[14]+5552163*pe[49]))/89856},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-383009922*p[11]+275493042*p[14]-137439505*p[24]-514996834*p[50])/528768+(tr5*(-191504961*pe[11]+137746521*pe[14]-257498417*pe[49]))/1057536},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(216718950*p[11]-126923082*p[14]-625103627*p[24]-1199596746*p[50])/2291328+(tr5*(36119825*pe[11]-21153847*pe[14]-199932791*pe[49]))/1527552},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(-130423134*p[11]+45127680*p[14]+273890413*p[24]+606445250*p[50])/2156544+(tr5*(-65211567*pe[11]+22563840*pe[14]+303222625*pe[49]))/4313088},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-19709838*p[11]+11912472*p[14]-5079215*p[24]-32559302*p[50])/202176+(tr5*(-9854919*pe[11]+5956236*pe[14]-16279651*pe[49]))/404352},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(1082554926*p[11]-453467820*p[14]-759336715*p[24]-1806840894*p[50])/4582656+(tr5*(180425821*pe[11]-75577970*pe[14]-301140149*pe[49]))/3055104},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-75120792*p[11]-185312400*p[14]-162787217*p[24]-321228534*p[50])/2291328+(tr5*(-12520132*pe[11]-30885400*pe[14]-53538089*pe[49]))/1527552},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],(-5*p[51])/6-(5*tr5*pe[50])/24},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(-92365662*p[11]+47565024*p[14]-150414371*p[24]-374651998*p[50])/1437696+(tr5*(-46182831*pe[11]+23782512*pe[14]-187325999*pe[49]))/2875392},
{tci[1,2]*tcr[1,1]*tcr[1,2],4*p[3]-p[4]/4+3*p[24]-2*p[26]+p[40]+tr5*((3*pe[3])/2-(3*pe[4])/16-pe[6]-3*pe[8]-18*pe[14]+(3*pe[26])/2+pe[37]+pe[38]-pe[40]/4-4*pe[47]-2*pe[49])},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-15681*p[11]+12246*p[14]-4749*p[24]-19040*p[50])/312+tr5*((-5227*pe[11])/416+(157*pe[14])/16-(595*pe[49])/39)},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],(-846*p[11]+29*p[24]-202*p[50])/78+(tr5*(-423*pe[11]-101*pe[49]))/156},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(29859*p[11]-20046*p[14]+11004*p[24]+41287*p[50])/312+(tr5*(29859*pe[11]-20046*pe[14]+41287*pe[49]))/1248},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(-1710*p[11]-780*p[14]+749*p[24]+1446*p[50])/104-(3*tr5*(285*pe[11]+130*pe[14]-241*pe[49]))/208},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(999*p[11]+5*(-234*p[14]+61*p[24]+460*p[50]))/156+(tr5*(999*pe[11]-1170*pe[14]+2300*pe[49]))/624},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],(6150*p[11]-6864*p[14]+2155*p[24]+9198*p[50])/156+(tr5*(1025*pe[11]-1144*pe[14]+1533*pe[49]))/104},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],(359*p[11])/13-22*p[14]+(25*(p[24]+54*p[50]))/78+(tr5*(359*pe[11]-286*pe[14]+225*pe[49]))/52},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(-337434*p[11]+249600*p[14]-91073*p[24]-284898*p[50])/2496+(tr5*(-56239*pe[11]+41600*pe[14]-47483*pe[49]))/1664},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(-1866*p[11]+1404*p[14]-317*p[24]-790*p[50])/26+(tr5*(-933*pe[11]+702*pe[14]-395*pe[49]))/52},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],(-330*p[11]+156*p[14]+15*p[24]-334*p[50])/78+(tr5*(-165*pe[11]+78*pe[14]-167*pe[49]))/156},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(4477*p[11]-4446*p[14]+1064*p[24]+6626*p[50])/104+(tr5*(4477*pe[11]-4446*pe[14]+6626*pe[49]))/416},
{tcr[1,1]^3*tcr[1,2],(-90*p[11]-78*p[14]-133*p[24]+98*p[50])/104+(tr5*(-45*pe[11]-39*pe[14]+49*pe[49]))/208},
{tci[1,1]^2*tcr[1,2]^2,(33970074*p[11]-40123200*p[14]+2901459*p[24]+31017718*p[50])/381888+(tr5*(16985037*pe[11]-20061600*pe[14]+15508859*pe[49]))/763776},
{tci[1,2]*tcr[1,2]^2,(-624*p[6]+1404*p[8]-810*p[11]-12324*p[14]-1457*p[24]-1248*p[37]+780*p[38]-312*p[41]-156*p[42]-156*p[45]+312*p[49]+570*p[50])/1248+(tr5*(3*pe[8]-22*pe[14]-2*pe[37]+pe[38]-2*pe[47]))/8},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,(-3*p[11])/2+2*p[14]+(11*p[24])/12-(3*p[50])/2+(tr5*(-3*pe[11]+4*pe[14]-3*pe[49]))/8},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(697878*p[11]-567372*p[14]+152103*p[24]+603622*p[50])/4992+(tr5*(348939*pe[11]-283686*pe[14]+301811*pe[49]))/9984},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-11596110*p[11]+8192028*p[14]-2695571*p[24]-10947030*p[50])/14976+(tr5*(-1932685*pe[11]+1365338*pe[14]-1824505*pe[49]))/9984},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(289326786*p[11]-178466808*p[14]+56913261*p[24]+209686546*p[50])/763776+(tr5*(144663393*pe[11]-89233404*pe[14]+104843273*pe[49]))/1527552},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(91752*p[11]-19812*p[14]+152535*p[24]+335074*p[50])/7488+(tr5*(45876*pe[11]-9906*pe[14]+167537*pe[49]))/14976},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(-121010358*p[11]+86285706*p[14]-23003107*p[24]-104990646*p[50])/381888+(tr5*(-20168393*pe[11]+14380951*pe[14]-17498441*pe[49]))/254592},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(-280974*p[11]+198042*p[14]+111035*p[24]+382386*p[50])/7488+(tr5*(-46829*pe[11]+33007*pe[14]+63731*pe[49]))/4992},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(-2236794*p[11]+1869582*p[14]+93733*p[24]-872658*p[50])/7488+(tr5*(-372799*pe[11]+311597*pe[14]-145443*pe[49]))/4992},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-1084158*p[11]+798408*p[14]-285203*p[24]-1169498*p[50])/11232+(tr5*(-542079*pe[11]+399204*pe[14]-584749*pe[49]))/22464},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-3177534*p[11]+1973868*p[14]-873209*p[24]-3659914*p[50])/14976+(tr5*(-1588767*pe[11]+986934*pe[14]-1829957*pe[49]))/29952},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,-1/4*p[51]-(tr5*pe[50])/16},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(252*p[11]-39*p[14]+128*p[24]-30*p[50])/78+(tr5*(84*pe[11]-13*pe[14]-10*pe[49]))/104},
{tcr[1,1]^2*tcr[1,2]^2,(3*(90*p[11]+78*p[14]+133*p[24]-98*p[50]))/208+(3*tr5*(45*pe[11]+39*pe[14]-49*pe[49]))/416},
{F[1,1,1]*tcr[1,2]^3,(-7334742*p[11]+4488288*p[14]-11655407*p[24]-29763670*p[50])/27648+(tr5*(-3667371*pe[11]+2244144*pe[14]-14881835*pe[49]))/55296},
{F[1,1,2]*tcr[1,2]^3,(8*(27*p[11]-16*(p[24]+2*p[50])))/117+(2*tr5*(27*pe[11]-32*pe[49]))/117},
{F[1,1,3]*tcr[1,2]^3,(-33760938*p[11]+68988192*p[14]-433724321*p[24]-1058007946*p[50])/1078272+(tr5*(-16880469*pe[11]+34494096*pe[14]-529003973*pe[49]))/2156544},
{F[1,1,4]*tcr[1,2]^3,(-189123366*p[11]+96416736*p[14]-57626911*p[24]-188888214*p[50])/179712+(tr5*(-31520561*pe[11]+16069456*pe[14]-31481369*pe[49]))/119808},
{F[1,1,5]*tcr[1,2]^3,(5445*p[11]-3510*p[14]+1891*p[24]+6616*p[50])/702+tr5*((605*pe[11])/312-(5*pe[14])/4+(827*pe[49])/351)},
{F[1,1,6]*tcr[1,2]^3,(414*p[11]-156*p[14]+201*p[24]+662*p[50])/117+(tr5*(207*pe[11]-78*pe[14]+331*pe[49]))/234},
{F[1,1,7]*tcr[1,2]^3,(28590*p[11]-26832*p[14]+9455*p[24]+38670*p[50])/1404+(tr5*(4765*pe[11]-4472*pe[14]+6445*pe[49]))/936},
{F[1,1,8]*tcr[1,2]^3,(-167867394*p[11]+165738144*p[14]-317255869*p[24]-813271202*p[50])/539136+(tr5*(-83933697*pe[11]+82869072*pe[14]-406635601*pe[49]))/1078272},
{F[1,1,9]*tcr[1,2]^3,(-24762*p[11]+19968*p[14]-5157*p[24]-25706*p[50])/1404+(tr5*(-12381*pe[11]+9984*pe[14]-12853*pe[49]))/2808},
{F[1,1,10]*tcr[1,2]^3,(-11139*p[11]+7878*p[14]-4478*p[24]-15534*p[50])/702+(tr5*(-3713*pe[11]+2626*pe[14]-5178*pe[49]))/936},
{tci[1,2]*tcr[1,2]^3,(450*p[11]+624*p[14]+249*p[24]-490*p[50])/78+tr5*((75*pe[11])/52+2*pe[14]-(245*pe[49])/156)},
{tcr[1,1]*tcr[1,2]^3,(94729566*p[11]-58886880*p[14]+150600995*p[24]+387605086*p[50])/359424+(tr5*(47364783*pe[11]-29443440*pe[14]+193802543*pe[49]))/718848},
{tcr[1,2]^4,(3690*p[11]+12246*p[14]+7117*p[24]-4018*p[50])/3744+(tr5*(1845*pe[11]+6123*pe[14]-2009*pe[49]))/7488},
{tci[1,1]^2*tcr[2,1],(-8438558334*p[11]+5450996928*p[14]-6352915835*p[24]-17668324686*p[50])/718848+(tr5*(-1406426389*pe[11]+908499488*pe[14]-2944720781*pe[49]))/479232},
{tci[1,2]*tcr[2,1],(5*(16*p[3]+p[4]-4*(3*p[24]-2*p[26]+p[40])))/12+(5*tr5*(24*pe[3]-pe[4]-4*(4*pe[6]+12*pe[8]+72*pe[14]-10*pe[26]-4*pe[37]-4*pe[38]+3*pe[40]+16*pe[47]+8*pe[49])))/48},
{F[1,1,1]*tci[1,2]*tcr[2,1],(2841747342*p[11]-2727899616*p[14]+6255530539*p[24]+16001414126*p[50])/1078272+(tr5*(1420873671*pe[11]-1363949808*pe[14]+8000707063*pe[49]))/2156544},
{F[1,1,2]*tci[1,2]*tcr[2,1],(-8292*p[11]+3205*p[24]+6670*p[50])/78+(tr5*(-4146*pe[11]+3335*pe[49]))/156},
{F[1,1,3]*tci[1,2]*tcr[2,1],(926592882*p[11]-565237920*p[14]+238778389*p[24]+784952594*p[50])/1078272+(tr5*(463296441*pe[11]-282618960*pe[14]+392476297*pe[49]))/2156544},
{F[1,1,4]*tci[1,2]*tcr[2,1],(3571006074*p[11]-2095343328*p[14]+2213206297*p[24]+6286576250*p[50])/539136+(tr5*(1785503037*pe[11]-1047671664*pe[14]+3143288125*pe[49]))/1078272},
{F[1,1,5]*tci[1,2]*tcr[2,1],(-10941570*p[11]+8407620*p[14]-1869859*p[24]-7866724*p[50])/5616+(tr5*(-5470785*pe[11]+4203810*pe[14]-3933362*pe[49]))/11232},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-986802*p[11]+543972*p[14]-229469*p[24]-938430*p[50])/3744+(tr5*(-164467*pe[11]+90662*pe[14]-156405*pe[49]))/2496},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-41460*p[11]+50232*p[14]-25549*p[24]-88655*p[50])/468+(tr5*(-41460*pe[11]+50232*pe[14]-88655*pe[49]))/1872},
{F[1,1,8]*tci[1,2]*tcr[2,1],(356213742*p[11]-126984000*p[14]-407531309*p[24]-889620322*p[50])/269568+(tr5*(178106871*pe[11]-63492000*pe[14]-444810161*pe[49]))/539136},
{F[1,1,9]*tci[1,2]*tcr[2,1],(553494*p[11]-255372*p[14]+93699*p[24]-96106*p[50])/3744+(tr5*(276747*pe[11]-127686*pe[14]-48053*pe[49]))/7488},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-269202*p[11]+175812*p[14]-103317*p[24]-339338*p[50])/1872+(tr5*(-134601*pe[11]+87906*pe[14]-169669*pe[49]))/3744},
{tcr[1,1]*tcr[2,1],(-64*p[3]-p[4]+4*(3*p[24]-2*p[26]+p[40]))/12+tr5*(-2*pe[3]+(7*pe[4]+4*(16*pe[6]+48*pe[8]+288*pe[14]-34*pe[26]-16*pe[37]-16*pe[38]+9*pe[40]+64*pe[47]+32*pe[49]))/48)},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-543686334*p[11]+565170528*p[14]-1294048651*p[24]-3301716494*p[50])/539136+(tr5*(-271843167*pe[11]+282585264*pe[14]-1650858247*pe[49]))/1078272},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(9156*p[11]-3509*(p[24]+2*p[50]))/156+(tr5*(4578*pe[11]-3509*pe[49]))/312},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(-482821998*p[11]+225754464*p[14]+166601189*p[24]+285784306*p[50])/539136+(tr5*(-241410999*pe[11]+112877232*pe[14]+142892153*pe[49]))/1078272},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(-2443871226*p[11]+1455758304*p[14]-1464493265*p[24]-4192245514*p[50])/539136+(tr5*(-1221935613*pe[11]+727879152*pe[14]-2096122757*pe[49]))/1078272},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(10771362*p[11]-8281260*p[14]+1815295*p[24]+7629910*p[50])/11232+(tr5*(5385681*pe[11]-4140630*pe[14]+3814955*pe[49]))/22464},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(427278*p[11]-187980*p[14]+69919*p[24]+318198*p[50])/3744+(tr5*(71213*pe[11]-31330*pe[14]+53033*pe[49]))/2496},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(4182*p[11]-7644*p[14]+6837*p[24]+19459*p[50])/234+(tr5*(4182*pe[11]-7644*pe[14]+19459*pe[49]))/936},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(-168234186*p[11]+9881664*p[14]+375517879*p[24]+860169926*p[50])/269568+(tr5*(-84117093*pe[11]+4940832*pe[14]+430084963*pe[49]))/539136},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(-54534*p[11]-54444*p[14]+9045*p[24]+234202*p[50])/3744+(tr5*(-27267*pe[11]-27222*pe[14]+117101*pe[49]))/7488},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(45522*p[11]-27612*p[14]+17029*p[24]+55690*p[50])/624+(tr5*(22761*pe[11]-13806*pe[14]+27845*pe[49]))/1248},
{tci[1,2]*tcr[1,1]*tcr[2,1],(8756300346*p[11]-5219928480*p[14]+5216523673*p[24]+14933714426*p[50])/1078272+(tr5*(4378150173*pe[11]-2609964240*pe[14]+7466857213*pe[49]))/2156544},
{tcr[1,1]^2*tcr[2,1],(-68973690*p[11]+25677600*p[14]-263161049*p[24]-635866234*p[50])/718848+(tr5*(-34486845*pe[11]+12838800*pe[14]-317933117*pe[49]))/1437696},
{tci[1,2]*tcr[1,2]*tcr[2,1],(-270*p[11]-390*p[14]-191*p[24]+294*p[50])/26-(3*tr5*(45*pe[11]+65*pe[14]-49*pe[49]))/52},
{tcr[2,1]^2,(608951238*p[11]-278649696*p[14]-248491097*p[24]-415876858*p[50])/1437696+(tr5*(304475619*pe[11]-139324848*pe[14]-207938429*pe[49]))/2875392},
{F[1,1,1]*tcr[3,1],(173867310*p[11]-66414816*p[14]+48255371*p[24]+158658542*p[50])/239616+(tr5*(86933655*pe[11]-33207408*pe[14]+79329271*pe[49]))/479232},
{F[1,1,2]*tcr[3,1],(2*(18*p[11]-67*(p[24]+2*p[50])))/39+(tr5*(9*pe[11]-67*pe[49]))/39},
{F[1,1,3]*tcr[3,1],(-405000474*p[11]+222646944*p[14]+504687623*p[24]+1083624070*p[50])/718848+(tr5*(-202500237*pe[11]+111323472*pe[14]+541812035*pe[49]))/1437696},
{F[1,1,4]*tcr[3,1],(38657202*p[11]-5225376*p[14]-22365587*p[24]-46166686*p[50])/119808+(tr5*(19328601*pe[11]-2612688*pe[14]-23083343*pe[49]))/239616},
{F[1,1,5]*tcr[3,1],(-4653*p[11]+3510*p[14]-1823*p[24]-6584*p[50])/234+(tr5*(-4653*pe[11]+3510*pe[14]-6584*pe[49]))/936},
{F[1,1,6]*tcr[3,1],(96*p[11]+156*p[14]-301*p[24]-862*p[50])/39+tr5*((8*pe[11])/13+pe[14]-(431*pe[49])/78)},
{F[1,1,7]*tcr[3,1],(-12522*p[11]+8736*p[14]+1283*p[24]-2634*p[50])/468+(tr5*(-2087*pe[11]+1456*pe[14]-439*pe[49]))/312},
{F[1,1,8]*tcr[3,1],(287605950*p[11]-284879712*p[14]+578405011*p[24]+1474599806*p[50])/359424+(tr5*(143802975*pe[11]-142439856*pe[14]+737299903*pe[49]))/718848},
{F[1,1,9]*tcr[3,1],(20706*p[11]-19344*p[14]+7497*p[24]+29554*p[50])/468+(tr5*(10353*pe[11]-9672*pe[14]+14777*pe[49]))/936},
{F[1,1,10]*tcr[3,1],(-231*p[11]+858*p[14]+43*p[24]-96*p[50])/234+(tr5*(-77*pe[11]+286*pe[14]-32*pe[49]))/312},
{tcr[1,1]*tcr[3,1],(-173867310*p[11]+66414816*p[14]-48255371*p[24]-158658542*p[50])/239616+(tr5*(-86933655*pe[11]+33207408*pe[14]-79329271*pe[49]))/479232},
{F[1,1,1]*tcr[3,2],(7334742*p[11]-4488288*p[14]+11655407*p[24]+29763670*p[50])/36864+(tr5*(3667371*pe[11]-2244144*pe[14]+14881835*pe[49]))/73728},
{F[1,1,2]*tcr[3,2],(-54*p[11]+32*(p[24]+2*p[50]))/39+(tr5*(-27*pe[11]+32*pe[49]))/78},
{F[1,1,3]*tcr[3,2],(33760938*p[11]-68988192*p[14]+433724321*p[24]+1058007946*p[50])/1437696+(tr5*(16880469*pe[11]-34494096*pe[14]+529003973*pe[49]))/2875392},
{F[1,1,4]*tcr[3,2],(189123366*p[11]-96416736*p[14]+57626911*p[24]+188888214*p[50])/239616+(tr5*(31520561*pe[11]-16069456*pe[14]+31481369*pe[49]))/159744},
{F[1,1,5]*tcr[3,2],(-5445*p[11]+3510*p[14]-1891*p[24]-6616*p[50])/936+(tr5*(-5445*pe[11]+3510*pe[14]-6616*pe[49]))/3744},
{F[1,1,6]*tcr[3,2],(-69*p[11])/26+p[14]-(67*p[24])/52-(331*p[50])/78+(tr5*(-207*pe[11]+78*pe[14]-331*pe[49]))/312},
{F[1,1,7]*tcr[3,2],(-28590*p[11]+26832*p[14]-9455*p[24]-38670*p[50])/1872+(tr5*(-4765*pe[11]+4472*pe[14]-6445*pe[49]))/1248},
{F[1,1,8]*tcr[3,2],(167867394*p[11]-165738144*p[14]+317255869*p[24]+813271202*p[50])/718848+(tr5*(83933697*pe[11]-82869072*pe[14]+406635601*pe[49]))/1437696},
{F[1,1,9]*tcr[3,2],(24762*p[11]-19968*p[14]+5157*p[24]+25706*p[50])/1872+(tr5*(12381*pe[11]-9984*pe[14]+12853*pe[49]))/3744},
{F[1,1,10]*tcr[3,2],(11139*p[11]-7878*p[14]+4478*p[24]+15534*p[50])/936+(tr5*(3713*pe[11]-2626*pe[14]+5178*pe[49]))/1248},
{tci[1,2]*tcr[3,2],(-450*p[11]-702*p[14]-249*p[24]+490*p[50])/104+(tr5*(-225*pe[11]-351*pe[14]+245*pe[49]))/208},
{tcr[1,1]*tcr[3,2],(-7334742*p[11]+4488288*p[14]-11655407*p[24]-29763670*p[50])/36864+(tr5*(-3667371*pe[11]+2244144*pe[14]-14881835*pe[49]))/73728},
{tcr[3,3],(-14*p[3])/3+(7*p[4])/24+(18*p[5])/5-(289*p[6])/40-(2*p[7])/5-(1287*p[8])/160-(18171*p[11])/832+(2609*p[14])/160+(1449613*p[24])/74880+(16*p[26])/3+2*p[36]+(13*p[37])/4+(149*p[38])/160-(7*p[40])/6-(77*p[41])/16-(77*p[42])/32+(159*p[45])/160+(77*p[49])/16+(121739*p[50])/7488+(tr5*(-7*pe[3]+(7*pe[4])/8+(18*pe[5])/5+(106*pe[6])/15-(2*pe[7])/5+(527*pe[8])/40-(243*pe[11])/26+(1573*pe[14])/20-4*pe[26]+2*pe[36]-(17*pe[37])/12-(737*pe[38])/120+(7*pe[40])/6+(17*pe[44])/5-(7*pe[47])/12+(3931*pe[49])/234))/4},
{F[1,1,1]*tcr[3,3],(111813053754*p[11]-51354524832*p[14]+34437481913*p[24]+109521225274*p[50])/25878528+(tr5*(55906526877*pe[11]-25677262416*pe[14]+54760612637*pe[49]))/51757056},
{F[1,1,2]*tcr[3,3],(-4100418126*p[11]+2678698620*p[14]-756657203*p[24]-2924543966*p[50])/1617408+(tr5*(-2050209063*pe[11]+1339349310*pe[14]-1462271983*pe[49]))/3234816},
{F[1,1,3]*tcr[3,3],(17715437418*p[11]-11011000416*p[14]-43812961279*p[24]-107318164790*p[50])/25878528+(tr5*(8857718709*pe[11]-5505500208*pe[14]-53659082395*pe[49]))/51757056},
{F[1,1,4]*tcr[3,3],(-202914624474*p[11]+75180032928*p[14]-110367881381*p[24]-292057117698*p[50])/36661248+(tr5*(-33819104079*pe[11]+12530005488*pe[14]-48676186283*pe[49]))/24440832},
{F[1,1,5]*tcr[3,3],(513225636*p[11]-388589916*p[14]+74393277*p[24]+361413982*p[50])/269568+(tr5*(256612818*pe[11]-194294958*pe[14]+180706991*pe[49]))/539136},
{F[1,1,6]*tcr[3,3],(14339873562*p[11]-11724021426*p[14]+3586379573*p[24]+21939093066*p[50])/13747968+(tr5*(2389978927*pe[11]-1954003571*pe[14]+3656515511*pe[49]))/9165312},
{F[1,1,7]*tcr[3,3],(5834637294*p[11]-4685809422*p[14]+855698801*p[24]+4281717486*p[50])/1057536+(tr5*(972439549*pe[11]-780968237*pe[14]+713619581*pe[49]))/705024},
{F[1,1,8]*tcr[3,3],(-69825171342*p[11]+42412987968*p[14]-50626233867*p[24]-146132335598*p[50])/12939264+(tr5*(-34912585671*pe[11]+21206493984*pe[14]-73066167799*pe[49]))/25878528},
{F[1,1,9]*tcr[3,3],(640311642*p[11]-439566192*p[14]+115709437*p[24]+447390838*p[50])/404352+(tr5*(320155821*pe[11]-219783096*pe[14]+223695419*pe[49]))/808704},
{F[1,1,10]*tcr[3,3],(152043114594*p[11]-102104138292*p[14]+22643572203*p[24]+110710140590*p[50])/27495936+(tr5*(76021557297*pe[11]-51052069146*pe[14]+55355070295*pe[49]))/54991872},
{tci[1,2]*tcr[3,3],(90*p[11]-3783*p[14]+2239*p[24]-98*p[50])/312+(tr5*(90*pe[11]-3783*pe[14]-98*pe[49]))/1248},
{tcr[1,1]*tcr[3,3],(-111813053754*p[11]+51354524832*p[14]-34437481913*p[24]-109521225274*p[50])/25878528+(tr5*(-55906526877*pe[11]+25677262416*pe[14]-54760612637*pe[49]))/51757056},
{tcr[4,1],(3*(90*p[11]+78*p[14]+133*p[24]-98*p[50]))/104+(3*tr5*(45*pe[11]+39*pe[14]-49*pe[49]))/208},
{tcr[4,2],(-90*p[11]+618*p[14]-5*p[24]+98*p[50])/12+(tr5*(-45*pe[11]+309*pe[14]+49*pe[49]))/24},
{tcr[4,3],(3*(90*p[11]+78*p[14]+133*p[24]-98*p[50]))/416+(3*tr5*(45*pe[11]+39*pe[14]-49*pe[49]))/832},
{tcr[4,4],(3*(90*p[11]+78*p[14]+133*p[24]-98*p[50]))/52+(3*tr5*(45*pe[11]+39*pe[14]-49*pe[49]))/104},
{tcr[4,5],(3*(90*p[11]+78*p[14]+133*p[24]-98*p[50]))/208+(3*tr5*(45*pe[11]+39*pe[14]-49*pe[49]))/416}
},{
p[1]->(-85621-(8550*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*(198*s34-475*s45-277*s51))/s12+(324*(s45-s51))/(s23-s51)+(8550*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(324*s45*s51)/((s23-s51)*(s23-s34-s51))+(18*(277*s12-752*s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(8550*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(8550*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))-(324*s45*s51^2)/(s12*(s23-s51)*(s23-s34-s51))+(4986*s51^2)/((s45-s51)*(s23+s45-s51))-(4986*s51^3)/(s12*(s12-s34-s45)*(s45-s51))-(8550*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(4986*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(324*s51*(s34+s51))/(s12*(s23-s34+s45-s51))+(324*s34*(s34+s51)^2)/(s12*(s23-s34-s51)*(s23-s34+s45-s51))+(8550*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(13536*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)-(8550*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(4986*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(18522*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(8550*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(9972*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(9972*s51^2*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(4986*s12*s51^2*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(324*(s34-s51))/(-s23+s34-s45+s51)-(324*s34*(s34+s51))/((-s23+s34+s51)*(-s23+s34-s45+s51))+(324*s51*(s45+s51))/(s12*(s23-s51))-(8550*(s23-s34+s45+s51))/(-s12+s23+s34+s45)+(18*(-795*s12+1036*s34+536*s45+1115*s51))/(s23-s34-s51)+(18*s51*(277*s12^2-475*s12*s45+475*s45^2-277*s12*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(4986*s51^2)/(s12*s45-s12*s51)-(18*(259*s34^2+277*s34*s45+61*s34*s51+295*s45*s51-198*s51^2))/(s12*(s23-s34-s51))-(4986*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))+(18*(-536*s12*s34+536*s34^2+259*s34*s45+198*s12*s51+1090*s34*s51-216*s45*s51+79*s51^2))/(-s23+s34+s51)^2-(18*(475*s45^2+277*s45*s51+277*s51^2))/(s12*(s12-s34-s45))-(8550*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))-(8550*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(4986*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/2592,
p[2]->(265+(9*(16*s23-27*s45))/s34-(90*(s23-2*s34))/(-s12+s23+s34+s45)+(270*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(90*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(288*(-2*s23^2+s23*s45+s45*(s45-s51)))/(s34*(s12-s45))-(90*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(180*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(90*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(180*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(12*s12*s45)/((s23-s34-s51)*(s23+s45-s51))+(s12-s34)^2/s51^2-(105*(s12-s34))/s51-(144*(s12-s34)^2)/((s45-s51)*s51)+(468*s51)/(s45-s51)-(6*s12*s45*s51)/((s23-s34-s51)*(s23+s45-s51)^2)+(6*s51)/(s23+s45-s51)-(252*s51^2)/((s12-s34-s45)*(s45-s51))+(108*s51^2)/((s12-s34-s51)*(s45-s51))-(3*s51^2)/(s23+s45-s51)^2+(72*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(18*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(216*s51^3)/((s12-s34-s51)*(s45-s51)^2)+(54*s23*s51^3)/(s12*(s12-s34-s51)*(s45-s51)^2)+(72*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(90*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(108*s51^4)/((s12-s34-s45)*(s45-s51)^3)+(54*s23*s51^4)/(s12*(s12-s34-s45)*(s45-s51)^3)+(108*s51^4)/((s12-s34-s51)*(s45-s51)^3)+(54*s23*s51^4)/(s12*(s12-s34-s51)*(s45-s51)^3)-(108*s51^4)/((-s12+s34+s45)^2*(s45-s51)^2)-(54*s23*s51^4)/(s12*(-s12+s34+s45)^2*(s45-s51)^2)+(108*s51^4)/((s12-s34-s45)^3*(s45-s51))+(54*s23*s51^4)/(s12*(s12-s34-s45)^3*(s45-s51))+(72*s51^2*(-s23+s51))/(s12*(s12-s34-s45)*(s45-s51))+(108*s51^3*(s23+s51))/(s12*(s45-s51)^3)+(12*s34*(s34+s51))/s12^2-(3*s12^2*s45^2)/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(6*s12*s45*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(96*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(s12*s34*(79*s34-164*s45)+12*s12^2*(s34+8*s45)+s34*(-91*s34^2+109*s34*s45+56*s45^2))/(s51*(-s23+s34+s51)^2)+(54*s45*(s12-10*s51)*s51)/(s34*(-s23+s34+s51)^2)-(27*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(1152*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)-(288*s45^2*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)-(2790*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(531*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(540*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(90*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(180*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(288*s45^2*s51^4)/(s34^2*(s12-s45)^2*(-s23+s34+s51)^2)-(864*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(396*s45^2*s51^5)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(54*s51*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)^2)+(90*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(162*s51^3*(s34+s51)^2)/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51)^2)-(18*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(54*s51^4*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^3*(-s23+s34+s51)^2)-(54*s51^4*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)^2*(-s23+s34+s51)^2)+(54*s51^4*(s34+s51)^2)/((s12-s34-s45)^3*(s45-s51)*(-s23+s34+s51)^2)-(6*(24*s12-48*s34-13*s45-212*s51))/(-s23+s34+s51)-(2*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(-12*s12^2-7*s34*(2*s34+23*s45)+s12*(26*s34+54*s45))/(s51*(-s23+s34+s51))-(180*(2*s34-s45)*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51))+(54*s45*(s12-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(864*s45*s51^2)/(s34*(s12-s45)*(-s23+s34+s51))+(12*s45*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(2889*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(27*s45*(59*s45-64*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(288*s45*(3*s45-2*s51)*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51))-(270*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(1152*s45^2*s51^3)/(s34^2*(s12-s45)^2*(-s23+s34+s51))+(72*s45*(48*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(1980*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(54*s51*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51))-(162*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(378*s51^3*(s34+s51))/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51))-(54*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(162*s51^4*(s34+s51))/((s12-s34-s45)*(s45-s51)^3*(-s23+s34+s51))+(162*s51^4*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)^2*(-s23+s34+s51))-(162*s51^4*(s34+s51))/((s12-s34-s45)^3*(s45-s51)*(-s23+s34+s51))-(54*s51^4*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)^2*(-s45+s51)^3)+(162*s51^4*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51)^3)+(144*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(162*s51^2*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)^2*(-s45+s51))-(288*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(270*s51^2*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51))-(288*(s23+s45+s51))/(s12-s45)+(12*(s34+s45)*(s34+s51)^2*(s34+s45+s51))/(s12^2*(-s23+s34+s51)^2)+(288*s45*s51^3*(s45+2*s51))/(s34*(s12-s45)^2*(-s23+s34+s51)^2)-(576*s51*(2*s34+s45+2*s51))/((s12-s45)*(s23-s34-s51))-(36*s51*(4*s23+3*s51))/(s12*(s45-s51))+(54*s51^2*(7*s34+3*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(36*s51^2*(s23+4*s51))/(s12*(s45-s51)^2)-(288*s45*s51^2*(3*s45+4*s51))/(s34*(s12-s45)^2*(-s23+s34+s51))-(72*s45*s51^4*(13*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(12*(26*s23-11*s34+26*s45+15*s51))/s12+(36*s45*s51^3*(104*s45+77*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(18*s45*s51^3*(59*s45+140*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s45*s51^2*(177*s45+278*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(213*s45+663*s51)/(s12-s34-s45)-(9*(3*s12^2-27*s12*s23+64*s23^2-27*s23*s45-54*s45*s51))/s34^2-(90*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(27*(-2*s12*s45+11*s45*s51))/(s34*(-s23+s34+s51))-(9*(44*s23^3-192*s23^2*s45+s23*s45*(59*s45-192*s51)+2*s45*(59*s45-96*s51)*s51))/(s34^2*(-s12+s34+s45))+(3*(61*s34*s45+61*s45^2-370*s34*s51-294*s45*s51-1270*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(18*(17*s45^2-50*s45*s51-66*s51^2))/(-s12+s34+s45)^2+(36*(2*s12^2-4*s12*s34+2*s34^2-7*s51^2))/(s45-s51)^2-(12*(36*s23^2+79*s23*s45+28*s45^2-26*s45*s51-6*s51^2))/(s12*(s12-s34-s45))-(288*s45*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45)^2)+(18*s51^2*(-7*s34^2-6*s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(36*(12*s12*s34-12*s34^2+2*s34*s51+s51^2))/((s23-s34-s51)*(-s45+s51))-(12*(s34+s51)*(2*s34^2+2*s34*s45+3*s34*s51+s51^2))/(s12*(-s23+s34+s51)^2)+(90*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(180*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(288*s45^2*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45)^2)+(108*s51*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(-s45+s51)^3-(18*s51^2*(7*s34*s45+7*s45^2+61*s34*s51+269*s45*s51+53*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(6*s51^2*(30*s34^2+46*s34*s45+16*s45^2+451*s34*s51+595*s45*s51+300*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51*(39*s34*s45+32*s45^2+288*s34*s51+870*s45*s51+498*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(3*s51*(17*s34^2-58*s34*s45-61*s45^2+856*s34*s51+588*s45*s51+1033*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(396*s45^2*(s23^3+2*s23^2*s51+3*s23*s51^2+4*s51^3))/(s34^2*(-s12+s34+s45)^3)+(6*(83*s45^3-258*s45^2*s51+288*s45*s51^2+84*s51^3))/(s12-s34-s45)^3+(36*(4*s12^2*s34+4*s34^3+s34^2*s51-20*s34*s51^2-5*s51^3-s12*s34*(8*s34+s51)))/((s23-s34-s51)*(s45-s51)^2)+(90*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(90*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(288*s45*(2*s23^2-s23*(s45-2*s51)+2*s51*(-s45+s51)))/(s34^2*(s12-s45))+(12*(s34+s51)*(2*s34^2+s45*s51+2*s34*(s45+s51)))/(s12^2*(s23-s34-s51))+(288*(s23^2+s23*s45+s51*(s34+s45+s51)))/(s12-s45)^2-(96*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(96*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(108*s51*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(-s45+s51)^3)-(90*(3*s34^2-s34*s45-s45*(s45+2*s51)))/(s12*(-s12+s23+s34+s45))+(288*s51*(s34^3+3*s34^2*s51+s51^2*(4*s45+s51)+s34*s51*(2*s45+3*s51)))/((s12-s45)^2*(-s23+s34+s51)^2)-(288*s51*(3*s34^2+6*s34*s51+s51*(4*s45+3*s51)))/((s12-s45)*(-s23+s34+s51)^2)+(288*s51*(2*s34^2+s51*(5*s45+2*s51)+s34*(s45+4*s51)))/((s12-s45)^2*(s23-s34-s51))+(90*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(24*(3*s34^2+s51*(s45+2*s51)+s34*(2*s45+5*s51)))/(s12*(s23-s34-s51))+(72*s45*(11*s23^3+s51^2*(-36*s45+11*s51)+s23*s51*(-24*s45+11*s51)+s23^2*(-12*s45+11*s51)))/(s34^2*(-s12+s34+s45)^2)+(36*s45*(11*s23^3+s23^2*(7*s45-11*s51)-5*s51^2*(9*s45+11*s51)-s23*s51*(8*s45+33*s51)))/(s34*(-s12+s34+s45)^3)+(6*s51^3*(7*s34^2+7*s45^2+321*s45*s51+75*s51^2+2*s34*(7*s45+87*s51)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(18*(22*s23^3-10*s23^2*s45+s23*s45*(-37*s45+86*s51)+2*s45*s51*(11*s45+91*s51)))/(s34*(-s12+s34+s45)^2)+(12*s12^2-329*s34^2+158*s34*s45+82*s45^2-1221*s34*s51-333*s45*s51-1218*s51^2+3*s12*(80*s34+26*s45+137*s51))/(-s23+s34+s51)^2-(9*(48*s23^2+85*s23*s45+s45*(-59*s45+203*s51)))/(s34*(-s12+s34+s45))+(36*(2*s12^2*s34^2+2*s34^4+s34^3*s51-15*s34^2*s51^2-18*s34*s51^3-4*s51^4-s12*s34*(4*s34^2+s34*s51-2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(108*s51*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((-s23+s34+s51)^2*(-s45+s51)^3)+(18*(22*s23^3-10*s23^2*s45+s45^2*(-29*s45+21*s51)+s23*(-71*s45^2+35*s45*s51+8*s51^2)))/(s12*(-s12+s34+s45)^2)+(36*(-4*s12*s34*(3*s34+s51)+3*(4*s34^3+5*s34^2*s51+4*s34*s51^2+s51^3)))/((-s23+s34+s51)^2*(-s45+s51))+(6*(66*s23^3*s45+6*s23^2*s45*(7*s45-11*s51)+s45^3*(-83*s45+92*s51)+s23*(-107*s45^3+33*s45^2*s51+9*s45*s51^2+9*s51^3)))/(s12*(s12-s34-s45)^3))/216,
p[3]->(-9-(27*s45)/s34+(38*(s23+s45))/s12+(33*s23^3+249*s23^2*s45+s45^2*(173*s45-120*s51)+s23*s45*(389*s45-108*s51))/(s12*(-s12+s34+s45)^2)-(48*(-2*s23^2+s23*s45+s45*(s45-s51)))/(s34*(s12-s45))+(9*(s12-s34)^2)/s51^2-(9*(s12-s34))/s51-(24*s51^2)/((s12-s34-s45)*(s12-s34-s51))+(48*s51^3)/((-s12+s34+s45)^2*(s12-s34-s51))+(12*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s12-s34-s51))-(24*s51^4)/((s12-s34-s45)^3*(s12-s34-s51))-(12*s23*s51^4)/(s12*(s12-s34-s45)^3*(s12-s34-s51))+(9*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(12*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(3*(4*s12^2*s45-s12*s34*(7*s34+12*s45)+s34*(7*s34^2+15*s34*s45+8*s45^2)))/(s51*(-s23+s34+s51)^2)+(6*s45*(s12-10*s51)*s51)/(s34*(-s23+s34+s51)^2)-(3*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(192*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)+(48*s45^2*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(30*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(21*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*s45*(7*s45-13*s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(48*s45^2*s51^4)/(s34^2*(s12-s45)^2*(-s23+s34+s51)^2)-(6*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45*(9*s45-11*s51)*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(33*s45^2*s51^5)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(12*s51*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)^2)-(36*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(36*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51)^2)-(12*s51^4*(s34+s51)^2)/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51)^2)-(6*(3*s12-3*s34+s45-21*s51))/(-s23+s34+s51)-(18*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(6*s12*(5*s34+s45)-3*s34*(10*s34+11*s45))/(s51*(-s23+s34+s51))+(6*s45*(s12-9*s51)*s51)/(s34^2*(-s23+s34+s51))-(144*s45*s51^2)/(s34*(s12-s45)*(-s23+s34+s51))+(45*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(192*s45^2*s51^3)/(s34^2*(s12-s45)^2*(-s23+s34+s51))+(6*s45*(4*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(165*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(12*s51*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51))+(60*s51^2*(s34+s51))/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51))-(84*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))+(36*s51^4*(s34+s51))/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51))+(48*(s23+s45+s51))/(s12-s45)+(48*s45*s51^2*(-3*s45+2*s51))/(s34^2*(s12-s45)*(-s23+s34+s51))-(48*s45*s51^3*(s45+2*s51))/(s34*(s12-s45)^2*(-s23+s34+s51)^2)+(96*s51*(2*s34+s45+2*s51))/((s12-s45)*(s23-s34-s51))+(48*s45*s51^2*(3*s45+4*s51))/(s34*(s12-s45)^2*(-s23+s34+s51))-(3*s45*s51^2*(21*s45+4*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(-113*s45+37*s51)/(s12-s34-s45)+(3*s45*s51^3*(-72*s45+77*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(3*s45*s51^2*(-42*s45+95*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(96*s23^2+242*s23*s45+146*s45^2-38*s45*s51)/(s12^2-s12*s34-s12*s45)-(3*(s12^2-9*s12*s23+18*s23^2-9*s23*s45-18*s45*s51))/s34^2+(-6*s12*s45+33*s45*s51)/(s34*(-s23+s34+s51))+(48*s45*(-2*s23^2+s23*(s45-2*s51)+2*(s45-s51)*s51))/(s34^2*(s12-s45))+(3*s34*s45+3*s45^2+86*s34*s51+42*s45*s51-54*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(-162*s45^2+346*s45*s51-24*s51^2)/(-s12+s34+s45)^2-(s51^3*(22*s34^2+44*s34*s45+22*s45^2+78*s34*s51+120*s45*s51-21*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(6*s51^2*(11*s34*s45+11*s45^2+15*s34*s51+51*s45*s51-5*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))+(48*s45*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45)^2)-(48*s45^2*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45)^2)+(3*s45*(11*s23^3+s23^2*(51*s45-11*s51)+s23*(80*s45-33*s51)*s51+(87*s45-55*s51)*s51^2))/(s34*(-s12+s34+s45)^3)-(33*s45^2*(s23^3+2*s23^2*s51+3*s23*s51^2+4*s51^3))/(s34^2*(-s12+s34+s45)^3)+(-65*s45^3+207*s45^2*s51-285*s45*s51^2+9*s51^3)/(s12-s34-s45)^3-(48*(s23^2+s23*s45+s51*(s34+s45+s51)))/(s12-s45)^2-(12*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(12*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(48*s51*(s34^3+3*s34^2*s51+s51^2*(4*s45+s51)+s34*s51*(2*s45+3*s51)))/((s12-s45)^2*(-s23+s34+s51)^2)+(48*s51*(3*s34^2+6*s34*s51+s51*(4*s45+3*s51)))/((s12-s45)*(-s23+s34+s51)^2)-(48*s51*(2*s34^2+s51*(5*s45+2*s51)+s34*(s45+4*s51)))/((s12-s45)^2*(s23-s34-s51))+(3*(-11*s23^3+4*s23^2*s45+2*s45*s51*(7*s45+2*s51)+s23*s45*(7*s45+4*s51)))/(s34^2*(-s12+s34+s45))+(6*s45*(11*s23^3-s23^2*(s45-11*s51)+s51^2*(-3*s45+11*s51)+s23*s51*(-2*s45+11*s51)))/(s34^2*(-s12+s34+s45)^2)+(3*(s12^2+4*s34^2+10*s34*s45+6*s45^2-29*s34*s51-7*s45*s51-39*s51^2+s12*(-2*s34+4*s45+15*s51)))/(-s23+s34+s51)^2-(3*(-32*s23^2+43*s23*s45+s45*(7*s45+29*s51)))/(s34*(-s12+s34+s45))-(3*(11*s23^3+83*s23^2*s45+3*s23*s45*(-6*s45+29*s51)+s45*s51*(-32*s45+91*s51)))/(s34*(-s12+s34+s45)^2)+(s51*(-13*s34^2+6*s34*(s45-27*s51)-3*(s45^2+28*s45*s51-4*s51^2)))/((s12-s34-s45)*(-s23+s34+s51)^2)+(2*s51*(-(s34*(5*s45+94*s51))+6*(s45^2-26*s45*s51+6*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*s51^2*(19*s34^2+s34*(16*s45+99*s51)-3*(s45^2-34*s45*s51+8*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(33*s23^3*s45+s45^3*(65*s45-77*s51)+3*s23^2*s45*(51*s45-11*s51)+s23*(185*s45^3-132*s45^2*s51-12*s45*s51^2-12*s51^3))/(s12*(s12-s34-s45)^3))/48,
p[4]->(-(s34^2*(33*s23^2+10*s34^2-34*s34*s45-5*s45^2+24*s23*(-2*s34+s45))*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51)))-2*s12^4*(15*s23^4-6*s23^3*(9*s34+5*s51)+s34^2*(13*s34^2+2*s34*s51+4*s51^2)-2*s23*s34*(25*s34^2+25*s34*s51+12*s51^2)+s23^2*(76*s34^2+78*s34*s51+15*s51^2))+s12^3*(33*s23^5-6*s23^4*(4*s34-5*s45+11*s51)-s23^3*(185*s34^2+96*s34*s45+18*s34*s51+120*s45*s51-33*s51^2)+s34^2*(78*s34^3+2*s34*(12*s45-11*s51)*s51+(24*s45-5*s51)*s51^2+10*s34^2*(3*s45+7*s51))-2*s23*s34*(145*s34^3+72*s45*s51^2+44*s34*s51*(3*s45+s51)+3*s34^2*(16*s45+65*s51))+2*s23^2*(194*s34^3+45*s45*s51^2+3*s34*s51*(60*s45+7*s51)+s34^2*(66*s45+202*s51)))-s12^2*(99*s23^5*s34-3*s23^4*(84*s34^2-39*s34*s45+66*s34*s51+22*s45*s51)+s34^2*(s34+s51)*(78*s34^3+3*s45*(8*s45-5*s51)*s51+10*s34^2*(7*s45+5*s51)+2*s34*(6*s45^2-22*s45*s51-17*s51^2))+s23^2*(252*s34^4+90*s45^2*s51^2+84*s34*s45*s51*(3*s45+s51)+s34^3*(495*s45+224*s51)+s34^2*(-12*s45^2+452*s45*s51+18*s51^2))+s23^3*(93*s34^3+6*s45*s51*(-10*s45+11*s51)+s34^2*(-388*s45+306*s51)+3*s34*(4*s45^2-3*s45*s51+33*s51^2))-s23*s34*(270*s34^4+144*s45^2*s51^2+s34^3*(294*s45+460*s51)+2*s34*s51*(114*s45^2+83*s45*s51-12*s51^2)+s34^2*(12*s45^2+403*s45*s51+178*s51^2)))+s12*(99*s23^5*s34^2-3*s23^4*s34*(104*s34^2-48*s34*s45+66*s34*s51+11*s45*s51)+s34^2*(s34+s51)^2*(26*s34^3+s45^2*(8*s45-15*s51)+10*s34^2*(5*s45+s51)-2*s34*s45*(11*s45+34*s51))-s23*s34*(s34+s51)*(70*s34^4+48*s45^3*s51+20*s34^3*(15*s45+4*s51)+4*s34*s45*(4*s45^2+17*s45*s51-12*s51^2)+s34^2*(-75*s45^2+91*s45*s51+48*s51^2))+s23^3*(309*s34^4+33*s45^2*s51^2+9*s34*s45*s51*(s45+11*s51)+s34^3*(-488*s45+426*s51)+s34^2*(31*s45^2-117*s45*s51+99*s51^2))+s23^2*(-52*s34^5+2*s34^4*(297*s45-70*s51)+30*s45^3*s51^2+6*s34*s45^2*s51*(8*s45+7*s51)+s34^3*(-84*s45^2+509*s45*s51-42*s51^2)+s34^2*(8*s45^3+43*s45^2*s51-30*s45*s51^2+33*s51^3))))/(3*s12*s34^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[5]->(18+(27*s45)/s34+(3*(s23-2*s34+s45))/s12+(3*(s23-2*s34))/(-s12+s23+s34+s45)-(9*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(24*s45-94*s51)/(s12-s34-s45)-(27*s45*(-3*s23+s45-5*s51))/(s34*(-s12+s34+s45))+(3*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(3*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(6*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(s45*(33*s23^2+24*s23*s45+13*s45^2)*(s23+s45-s51))/(s12*(s12-s34-s45)^3)-(18*(s12-s34)^2)/s51^2+(18*(s12-s34))/s51-(18*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(6*s34*(2*s12^2-11*s12*s34+9*s34^2-10*s12*s45+17*s34*s45+8*s45^2))/(s51*(-s23+s34+s51)^2)+(6*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(162*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(27*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(6*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(54*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(33*s45^2*s51^5)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(3*s45*(4*s12-13*s51))/(s34*(-s23+s34+s51))+(12*(s45-10*s51))/(-s23+s34+s51)+(36*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(6*(2*s12^2-2*s12*(7*s34+s45)+s34*(12*s34+11*s45)))/(s51*(-s23+s34+s51))+(6*(2*s34-s45)*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51))-(189*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(165*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(3*s45*(s23+3*s45+s51))/(s12*(s12-s34-s45))-(9*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(27*s45*s51^2*(-3*s45+4*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(6*s45*s51*(-2*s12+9*s51))/(s34^2*(-s23+s34+s51))+(6*s45*s51*(-2*s12+11*s51))/(s34*(-s23+s34+s51)^2)+(6*s45*s51^3*(-36*s45+11*s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s45*s51^4*(7*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(21*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(6*s45*s51^3*(9*s45+29*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*(2*s12^2-9*s12*s23+18*s23^2-9*s23*s45-18*s45*s51))/s34^2+(3*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(3*(11*s23^3-36*s23^2*s45+9*s23*s45*(s45-4*s51)+18*s45*(s45-2*s51)*s51))/(s34^2*(-s12+s34+s45))-(3*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*s51^2*(11*s34*s45+11*s45^2+7*s34*s51+35*s45*s51+11*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(s51^3*(22*s34^2+44*s34*s45+22*s45^2+42*s34*s51+84*s45*s51+33*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(3*(2*s12^2-12*s34^2-28*s34*s45-12*s45^2+s12*(4*s34+4*s45-13*s51)+27*s34*s51+9*s45*s51+38*s51^2))/(-s23+s34+s51)^2+(2*(9*s45^2+5*s45*s51+48*s51^2))/(-s12+s34+s45)^2+(2*s51^2*(28*s34^2+34*s34*s45+6*s45^2+66*s34*s51+90*s45*s51+63*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*s51*(23*s34*s45+12*s45^2+67*s34*s51+138*s45*s51+111*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(-6*s34*s45-6*s45^2+116*s34*s51+48*s45*s51+258*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(13*s45^3-39*s45^2*s51-27*s45*s51^2-33*s51^3)/(s12-s34-s45)^3+(33*s45^2*(s23^3+2*s23^2*s51+3*s23*s51^2+4*s51^3))/(s34^2*(-s12+s34+s45)^3)-(3*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(3*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(3*(-3*s34^2+s34*s45+s45*(s45+2*s51)))/(s12*(-s12+s23+s34+s45))-(3*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(-33*s23^3-57*s23^2*s45-43*s23*s45^2+s45^2*(-25*s45+6*s51))/(s12*(-s12+s34+s45)^2)-(6*s45*(11*s23^3+s51^2*(-27*s45+11*s51)+s23*s51*(-18*s45+11*s51)+s23^2*(-9*s45+11*s51)))/(s34^2*(-s12+s34+s45)^2)-(s51*(40*s34^2-6*s45^2+96*s45*s51+183*s51^2+6*s34*(2*s45+23*s51)))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*(11*s23^3+19*s23^2*s45+91*s45*s51^2+s23*s45*(-18*s45+55*s51)))/(s34*(-s12+s34+s45)^2)+(3*s45*(-11*s23^3+s23^2*(-19*s45+11*s51)+s23*s51*(-16*s45+33*s51)+s51^2*(9*s45+55*s51)))/(s34*(-s12+s34+s45)^3))/36,
p[6]->(9+(27*s45)/s34+(6*(s23+s45))/s12+(21*s45-85*s51)/(s12-s34-s45)-(27*s45*(-3*s23+s45-5*s51))/(s34*(-s12+s34+s45))-(s45*(33*s23^2+24*s23*s45+13*s45^2)*(s23+s45-s51))/(s12*(s12-s34-s45)^3)-(9*(s12-s34)^2)/s51^2+(9*(s12-s34))/s51-(9*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(3*s34*(-s12+s34+s45)*(7*s34+8*s45))/(s51*(-s23+s34+s51)^2)+(3*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(162*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(27*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(54*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(33*s45^2*s51^5)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(18*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(-6*s12*(5*s34+s45)+3*s34*(10*s34+11*s45))/(s51*(-s23+s34+s51))-(189*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(165*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(6*s45*(s23+s45+s51))/(s12*(s12-s34-s45))+(27*s45*s51^2*(-3*s45+4*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(6*s45*s51*(-s12+9*s51))/(s34^2*(-s23+s34+s51))+(6*s45*s51*(-s12+10*s51))/(s34*(-s23+s34+s51)^2)+(6*s45*s51^3*(-36*s45+11*s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s45*s51^4*(7*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(21*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(6*(s12-s34-s45+17*s51))/(-s23+s34+s51)+(6*s45*s51^3*(9*s45+29*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s12*s45-33*s45*s51)/(s34*(-s23+s34+s51))+(3*(s12^2-9*s12*s23+18*s23^2-9*s23*s45-18*s45*s51))/s34^2+(3*(11*s23^3-36*s23^2*s45+9*s23*s45*(s45-4*s51)+18*s45*(s45-2*s51)*s51))/(s34^2*(-s12+s34+s45))-(3*(s12^2-2*s12*s34+4*s34^2+10*s34*s45+6*s45^2+7*s12*s51-25*s34*s51-11*s45*s51-35*s51^2))/(-s23+s34+s51)^2+(6*s51^2*(11*s34*s45+11*s45^2+7*s34*s51+35*s45*s51+11*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(s51^3*(22*s34^2+44*s34*s45+22*s45^2+42*s34*s51+84*s45*s51+33*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(2*s51^2*(25*s34^2+28*s34*s45+3*s45^2+69*s34*s51+96*s45*s51+60*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s45^2-2*s45*s51+96*s51^2)/(-s12+s34+s45)^2+(-3*s34*s45-3*s45^2+98*s34*s51+54*s45*s51+258*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(13*s45^3-39*s45^2*s51-27*s45*s51^2-33*s51^3)/(s12-s34-s45)^3+(33*s45^2*(s23^3+2*s23^2*s51+3*s23*s51^2+4*s51^3))/(s34^2*(-s12+s34+s45)^3)-(6*s45*(11*s23^3+s51^2*(-27*s45+11*s51)+s23*s51*(-18*s45+11*s51)+s23^2*(-9*s45+11*s51)))/(s34^2*(-s12+s34+s45)^2)+(-33*s23^3-57*s23^2*s45-49*s23*s45^2+s45^2*(-25*s45+12*s51))/(s12*(-s12+s34+s45)^2)+(3*(11*s23^3+19*s23^2*s45+91*s45*s51^2+s23*s45*(-18*s45+55*s51)))/(s34*(-s12+s34+s45)^2)+(3*s45*(-11*s23^3+s23^2*(-19*s45+11*s51)+s23*s51*(-16*s45+33*s51)+s51^2*(9*s45+55*s51)))/(s34*(-s12+s34+s45)^3)-(s51*(31*s34^2+6*s34*(s45+25*s51)-3*(s45^2-36*s45*s51-56*s51^2)))/((s12-s34-s45)*(-s23+s34+s51)^2)-(2*s51*(s34*(17*s45+64*s51)+6*(s45^2+24*s45*s51+18*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)))/48,
p[7]->(-4*s34)/s12-(9*s45)/s34-(4*s45^2)/(s12*(s12-s34-s45))+(2*(s23-2*s34))/(-s12+s23+s34+s45)-(6*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(66*s23^3+114*s23^2*s45+83*s23*s45^2+11*s45^3)/(6*s12*(-s12+s34+s45)^2)-(2*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(9*s45*(-3*s23+s45-5*s51))/(s34*(-s12+s34+s45))+(2*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(4*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(2*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(4*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(s45*(66*s23^2+48*s23*s45+35*s45^2)*(s23+s45-s51))/(6*s12*(s12-s34-s45)^3)-(3*(s12-s34))/s51+(3*s34*(s12^2-3*s12*s34+2*s34^2-2*s12*s45+3*s34*s45+s45^2))/(s51*(-s23+s34+s51)^2)+(3*s45*(s12-7*s51)*s51)/(s34*(-s23+s34+s51)^2)-(3*s45^2*s51^2)/(2*s34^2*(-s23+s34+s51)^2)-(54*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(9*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(12*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(2*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(4*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(11*s45^2*s51^5)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(3*(s34-13*s51))/(-s23+s34+s51)-(3*s45*(s12-4*s51))/(s34*(-s23+s34+s51))-(3*(s12^2-s12*(4*s34+s45)+s34*(3*s34+2*s45)))/(s51*(-s23+s34+s51))+(4*(2*s34-s45)*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51))+(3*s45*(s12-6*s51)*s51)/(s34^2*(-s23+s34+s51))+(63*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(9*s45*(3*s45-4*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(2*s45*(36*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(55*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(6*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(2*s45*s51^4*(7*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(7*s45*s51^3*(8*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(2*s45*s51^3*(9*s45+29*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(s45*s51^2*(54*s45+127*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(-54*s45+215*s51)/(6*(s12-s34-s45))-(3*(s12^2-6*s12*s23+12*s23^2-6*s23*s45-12*s45*s51))/(2*s34^2)+(2*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(11*s23^3-36*s23^2*s45+9*s23*s45*(s45-4*s51)+18*s45*(s45-2*s51)*s51)/(s34^2*(-s12+s34+s45))+(9*s34*s45+9*s45^2-116*s34*s51-66*s45*s51-258*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))-(2*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(4*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(3*(s12^2-6*s34^2-10*s34*s45-3*s45^2+2*s12*(s34+s45-4*s51)+18*s34*s51+6*s45*s51+25*s51^2))/(2*(-s23+s34+s51)^2)-(s51^2*(53*s34*s45+53*s45^2+28*s34*s51+140*s45*s51+44*s51^2))/(2*(s12-s34-s45)^3*(-s23+s34+s51))+(s51^3*(53*s34^2+106*s34*s45+53*s45^2+84*s34*s51+168*s45*s51+66*s51^2))/(6*(s12-s34-s45)^3*(-s23+s34+s51)^2)-(9*s45^2+53*s45*s51+192*s51^2)/(6*(-s12+s34+s45)^2)+(s51*(53*s34^2-18*s34*s45-18*s45^2+348*s34*s51+264*s45*s51+276*s51^2))/(6*(s12-s34-s45)*(-s23+s34+s51)^2)+(s51*(71*s34*s45+18*s45^2+298*s34*s51+672*s45*s51+408*s51^2))/(6*(-s12+s34+s45)^2*(-s23+s34+s51))-(11*s45^2*(s23^3+2*s23^2*s51+3*s23*s51^2+4*s51^3))/(s34^2*(-s12+s34+s45)^3)+(-35*s45^3+105*s45^2*s51+54*s45*s51^2+66*s51^3)/(6*(s12-s34-s45)^3)-(2*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(2*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(2*(-3*s34^2+s34*s45+s45*(s45+2*s51)))/(s12*(-s12+s23+s34+s45))-(2*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(2*s45*(11*s23^3+s51^2*(-27*s45+11*s51)+s23*s51*(-18*s45+11*s51)+s23^2*(-9*s45+11*s51)))/(s34^2*(-s12+s34+s45)^2)-(11*s23^3+19*s23^2*s45+91*s45*s51^2+s23*s45*(-18*s45+55*s51))/(s34*(-s12+s34+s45)^2)+(s45*(11*s23^3+s23^2*(19*s45-11*s51)+s23*(16*s45-33*s51)*s51-s51^2*(9*s45+55*s51)))/(s34*(-s12+s34+s45)^3)-(s51^2*(115*s34^2+4*s34*(31*s45+75*s51)+9*(s45^2+48*s45*s51+24*s51^2)))/(6*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
p[8]->-1/6*((s12-s23)*(s12*(s23-2*s51)+s23*(-s34+s51)-s45*(s34+s51)))/(s51*(-s23+s34+s51)^2),
p[9]->(70+(-78*s23+70*s34+226*s45-186*s51)/(s12-s34-s45)+(6*(8*s12-13*s23+13*s45-18*s51))/s34+(9*s12^2)/((s23-s34-s51)*(s23+s45-s51))+(48*s51)/(s23-s34-s51)-(3*s12^2*s51)/((s23-s34-s51)*(s23+s45-s51)^2)+(6*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s12-s34-s51))-(6*s51^3*(s34+s51))/((s12-s34-s45)^3*(s12-s34-s51))-(3*s12^3*s45)/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(3*s12^2*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(3*(10*s12+10*s45-21*s51)*s51^2)/(s34*(-s23+s34+s51)^2)-(30*s45*s51^3)/(s34^2*(-s23+s34+s51)^2)+(3*s45^2*(2*s45-33*s51)*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(3*s45*(20*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(33*s45^3*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(6*s51*(s34+s51)^3)/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(12*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51)^2)-(6*s51^3*(s34+s51)^3)/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51)^2)-(6*(8*s34+17*s45-42*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))-(6*(8*s12+8*s45-23*s51)*s51)/(s34*(-s23+s34+s51))+(6*s45*(54*s45-77*s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(9*s45^2*(10*s45-33*s51)*s51^2)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*(10*s12+40*s45-11*s51)*s51^2)/(s34^2*(-s23+s34+s51))+(132*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))+(6*s51*(s34+s51)^2)/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51))-(18*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))+(12*s51^3*(s34+s51)^2)/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51))+(6*s45^2*s51^3*(-5*s45+11*s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45*s51^2*(-35*s45+33*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(3*s45*s51^3*(-45*s45+44*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45^2*s51^2*(-3*s45+55*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(3*(s12^2+2*(s34-6*s51)*s51))/(-s23+s34+s51)^2+(3*s45^2*(-11*s23^2+24*s23*s45-44*s23*s51+26*s45*s51-77*s51^2))/(s34*(-s12+s34+s45)^3)+(3*s45*(-33*s23^2+30*s23*s45-44*s23*s51+50*s45*s51-55*s51^2))/(s34^2*(-s12+s34+s45))+(6*s51^2*(3*s34^2+9*s34*s45+9*s45^2-7*s34*s51-42*s45*s51+2*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(3*s51^3*(8*s34^2+12*s34*s45+8*s45^2-5*s34*s51-31*s45*s51+2*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(33*s45^3*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45)^3)-(3*s51^2*(10*s45^2-64*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*s51*(8*s45^2-79*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*s51^2*(12*s34^2+12*s34*s45+4*s45^2-19*s34*s51-60*s45*s51+24*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(11*s23^2-96*s23*s45+36*s45^2+22*s23*s51-138*s45*s51+33*s51^2))/(s34*(-s12+s34+s45))+(6*s45*(11*s23^2-42*s23*s45+5*s45^2+33*s23*s51-59*s45*s51+55*s51^2))/(s34*(-s12+s34+s45)^2)-(3*s51*(2*s34^2+2*s45^2+4*s34*(s45-9*s51)-120*s45*s51+57*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(3*s45^2*(33*s23^2-10*s23*s45+55*s23*s51-20*s45*s51+77*s51^2))/(s34^2*(-s12+s34+s45)^2)+(3*(-24*s23*s45^2+13*s34*s45^2+13*s45^3+22*s23*s45*s51-28*s34*s45*s51-54*s45^2*s51+9*s34*s51^2+53*s45*s51^2-2*s51^3))/(s12-s34-s45)^3+(33*s23^2-60*s23*s45+33*s23*s51-90*s45*s51+33*s51^2-30*s12*(s23+s51))/s34^2+(3*(49*s45^2+26*s34*(s45-s51)-126*s45*s51+33*s51^2+s23*(-50*s45+11*s51)))/(-s12+s34+s45)^2-(6*s51*(2*s34^2+s34*(s45-8*s51)+s51*(-13*s45+22*s51)))/((s12-s34-s45)*(-s23+s34+s51)^2))/24,
p[10]->(s12*(s34^2*(33*s23^2+24*s23*s45+13*s45^2)*s51^2*(-s23+s34+s51)^2+s12^5*(-3*s23*(3*s34^2+s51^2)+3*s51*(3*s34^2+2*s34*s51+s51^2))+3*s12^4*(s34^3*(3*s45-11*s51)-4*s34^2*s45*s51+9*s23^2*s51^2-4*s45*s51^3-s34*s51^2*(5*s45+3*s51)+s23*(12*s34^3-16*s34*s51^2+3*(s45-3*s51)*s51^2+3*s34^2*(3*s45+s51)))-3*s12^3*(3*s34^4*(3*s45-5*s51)+18*s23^3*s51^2-6*s45^2*s51^3-18*s23^2*s51^2*(s34-s45+s51)-3*s34*s45*s51^2*(s45+3*s51)+s34^2*s51*(6*s45^2+s45*s51-s51^2)+s34^3*(9*s45^2-9*s45*s51+4*s51^2)+s23*(18*s34^4+3*s45*(s45-9*s51)*s51^2+9*s34^3*(3*s45+s51)-3*s34*s51^2*(11*s45+9*s51)+s34^2*(9*s45^2+9*s45*s51-20*s51^2)))+s12^2*(27*s34^5*(s45-s51)+18*s34^4*s45*(3*s45-s51)+33*s23^4*s51^2+3*s23^3*(14*s34+18*s45-11*s51)*s51^2+3*s34*s45^2*(s45-9*s51)*s51^2-12*s45^3*s51^3+3*s34^3*(9*s45^3+15*s45^2*s51+3*s45*s51^2+s51^3)+s34^2*s51*(36*s45^3+6*s45^2*s51-6*s45*s51^2+13*s51^3)-3*s23^2*s51^2*(52*s34^2-9*s45*(s45-4*s51)+18*s34*(s45+3*s51))+s23*(36*s34^5+3*s45^2*(s45-27*s51)*s51^2+27*s34^4*(3*s45+s51)-54*s34*s45*s51^2*(s45+3*s51)+18*s34^3*(3*s45^2+3*s45*s51+2*s51^2)+s34^2*(9*s45^3+27*s45^2*s51-81*s45*s51^2-16*s51^3)))-s12*(66*s23^4*s34*s51^2-3*s23^3*s51^2*(26*s34^2-26*s34*s45+33*s34*s51+11*s45*s51)-6*s23^2*s51^2*(7*s34^3+27*s34*s45*s51+9*s45^2*s51+s34^2*(26*s45+7*s51))+(s34+s51)*(s34^5*(9*s45-6*s51)+3*s34^4*s45*(9*s45-4*s51)+3*s34*s45^3*(2*s45-3*s51)*s51-3*s45^4*s51^2+3*s34^3*s45*(9*s45^2+s51^2)+s34^2*s45*(9*s45^3+12*s45^2*s51-3*s45*s51^2+26*s51^3))+s23*(9*s34^6-27*s45^3*s51^3+9*s34^5*(3*s45+s51)-3*s34*s45^2*s51^2*(s45+27*s51)+9*s34^4*(3*s45^2+3*s45*s51+5*s51^2)+3*s34^2*s51*(3*s45^3-7*s45^2*s51-14*s45*s51^2+8*s51^3)+s34^3*(9*s45^3+27*s45^2*s51+51*s45*s51^2+38*s51^3)))))/(24*s34^2*(-s12+s34+s45)^3*s51^2*(-s23+s34+s51)^2),
p[11]->(334-(95*(s23+s45))/s12-(52*s45^2*(s23+s45))/(s12*(-s12+s34+s45)^2)+(95*s45-147*s51)/(s12-s34-s45)-(52*s45^2*(s45-3*s51))/(-s12+s34+s45)^3-(95*s45*(s23+s45-s51))/(s12*(s12-s34-s45))-(52*s45^3*(s23+s45-s51))/(s12*(s12-s34-s45)^3)+(52*s45*s51)/(-s12+s34+s45)^2+(52*s34^2*s51)/((-s12+s34+s45)*(-s23+s34+s51)^2)+(104*s34*(s34+s45)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(52*(s34+s45)^2*s51^3)/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(104*s34*s51)/((-s12+s34+s45)*(-s23+s34+s51))-(156*s45*(s34+s45)*s51^2)/((-s12+s34+s45)^3*(-s23+s34+s51))-(52*s34*s51*(s45+2*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)))/360,
p[12]->-(s12/(3*s12-3*s34-3*s45)),
p[13]->-1/32*(s12*((19*s34^2+38*s34*s45+11*s45^2)*(-s23+s34+s51)^2+s12^2*(19*s23^2-38*s23*s34+19*s34^2-30*s23*s51+38*s34*s51+11*s51^2)-2*s12*(19*s23^2*(s34+s45)-2*s23*(19*s34^2+19*s34*s45+17*s34*s51+13*s45*s51)+(s34+s51)*(19*s34^2+11*s45*s51+19*s34*(s45+s51)))))/((s12-s34-s45)^3*(-s23+s34+s51)^2),
p[14]->-1/12*(s12^2*(s23-s51)^2-2*s12*s23*s34*(s23+s45-s51)+s23^2*(s34^2-2*s51^2)+(s34+s51)^2*(s45^2-2*s51^2)+2*s23*(s34+s51)*(s34*s45+2*s51^2))/(s51^2*(-s23+s34+s51)^2),
p[15]->(7300+(72*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(72*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(1662*(s12-s34)^2)/((s45-s51)*s51)+(36*(3*s45-8*s51)*s51)/(s12*(s23-s51))+(234*s51)/(s23+s45-s51)-(72*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(54*s45*s51^2)/(s34*(s23-s51)^2)+(54*s45*s51^2)/(s34^2*(s23-s51))+(72*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))-(3219*s51^2)/((s12-s34-s45)*(s45-s51))-(234*s51^2)/(s12*(s23+s45-s51))+(342*s51^2)/((s23-s51)*(s23+s45-s51))-(234*s51^2)/((s45-s51)*(s23+s45-s51))-(54*s45*s51^3)/(s12*s34*(s23-s51)^2)-(54*s45*s51^3)/(s12*s34^2*(s23-s51))-(1662*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(831*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(2856*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(1428*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(72*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(342*s51^3)/(s12*(s23-s51)*(s23+s45-s51))+(1188*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(234*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(2268*(s23+s51))/s34-(594*s51*(s23+s51))/(s12*s34)-(831*s51^2*(s23+s51))/(s12*(s45-s51)^2)+(1536*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(1662*(s34^3+s12^2*(-s34+s45)))/(s51*(-s23+s34+s51)^2)+(126*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(72*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(1080*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(1188*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(831*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(1428*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(1662*(s12^2-s34^2))/(s51*(-s23+s34+s51))+(3*(398*s34-957*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(18*(21*s12-18*s45-125*s51)*s51)/(s34*(-s23+s34+s51))+(54*s45*s51^2)/(s34^2*(-s23+s34+s51))+(162*(20*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(72*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(1188*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(54*s45*s51^3)/(s12*s34^2*(-s23+s34+s51))+(4752*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(2493*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(4284*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(18*s51*(21*s12-18*s45+s51))/(s34*(s23-s51))+(468*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(1662*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(234*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(3324*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(54*s51*(-s45+s51))/(s23-s51)^2-(72*s51^3*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(54*s51^2*(s45+s51))/(s12*(s23-s51)^2)+(72*(s23-s34+s45+s51))/(-s12+s23+s34+s45)-(597*s51*(2*s23+3*s51))/(s12*(s45-s51))+(18*s51^2*(3*s45+11*s51))/(s12*s34*(-s23+s34+s51))+(12*s51^3*(238*s34+119*s45+20*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*(3*s45+37*s51))/(s23-s51)-(6*(418*s12+226*s34-63*s45+48*s51))/(s23-s34-s51)-(36*s51^2*(119*s34+119*s45+53*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(9*s51^2*(649*s34+398*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(663*s45+531*s51)/(s12-s34-s45)-(3*(139*s23+78*s34+115*s45+536*s51))/s12+(3*s51^2*(-874*s34+1055*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)+(702*s12-702*s34+4776*s51)/(s45-s51)-(1188*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)+(831*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2-(18*(-20*s12*s45+45*s12*s51+26*s45*s51+15*s51^2))/((s23-s34-s51)*(s23+s45-s51))-(18*(9*s34^2+9*s34*s45+29*s34*s51+15*s45*s51+31*s51^2))/(s12*(s23-s34-s51))+(54*(33*s23^2-20*s23*s45+33*s23*s51-40*s45*s51+33*s51^2))/(s34*(-s12+s34+s45))-(6*s51^2*(437*s34^2+636*s34*s51+199*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(-234*s12^2+6390*s12*s34-6156*s34^2+702*s12*s51+2307*s34*s51+492*s51^2)/((s23-s34-s51)*(s45-s51))+(3*(594*s23^2+1327*s23*s45+757*s45^2+474*s23*s51+673*s45*s51+673*s51^2))/(s12*(s12-s34-s45))+(-2616*s45^2+5232*s45*s51+1668*s51^2)/(-s12+s34+s45)^2+(54*s45*s51^2-396*s51^3)/(s12*s23*s34-s12*s34*s51)+(-597*s23*s51^2+831*s51^3)/(s12*(s12-s34-s45)*(s45-s51))+(72*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))+(72*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(1536*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(1536*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(831*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(3*(434*s12^2+1975*s34^2+s12*(-946*s34+946*s45-282*s51)+2160*s34*s51+s51*(488*s45+1471*s51)))/(-s23+s34+s51)^2-(18*(2*s45*(2*s45-33*s51)*s51+13*s12^2*(s45+s51)+s12*(13*s45^2+47*s45*s51-13*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(831*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(12*(99*s23^2*s45+218*s45^3+s23*(317*s45^2+119*s45*s51+119*s51^2)))/(s12*(-s12+s34+s45)^2)+(234*s12^2*(s34-s51)-6*s12*(948*s34^2+394*s34*s51-39*s51^2)+9*(606*s34^3+485*s34^2*s51+182*s34*s51^2+26*s51^3))/((-s23+s34+s51)^2*(-s45+s51)))/432,
p[16]->(39-(18*s23)/(s12-s23)-(12*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(12*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(12*s45*(s45-2*s51)*s51)/((s12-s23)*(-s12+s23+s34+s45)*(s23-s34-s51))-(12*s45^2*(s45-s51)*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23-s34-s51))-(39*s51)/(s23+s45-s51)-(12*s45*(s45-2*s51)*s51)/((s12-s23)*(-s12+s23+s34+s45)*(s23+s45-s51))-(12*s45*(s45-2*s51)*s51)/((s12-s23)*(s23-s34-s51)*(s23+s45-s51))+(12*s45^2*(s45-s51)*s51)/((s12-s23)^2*(s23-s34-s51)*(s23+s45-s51))-(12*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))+(39*s51^2)/(s12*(s23+s45-s51))+(18*s51^2)/((s45-s51)*(s23+s45-s51))-(36*s51^3)/((s12-s23)*(s12-s34-s45)*(s23-s34-s51))-(18*s51^3)/(s12*(s12-s34-s45)*(s45-s51))+(36*s51^3)/((s12-s23)*(s12-s34-s45)*(s45-s51))-(12*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(18*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(18*s45*(s34+s51))/((s12-s23)*(s23-s34-s51))-(18*s51^3*(s34+s51))/((s12-s23)^2*(s12-s34-s45)*(s45-s51))-(256*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(277*(s12-s34)*(s12*(s34-s45)-s34*(s34+s45)))/(s51*(-s23+s34+s51)^2)-(21*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(3*(13*s34+13*s45-10*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)-(12*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*s51^3*(s34+s51))/((s12-s23)*(s12-s34-s45)*(-s23+s34+s51)^2)+(18*(s34+s45)*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)+(277*(s12-s34)^2)/(s51*(-s23+s34+s51))-(18*s51^3*(s34+s51))/((s12-s23)^2*(s12-s34-s45)*(-s23+s34+s51))+(36*s51^3)/((s12-s23)*(s23-s34-s51)*(-s45+s51))+(36*s51^2*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(18*s51^3*(s34+s51))/((s12-s23)^2*(s23-s34-s51)*(-s45+s51))+(18*s12*s51^2*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(18*s51^3*(s34+s51))/((s12-s23)*(-s23+s34+s51)^2*(-s45+s51))-(12*s45^2*s51*(-s45+s51))/((s12-s23)^2*(-s12+s23+s34+s45)*(s23+s45-s51))-(12*s45^2*s51*(-s45+s51))/((s12-s23)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(12*s45^2*s51*(-s45+s51))/((s12-s23)*(s23+s45-s51)*(-s23+s34+s51)^2)-(12*(s23-s34+s45+s51))/(-s12+s23+s34+s45)-(12*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(9*(5*s34-3*s45+2*s51))/s12+(6*s51*(-13*s45+8*s51))/((s12-s34-s45)*(-s23+s34+s51))-(3*(s34+s51)*(13*s34+6*s45+15*s51))/(s12*(s23-s34-s51))+(-355*s12+334*s34+33*s51)/(-s23+s34+s51)-(18*s51^2)/(s12*s45-s12*s51)+(9*(3*s45^2-2*s45*s51-2*s51^2))/(s12*(s12-s34-s45))-(18*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))-(6*(10*s12*s45-6*s12*s51-13*s45*s51+6*s51^2))/((s23-s34-s51)*(s23+s45-s51))-(12*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))-(12*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(256*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(256*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(238*s12^2-337*s34^2-554*s34*s45-69*s34*s51-33*s45*s51+18*s51^2+s12*(81*s34+473*s45+18*s51))/(-s23+s34+s51)^2+(3*(4*s45^2*s51+6*s12^2*(s45+s51)+s12*(13*s45^2-6*s45*s51-6*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(18*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/72,
p[17]->(-22-(126*s51)/s34-(66*s45*(s23+s45)*s51)/(s12*(-s12+s34+s45)^2)+(3*(-33*s23+20*s45-33*s51)*s51)/(s34*(-s12+s34+s45))+(3*(s45-s51)*s51)/(s23-s51)^2+(2*(10*s12-13*s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(33*s51^2)/(s12*s34)-(3*s45*s51^2)/(s34*(s23-s51)^2)-(3*s45*s51^2)/(s34^2*(s23-s51))-(19*s51^2)/((s23-s51)*(s23+s45-s51))-(6*s51^2)/((s45-s51)*(s23+s45-s51))+(3*s45*s51^3)/(s12*s34*(s23-s51)^2)+(3*s45*s51^3)/(s12*s34^2*(s23-s51))+(6*s51^3)/(s12*(s12-s34-s45)*(s45-s51))+(19*s51^3)/(s12*(s23-s51)*(s23+s45-s51))+(6*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(120*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)+(60*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(66*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(66*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(27*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(3*s45*s51^2)/(s34^2*(-s23+s34+s51))+(3*s45*s51^3)/(s12*s34^2*(-s23+s34+s51))-(66*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))-(198*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(12*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(s51*(21*s12-18*s45+s51))/(s34*(s23-s51))+(12*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(6*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(66*s51^2*(-s45+s51))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(3*s51^2*(s45+s51))/(s12*(s23-s51)^2)+(66*s45*s51*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(2*s51*(-3*s45+8*s51))/(s12*(s23-s51))-(s51^2*(3*s45+11*s51))/(s12*s34*(-s23+s34+s51))-(3*s51*(33*s23+2*s45+20*s51))/(s12*(s12-s34-s45))+(s51^2*(-3*s45+22*s51))/(s12*s34*(s23-s51))+(3*s51^2*(-40*s45+33*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*s45+37*s51)/(s23-s51)+(22*s34+93*s51)/s12+(s51*(-21*s12+18*s45+125*s51))/(s34*(-s23+s34+s51))+(-60*s12+82*s34+47*s45+245*s51)/(-s23+s34+s51)+(6*s51^2)/(s12*s45-s12*s51)+(6*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))+(s12*(7*s12*s45-6*s12*s51-13*s45*s51+6*s51^2))/((s23+s45-s51)*(-s23+s34+s51)^2)+(22*s34^2+22*s34*s45+121*s34*s51+28*s45*s51+176*s51^2)/(s12*s23-s12*s34-s12*s51)-(7*s12^2+19*s34^2+13*s34*s45+44*s34*s51+13*s45*s51-35*s51^2-26*s12*(s34+s51))/(-s23+s34+s51)^2+(6*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/24,
p[18]->((24*s51)/s12+(60*s51)/s34-(38*s51)/(s23+s45-s51)+(13*s51^2)/(s23+s45-s51)^2+(19*s51^2)/(s12*(s23+s45-s51))-(6*s51^2)/((s45-s51)*(s23+s45-s51))+(12*s51^3)/(s12*(s45-s51)^2)+(6*s51^3)/(s12*(s12-s34-s45)*(s45-s51))-(13*s51^3)/(s12*(s23+s45-s51)^2)-(6*s51^3)/((s45-s51)*(s23+s45-s51)^2)-(12*s51^3)/((s45-s51)^2*(s23+s45-s51))+(12*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(12*s51^4)/(s12*(s12-s34-s45)*(s45-s51)^2)-(12*s51^4)/(s12*(-s12+s34+s45)^2*(s45-s51))+(6*s51^4)/(s12*(s45-s51)*(s23+s45-s51)^2)+(12*s51^4)/(s12*(s45-s51)^2*(s23+s45-s51))+(24*s51^3*(-s12+s51))/((s23-s34-s51)*(s45-s51)^2*(s23+s45-s51))+(18*s12^2*s45^2)/((s23+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(171*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)-(60*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(78*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(66*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(12*s12*s51^3*(-s12+s51))/((s45-s51)^2*(s23+s45-s51)*(-s23+s34+s51)^2)+(12*s51^4*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(12*s51^4*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(2*(16*s12-16*s34-51*s51))/(-s23+s34+s51)-(60*s51^2)/(s34*(-s23+s34+s51))-(156*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(3*(9*s45-20*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(6*(20*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(90*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(198*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(36*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(24*s51^4)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(6*s51^4)/(s12*(s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(24*s51^4)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(6*(2*s12-5*s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(12*(s12-s51)*s51^3)/((s23-s34-s51)*(s23+s45-s51)^2*(-s45+s51))+(6*s51^4)/(s12*(s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(6*s12*(s12-s51)*s51^3)/((s23+s45-s51)^2*(-s23+s34+s51)^2*(-s45+s51))-(66*s45*s51*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(6*s51^3*(5*s34+4*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(6*s51*(11*s23+15*s45+10*s51))/(s12*(s12-s34-s45))-(2*s51*(4*s34+11*s51))/(s12*(s23-s34-s51))+(6*s51*(11*s23-10*s45+11*s51))/(s34*(-s12+s34+s45))+(s51^2*(-13*s45+46*s51))/(s12*(s23-s34-s51)*(s23+s45-s51))+(6*s51^2)/(s12*s45-s12*s51)+(-28*s12*s45+6*s12*s51+39*s45*s51-40*s51^2)/((s23-s34-s51)*(s23+s45-s51))+(6*s51*(11*s23*s45+11*s45^2-2*s45*s51-2*s51^2))/(s12*(-s12+s34+s45)^2)+(6*s51^2*(s12^2-3*s12*s51+s51^2))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(12*s51*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(s45-s51)^2)+(2*s51*(10*s12*s45-6*s12*s51-13*s45*s51+6*s51^2))/((s23-s34-s51)*(s23+s45-s51)^2)-(6*(s12^2+s34^2-s34*s51-5*s51^2+s12*(-2*s34+s51)))/((s23-s34-s51)*(-s45+s51))-(18*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(18*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(19*s12^2+31*s34^2+5*s34*s51+(5*s45-107*s51)*s51+s12*(-50*s34+50*s45+7*s51))/(-s23+s34+s51)^2-(12*s51*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(6*(-(s12^2*s34)-s34^3+s34^2*s51+8*s34*s51^2+s51^3+s12*(2*s34^2-s34*s51+2*s51^2)))/((s45-s51)*(-s23+s34+s51)^2)+(s12^2*(-8*s45+6*s51)+s51*(13*s45^2+8*s45*s51-6*s51^2)+s12*(-14*s45^2+6*s45*s51+6*s51^2))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12*(s12*(7*s45^2-6*s45*s51-6*s51^2)+s51*(-13*s45^2+6*s45*s51+6*s51^2)))/((s23+s45-s51)^2*(-s23+s34+s51)^2))/24,
p[19]->(1616+(54*s23)/(s12-s23)+(594*s45*(s23+s45)^2)/(s12*(-s12+s34+s45)^2)+(36*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(648*(s45-s51))/(s12-s34-s45)-(594*(s45-s51)^2)/(-s12+s34+s45)^2-(36*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(36*s45*(s45-2*s51)*s51)/((s12-s23)*(-s12+s23+s34+s45)*(s23-s34-s51))+(36*s45*(s45-2*s51)*s51)/((s12-s23)*(-s12+s23+s34+s45)*(s23+s45-s51))+(36*s45*(s45-2*s51)*s51)/((s12-s23)*(s23-s34-s51)*(s23+s45-s51))-(36*s45^2*(s45-s51)*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23+s45-s51))+(36*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))-(36*s51^3)/(s12*s34*(s23+s45-s51))+(36*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(54*s45*(s34+s51))/((s12-s23)*(s23-s34-s51))+(27*s51*(s34+s51)^2)/(s12*(s23-s34+s45-s51)^2)-(27*s34*(s34+s51)^3)/(s12*(s23-s34-s51)*(s23-s34+s45-s51)^2)-(36*s45^2*(s45-s51)*s51)/((s12-s23)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(36*(s12-s45)*s45*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(36*s45^2*(s45-s51)*s51)/((s12-s23)*(s23+s45-s51)*(-s23+s34+s51)^2)+(1305*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)-(675*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(594*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(594*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(54*s34*(s34+s51)^3)/(s12*(s23-s34+s45-s51)*(-s23+s34+s51)^2)+(99*(s34-2*s51))/(-s23+s34+s51)-(972*s51^2)/(s34*(-s23+s34+s51))-(1656*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(81*(25*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(36*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(594*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(1188*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(2376*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(36*s45^2*s51*(-s45+s51))/((s12-s23)^2*(-s12+s23+s34+s45)*(s23-s34-s51))+(36*s45^2*s51*(-s45+s51))/((s12-s23)^2*(s23-s34-s51)*(s23+s45-s51))-(36*s51^3*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(261*(s12-2*s51)*s51)/(s34*(-s23+s34-s45+s51))+(261*s51^3)/(s12*s34*(-s23+s34-s45+s51))+(9*(11*s12-25*s34-43*s51)*(s34+s51))/((-s23+s34+s51)*(-s23+s34-s45+s51))-(297*s51*(s23+s45+s51))/(s12*s34)+(36*(s23-s34+s45+s51))/(-s12+s23+s34+s45)-(54*(s34+s51)^2*(2*s34+s45+s51))/(s12*(-s23+s34+s51)^2)+(36*s51*(-s12+2*s51))/(s34*(s23+s45-s51))+(36*s51*(-s12+2*s51))/((s23-s34-s51)*(s23+s45-s51))+(18*(s34+s51)^2*(7*s34+16*s51))/(s12*(s23-s34-s51)*(s23-s34+s45-s51))+(54*(18*s23+29*s51))/s34+(9*(17*s12-17*s34+29*s51))/(s23-s34+s45-s51)-(9*s51*(17*s34+46*s51))/(s12*(s23-s34+s45-s51))-(18*(18*s23-s34+16*s45+51*s51))/s12+(9*(12*s34^2+18*s34*s51+(-4*s12+4*s45-65*s51)*s51))/(-s23+s34+s51)^2+(9*(17*s34^2+s34*(6*s45-43*s51)+6*(s45-21*s51)*s51))/(s12*(s23-s34-s51))-(594*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)+(27*(33*s23^2-25*s23*s45+33*s23*s51-50*s45*s51+33*s51^2))/(s34*(-s12+s34+s45))+(9*(99*s23^2+162*s23*s45+67*s45^2+66*s23*s51+66*s51^2))/(s12*(s12-s34-s45))+(27*(s34^2-s34*s51-2*s51^2+s12*(-s34+s51)))/(s23-s34+s45-s51)^2-(27*s34*(s34+s51)*(s12-2*(s34+s51)))/((s23-s34-s51)*(s23-s34+s45-s51)^2)-(54*s34*(s34+s51)*(s12-2*(s34+s51)))/((s23-s34+s45-s51)*(-s23+s34+s51)^2)+(36*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))+(36*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2))/216,
p[20]->(-142-(3*s45*(-15*s23^2-14*s23*s45+s45^2))/(s12*(-s12+s34+s45)^2)+(3*(29*s23-3*s34+5*s45-5*s51))/s12+(9*(s12-s34))/s51-(9*(s12-s34)^2)/((s45-s51)*s51)+(45*s51)/(s45-s51)-(27*s51^2)/((s12-s34-s45)*(s45-s51))-(9*s51^2)/((s45-s51)*(s23+s45-s51))-(36*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(18*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(6*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(9*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(72*(s23+s51))/(s12-s45)-(18*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(9*(s12+s23+s51))/s34-(9*s51^2*(4*s23+s51))/(s12*(s12-s34-s45)*(s45-s51))-(144*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))-(9*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(9*s34^2*(-2*s12+2*s34+s45))/(s51*(-s23+s34+s51)^2)+(9*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(9*s45*s51^2)/(s34*(-s23+s34+s51)^2)-(72*s45*s51^4)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)-(45*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(72*s45*s51^4)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(3*(3*s34+3*s45-8*s51)*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)-(18*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(72*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)+(3*(3*s12+6*s34+6*s45-7*s51))/(-s23+s34+s51)+(9*s34*(-3*s12+3*s34+s45))/(s51*(-s23+s34+s51))+(288*s45*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51))+(180*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(288*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(54*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(18*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(9*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(9*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(18*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(9*s51*(s12+s45+s51))/(s34*(-s23+s34+s51))-(144*s51^2*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)-(72*s51^3*(s45+2*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)-(9*s51*(2*s23+3*s51))/(s12*(s45-s51))+(18*s51^2*(s34+3*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(72*s51^2*(3*s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51))-(72*s51*(s34+5*s51))/((s12-s45)*(s23-s34-s51))+(63*s51^2*(3*s45+5*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*s51^2*(-7*s45+9*s51))/(s12*(s12-s34-s45)*(-s23+s34+s51))-(3*s51^3*(16*s34+16*s45+15*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51^2*(8*s34+24*s45+15*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))-(9*s51^3*(7*s45+16*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(12*s45+63*s51)/(s12-s34-s45)+(3*s51^2*(41*s34+6*s45+74*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*s51*(25*s34+12*s45+92*s51))/((s12-s34-s45)*(-s23+s34+s51))-(3*(6*s34^2+3*s34*(s45-s51)+(3*s45-16*s51)*s51))/(s12*(s23-s34-s51))+(9*(13*s23^2+9*s23*s45-3*s23*s51+2*s45*s51-19*s51^2))/(s34*(-s12+s34+s45))+(3*(s45^2-2*s45*s51-15*s51^2))/(-s12+s34+s45)^2+(3*(39*s23^2+43*s23*s45+4*s45^2-15*s23*s51-5*s45*s51-12*s51^2))/(s12*(s12-s34-s45))-(3*(-6*s12^2+9*s34^2-9*s12*s45+9*s34*s45+2*s12*s51+10*s34*s51+6*s45*s51-4*s51^2))/(-s23+s34+s51)^2+(72*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45))+(9*s51^2*(s34^2-s34*s51-2*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45))-(45*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)-(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45))+(18*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(9*(s12^2+2*s34^2-5*s34*s51-2*s51^2-3*s12*(s34+s51)))/((s23-s34-s51)*(-s45+s51))-(72*(s23^2+s51*(s34+s51)))/(s12*(s12-s45))-(9*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(9*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(18*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)+(3*(3*s12*(s45-2*s51)+s51*(-3*s45+8*s51)))/((s23-s34-s51)*(s23+s45-s51))-(3*(2*s45*s51^2+3*s12^2*(s45+s51)+s12*(3*s45^2-5*s45*s51-3*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(9*(-2*s34^3+s34^2*s51+5*s34*s51^2+2*s51^3+s12^2*(-s34+s51)+s12*(3*s34^2+s34*s51-s51^2)))/((s45-s51)*(-s23+s34+s51)^2)+(18*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/36,
p[21]->(151+(3*s45*(-15*s23^2-14*s23*s45+s45^2))/(s12*(-s12+s34+s45)^2)-(9*(s12-s34))/s51+(9*s51^2)/((s45-s51)*(s23+s45-s51))-(9*s51^3)/(s12*(s12-s34-s45)*(s45-s51))+(6*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))-(9*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(72*(s23+s51))/(s12-s45)+(9*(s12+s23+s51))/s34+(144*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))+(9*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(9*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(9*s45*s51^2)/(s34*(-s23+s34+s51)^2)+(72*s45*s51^4)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(45*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(72*s45*s51^4)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(9*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(3*(3*s34+3*s45-8*s51)*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)+(72*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)-(9*s34*(-s12+s34+s45))/(s51*(-s23+s34+s51))+(3*(7*s45-9*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(288*s45*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51))-(180*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(288*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(18*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(18*s51^2*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(9*s12*s51^2*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(9*s51*(s12+s45+s51))/(s34*(-s23+s34+s51))-(3*(29*s23-3*s34+5*s45+s51))/s12+(144*s51^2*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(72*s51^3*(s45+2*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)+(3*(-3*s12+3*s34+6*s45+2*s51))/(s23-s34-s51)-(72*s51^2*(3*s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51))+(72*s51*(s34+5*s51))/((s12-s45)*(s23-s34-s51))-(63*s51^2*(3*s45+5*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*s51^3*(16*s34+16*s45+15*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s51^2*(8*s34+24*s45+15*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(9*s51^3*(7*s45+16*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(3*(s45+18*s51))/(s12-s34-s45)-(3*s51^2*(35*s34+3*s45+77*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*s51*(19*s34+6*s45+98*s51))/((s12-s34-s45)*(-s23+s34+s51))-(9*s51^2)/(s12*s45-s12*s51)+(18*s34^2+9*s34*s45-9*s34*s51+9*s45*s51-48*s51^2)/(s12*s23-s12*s34-s12*s51)-(9*(13*s23^2+9*s23*s45-3*s23*s51+2*s45*s51-19*s51^2))/(s34*(-s12+s34+s45))-(3*(39*s23^2+43*s23*s45+4*s45^2-9*s23*s51+s45*s51-6*s51^2))/(s12*(s12-s34-s45))-(72*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45))-(3*(6*s12^2+3*s34^2-3*s34*s45+s12*(-6*s34+9*s45-2*s51)-4*s34*s51-3*s45*s51+s51^2))/(-s23+s34+s51)^2+(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45))+(45*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)+(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45))-(9*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))+(-3*s45^2+6*s45*s51+45*s51^2)/(-s12+s34+s45)^2+(72*(s23^2+s51*(s34+s51)))/(s12*(s12-s45))+(9*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(9*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(3*(3*s12*(s45-2*s51)+s51*(-3*s45+8*s51)))/((s23-s34-s51)*(s23+s45-s51))+(6*s45*s51^2+9*s12^2*(s45+s51)+3*s12*(3*s45^2-5*s45*s51-3*s51^2))/((s23+s45-s51)*(-s23+s34+s51)^2)-(9*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/36,
p[22]->(-151+(71*s23+9*s34+71*s45-81*s51)/s12-(71*(s45-s51))/(s12-s34-s45)+(90*s51)/s34-(99*s45*(s23+s45)^2*s51)/(s12*(s12-s34-s45)^3)+(99*(s45-s51)*s51)/(-s12+s34+s45)^2+(99*(s45-s51)^2*s51)/(s12-s34-s45)^3+(9*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(9*s12*s45*(s12-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(279*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)-(90*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(288*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(189*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(99*s51^5)/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(99*s45*s51^5)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(90*s51^2)/(s34*(-s23+s34+s51))-(198*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(9*(21*s45-32*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(9*(20*s45-21*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(387*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(9*(63*s45-11*s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(198*s51^4)/((s12-s34-s45)^3*(-s23+s34+s51))+(396*s45*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(99*s51^3*(-s45+s51))/(s12*(-s12+s34+s45)^2*(-s23+s34+s51))+(9*(3*s12-4*s34-2*s45+4*s51))/(s23-s34-s51)+(9*s51*(21*s23-10*s45+21*s51))/(s34*(-s12+s34+s45))+(9*(s34^2+s34*(s45-8*s51)+(s45-30*s51)*s51))/(s12*(s23-s34-s51))-(99*s45*s51*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)-(9*s51*(11*s23^2+12*s23*s45+s45^2+11*s23*s51+11*s51^2))/(s12*(-s12+s34+s45)^2)+(9*s51*(11*s23^2-21*s23*s45+11*s23*s51-42*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)^2)+(71*s23*s45+71*s45^2+90*s23*s51-62*s45*s51+189*s51^2)/(s12^2-s12*s34-s12*s45)-(9*(s12^2+s34^2-2*s12*(s34+s51)+s34*(s45+2*s51)+s51*(s45+11*s51)))/(-s23+s34+s51)^2)/36,
p[23]->(s12^3*(42*s23^2-20*s34*s51-42*s23*(s34+s51))-(11*s23*(3*s34+s45)+2*s34*(-2*s34+9*s45))*(s23-s34-s51)*(s23*s34+s45*(s34+s51))+s12^2*(-33*s23^3+s23^2*(-47*s34-64*s45+22*s51)+2*s34*(10*s34*s45+8*s34*s51+20*s45*s51+9*s51^2)+s23*(80*s34^2+44*s34*s45+115*s34*s51+84*s45*s51+11*s51^2))+s12*(11*s23^3*(6*s34+s45)+s23^2*(-32*s34^2+104*s34*s45+22*s45^2-55*s34*s51-11*s45*s51)-4*s34*(s34^2*(4*s45-s51)+s45*s51*(5*s45+9*s51)+s34*(5*s45^2+13*s45*s51-s51^2))-s23*(34*s34^3+2*s45*s51*(21*s45+11*s51)+s34^2*(99*s45+69*s51)+s34*(2*s45^2+119*s45*s51+33*s51^2))))/(8*s12*s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[24]->1/2,
p[25]->(-2+(42*s23^2)/s34^2+(-4*s23+2*s34-4*s45)/s12+(4*(s45-s51))/(s12-s34-s45)+(4*(s45-s51)^2)/(-s12+s34+s45)^2-(2*(11*s23^2+13*s23*s45+2*s45^2)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)-(11*s23^2*s51)/(s12*s34^2)+(11*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))+(2*s12^2*s45)/((s23+s45-s51)*(-s23+s34+s51)^2)-(2*s12^2*s45^2)/((s23+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(20*s51^2)/(s34*(-s23+s34+s51))-(38*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(18*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(20*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(22*s45*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(2*(s34+s45)*(s34+s51))/(s12*(-s23+s34+s51))+(2*s12*(-s45+s51))/((s23-s34-s51)*(s23+s45-s51))-(4*(14*s23+5*s51))/s34+(s23*(-11*s23+8*s51))/(s12*s34)+(2*s51^3*(9*s45+11*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(2*s51^2*(10*s45+21*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-45*s23^2+20*s23*s45-42*s23*s51-42*s51^2)/(s34*(-s12+s34+s45))+(33*s23^3-20*s23^2*s45-20*s23*s45*s51-20*s45*s51^2)/(s34^2*(-s12+s34+s45))+(22*s23^3+s23^2*(48*s45-22*s51)+2*s23*(13*s45-11*s51)*s51+2*(2*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)^2)-(22*s45*(s23^3+s23^2*s51+s23*s51^2+s51^3))/(s34^2*(-s12+s34+s45)^2)+(2*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(2*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(2*(2*s12^2+2*s34^2+2*s45*s51-s12*(4*s34-2*s45+s51)+s34*(s45+2*s51)))/(-s23+s34+s51)^2+(6*s12-4*(2*s34+s45+7*s51))/(s23-s34-s51)+(-45*s23^2+4*s45*(-2*s45+s51)+s23*(-42*s45+8*s51))/(s12*(s12-s34-s45)))/8,
p[26]->(s12^2*(s23-s51)^2-2*s23^3*(s34+2*s51)+(s34+s51)^2*(3*s45^2-8*s45*s51+6*s51^2)+s23^2*(3*s34^2-4*s34*s45+14*s34*s51-6*s45*s51+14*s51^2)+2*s12*(s23^3+s23^2*(-2*s34+s45-4*s51)+(s45-2*s51)*s51*(s34+s51)+s23*(-2*s34*s45+4*s34*s51-2*s45*s51+5*s51^2))+2*s23*(s34^2*(3*s45-4*s51)-s51*(s45^2-7*s45*s51+8*s51^2)-s34*(s45^2-10*s45*s51+12*s51^2)))/(8*(s23+s45-s51)^2*(-s23+s34+s51)^2),
p[27]->(2-(42*s23^2)/s34^2+(4*s23-2*s34+4*s45)/s12+(s23*(11*s23-8*s51))/(s12*s34)-(4*(s45-s51))/(s12-s34-s45)-(4*(s45-s51)^2)/(-s12+s34+s45)^2+(2*(11*s23^2+13*s23*s45+2*s45^2)*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)+(11*s23^2*s51)/(s12*s34^2)-(2*s51)/(s23+s45-s51)-(11*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))-(2*s12^2*s45)/((s23+s45-s51)*(-s23+s34+s51)^2)-(20*s51^2)/(s34*(-s23+s34+s51))+(38*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(18*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))-(20*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(22*s45*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(2*(s34+s45)*(s34+s51))/(s12*(-s23+s34+s51))-(2*s12*(s45+s51))/((s23-s34-s51)*(s23+s45-s51))-(2*s51^3*(9*s45+11*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(56*s23+20*s51)/s34-(2*s51^2*(10*s45+21*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-4*s12+6*s34+4*s45+26*s51)/(s23-s34-s51)+(45*s23^2+42*s23*s45+8*s45^2-8*s23*s51-4*s45*s51)/(s12^2-s12*s34-s12*s45)+(45*s23^2-20*s23*s45+42*s23*s51+42*s51^2)/(s34*(-s12+s34+s45))+(-33*s23^3+20*s23^2*s45+20*s23*s45*s51+20*s45*s51^2)/(s34^2*(-s12+s34+s45))+(22*s45*(s23^3+s23^2*s51+s23*s51^2+s51^3))/(s34^2*(-s12+s34+s45)^2)+(2*(s12^2+(s34+s45)*(s34+s51)-s12*(2*s34+s51)))/(-s23+s34+s51)^2+(-22*s23^3-4*s45*s51^2+22*s51^3+s23^2*(-48*s45+22*s51)+s23*(-26*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2))/8,
p[28]->(284+(180*s23)/s34+(189*(s23+s45))/s12-(9*(39*s45-41*s51))/(s12-s34-s45)+(18*s12*s45)/((s23-s34-s51)*(s23+s45-s51))+(18*s23*s51)/(s12*(s12-s34-s51))+(18*s51)/(s23+s45-s51)+(72*s51^2)/((s12-s34-s45)*(s12-s34-s51))+(18*s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))-(36*s51^3)/((-s12+s34+s45)^2*(s12-s34-s51))-(36*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s12-s34-s51))-(414*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(180*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(234*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(198*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(36*s51*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51))-(72*s51^2*(s34+s51))/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51))+(36*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))-(18*(s45+2*s51))/(s12-s34-s51)-(18*(s12-s34+9*s51))/(s23-s34-s51)+(9*(22*s23^2+63*s23*s45+41*s45^2-2*s23*s51-21*s45*s51))/(s12*(s12-s34-s45))-(18*(-11*s23^2+10*s23*s45+10*s45*s51))/(s34*(-s12+s34+s45))-(198*s45*(s23^2+s23*s51+s51^2))/(s34*(-s12+s34+s45)^2)-(18*(11*s45^2-24*s45*s51+13*s51^2))/(-s12+s34+s45)^2+(18*(11*s23^2*s45+s45^2*(11*s45-13*s51)+s23*(22*s45^2-13*s45*s51-2*s51^2)))/(s12*(-s12+s34+s45)^2))/72,
p[29]->(-((167*s23+260*s34+558*s45)/(-s12+s23+s34+s45))+(54*(-11*s23^2-10*s23*s45+s45*(s45-10*s51)))/(s34*(-s12+s34+s45))-(427*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)-(167*s23+260*s34+779*s45-398*s51)/s12-(3*s45^2*(643*s45-204*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(427*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(872*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(666*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(427*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(872*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(554*(s12-s34)^2)/((s45-s51)*s51)-(198*s51)/s34+(198*(s23+s45)*s51)/(s12*s34)+(1073*s51^2)/((s12-s34-s45)*(s45-s51))+(199*(s23-s51)*s51^2)/(s12*(s12-s34-s45)*(s45-s51))+(554*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(277*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(952*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(476*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(277*s51^2*(s23+s51))/(s12*(s45-s51)^2)+(554*s34^2*(-2*s12+2*s34+s45))/(s51*(-s23+s34+s51)^2)+(54*s45^2*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(54*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(2*(874*s34+437*s45-1022*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)+(396*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(12*(119*s34+119*s45-33*s51)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(427*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(872*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(277*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(476*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(1108*(s12-s34)*s34)/(s51*(-s23+s34+s51))-(108*s45*(s45-5*s51)*s51)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(831*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(1428*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(554*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(1108*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(108*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(396*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(4*s51^2*(357*s34+714*s45+40*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(221*s45+177*s51)/(s12-s34-s45)-(2*s51*(566*s34-463*s45+333*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(1342*s34+408*s51)/(s23-s34-s51)-(3*s51^2*(649*s34+450*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(s51*(398*s23+675*s51))/(s12*(s45-s51))+(s51*(-398*s34-398*s45+795*s51))/((s12-s34-s45)*(-s23+s34+s51))-(2*(117*s12-117*s34+796*s51))/(s45-s51)+(427*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(872*s45^2-1744*s45*s51-556*s51^2)/(-s12+s34+s45)^2-(427*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(872*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(277*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2-(594*s23^2+2227*s23*s45+3117*s45^2-120*s23*s51-287*s45*s51+199*s51^2)/(s12^2-s12*s34-s12*s45)+(2*s51^2*(437*s34^2+675*s34*s51+238*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(1974*s12*s34-1974*s34^2+1003*s34*s51+398*s51^2)/((s23-s34-s51)*(-s45+s51))+(6*s51^2*(9*s45^2-457*s45*s51+448*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(3*s51*(36*s45^2-1593*s45*s51+1118*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(427*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(427*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(396*s45*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34*(-s12+s34+s45)^2)-(277*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(54*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))-(-687*s34^2-185*s34*s45+s45*(1057*s45+260*s51))/(s12*(-s12+s23+s34+s45))+(-1108*s12*s34+2571*s34^2+277*s51*(2*s45+s51)+4*s34*(277*s45+567*s51))/(-s23+s34+s51)^2-(s51*(1353*s34^2-1798*s34*s51+s51*(-1852*s45+2243*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(277*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(s34*(2*s12*(870*s34+277*s51)-3*(580*s34^2+381*s34*s51+52*s51^2)))/((-s23+s34+s51)^2*(-s45+s51))-(4*(99*s23^2*s45+s45^2*(535*s45-198*s51)+s23*(416*s45^2+20*s45*s51+119*s51^2)))/(s12*(-s12+s34+s45)^2))/144,
p[30]->(-372+(12*(5*s23-4*s34+9*s45))/(-s12+s23+s34+s45)-(18*(s12-8*(s23+s45)))/s34+(6*(6*s34^2-13*s34*s45+4*s45*(5*s45-2*s51)))/(s12*(-s12+s23+s34+s45))+(12*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)-(9*(7*s45-57*s51))/(s12-s34-s45)+(90*(s12-s34-2*s51))/(s45-s51)-(12*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(42*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(72*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(12*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(42*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(259*(s12-s34)^2)/s51^2-(81*(s12-s34))/s51-(18*(s12-s34)^2)/((s45-s51)*s51)-(6*(s34+4*(s45-3*s51))*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))+(108*s51^2)/((s12-s34-s45)*(s45-s51))+(72*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(36*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(36*s51^2*(s23+s51))/(s12*(s45-s51)^2)+(259*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)+(18*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(18*s12^2*(s34-s45)-s12*s34*(539*s34+500*s45)+s34*(521*s34^2+1039*s34*s45+500*s45^2))/(s51*(-s23+s34+s51)^2)-(18*s45^2*s51)/(s34*(-s23+s34+s51)^2)-(126*s45^2*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(12*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(42*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(36*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(6*(18*s12-84*s34-20*s45-87*s51))/(-s23+s34+s51)+(18*s45*(s12-7*s51))/(s34*(-s23+s34+s51))-(518*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(-18*s12^2+2*s12*(310*s34-9*s45)-7*s34*(86*s34+83*s45))/(s51*(-s23+s34+s51))+(36*s45*(7*s45-2*s51)*s51)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(108*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(18*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(36*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(36*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(198*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(18*s51^2*(5*s23+2*s51))/(s12*(s12-s34-s45)*(s45-s51))+(18*s51*(3*s23+5*s51))/(s12*(s45-s51))-(18*s45^2*(-9*s45+5*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(18*s51^2*(7*s34+13*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(3*(39*s23-16*s34+69*s45+18*s51))/s12+(6*s45*(33*s23^2+57*s23*s45+31*s45^2-33*s23*s51-24*s45*s51))/(s12*(-s12+s34+s45)^2)-(12*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(6*s51*(-6*s34^2+11*s34*s51+8*(s45-2*s51)*s51))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*(7*s34*s45+7*s45^2-214*s34*s51-214*s45*s51-240*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(18*s51*(2*s45^2+13*s45*s51-11*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s51^2*(s45^2+6*s45*s51-7*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(12*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(42*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(36*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(18*s51^2*(s34^2+6*s34*s51+5*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(6*s51^2*(16*s34^2+32*s34*s45+16*s45^2+26*s34*s51+52*s45*s51+7*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*(-14*s12*s34+14*s34^2+27*s34*s51+8*s51^2))/((s23-s34-s51)*(-s45+s51))+(12*s51*(16*s34*s45+16*s45^2+21*s34*s51+60*s45*s51+20*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(6*(7*s45^2+18*s45*s51+33*s51^2))/(-s12+s34+s45)^2+(198*s23^2+459*s23*s45+393*s45^2+54*s23*s51-63*s45*s51+36*s51^2)/(s12^2-s12*s34-s12*s45)+(3*s51*(57*s34^2+50*s34*s45-7*s45^2+164*s34*s51+206*s45*s51+50*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(18*s12^2+65*s34^2-380*s34*s45-223*s45^2+18*s12*(-10*s34+s45)+648*s34*s51+324*s45*s51+54*s51^2)/(-s23+s34+s51)^2+(12*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(12*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(18*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(198*s45*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34*(-s12+s34+s45)^2)+(18*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(36*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)+(18*(9*s34^3+23*s34^2*s51+22*s34*s51^2+5*s51^3-3*s12*s34*(3*s34+2*s51)))/((-s23+s34+s51)^2*(-s45+s51))-(18*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))+(18*(11*s23^2+4*s23*s45+s45*(-7*s45+4*s51)))/(s34*(-s12+s34+s45))-(36*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/72,
p[31]->(390-(12*(5*s23-4*s34+9*s45))/(-s12+s23+s34+s45)+(18*(s12-8*(s23+s45)))/s34-(6*(6*s34^2-13*s34*s45+4*s45*(5*s45-2*s51)))/(s12*(-s12+s23+s34+s45))-(12*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(9*(9*s45-55*s51))/(s12-s34-s45)-(18*s45^2*(9*s45-5*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(12*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(42*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(72*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(12*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(42*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(259*(s12-s34)^2)/s51^2+(81*(s12-s34))/s51+(6*(s34+4*(s45-3*s51))*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(90*s51^2)/((s12-s34-s45)*(s45-s51))-(72*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(36*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(36*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(259*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(18*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(-18*s12^2*(s34-s45)+25*s12*s34*(23*s34+20*s45)-s34*(557*s34^2+1057*s34*s45+500*s45^2))/(s51*(-s23+s34+s51)^2)+(18*s45^2*s51)/(s34*(-s23+s34+s51)^2)+(126*s45^2*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(18*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(198*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(12*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(42*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(72*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(36*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(18*s45*(s12-7*s51))/(s34*(-s23+s34+s51))+(518*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(18*s12^2-656*s12*s34+638*s34^2+18*s12*s45+581*s34*s45)/(s51*(-s23+s34+s51))+(108*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(54*(s12-s34-3*s51))/(-s45+s51)-(36*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(198*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(18*s51^2*(5*s23+2*s51))/(s12*(s12-s34-s45)*(s45-s51))+(36*s45*s51*(-7*s45+2*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(18*s51*(3*s23+5*s51))/(s12*(s45-s51))+(18*s51^2*(5*s34+11*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(3*(39*s23-16*s34+69*s45+18*s51))/s12+(6*(-24*s12+75*s34+20*s45+90*s51))/(s23-s34-s51)-(6*s45*(33*s23^2+57*s23*s45+31*s45^2-33*s23*s51-24*s45*s51))/(s12*(-s12+s34+s45)^2)+(12*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(18*s51*(2*s45^2+13*s45*s51-11*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(18*s51^2*(s45^2+6*s45*s51-7*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(12*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(42*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(36*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2-(18*(-7*s12*s34+7*s34^2+19*s34*s51+7*s51^2))/((s23-s34-s51)*(-s45+s51))+(6*s51^2*(16*s34^2+32*s34*s45+16*s45^2+26*s34*s51+52*s45*s51+7*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(12*s51*(16*s34*s45+16*s45^2+21*s34*s51+60*s45*s51+20*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(6*(7*s45^2+18*s45*s51+33*s51^2))/(-s12+s34+s45)^2+(18*s12^2-144*s12*s34-43*s34^2+18*s12*s45-416*s34*s45-223*s45^2+540*s34*s51+306*s45*s51+36*s51^2)/(-s23+s34+s51)^2-(3*s51*(57*s34^2+50*s34*s45-7*s45^2+152*s34*s51+200*s45*s51+44*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(-21*s34*s45-21*s45^2+606*s34*s51+606*s45*s51+684*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(36*(2*s34^3+7*s34^2*s51+8*s34*s51^2+2*s51^3-2*s12*s34*(s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))-(12*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(12*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(18*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(198*s45*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34*(-s12+s34+s45)^2)-(18*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(36*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(6*s51*(6*s34^2-11*s34*s51+8*s51*(-s45+2*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))-(3*(66*s23^2+131*s45^2-21*s45*s51+12*s51^2+9*s23*(17*s45+2*s51)))/(s12*(s12-s34-s45))-(18*(11*s23^2+4*s23*s45+s45*(-7*s45+4*s51)))/(s34*(-s12+s34+s45))+(36*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/72,
p[32]->(-78+(4*s45*(s45*(317*s45-198*s51)+99*s23*(s45-s51)))/(s12*(-s12+s34+s45)^2)+(427*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)-(-221*s23-206*s34-612*s45-54*s51)/(-s12+s23+s34+s45)-(427*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(872*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(720*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(427*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(872*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(24*(s12-2*s51)*s51)/(s34*(s23+s45-s51))-(54*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(198*s51^2)/(s12*s34)+(24*s51^3)/(s12*s34*(s23+s45-s51))+(54*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(396*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(174*s51^3)/(s12*s34*(s23-s34+s45-s51))-(24*(s34+s51)^2)/(s12*(s23-s34-s51))-(18*s51*(s34+s51)^2)/(s12*(s23-s34+s45-s51)^2)+(18*s34*(s34+s51)^3)/(s12*(s23-s34-s51)*(s23-s34+s45-s51)^2)-(54*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(54*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(396*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(427*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(872*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(476*(s34+2*s45-s51)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(36*(s34+s51)^3)/(s12*(-s23+s34+s51)^2)+(36*s34*(s34+s51)^3)/(s12*(s23-s34+s45-s51)*(-s23+s34+s51)^2)+(648*s51^2)/(s34*(-s23+s34+s51))+(1188*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(476*(3*s45-s51)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51))+(396*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(174*(s12-2*s51)*s51)/(s34*(-s23+s34-s45+s51))-(6*(11*s12-25*s34-43*s51)*(s34+s51))/((-s23+s34+s51)*(-s23+s34-s45+s51))-(108*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(396*s45*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(2*s51*(277*s45+9*s51))/((s12-s34-s45)*(-s23+s34+s51))-(12*(s34+s51)^2*(7*s34+16*s51))/(s12*(s23-s34-s51)*(s23-s34+s45-s51))-(18*s45*s51*(-25*s12+3*s45+22*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(18*s45*s51^2*(-3*s45+25*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(6*(17*s12-17*s34+29*s51))/(s23-s34+s45-s51)+(6*s51*(17*s34+46*s51))/(s12*(s23-s34+s45-s51))-(18*(36*s23+47*s51))/s34+(6*(4*s34+57*s51))/(s23-s34-s51)+(6*s51*(4*s12+71*s51))/((s23-s34-s51)*(s23+s45-s51))-(3*s45^2*(-661*s45+204*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(594*s23+284*s34+1182*s45+306*s51)/s12+(2*s51*(566*s34-463*s45+360*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(s51^2*(-952*s34-952*s45+1055*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(427*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(18*(2*s34^2+7*s34*s51+(25*s12-3*s45-70*s51)*s51))/(-s23+s34+s51)^2-(s51*(-1407*s34^2+54*s34*s45-54*s45^2+1852*s34*s51+1906*s45*s51-2297*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(990*s23*s45+2450*s45^2-594*s23*s51-882*s45*s51-396*s51^2)/(s12^2-s12*s34-s12*s45)-(633*s34^2+239*s34*s45-1111*s45^2+54*s34*s51-260*s45*s51-54*s51^2)/(s12*(-s12+s23+s34+s45))+(18*(-s34^2+s12*(s34-s51)+s34*s51+2*s51^2))/(s23-s34+s45-s51)^2+(427*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(872*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(54*s51*(2*s45^2-35*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(18*(-55*s23*s45+3*s45^2+33*s23*s51-80*s45*s51+33*s51^2))/(s34*(-s12+s34+s45))-(6*s51^2*(9*s45^2-466*s45*s51+457*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*s51*(36*s45^2-1647*s45*s51+1154*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s34*(s34+s51)*(s12-2*(s34+s51)))/((s23-s34-s51)*(s23-s34+s45-s51)^2)+(36*s34*(s34+s51)*(s12-2*(s34+s51)))/((s23-s34+s45-s51)*(-s23+s34+s51)^2)+(427*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(427*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(54*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45)))/144,
p[33]->(-9-(6*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(75*s45-197*s51)/(s12-s34-s45)+(9*(s12-8*s23+s45-9*s51))/s34-(3*(7*s23-8*s34+25*s45-9*s51))/s12-(9*s45^2*(12*s45-7*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*(10*s23-8*s34+21*s45-3*s51))/(-s12+s23+s34+s45)+(6*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(30*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(45*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(6*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(30*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(9*(s12-s34)^2)/((s45-s51)*s51)+(3*(s34+7*s45-15*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(9*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(99*(s45-s51)^2*s51)/(s12*(s12-s34-s45)*(s23+s45-s51))-(9*s51^2)/((s12-s34-s45)*(s45-s51))+(72*s51^2)/((s23-s34-s51)*(s23+s45-s51))-(99*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(s23+s45-s51))+(99*(s45-s51)^2*s51^2)/(s12^2*(s23-s34-s51)*(s23+s45-s51))+(36*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(18*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(36*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(18*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(9*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))+(18*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(9*(2*s12-2*s34+s51))/(s45-s51)+(9*s34^2*(-s12+s34))/(s51*(-s23+s34+s51)^2)+(18*s45*(4*s12+5*s45-9*s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)-(9*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(9*s45*s51^2)/(s34*(-s23+s34+s51)^2)+(9*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(30*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(18*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(9*(s12-s34)*s34)/(s51*(-s23+s34+s51))-(9*(s12+2*s45-9*s51)*s51)/(s34*(-s23+s34+s51))+(36*(2*s34-s51)*s51^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(99*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(-s23+s34+s51))+(396*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(99*(s45-s51)*s51^3)/(s12*(-s12+s34+s45)^2*(-s23+s34+s51))-(54*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(54*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(9*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(18*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(99*s45*s51^2*(-s45+s51))/(s12*(s12-s34-s45)*(-s23+s34+s51)^2)+(99*s45*s51^2*(-s45+s51))/(s12*(s23+s45-s51)*(-s23+s34+s51)^2)+(99*s45*s51^4*(-s45+s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(18*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s51*(s23+2*s51))/(s12*(s45-s51))+(18*s51^2*(3*s23+2*s51))/(s12*(s12-s34-s45)*(s45-s51))+(9*s45*s51^2*(-2*s45+9*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*(2*s34+2*s45+17*s51))/(s23-s34-s51)+(9*s45*s51^3*(-7*s45+18*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(s51*(-53*s34*s45+18*s45^2-193*s34*s51+327*s45*s51-642*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(s51*(-44*s34^2+45*s34*s45+18*s45^2-111*s34*s51+258*s45*s51-579*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(9*s51*(2*s45^2+18*s45*s51-15*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(9*s51^2*(s45^2+9*s45*s51-10*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(3*(6*s34^2-16*s34*s45+26*s45^2+3*s34*s51-11*s45*s51-3*s51^2))/(s12*(-s12+s23+s34+s45))+(9*s51^2*(-7*s34^2-6*s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(30*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(99*s45*(s45-s51)*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)-(18*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(9*(5*s12*s34-5*s34^2-4*s34*s51+5*s51^2))/((s23-s34-s51)*(-s45+s51))+(18*s51*(2*s45^2-16*s45*s51+9*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(3*(33*s23^2+80*s23*s45+75*s45^2+9*s23*s51-s45*s51+9*s51^2))/(s12*(s12-s34-s45))+(9*s51^2*(21*s45^2-76*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(9*(11*s23^2-14*s23*s45+2*s45^2+18*s23*s51-23*s45*s51+18*s51^2))/(s34*(-s12+s34+s45))-(9*s51*(11*s45^2-22*s45*s51+18*s51^2))/(s12*(s23-s34-s51)*(s23+s45-s51))+(9*s51*(11*s45^2-22*s45*s51+18*s51^2))/(s12*(s12-s34-s45)*(-s23+s34+s51))-(3*s51*(6*s34^2+3*s34*s45-3*s45^2-14*s34*s51-11*s45*s51+22*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*s51^2*(71*s34*s45+71*s45^2-66*s45*s51+66*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(s51^3*(71*s34^2+142*s34*s45+71*s45^2-99*s45*s51+99*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(174*s45^2-295*s45*s51+234*s51^2)/(-s12+s34+s45)^2+(s51^2*(133*s34^2+124*s34*s45-9*s45^2+42*s34*s51-267*s45*s51+408*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(-9*s34*s45-18*s45^2+175*s34*s51-156*s45*s51+594*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(170*s45^3-510*s45^2*s51+297*s45*s51^2-99*s51^3)/(s12-s34-s45)^3-(6*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(6*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(18*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)+(9*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))+(9*(4*s34^2+19*s34*s51-3*s12*(s34+3*s51)+s51*(-8*s45+35*s51)))/(-s23+s34+s51)^2+(s45*(-99*s23^2*(s45-s51)-170*s45^2*(s45-s51)+s23*s45*(-269*s45+198*s51)))/(s12*(s12-s34-s45)^3)-(18*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(9*(11*s23^2*(-2*s45+s51)+s51*(14*s45^2-58*s45*s51+11*s51^2)+s23*(7*s45^2-40*s45*s51+11*s51^2)))/(s34*(-s12+s34+s45)^2)+(-320*s45^3-99*s23^2*(2*s45-s51)+75*s45^2*s51+99*s51^3+s23*(-488*s45^2+153*s45*s51+117*s51^2))/(s12*(-s12+s34+s45)^2)+(9*(s12*s34*(3*s34-2*s51)-3*(s34^3+s34^2*s51-2*s34*s51^2-s51^3)))/((-s23+s34+s51)^2*(-s45+s51)))/36,
p[34]->(-64+(4*(5*s23-4*s34+9*s45))/(-s12+s23+s34+s45)+(4*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(12*(4*s12-5*s23+4*s45-9*s51))/s34+(14*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(6*s45*(11*s23+8*s45)*(s45-s51))/(s12*(-s12+s34+s45)^2)-(24*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(4*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(14*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(2*(s34+4*(s45-3*s51))*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(6*s51^2)/((s45-s51)*(s23+s45-s51))+(6*s51^3)/(s12*(s12-s34-s45)*(s45-s51))-(4*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(6*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(6*(s34+s45)*(s34+s51)^3)/(s12*(s23-s34-s51)^3)+(6*(s12-s34)*s34*(s12-s34-s45))/(s51*(-s23+s34+s51)^2)-(2*(3*s12-2*s45)*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)-(6*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(4*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(14*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(6*(s12-s34)^2)/(s51*(-s23+s34+s51))+(198*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(12*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(12*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(6*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(4*s45^3*(-s45+s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(66*s45*s51^3*(-s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(12*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(66*s45*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(2*s51*(-3*s12+5*s51))/((s23-s34-s51)*(s23+s45-s51))-(6*s45^2*(-9*s45+5*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(-31*s12+24*s34+7*s45+8*s51)/(-s23+s34+s51)+(6*s45*s51*(-s12+9*s51))/(s34*(-s23+s34+s51)^2)-(4*(s45-s51)*s51^2*(8*s34+8*s45+13*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45*s51^2*(-7*s45+18*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-((s34+s51)^2*(11*s34+4*s45+29*s51))/(s12*(-s23+s34+s51)^2)+(66*s23+48*s45+72*s51)/s12+(6*s51^2)/(s12*s45-s12*s51)-(4*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(2*s51*(-6*s34^2+11*s34*s51+8*(s45-2*s51)*s51))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(-7*s45^2+38*s34*(s45-2*s51)+98*s45*s51-169*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(s34^2+19*s34*s45-19*s45^2-42*s34*s51+74*s45*s51-105*s51^2)/(s12*s23-s12*s34-s12*s51)-(6*s51*(2*s45^2+13*s45*s51-11*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(22*s23*s45+16*s45^2-11*s23*s51+4*s45*s51-10*s51^2))/(s12*(s12-s34-s45))+(6*s51^2*(s45^2+6*s45*s51-7*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(4*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(14*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))+(6*s51*(14*s45^2-58*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(4*s51*(-16*s45^2+3*s45*s51+13*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*(13*s45^2-36*s45*s51+78*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(-19*s45^3+74*s45^2*s51-117*s45*s51^2+66*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(6*(s34+s51)*(-(s12*s34)+(2*s34+s45)*(s34+s51)))/(s23-s34-s51)^3+(4*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(6*(7*s45^2-40*s45*s51+11*s51^2+11*s23*(-2*s45+s51)))/(s34*(-s12+s34+s45))-(4*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(-12*s34^2+26*s34*s45+8*s45*(-5*s45+2*s51))/(s12*(-s12+s23+s34+s45))-(6*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))+(6*(s12^2-9*s12*s51+2*s51*(-8*s45+9*s51)))/(s34*(-s23+s34+s51))+(-6*s12^2+28*s34^2+22*s34*s45+161*s34*s51+15*s45*s51+244*s51^2-s12*(11*s34+12*s45+74*s51))/(-s23+s34+s51)^2+(6*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/24,
p[35]->-1/48*(s34*(38*s23*s34+13*s34^2+64*s23*s45+77*s34*s45+64*s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^4*(13*s23^3-26*s23^2*(s34+s51)+s34*s51*(13*s34+64*s51)+s23*(13*s34^2-38*s34*s51+13*s51^2))-s12^3*(38*s23^4+s23^3*(-24*s34+77*s45-76*s51)-s23^2*(66*s34^2+141*s34*s45+92*s34*s51+116*s45*s51-38*s51^2)+s34*(154*s34*s51*(s45+s51)+64*s51^2*(3*s45+s51)+13*s34^2*(s45+3*s51))+s23*(52*s34^3+s34^2*(51*s45-50*s51)+39*s45*s51^2+s34*s51*(-191*s45+52*s51)))+s12^2*(2*s23^4*(57*s34+32*s45)+s23^3*(-150*s34^2+3*s34*(47*s45-76*s51)+4*s45*(16*s45-35*s51))-s23^2*(42*s34^3+2*s45*(77*s45-38*s51)*s51+s34^2*(435*s45+56*s51)+s34*(51*s45^2+451*s45*s51-50*s51^2))+s34*(s34+s51)*(39*s34^2*(s45+s51)+192*s45*s51*(s45+s51)+77*s34*(s45^2+4*s45*s51+s51^2))+s23*(78*s34^4+39*s45^2*s51^2+s34^3*(191*s45+40*s51)-6*s34^2*(15*s45^2+19*s45*s51-15*s51^2)+4*s34*s51*(-67*s45^2-6*s45*s51+16*s51^2)))-s12*(2*s23^4*s34*(57*s34+64*s45)+s34*(s34+s51)^2*(154*s34*s45*(s45+s51)+13*s34^2*(3*s45+s51)+64*s45^2*(s45+3*s51))-s23^3*(176*s34^3+64*s45^2*s51+2*s34*s45*(-96*s45+115*s51)+s34^2*(-51*s45+228*s51))+s23^2*(10*s34^4+2*s45^2*s51*(-32*s45+19*s51)+s34^3*(-447*s45+60*s51)+s34*s45*(64*s45^2-295*s45*s51-78*s51^2)-10*s34^2*(23*s45^2+50*s45*s51-5*s51^2))+s23*(s34+s51)*(52*s34^4+13*s45^3*s51+s34^3*(229*s45+26*s51)-4*s34*s45*(32*s45^2+51*s45*s51-32*s51^2)+s34^2*(-116*s45^2+64*s45*s51+38*s51^2))))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
p[36]->((3*(s23-4*s34+s45))/s12+(6*(s23-2*s34))/(-s12+s23+s34+s45)-(18*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(6*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(s45*(6*s45-25*s51))/(-s12+s34+s45)^2+(13*s45^2*(s45-3*s51))/(-s12+s34+s45)^3+(6*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(12*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(6*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(12*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(13*s45^3*(s23+s45-s51))/(s12*(s12-s34-s45)^3)+(13*(s34+s45)^2*s51^3)/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(36*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(12*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(12*(2*s34-s45)*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51))-(4*(8*s34+3*s45)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(39*s45*(s34+s45)*s51^2)/((-s12+s34+s45)^3*(-s23+s34+s51))-(3*s45*(s23+5*s45+s51))/(s12*(s12-s34-s45))-(18*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(s45^2*(7*s23-5*s45+6*s51))/(s12*(-s12+s34+s45)^2)+(-3*s45+22*s51)/(s12-s34-s45)+(6*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(s51*(13*s34^2+24*s34*s51+6*(4*s45-5*s51)*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(2*s51^2*(13*s34^2+13*s34*s45+6*s34*s51+12*s45*s51-6*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(12*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(6*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(6*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(6*(-3*s34^2+s34*s45+s45*(s45+2*s51)))/(s12*(-s12+s23+s34+s45))-(6*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(6*(7*s45-2*s51)*s51+s34*(13*s45+32*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)))/24,
p[37]->(1-(2*s45^2*(s23+s45))/(s12*(-s12+s34+s45)^2)-(s45-3*s51)/(s12-s34-s45)+(s23-4*s34+s45-3*s51)/s12+(4*s12*s45)/((s23-s34-s51)*(s23+s45-s51))+(-s12+s34)/s51-(4*s45*s51)/(-s12+s34+s45)^2-(2*s12*s45*s51)/((s23-s34-s51)*(s23+s45-s51)^2)+(2*s51)/(s23+s45-s51)-s51^2/(s23+s45-s51)^2+(s34*(s34+s51))/s12^2-(s12^2*s45^2)/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(2*s12*s45*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s34^2*(-s12+s34+s45))/(s51*(-s23+s34+s51)^2)-(s34*(-2*s12+2*s34+s45))/(s51*(-s23+s34+s51))+(s45*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(2*(-s12+2*s34+s51))/(s23-s34-s51)-(s45*(s23+s45+s51))/(s12*(s12-s34-s45))-(2*(s34+s45)*s51^2*(s34+s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+((s34+s45)*(s34+s51)^2*(s34+s45+s51))/(s12^2*(-s23+s34+s51)^2)+(s45^2+s34*(s45-6*s51)-4*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-((s34+s51)*(2*s34^2+2*s34*s45+3*s34*s51+s51^2))/(s12*(-s23+s34+s51)^2)-(s12^2-2*s34*s45+2*s34*s51+s51^2-2*s12*(s34-s45+s51))/(-s23+s34+s51)^2+((s34+s51)*(2*s34^2+s45*s51+2*s34*(s45+s51)))/(s12^2*(s23-s34-s51))+(s51*(3*s34^2-s45^2+s51^2+2*s34*(s45+2*s51)))/((s12-s34-s45)*(-s23+s34+s51)^2)+(2*s51*(s34*(2*s45+s51)+s45*(2*s45+3*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))-(2*(3*s34^2+s51*(s45+2*s51)+s34*(2*s45+5*s51)))/(s12*(s23-s34-s51)))/4,
p[38]->(-3*s12^2*(s23-s51)^2+s23^2*(-3*s34^2-2*s34*s51+2*s51^2)-2*s23*(s34+s51)*(3*s34*s45-s34*s51+s45*s51+2*s51^2)+(s34+s51)^2*(-3*s45^2+2*s45*s51+2*s51^2)+2*s12*(s51^2*(s34+s51)+s23^2*(3*s34+s51)+s23*(3*s34*s45-4*s34*s51-2*s51^2)))/(4*s51^2*(-s23+s34+s51)^2),
p[39]->(64+(25*s23-22*s34+25*s45-70*s51)/s12-(6*(10*s12-17*s23+9*s45-17*s51))/s34+(48*(s45-s51))/(s12-s45)+(6*(s12-s34))/s51+(6*s23*s51)/(s12*(s12-s34-s51))-(6*(s12+s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(24*s51^2)/((s12-s34-s45)*(s12-s34-s51))+(6*s23*s51^2)/(s12*(s12-s34-s45)*(s12-s34-s51))-(12*s51^3)/((-s12+s34+s45)^2*(s12-s34-s51))-(12*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s12-s34-s51))-(96*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))-(6*(s34+s45)*(s34+s51)^3)/(s12*(s23-s34-s51)^3)-(6*s12*s45*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(6*(s12-s34)*s34*(s12-s34-s45))/(s51*(-s23+s34+s51)^2)+(6*s45*(s12-10*s51)*s51)/(s34*(-s23+s34+s51)^2)+(48*(s45-2*s51)*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)+(48*s45*(s45-s51)*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(96*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(48*s45*(s45-s51)*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(48*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)+(6*(s12^2-3*s12*s34+s34*(2*s34+s45)))/(s51*(-s23+s34+s51))-(48*(s45-4*s51)*s51)/((s12-s45)*(-s23+s34+s51))-(48*s45*(3*s45-4*s51)*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51))-(96*s45*(3*s45-4*s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(48*s45*(3*s45-4*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(12*s51*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51))-(24*s51^2*(s34+s51))/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51))+(12*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))-(6*(s45+2*s51))/(s12-s34-s51)+(48*s51^2*(s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51))+(37*s12-24*s34+5*s45+44*s51)/(-s23+s34+s51)+((s34+s51)^2*(11*s34+4*s45+45*s51))/(s12*(-s23+s34+s51)^2)+(-115*s45+159*s51)/(s12-s34-s45)+(48*s51*(s34^2+(2*s45-3*s51)*s51))/((s12-s45)*(-s23+s34+s51)^2)+(4*s51^2*(8*s34*s45+8*s45^2-5*s34*s51+19*s45*s51-24*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51^2*(9*s45^2-9*s45*s51-16*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*(24*s23^2-33*s23*s45+s45^2+8*s23*s51-42*s45*s51-8*s51^2))/(s34*(-s12+s34+s45))+(4*s23*(24*s23*s45+16*s45^2-3*s45*s51-3*s51^2))/(s12*(-s12+s34+s45)^2)-(48*(-2*s23^2+s23*s45+s45^2+2*s51^2))/(s34*(s12-s45))-(48*s45*(s23^2-s23*s45+2*s23*s51-2*s45*s51+3*s51^2))/(s34^2*(s12-s45))-(96*s45*(s23^2-s23*s45+2*s23*s51-2*s45*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)-(48*s45*(s23^2-s23*s45+2*s23*s51-2*s45*s51+3*s51^2))/(s34^2*(-s12+s34+s45))+(6*s51*(-18*s45^2+67*s45*s51+24*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(4*(16*s45^2-35*s45*s51+27*s51^2))/(-s12+s34+s45)^2+(144*s23^2+83*s23*s45+19*s45^2+42*s23*s51-55*s45*s51+48*s51^2)/(s12^2-s12*s34-s12*s45)-(5*s34^2-13*s34*s45+19*s45^2+30*s34*s51-68*s45*s51+73*s51^2)/(s12*s23-s12*s34-s12*s51)+(s51*(-38*s34*s45+7*s45^2+46*s34*s51-198*s45*s51+307*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(19*s45^3-74*s45^2*s51+103*s45*s51^2-48*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(6*(s34+s51)*(-(s12*s34)+(2*s34+s45)*(s34+s51)))/(s23-s34-s51)^3-(48*(s23^2+s51*(s34+s51)))/(s12*(s12-s45))-(6*(s12^2-10*s12*s51+s51*(-19*s45+17*s51)))/(s34*(-s23+s34+s51))+(4*s51*(-16*s45^2-6*s45*s51+s51*(8*s34+51*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(12*s12^2-28*s34^2-22*s34*s45-175*s34*s51-15*s45*s51-242*s51^2+s12*(5*s34+18*s45+70*s51))/(-s23+s34+s51)^2-(2*(13*s45^2-61*s45*s51+s51*(19*s34+233*s51)))/((s12-s34-s45)*(-s23+s34+s51)))/24,
p[40]->-1/2*((s12-s34-s45-s51)*(-(s34^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51)))+s12^3*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)-s12^2*(3*s23^3*s34+s34^2*(s34+s51)*(s45+2*s51)+s23^2*(-6*s34^2+s34*(s45-6*s51)-2*s45*s51)+s23*(3*s34^3-2*s34^2*(s45-3*s51)+2*s45*s51^2+3*s34*s51*(s45+s51)))+s12*(3*s23^3*s34^2+s34^2*(s34+s51)^2*(2*s45+s51)-s23^2*s34*(6*s34^2-2*s34*s45+6*s34*s51+s45*s51)+s23*(s34+s51)*(3*s34^3+3*s34*s45*s51+s45^2*s51+s34^2*(-4*s45+3*s51)))))/(s12*(s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51)^2),
p[41]->(-(s12^5*(s23-s51)^2*(3*s45^2-10*s45*s51+9*s51^2))+s51^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))*(s45*(3*s45^2+2*s45*s51-3*s51^2)+s34*(s45^2+2*s45*s51-s51^2))+2*s12^4*(s51^2*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3+2*s34*(s45^2-4*s45*s51+5*s51^2))+s23^2*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3+2*s34*(3*s45^2-10*s45*s51+9*s51^2))+s23*(s34*(3*s45^3-18*s45^2*s51+37*s45*s51^2-28*s51^3)-2*s51*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3)))-s12^3*(s51^2*(6*s45^4-18*s45^3*s51+15*s45^2*s51^2+24*s45*s51^3-7*s51^4)+2*s34*s51*(3*s45^4-6*s45^3*s51-2*s45^2*s51^2+19*s45*s51^3+2*s51^4)+s34^2*(3*s45^4-8*s45^3*s51+6*s45^2*s51^2+11*s51^4)+s23^2*(3*s45^4-10*s45^3*s51+10*s45^2*s51^2+26*s45*s51^3-7*s51^4+6*s34^2*(3*s45^2-10*s45*s51+9*s51^2)+6*s34*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3))+2*s23*(s34^2*(9*s45^3-36*s45^2*s51+51*s45*s51^2-30*s51^3)+s34*(6*s45^4-27*s45^3*s51+43*s45^2*s51^2-34*s45*s51^3-11*s51^4)+s51*(-3*s45^4+9*s45^3*s51-8*s45^2*s51^2-25*s45*s51^3+7*s51^4)))-s12*(s23^3*s51^2*(s45*(3*s45^2+2*s45*s51-3*s51^2)+2*s34*(s45^2+2*s45*s51-s51^2))+s23^2*(2*s45*s51^3*(13*s45^2-6*s45*s51-s51^2)+s34^4*(3*s45^2-10*s45*s51+9*s51^2)+s34*s51^2*(-3*s45^3+35*s45^2*s51-15*s45*s51^2+s51^3)+2*s34^3*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3)+s34^2*(3*s45^4-10*s45^3*s51+6*s45^2*s51^2+18*s45*s51^3-3*s51^4))+(s34+s51)^2*(s34^2*(3*s45^4-8*s45^3*s51+7*s45^2*s51^2+2*s45*s51^3-2*s51^4)+s45*(3*s45^5-8*s45^4*s51+6*s45^3*s51^2+18*s45^2*s51^3-3*s45*s51^4-6*s51^5)+s34*(6*s45^5-16*s45^4*s51+15*s45^3*s51^2+11*s45^2*s51^3-3*s45*s51^4-s51^5))+s23*(2*s34^4*(3*s45^3-9*s45^2*s51+7*s45*s51^2-s51^3)+2*s34^3*s45*(6*s45^3-15*s45^2*s51+4*s45*s51^2+4*s51^3)+s45*s51^3*(-2*s45^3-37*s45^2*s51+8*s45*s51^2+11*s51^3)+2*s34*s51*(3*s45^5-10*s45^4*s51-15*s45^3*s51^2-9*s45^2*s51^3+9*s45*s51^4+s51^5)+s34^2*(6*s45^5-6*s45^4*s51-29*s45^3*s51^2+s45*s51^4+4*s51^5)))+s12^2*(s23^3*s51^2*(s45^2+2*s45*s51-s51^2)+2*s34^3*(3*s45^4-8*s45^3*s51+6*s45^2*s51^2+4*s45*s51^3-s51^4)+s34^2*(6*s45^5-4*s45^4*s51-20*s45^3*s51^2+39*s45^2*s51^3+22*s45*s51^4-7*s51^5)+2*s34*s51*(6*s45^5-13*s45^4*s51+4*s45^3*s51^2+30*s45^2*s51^3+s45*s51^4-4*s51^5)+s51^2*(6*s45^5-16*s45^4*s51+12*s45^3*s51^2+33*s45^2*s51^3-12*s45*s51^4-3*s51^5)+s23^2*(4*s34^3*(3*s45^2-10*s45*s51+9*s51^2)-s51^2*(-2*s45^3-39*s45^2*s51+16*s45*s51^2+s51^3)+6*s34^2*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3)+2*s34*(3*s45^4-10*s45^3*s51+9*s45^2*s51^2+24*s45*s51^3-6*s51^4))+s23*(-2*s45^4*s51^2-69*s45^2*s51^4+26*s45*s51^5+5*s51^6+2*s34^3*(9*s45^3-30*s45^2*s51+31*s45*s51^2-12*s51^3)+s34^2*(24*s45^4-72*s45^3*s51+53*s45^2*s51^2-26*s45*s51^3-9*s51^4)+2*s34*(3*s45^5-6*s45^4*s51-6*s45^3*s51^2-8*s45^2*s51^3-26*s45*s51^4+10*s51^5))))/(4*s12*(-s12+s34+s45)^2*(s45-s51)^2*s51^2*(-s23+s34+s51)^2),
p[42]->(-1+s45/(s12-s34-s45)+(3*s45^2*(s45-3*s51))/(-s12+s34+s45)^3+(3*s45^3*(s23+s45-s51))/(s12*(s12-s34-s45)^3)+(3*(s12-s34)^2)/s51^2+(-s12+s34)/s51-(4*(s12-s34)^2)/((s45-s51)*s51)+(16*s51)/(s45-s51)-(10*s51^2)/((s12-s34-s45)*(s45-s51))-(4*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(2*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(8*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(4*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(2*s51^2*(-s23+s51))/(s12*(s12-s34-s45)*(s45-s51))-(2*s51^2*(s23+s51))/(s12*(s45-s51)^2)+(3*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)+(s34*(s34^2+11*s34*s45+6*s45^2-s12*(s34+6*s45)))/(s51*(-s23+s34+s51)^2)+(3*(s34+s45)^2*s51^3)/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(2*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(4*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(2*(5*s34+s45))/(-s23+s34+s51)-(6*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(s34*(2*s12-2*s34-7*s45))/(s51*(-s23+s34+s51))+(9*s45*(s34+s45)*s51^2)/((-s12+s34+s45)^3*(-s23+s34+s51))+(6*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(12*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(4*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(8*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(6*s51^2*(3*s34+2*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(2*s51*(2*s23+3*s51))/(s12*(s45-s51))-(s23+s45+4*s51)/s12+(s51*(9*s34*s45+6*s45^2-4*s34*s51-10*s45*s51-12*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(s51*(6*s34^2-3*s45^2-8*s34*s51-2*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(8*s12*s34-12*s34^2+3*s45^2+4*s34*(s45-3*s51)-4*s45*s51-2*s51^2)/(-s23+s34+s51)^2-(4*s51^2*(2*s34^2+3*s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(2*(6*s12*s34-6*s34^2+7*s34*s51+2*s51^2))/((s23-s34-s51)*(-s45+s51))+(s23*s45+s45^2+s45*s51+2*s51^2)/(s12^2-s12*s34-s12*s45)+(2*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(s51^2*(-9*s34^2-12*s34*s45-3*s45^2+8*s34*s51+4*s45*s51+4*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(3*s34*s45+3*s45^2-10*s34*s51+6*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(-5*s45^2+s45*s51+8*s51^2)/(-s12+s34+s45)^2+(2*s34*(3*s34*(2*s34+s51)-2*s12*(3*s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))+(4*s12^2*s34+4*s34^3+16*s34^2*s51+22*s34*s51^2+4*s51^3-8*s12*s34*(s34+2*s51))/((s23-s34-s51)*(s45-s51)^2)+(2*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(s45^2*(5*s45+2*s51)+s23*(5*s45^2+4*s45*s51+4*s51^2))/(s12*(-s12+s34+s45)^2))/4,
p[43]->(-82+(54*s12-48*s23+60*s45-267*s51)/s34+(6*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(6*s45^2*(2*s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(2*(33*s23^2+24*s23*s45+7*s45^2)*(s23+2*s45-s51))/(s12*(-s12+s34+s45)^2)+(6*(s12-s34))/s51-(33*(s23+s45)^2*s51)/(s12*s34^2)+(6*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(2*s51^2)/((s23-s34-s51)*(s23+s45-s51))-(6*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))-(4*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(33*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))+(6*(s34+s45)*(s34+s51)^3)/(s12*(s23-s34-s51)^3)-(6*s34*s45*(-s12+s34+s45))/(s51*(-s23+s34+s51)^2)+(2*s45*(-s12+3*s45-2*s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)-(6*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(6*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(6*s45*(s45-s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(75*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(66*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(-6*s12*(s34+s45)+6*s34*(s34+2*s45))/(s51*(-s23+s34+s51))+(12*s45*(s12-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(3*s45*(75*s45-8*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(6*s45^2*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(12*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(6*s51*(-s34+s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(6*s45*s51*(-s34+s45+s51))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(6*(2*s23-2*s34+3*s45+s51))/(-s12+s23+s34+s45)+(66*s45*s51^3*(4*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(6*s45*s51^3*(14*s45+11*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s45*s51*(3*s45+16*s51))/(s34*(-s23+s34+s51)^2)-(4*s45*s51^2*(8*s34+8*s45+21*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(14*s45+24*s51)/(s12-s34-s45)-((s34+s51)^2*(11*s34+4*s45+29*s51))/(s12*(-s23+s34+s51)^2)-(6*s45*s51^2*(11*s45+29*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(34*s23+28*s34-26*s45+66*s51)/s12+(s45*s51*(38*s34-7*s45+186*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*(33*s23^2+33*s23*s45+11*s45^2+8*s23*s51-3*s45*s51))/(s12*s34)+(3*(-2*s12^2+36*s23^2+36*s23*s45-11*s12*s51+22*s23*s51+58*s45*s51))/s34^2-(s34^2+19*s34*s45-19*s45^2-42*s34*s51+74*s45*s51-105*s51^2)/(s12*s23-s12*s34-s12*s51)+(2*(7*s45^2-14*s45*s51-9*s51^2))/(-s12+s34+s45)^2-(6*s51*(-2*s45^2+s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*s51^2*(42*s45^2+36*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(123*s23^2+61*s23*s45+63*s45^2+90*s23*s51-59*s45*s51+66*s51^2)/(s12^2-s12*s34-s12*s45)-(3*(41*s23^2-31*s23*s45-3*s45^2+80*s23*s51+19*s45*s51+80*s51^2))/(s34*(-s12+s34+s45))+(3*s51*(44*s45^2+69*s45*s51+80*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-19*s45^3+74*s45^2*s51-117*s45*s51^2+66*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(6*(s34+s51)*(-(s12*s34)+(2*s34+s45)*(s34+s51)))/(s23-s34-s51)^3-(6*(2*s34^2+2*s45^2-s45*s51+s51^2-s34*(2*s45+s51)))/(s12*(-s12+s23+s34+s45))-(66*s45*(s23^3+s23^2*(s45+s51)+s23*s51*(2*s45+s51)+s51^2*(3*s45+s51)))/(s34^2*(-s12+s34+s45)^2)+(6*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))+(3*(33*s23^3+8*s23^2*s45+2*s45*s51*(-25*s45+4*s51)+s23*s45*(-25*s45+8*s51)))/(s34^2*(-s12+s34+s45))+(-61*s12+60*s34+37*(s45+8*s51))/(-s23+s34+s51)+(4*s51*(16*s45^2+29*s45*s51+s51*(8*s34+21*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(3*(4*s12^2+2*s12*(s45-18*s51)+s51*(5*s45+86*s51)))/(s34*(-s23+s34+s51))-(2*(-13*s45^2+67*s45*s51+s51*(19*s34+93*s51)))/((s12-s34-s45)*(-s23+s34+s51))+(6*(11*s23^3+s23^2*(30*s45-11*s51)+s23*(8*s45^2+8*s45*s51-11*s51^2)-s51*(6*s45^2+14*s45*s51+11*s51^2)))/(s34*(-s12+s34+s45)^2)+(-6*s12^2+s12*(s34+6*s45-5*s51)+2*(8*s34^2-9*s45^2-7*s34*(s45-4*s51)-51*s45*s51+20*s51^2))/(-s23+s34+s51)^2)/24,
p[44]->(-72-(12*(13*s23-5*s34+18*s45))/(-s12+s23+s34+s45)-(6*(23*s23-10*s34+53*s45))/s12-(96*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)-(2*s45*(s23*s45*(269*s45-198*s51)+99*s23^2*(s45-s51)+170*s45^2*(s45-s51)))/(s12*(s12-s34-s45)^3)+(210*s45-268*s51)/(s12-s34-s45)+(9*(6*s12-10*s23+8*s45-71*s51))/s34-(36*s45^2*(9*s45-5*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(96*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(120*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(144*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(96*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(120*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(18*(s12-s34))/s51-(99*(s23+s45)^2*s51)/(s12*s34^2)+(198*(s45-s51)^2*s51)/(s12*(s12-s34-s45)*(s23+s45-s51))-(36*s51^2)/((s12-s34-s45)*(s45-s51))+(18*s23*s51^2)/(s12*(s12-s34-s45)*(s45-s51))+(18*s51^2)/((s45-s51)*(s23+s45-s51))-(198*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(s23+s45-s51))+(198*(s45-s51)^2*s51^2)/(s12^2*(s23-s34-s51)*(s23+s45-s51))+(36*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(18*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))-(18*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(99*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))-(18*s34*(s12^2-3*s12*s34+2*s34^2-2*s12*s45+3*s34*s45+s45^2))/(s51*(-s23+s34+s51)^2)-(18*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)+(36*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51)^2)-(225*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(96*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(120*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(198*s45*(s45-s51)*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(18*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(18*(s12^2-s12*(4*s34+s45)+s34*(3*s34+2*s45)))/(s51*(-s23+s34+s51))+(36*s45*(s12-9*s51)*s51)/(s34^2*(-s23+s34+s51))+(9*s45*(75*s45-8*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(198*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(-s23+s34+s51))+(792*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(198*(s45-s51)*s51^3)/(s12*(-s12+s34+s45)^2*(-s23+s34+s51))-(54*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(18*(s12-s34-2*s51))/(-s45+s51)+(36*s51^2*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(18*s12*s51^2*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(198*s45*s51^2*(-s45+s51))/(s12*(s23+s45-s51)*(-s23+s34+s51)^2)-(72*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(198*s45*s51^3*(4*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(36*s45*s51^3*(5*s45+2*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s51^2*(5*s34+4*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(18*s51*(s12+6*s51))/((s23-s34-s51)*(s23+s45-s51))-(12*s51*(5*s34-7*s45+12*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(36*s45*s51^2*(3*s45+19*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*s51^2)/(s12*s45-s12*s51)+(18*s51*(s12^2+7*s12*s45+11*s45^2-s12*s51-18*s45*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(9*(33*s23^2+33*s23*s45+11*s45^2+8*s23*s51-3*s45*s51))/(s12*s34)+(96*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(s51*(-88*s34^2+90*s34*s45+36*s45^2+168*s34*s51+888*s45*s51-651*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(2*(9*s34*s45+18*s45^2-82*s34*s51+303*s45*s51-63*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(36*s51*(2*s45^2+13*s45*s51-11*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(36*s51^2*(s45^2+6*s45*s51-7*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*s51^2*(3*s34^2+5*s34*s51+2*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(96*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(120*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(198*s45*(s45-s51)*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)-(18*s51*(11*s45^2-22*s45*s51+18*s51^2))/(s12*(s23-s34-s51)*(s23+s45-s51))+(18*s51*(11*s45^2-22*s45*s51+18*s51^2))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(18*s51^2*(30*s45^2-7*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(3*(189*s23^2+359*s23*s45+303*s45^2+60*s23*s51-19*s45*s51+42*s51^2))/(s12*(s12-s34-s45))+(6*s51^2*(71*s34*s45+71*s45^2-66*s45*s51+66*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))-(9*(63*s23^2-15*s23*s45-13*s45^2+94*s23*s51+53*s45*s51+94*s51^2))/(s34*(-s12+s34+s45))+(9*s51*(24*s45^2+121*s45*s51+94*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(2*s51^3*(71*s34^2+142*s34*s45+71*s45^2-99*s45*s51+99*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(2*s51^2*(133*s34^2+124*s34*s45-9*s45^2-33*s34*s51-390*s45*s51+330*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(408*s45^2-710*s45*s51+378*s51^2)/(-s12+s34+s45)^2-(2*s51*(53*s34*s45-18*s45^2+118*s34*s51-573*s45*s51+420*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*(170*s45^3-510*s45^2*s51+297*s45*s51^2-99*s51^3))/(s12-s34-s45)^3-(96*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(96*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(198*s45*(s23^3+s23^2*(s45+s51)+s23*s51*(2*s45+s51)+s51^2*(3*s45+s51)))/(s34^2*(-s12+s34+s45)^2)+(36*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))+(12*(3*s34^2+7*s34*s45+s45*(-17*s45+5*s51)))/(s12*(-s12+s23+s34+s45))-(9*(8*s34^2+18*s34*s45+6*s45^2+7*s34*s51+61*s45*s51-4*s51^2-s12*(4*s34+6*s45+5*s51)))/(-s23+s34+s51)^2+(9*(33*s23^3+8*s23^2*s45+2*s45*s51*(-25*s45+4*s51)+s23*s45*(-25*s45+8*s51)))/(s34^2*(-s12+s34+s45))+(18*s45*s51*(s12-3*(s45+8*s51)))/(s34*(-s23+s34+s51)^2)-(18*(5*s12-8*s34-3*(s45+10*s51)))/(-s23+s34+s51)-(12*s51*(15*s34^2-17*s34*s51+s51*(-14*s45+19*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(9*(2*s12^2+2*s12*(s45-10*s51)+s51*(29*s45+68*s51)))/(s34*(-s23+s34+s51))-(9*(2*s12^2+11*s12*s51-2*(18*s23^2+18*s23*s45+11*s23*s51+29*s45*s51)))/s34^2+(18*(11*s23^3+s23^2*(52*s45-22*s51)+s23*(12*s45^2+37*s45*s51-22*s51^2)+2*s51*(s45^2+11*s45*s51-11*s51^2)))/(s34*(-s12+s34+s45)^2)-(18*(2*s34^3+s12^2*(s34-s51)+8*s34^2*s51+7*s34*s51^2+s51^3+s12*(-3*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51))-(18*(s12^2-s12*(4*s34+3*s51)+3*(s34^2+3*s34*s51+s51^2)))/((s23-s34-s51)*(-s45+s51))+(2*(-99*s23^3-452*s45^3+168*s45^2*s51+99*s51^3+s23^2*(-468*s45+198*s51)+s23*(-761*s45^2+315*s45*s51+108*s51^2)))/(s12*(-s12+s34+s45)^2))/72,
p[45]->(s34^2*(-33*s23^2+3*s34^2-24*s23*s45+12*s34*s45-4*s45^2)*s51*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-3*s12^6*(s23^2*s51-2*s23*(s34^2+s34*s51+s51^2)+s51*(4*s34^2+2*s34*s51+s51^2))+3*s12^5*(-2*s34^3*(s45-7*s51)+9*s23^3*s51+5*s45*s51^3+5*s34^2*s51*(2*s45+3*s51)+s34*s51^2*(8*s45+3*s51)-s23^2*(2*s34^2+15*s34*s51+3*s51*(-s45+6*s51))+s23*(-10*s34^3-4*s34*(s45-3*s51)*s51+s34^2*(-8*s45+7*s51)+s51^2*(-8*s45+9*s51)))-3*s12^4*(-8*s34^4*(s45-2*s51)+18*s23^4*s51+10*s45^2*s51^3+12*s34*s45*s51^2*(s45+s51)-9*s23^3*s51*(s34-2*s45+4*s51)+s34^2*s51*(3*s45^2+43*s45*s51+2*s51^2)+s34^3*(-8*s45^2+27*s45*s51+22*s51^2)-s23^2*(8*s34^3+3*s34*s51*(7*s45+6*s51)+s34^2*(6*s45+33*s51)-3*s51*(s45^2-18*s45*s51+6*s51^2))+s23*(-20*s34^4-12*s45*(s45-3*s51)*s51^2+s34*s51^2*(47*s45+27*s51)+s34^3*(-34*s45+35*s51)+s34^2*(-12*s45^2+6*s45*s51+86*s51^2)))+s12^3*(33*s23^5*s51+6*s23^4*(16*s34+9*s45-11*s51)*s51+30*s45^3*s51^3+12*s34^5*(-3*s45+s51)+6*s34*s45^2*s51^2*(4*s45+9*s51)+6*s34^4*(-12*s45^2+7*s45*s51+s51^2)+3*s23^3*s51*(-71*s34^2+18*s34*s45+9*s45^2-86*s34*s51-72*s45*s51+11*s51^2)+s34^2*s51*(-33*s45^3+117*s45^2*s51+18*s45*s51^2+4*s51^3)-3*s34^3*(12*s45^3+s45^2*s51-36*s45*s51^2+8*s51^3)+s23^2*(-36*s34^4+9*s34^3*(-6*s45+s51)+9*s34*s51*(s45^2-3*s45*s51+18*s51^2)+3*s45*s51*(s45^2-54*s45*s51+54*s51^2)+s34^2*(-18*s45^2-207*s45*s51+262*s51^2))+s23*(-60*s34^5-18*s34^4*(9*s45-7*s51)+6*s45^2*s51^2*(-4*s45+27*s51)-6*s34^3*(21*s45^2-23*s45*s51-67*s51^2)+3*s34*s45*s51*(4*s45^2+69*s45*s51+81*s51^2)+s34^2*(-24*s45^3-33*s45^2*s51+621*s45*s51^2+148*s51^3)))+s12*(99*s23^5*s34^2*s51-3*s23^4*s34*s51*(48*s34^2-56*s34*s45+66*s34*s51+11*s45*s51)-3*(s34+s51)^2*(s34*s45^4*(2*s45-3*s51)-s45^5*s51+2*s34^5*(s45+s51)+2*s34^2*s45^2*(4*s45^2-s45*s51-2*s51^2)+s34^4*(8*s45^2+8*s45*s51+s51^2)+4*s34^3*s45*(3*s45^2+2*s45*s51+2*s51^2))+s23^3*s51*(-18*s34^4+33*s45^2*s51^2+9*s34*s45*s51*(s45+11*s51)+s34^3*(-306*s45+90*s51)+s34^2*(82*s45^2-213*s45*s51+99*s51^2))-s23*(s34+s51)*(6*s34^6+s34^5*(30*s45-3*s51)-27*s45^4*s51^2-3*s34*s45^3*s51*(2*s45+27*s51)+2*s34^3*s45*(21*s45^2-77*s45*s51-76*s51^2)+s34^4*(54*s45^2-84*s45*s51-3*s51^2)+12*s34^2*s45*(s45^3-2*s45^2*s51-11*s45*s51^2-4*s51^3))+s23^2*(-6*s34^6-18*s34^5*(s45-4*s51)+54*s45^3*s51^3+81*s34*s45^2*s51^2*(s45+2*s51)+s34^4*(-18*s45^2+102*s45*s51+220*s51^2)+3*s34^2*s51*(s45^3+37*s45^2*s51+70*s45*s51^2+11*s51^3)+s34^3*(-6*s45^3-173*s45^2*s51+402*s45*s51^2+150*s51^3)))+s12^2*(-99*s23^5*s34*s51+3*s23^4*s51*(12*s34^2-55*s34*s45+66*s34*s51+22*s45*s51)+3*s23^3*s51*(69*s34^3+2*s45*(18*s45-11*s51)*s51+6*s34^2*(10*s45+7*s51)+s34*(-27*s45^2+83*s45*s51-33*s51^2))+s23^2*(24*s34^5+18*s34^4*(3*s45-7*s51)+54*s45^2*(s45-3*s51)*s51^2+s34^3*(36*s45^2+111*s45*s51-476*s51^2)-27*s34*s45*s51*(s45^2+4*s45*s51+12*s51^2)+3*s34^2*(2*s45^3+35*s45^2*s51-123*s45*s51^2-86*s51^3))+3*(s34+s51)*(3*s34*s45^3*(s45-4*s51)*s51-5*s45^4*s51^2+4*s34^5*(2*s45+s51)+s34^4*(24*s45^2+6*s45*s51+8*s51^2)+s34^2*s45*(8*s45^3+3*s45^2*s51-6*s45*s51^2-4*s51^3)+4*s34^3*(6*s45^3+4*s45*s51^2+s51^3))+s23*(30*s34^6+6*s34^5*(19*s45-8*s51)+6*s45^3*(s45-18*s51)*s51^2+6*s34^4*(24*s45^2-28*s45*s51-33*s51^2)-3*s34*s45^2*s51*(2*s45^2+45*s45*s51+81*s51^2)+s34^3*(66*s45^3-15*s45^2*s51-704*s45*s51^2-100*s51^3)+6*s34^2*(s45^4+6*s45^3*s51-78*s45^2*s51^2-48*s45*s51^3-4*s51^4))))/(12*s12*s34^2*(s12-s34-s45)^3*s51*(-s23+s34+s51)^2),
p[46]->(-1266-(2*s45^2*(99*s23^2+269*s23*s45+s45*(170*s45-71*s51)))/(s12*(s12-s34-s45)^3)+(721*s23-120*s34+325*s45-300*s51)/s12-(9*(26*s12+48*s23+20*s45-63*s51))/s34+(144*(-3*s23+s45-4*s51))/(s12-s45)-(54*(s12-s34))/(s45-s51)-(18*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(18*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(18*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(54*(s12-s34))/s51+(36*(s12-s34)^2)/((s45-s51)*s51)+(99*s45*(2*s23+s45)*s51)/(s12*s34^2)+(18*s45^2*s51)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(18*s23*s51)/(s12*(s12-s34-s51))-(54*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s12-s34-s51)*(s23-s34-s51))-(18*(s34-2*s45-s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))+(198*(s45-s51)^2*s51)/(s12*(s12-s34-s45)*(s23+s45-s51))+(108*s51^2)/((s12-s34-s45)*(s45-s51))-(90*s51^2)/((s45-s51)*(s23+s45-s51))-(198*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(s23+s45-s51))+(198*(s45-s51)^2*s51^2)/(s12^2*(s23-s34-s51)*(s23+s45-s51))+(54*s51^3)/(s12*(-s12+s23+s34+s45)*(s12-s34-s51))+(108*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(72*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(36*s51^3)/((s12-s34-s51)*(s45-s51)^2)-(36*s23*s51^3)/(s12*(s12-s34-s51)*(s45-s51)^2)-(72*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(54*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))-(54*s51^3)/(s12*(s12-s34-s51)*(s23+s45-s51))+(90*s51^3)/(s12*(s45-s51)*(s23+s45-s51))+(36*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(1152*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))-(18*(s34+s45)*(s34+s51)^3)/(s12*(s23-s34-s51)^3)-(48*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(6*(2*s12^2*(s34-s45)+s12*s34*(5*s34+3*s45)-s34*(7*s34^2+4*s34*s45+3*s45^2)))/(s51*(-s23+s34+s51)^2)+(36*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(54*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(18*s45^2*s51^2)/(s34^2*(-s23+s34+s51)^2)-(18*s45^2*s51^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51)^2)-(2*(71*s34^2+142*s34*s45+s45*(71*s45-99*s51))*s51^3)/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(9*s45*(41*s45-64*s51)*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(144*s45*(s45-4*s51)*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(216*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45^2*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(198*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(s34+8*s45-93*s51)*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)+(36*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(18*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(576*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)+(6*(2*s12^2+s12*(-4*s34+3*s45)+2*s34*(s34+3*s45)))/(s51*(-s23+s34+s51))-(144*(-3*s34+s45-19*s51)*s51)/((s12-s45)*(-s23+s34+s51))-(36*s45*(s12-9*s51)*s51)/(s34^2*(-s23+s34+s51))-(6*s45*(71*s34+71*s45-66*s51)*s51^2)/((-s12+s34+s45)^3*(-s23+s34+s51))-(198*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(-s23+s34+s51))+(792*s45^2*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(792*s45^2*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(36*s51*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51))-(144*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(36*s51^3*(s34+s51))/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51))+(90*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(54*s45*(s45-2*s51)*s51)/((s23+s45-s51)*(-s12+s34+s51)*(-s23+s34+s51))+(72*s51^2)/((s12-s34-s51)*(-s45+s51))+(18*s23*s51^2)/(s12*(s12-s34-s51)*(-s45+s51))+(180*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(36*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(90*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(72*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))-(72*s51^2*(s34+s51))/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51))+(198*s45*s51^2*(-s45+s51))/(s12*(s23+s45-s51)*(-s23+s34+s51)^2)+(54*s45^2*s51*(-s45+s51))/((s12-s34-s51)*(-s23+s34+s51)^2*(-s23-s45+s51))+(36*s45*s51*(s45+s51))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(54*(s23-s34+s45+s51))/(-s12+s23+s34+s45)-(18*(s45+2*s51))/(s12-s34-s51)+(36*s51^2*(s23+3*s51))/(s12*(s12-s34-s45)*(s45-s51))-(288*s51^3*(s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)+(288*s51^2*(5*s45+8*s51))/(s34*(s12-s45)*(-s23+s34+s51))+(18*s45*s51*(3*s45+13*s51))/(s34*(-s23+s34+s51)^2)+(144*s45*s51^2*(-3*s45+16*s51))/(s34^2*(s12-s45)*(-s23+s34+s51))+(54*s45*s51^2*(-12*s45+17*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(18*s51^2*(7*s34+20*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(3*(33*s12-40*s34-35*s45+238*s51))/(s23-s34-s51)+(9*s45*s51^2*(-123*s45+284*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(-271*s45+495*s51)/(s12-s34-s45)+(126*s51^2)/(s12*s45-s12*s51)+(9*(2*s12^2+6*s23^2-36*s23*s45+11*s12*s51-22*s23*s51-58*s45*s51))/s34^2+(9*(22*s23^2+33*s23*s45+11*s45^2+16*s23*s51-3*s45*s51))/(s12*s34)-(9*(4*s12^2+2*s12*(s45-21*s51)-3*(s45-20*s51)*s51))/(s34*(-s23+s34+s51))+(144*s51*(s34^2-6*s34*s51+(2*s45-15*s51)*s51))/((s12-s45)*(-s23+s34+s51)^2)+(144*s45*(-4*s23^2+s23*(s45-8*s51)+2*(s45-6*s51)*s51))/(s34^2*(s12-s45))+(222*s45^2-104*s45*s51-342*s51^2)/(-s12+s34+s45)^2+(9*s45*(-92*s23^2+41*s23*s45-156*s23*s51+82*s45*s51-220*s51^2))/(s34^2*(-s12+s34+s45))+(2*s51^2*(133*s34^2+172*s34*s45+39*s45^2-138*s34*s51-228*s45*s51-108*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*(100*s23^2+49*s23*s45-19*s45^2+20*s23*s51+53*s45*s51-108*s51^2))/(s34*(-s12+s34+s45))+(18*s51^2*(11*s45^2+16*s45*s51-64*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(18*s51*(s34^2-3*s34*s45+3*s45^2+s45*s51-s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*s51*(2*s45^2-2*s45*s51+s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s51^2*(s45^2-3*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45^2*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)+(198*s45^2*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45)^2)+(18*(3*s34^2-2*s34*s45+s45^2-3*s34*s51+3*s51^2))/(s12*(-s12+s23+s34+s45))-(36*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2-(144*(-8*s23^2-2*s23*s45+s45^2+8*s51^2))/(s34*(s12-s45))+(18*s51^2*(s34^2+9*s34*s51+8*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(18*(5*s12^2-2*s12*s34-3*s34^2-15*s12*s51+15*s34*s51+17*s51^2))/((s23-s34-s51)*(-s45+s51))-(18*s51*(11*s45^2-22*s45*s51+20*s51^2))/(s12*(s23-s34-s51)*(s23+s45-s51))+(18*(2*s12*s45-7*s12*s51-4*s45*s51+20*s51^2))/((s23-s34-s51)*(s23+s45-s51))-(18*s45*(15*s23^2+10*s23*s45+27*s23*s51-2*s45*s51+39*s51^2))/(s34*(-s12+s34+s45)^2)-(2*s45*(170*s45^2-411*s45*s51+99*s51^2))/(-s12+s34+s45)^3-(3*(17*s34^2-13*s34*s45+19*s45^2+42*s34*s51-68*s45*s51+157*s51^2))/(s12*(s23-s34-s51))+(2*(450*s23^2+398*s23*s45+77*s45^2+72*s23*s51-185*s45*s51+171*s51^2))/(s12*(s12-s34-s45))+(9*s51*(-44*s45^2+71*s45*s51+236*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(2*s51*(-53*s34*s45-78*s45^2+32*s34*s51+612*s45*s51+279*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(2*(9*s34*s45+57*s45^2+50*s34*s51-48*s45*s51+888*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(s51*(-88*s34^2-24*s34*s45+57*s45^2+480*s34*s51-270*s45*s51+1272*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*(19*s45^3-8*s45^2*s51+55*s45*s51^2-78*s51^3))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(18*(s34+s51)*(-(s12*s34)+(2*s34+s45)*(s34+s51)))/(s23-s34-s51)^3-(576*(s23^2+s51*(s34+s51)))/(s12*(s12-s45))-(48*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(48*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(36*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(18*(s23^2+2*s23*s45+s45*(s45+2*s51)))/(s34*(-s12+s23+s34+s45))-(18*(4*s45*s51*(-2*s45+5*s51)+s12^2*(2*s45+5*s51)+s12*(4*s45^2-15*s45*s51-5*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(36*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(18*(5*s12^2*(s34-s51)-5*s12*(s34^2+3*s34*s51-s51^2)+s51*(20*s34^2+31*s34*s51+7*s51^2)))/((-s23+s34+s51)^2*(-s45+s51))-(2*(-135*s23^2*s45+s45^2*(260*s45+9*s51)+s23*(164*s45^2+54*s45*s51+27*s51^2)))/(s12*(-s12+s34+s45)^2)+(3*(34*s12^2+s12*(-25*s34+50*s45-47*s51)+2*(2*s34^2-9*s34*s45+9*s45^2-14*s34*s51+12*s45*s51+56*s51^2)))/(-s23+s34+s51)^2)/432,
p[47]->(-142+(9*(s12-s34))/s51+(9*(s12-s34)^2)/((s45-s51)*s51)+(9*s51^2)/((s12-s34-s45)*(s45-s51))-(9*s51^2)/((s45-s51)*(s23+s45-s51))-(36*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(18*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))-(6*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(9*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(72*(s23+s51))/(s12-s45)-(9*(s12+s23+s51))/s34-(9*s51*(2*s23+s51))/(s12*(s45-s51))-(9*s51^2*(4*s23+s51))/(s12*(s12-s34-s45)*(s45-s51))-(144*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))-(27*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(9*(-2*s12*s34^2+2*s12^2*(s34-s45)+s34^2*s45))/(s51*(-s23+s34+s51)^2)+(9*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(9*s45*s51^2)/(s34*(-s23+s34+s51)^2)-(72*s45*s51^4)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)-(45*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(72*s45*s51^4)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(3*(3*s34+3*s45-8*s51)*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)-(18*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(72*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)+(9*(2*s12^2-3*s12*s34+s34*(s34+s45)))/(s51*(-s23+s34+s51))+(288*s45*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51))+(180*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(288*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(54*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(18*s51^2*(3*s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(18*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(9*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(9*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(18*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(9*s51*(s12+s45+s51))/(s34*(-s23+s34+s51))-(144*s51^2*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)-(72*s51^3*(s45+2*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)+(9*(-2*s12+2*s34+3*s51))/(s45-s51)+(72*s51^2*(3*s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51))-(72*s51*(s34+5*s51))/((s12-s45)*(s23-s34-s51))+(63*s51^2*(3*s45+5*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*s51^2*(-7*s45+9*s51))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(3*(3*s12+6*s34-6*s45+13*s51))/(s23-s34-s51)-(9*s51^3*(7*s45+16*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(3*s51^3*(28*s34+22*s45+21*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51^2*(17*s34+33*s45+24*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(30*s45+63*s51)/(s12-s34-s45)+(3*s51^2*(53*s34+6*s45+80*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*s51*(31*s34+12*s45+98*s51))/((s12-s34-s45)*(-s23+s34+s51))-(3*(6*s34^2+3*s34*(s45-s51)+(3*s45-16*s51)*s51))/(s12*(s23-s34-s51))+(21*s45^2-42*s45*s51-81*s51^2)/(-s12+s34+s45)^2+(9*(13*s23^2+9*s23*s45-3*s23*s51+2*s45*s51-19*s51^2))/(s34*(-s12+s34+s45))+(72*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45))+(9*s51^2*(5*s34^2+7*s34*s51+2*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45))-(45*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)-(72*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45))+(3*(12*s12^2+9*s34^2-9*s34*s45+s12*(-12*s34+21*s45-2*s51)+2*s34*s51+4*s51^2))/(-s23+s34+s51)^2-(3*(-39*s23^2-31*s23*s45+8*s45^2+21*s23*s51+5*s45*s51+12*s51^2))/(s12*(s12-s34-s45))+(9*(s12^2+3*s12*(s34-s51)+s34*(-4*s34+s51)))/((s23-s34-s51)*(-s45+s51))-(72*(s23^2+s51*(s34+s51)))/(s12*(s12-s45))-(27*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(27*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))+(69*s23-3*(3*s34+s45+5*s51))/s12+(3*(3*s12*(s45-2*s51)+s51*(-3*s45+8*s51)))/((s23-s34-s51)*(s23+s45-s51))+(3*(15*s23^2*s45-7*s45^3+s23*(8*s45^2-6*s45*s51-6*s51^2)))/(s12*(-s12+s34+s45)^2)-(3*(2*s45*s51^2+3*s12^2*(s45+s51)+s12*(3*s45^2-5*s45*s51-3*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(9*(s12^2*(s34-s51)+s12*(s34^2-s34*s51+s51^2)+s34*(-2*s34^2+3*s34*s51+3*s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/36,
p[48]->(s12^2*(s23-s51)^2-s12*(s23*s34*(2*s45-5*s51)+2*s23*(s45-2*s51)*s51-(2*s45-s51)*s51*(s34+s51)+s23^2*(2*s34+3*s51))+(s34+s51)*(s45*(s45-3*s51)*(s34+s51)+s23^2*(s34+2*s51)+s23*(2*s34*s45-3*s34*s51+3*s45*s51-2*s51^2)))/(4*(s23+s45)*s51*(-s23+s34+s51)^2),
p[49]->(26-(3*(s45-3*s51))/(s12-s34-s45)+(12*s12)/(s23-s34-s51)+(6*(s12-s34)^2)/((s45-s51)*s51)-(24*s51)/(s45-s51)+(15*s51^2)/((s12-s34-s45)*(s45-s51))+(3*(s23-s51)*s51^2)/(s12*(s12-s34-s45)*(s45-s51))+(6*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(3*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(12*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(6*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(3*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(12*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)-(6*(-2*s12*s34^2+2*s12^2*(s34-s45)+s34^2*s45))/(s51*(-s23+s34+s51)^2)+(3*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(6*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(12*s12*(s12-s34))/(s51*(-s23+s34+s51))-(9*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(18*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(3*s51^2*(4*s34+s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(6*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(12*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(18*s51^2*(s34+s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51))-(6*s51^3*(2*s34+s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(9*s51^2*(3*s34+2*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(3*(s23+s45+2*s51))/s12-(3*s51*(2*s34+3*s51))/((s12-s34-s45)*(-s23+s34+s51))+(6*(s45^2-2*s45*s51-2*s51^2))/(-s12+s34+s45)^2+(6*s51^2*(2*s34^2+3*s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(3*(s23*s45+s45^2+s45*s51+s51^2))/(s12*(s12-s34-s45))+(3*(4*s12^2-4*s12*s34+5*s34^2+8*s12*s45-4*s34*s45+6*s34*s51+2*s45*s51+s51^2))/(-s23+s34+s51)^2+(3*(6*s12*s34-6*s34^2+7*s34*s51+2*s51^2))/((s23-s34-s51)*(-s45+s51))-(3*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(6*s23*s51+9*s51^2)/(s12*s45-s12*s51)+(3*s34*(-3*s34*(2*s34+s51)+2*s12*(3*s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))-(12*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(12*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(3*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(6*(s45^3+s23*(s45^2+s45*s51+s51^2)))/(s12*(-s12+s34+s45)^2)-(3*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/12,
p[50]->(8*s12^2+3*s23*s34+3*s45*(s34+s51)-s12*(3*s23+8*s34+8*s45+3*s51))/(8*s12*(s12-s34-s45)),
p[51]->(-3*s12^2*(s23*s34+s12*(-s23+s51)+s45*(s34+s51)))/(2*s51^2*(-s23+s34+s51)^2),
pe[1]->(-475+(475*(s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(475*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51))+(475*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(277*s51^2)/((s23-s34-s51)*(s45-s51))+(18*s12*(s34+s51))/((s23-s34-s51)*(s23-s34+s45-s51))+(475*(s12^2-s12*s45+s45*(s45-s51))*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(475*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(3*(343*s34+409*s45-66*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)+(475*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(277*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(18*s12*(s12-s51))/((-s23+s51)*(-s23+s34+s51))-(277*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(277*s12*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(277*s12^2*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(950*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(277*s12+673*s51)/(-s23+s34+s51)+(s51*(-752*s34-1702*s45+673*s51))/((s12-s34-s45)*(-s23+s34+s51))-(475*s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(475*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(475*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(475*(s23+s34+2*(s45+s51)))/(-s12+s23+s34+s45)-(277*(s12^3+s12*s51^2+s51^2*(s34+s51)-s12^2*(s34+2*s51)))/((-s23+s34+s51)^2*(-s45+s51))+(-259*s12^2+475*s12*s51+s51*(950*s34-475*s45+277*s51))/(-s23+s34+s51)^2)/36,
pe[2]->(123+(288*s23*s45^2)/(s34*(s12-s45)^2)-(288*s45*(-2*s23+s45))/(s34*(s12-s45))+(90*(s34-s45))/(-s12+s23+s34+s45)+(288*s45^2*(-3*s23+s45-5*s51))/(s34^2*(s12-s45))+(96*s12^2)/((s23+s45)*(s23-s34-s51))+(90*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(180*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(9*s12^2)/((s23-s34-s51)*(s23+s45-s51))-(105*s12^2)/((s23-s34-s51)*s51)-(576*s45*s51)/((s12-s45)*(s23-s34-s51))-(288*s45^2*s51)/((s12-s45)^2*(s23-s34-s51))+(144*s51)/(s45-s51)+(3*s12^2*s51)/((s23-s34-s51)*(s23+s45-s51)^2)-(36*s51^2)/(s45-s51)^2+(18*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)-(54*s51^2*(s34+s51))/((s12-s34-s51)*(s45-s51)^2)-(90*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(54*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^3)+(54*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)^2)-(54*s51^3*(s34+s51))/((s12-s34-s45)^3*(s45-s51))+(96*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(3*s12^3*s45)/((s23+s45-s51)^2*(-s23+s34+s51)^2)-(3*s12^2*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12^2*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51)^2)+(s12^2*(12*s12-52*s34-55*s45))/(s51*(-s23+s34+s51)^2)+(96*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(576*s45*(-s34+s45-2*s51)*s51)/((s12-s45)*(-s23+s34+s51)^2)+(288*s45^2*(s45-2*s51)*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)-(810*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(90*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(180*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(576*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)-(288*s45^3*s51^3)/(s34^2*(s12-s45)^2*(-s23+s34+s51)^2)+(72*s45^2*(12*s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(396*s45^3*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(18*(5*s34-7*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(36*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(108*s51^2*(s34+s51)^3)/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51)^2)-(36*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(54*s51^3*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^3*(-s23+s34+s51)^2)+(54*s51^3*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)^2*(-s23+s34+s51)^2)-(54*s51^3*(s34+s51)^3)/((s12-s34-s45)^3*(s45-s51)*(-s23+s34+s51)^2)+(s12^2*(-s12+s34))/(s51^2*(-s23+s34+s51))-(288*s45^2*(2*s45-7*s51)*s51)/(s34^2*(s12-s45)*(-s23+s34+s51))-(90*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(180*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(864*s45^3*s51^2)/(s34^2*(s12-s45)^2*(-s23+s34+s51))-(324*s45^2*(8*s45-11*s51)*s51^2)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(1584*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))+(18*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(162*s51^2*(s34+s51)^2)/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51))+(126*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(108*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^3*(-s23+s34+s51))-(108*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)^2*(-s23+s34+s51))+(108*s51^3*(s34+s51)^2)/((s12-s34-s45)^3*(s45-s51)*(-s23+s34+s51))+(72*s51*(2*s34+s51))/((s12-s34-s45)*(s45-s51))+(108*s51^3)/(-s45+s51)^3+(54*s51^3*(s34+s51))/((s12-s34-s51)*(-s45+s51)^3)+(54*s51^3*(s34+s51)^3)/((s12-s34-s51)*(-s23+s34+s51)^2*(-s45+s51)^3)-(108*s51^3*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51)^3)+(144*s12^2*(s12-s34)*s34)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(54*s51*(s34+s51)^3)/((s12-s34-s51)*(-s23+s34+s51)^2*(-s45+s51))-(144*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))-(54*s51*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51))-(36*s51*(5*s12+5*s34+s51))/((s23-s34-s51)*(-s45+s51))-(288*s45^2*s51^2*(s45+s51))/(s34*(s12-s45)^2*(-s23+s34+s51)^2)+(576*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))+(288*s45^2*s51*(2*s45+s51))/(s34*(s12-s45)^2*(-s23+s34+s51))-(288*s45^3*(s23+2*s51))/(s34^2*(s12-s45)^2)-(288*s45^2*s51*(s34+2*s51))/((s12-s45)^2*(-s23+s34+s51)^2)-(12*(5*s12+9*s34+2*s51))/(s23-s34-s51)+(180*s51*(3*s34-7*s45+4*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(36*s45^2*s51^3*(26*s45+33*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(72*s45^2*s51^2*(39*s45+55*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(3*(144*s23+71*s34+61*s45+576*s51))/(s12-s34-s45)+(6*(48*s23*s45+67*s34*s45+183*s45^2-66*s23*s51+48*s34*s51+39*s45*s51-222*s51^2))/(-s12+s34+s45)^2+(18*s45*(-44*s23^2+56*s23*s45+11*s45^2-132*s23*s51+96*s45*s51-220*s51^2))/(s34*(-s12+s34+s45)^2)-(36*s45*s51*(59*s45^2+24*s45*s51-154*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(18*s45*s51^2*(59*s45^2+62*s45*s51-88*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s51*(83*s45^2+372*s45*s51-88*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(36*s45^2*(-33*s23^2+24*s23*s45-55*s23*s51+48*s45*s51-77*s51^2))/(s34^2*(-s12+s34+s45)^2)+(3*(22*s12^2+25*s34^2+86*s34*s45+61*s45^2+s12*(33*s34+61*s45-162*s51)-480*s34*s51-134*s45*s51-15*s51^2))/(-s23+s34+s51)^2-(18*s51*(13*s34^2+10*s34*s51-3*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(396*s45^3*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45)^3)+(540*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(180*s51*(6*s34^2+5*s34*s45+s45^2-3*s34*s51-9*s45*s51+4*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(180*(s45^2-5*s45*s51+4*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45))+(9*s51^2*(37*s45^2-368*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*s45*s51^2*(59*s45^2-192*s45*s51+44*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(9*(27*s12^2+44*s23^2-128*s23*s45+27*s45^2+s12*(-64*s23+27*s45-64*s51)+44*s23*s51-192*s45*s51+44*s51^2))/s34^2+(9*(44*s23^2-272*s23*s45+85*s45^2+88*s23*s51-552*s45*s51+132*s51^2))/(s34*(-s12+s34+s45))-(18*s45*s51*(59*s45^2-336*s45*s51+132*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(9*s45*(132*s23^2-288*s23*s45+59*s45^2+176*s23*s51-480*s45*s51+220*s51^2))/(s34^2*(-s12+s34+s45))-(9*(3*s12^3+3*s12^2*(s45-10*s51)+91*s12*s51^2+4*(16*s45-27*s51)*s51^2))/(s34*(-s23+s34+s51)^2)+(9*(-3*s12^3+27*s12^2*s51+54*s12*s45*s51+54*s45^2*s51-64*s12*s51^2-256*s45*s51^2+44*s51^3))/(s34^2*(-s23+s34+s51))-(36*(-2*s12^3+2*s12^2*s34+5*s12*s51^2+5*s51^2*(s34+s51)))/((s23-s34-s51)*(s45-s51)^2)+(90*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2+(108*s51*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(-s45+s51)^3)-(9*(43*s12-16*(5*s23-5*s45+9*s51)))/s34-(9*(3*s12^2-70*s12*s51+16*s51*(-s45+13*s51)))/(s34*(-s23+s34+s51))+(9*s45*s51*(3*s12^2-27*s12*s51+s51*(-27*s45+64*s51)))/(s34^2*(-s23+s34+s51)^2)+(36*s45^2*(11*s23^2+4*s23*(s45+11*s51)+s51*(30*s45+77*s51)))/(s34*(-s12+s34+s45)^3)+(6*s51*(23*s34^3+16*s45^3+572*s45^2*s51+6*s45*s51^2-177*s51^3+s34^2*(62*s45+266*s51)+s34*(55*s45^2+697*s45*s51-117*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*(16*s45^3+695*s45^2*s51-291*s45*s51^2-429*s51^3+s34^2*(16*s45+131*s51)+4*s34*(8*s45^2+133*s45*s51-36*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51))-(36*(s12*(s34-s51)*s51+2*s12^2*(3*s34+s51)+s51*(s34^2-2*s34*s51-3*s51^2)))/((-s23+s34+s51)^2*(-s45+s51))-(36*(-2*s12^3*s34+4*s12*s51^2*(s34+s51)+4*s51^2*(s34+s51)^2+s12^2*(2*s34^2-s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(90*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(108*s51*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)^3)-(90*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(6*s51^2*(7*s34^3+7*s45^3+477*s45^2*s51+207*s45*s51^2+9*s51^3+3*s34^2*(7*s45+61*s51)+3*s34*(7*s45^2+165*s45*s51+31*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(12*s51*(7*s45^3+555*s45^2*s51+273*s45*s51^2+9*s51^3+s34^2*(7*s45+87*s51)+2*s34*(7*s45^2+204*s45*s51+42*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))-(6*(-83*s45^3+369*s45^2*s51+339*s45*s51^2+9*s51^3+12*s23*s45*(2*s45+11*s51)+s34*(-83*s45^2+189*s45*s51+75*s51^2)))/(s12-s34-s45)^3+(6*(16*s34^2-231*s34*s51-2*(8*s45^2+229*s45*s51+258*s51^2)))/((s12-s34-s45)*(-s23+s34+s51))+(3*(29*s34^3+61*s45^3+s34^2*(119*s45-150*s51)-230*s45^2*s51+427*s45*s51^2+720*s51^3+s34*(151*s45^2-410*s45*s51+601*s51^2)))/((s12-s34-s45)*(-s23+s34+s51)^2))/54,
pe[3]->(-74-(24*s23*s45^2)/(s34*(s12-s45)^2)+(24*s45*(-2*s23+s45))/(s34*(s12-s45))-(6*(8*s12-13*s23+13*s45-18*s51))/s34-(24*s45^2*(-3*s23+s45-5*s51))/(s34^2*(s12-s45))-(18*s12^2)/((s23+s45)*(s23-s34-s51))+(6*s12^2)/((s23-s34-s51)*s51)+(48*s45*s51)/((s12-s45)*(s23-s34-s51))+(24*s45^2*s51)/((s12-s45)^2*(s23-s34-s51))-(18*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(18*s12^2*s34*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^2)-(18*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(6*s12^2*(2*s12+2*s34+3*s45))/(s51*(-s23+s34+s51)^2)-(24*s45^2*(s45-2*s51)*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(30*s45*s51^3)/(s34^2*(-s23+s34+s51)^2)+(48*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)+(24*s45^3*s51^3)/(s34^2*(s12-s45)^2*(-s23+s34+s51)^2)+(6*s45^2*(s45-11*s51)*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(33*s45^3*s51^4)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(18*s12^2*(s12-s34))/(s51^2*(-s23+s34+s51))+(6*(8*s12+8*s45-23*s51)*s51)/(s34*(-s23+s34+s51))+(24*s45^2*(2*s45-7*s51)*s51)/(s34^2*(s12-s45)*(-s23+s34+s51))-(72*s45^3*s51^2)/(s34^2*(s12-s45)^2*(-s23+s34+s51))+(6*s45^2*(27*s45-55*s51)*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(132*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))+(24*s45^2*s51^2*(s45+s51))/(s34*(s12-s45)^2*(-s23+s34+s51)^2)-(48*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))-(24*s45^2*s51*(2*s45+s51))/(s34*(s12-s45)^2*(-s23+s34+s51))+(24*s45^3*(s23+2*s51))/(s34^2*(s12-s45)^2)+(24*s45^2*s51*(s34+2*s51))/((s12-s45)^2*(-s23+s34+s51)^2)+(48*s45*s51*(s34-s45+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(3*s51^2*(-10*s12-40*s45+11*s51))/(s34^2*(-s23+s34+s51))+(9*s45^2*s51^3*(-6*s45+11*s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(3*s51^2*(-10*s12-10*s45+21*s51))/(s34*(-s23+s34+s51)^2)+(9*s45^2*s51^2*(-2*s45+33*s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(2*(3*s12-9*s34+44*s51))/(s23-s34-s51)+(102*s23-74*s34-338*s45+210*s51)/(s12-s34-s45)+(222*s23*s45-162*s34*s45-281*s45^2-33*s23*s51+102*s34*s51+564*s45*s51-99*s51^2)/(-s12+s34+s45)^2+(3*s45^2*(-33*s23^2+2*s23*s45-55*s23*s51+4*s45*s51-77*s51^2))/(s34^2*(-s12+s34+s45)^2)+(6*s45*s51*(8*s45^2+7*s45*s51-33*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(3*s45*s51^2*(8*s45^2+4*s45*s51-11*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(33*s45^3*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45)^3)+(3*s51^2*(10*s45^2-48*s45*s51+11*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(6*s51*(24*s45^2-71*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*(11*s23^2-112*s23*s45+44*s45^2+22*s23*s51-138*s45*s51+33*s51^2))/(s34*(-s12+s34+s45))-(3*s45*s51^2*(16*s45^2-53*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s45*(11*s23^2-58*s23*s45+9*s45^2+33*s23*s51-79*s45*s51+55*s51^2))/(s34*(-s12+s34+s45)^2)+(3*s45*(33*s23^2-6*s23*s45-8*s45^2+44*s23*s51-10*s45*s51+55*s51^2))/(s34^2*(-s12+s34+s45))-(4*(3*s34^2-3*s45^2-50*s34*s51-90*s45*s51+69*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(6*s45*s51*(16*s45^2-78*s45*s51+77*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*s45^2*(11*s23^2-40*s23*s45+44*s23*s51-58*s45*s51+77*s51^2))/(s34*(-s12+s34+s45)^3)+(-33*s23^2+60*s23*s45-33*s23*s51+90*s45*s51-33*s51^2+30*s12*(s23+s51))/s34^2+(2*(3*s34^3-3*s45^3+s34^2*(3*s45-4*s51)+12*s45^2*s51-118*s45*s51^2+66*s51^3+s34*(-3*s45^2+8*s45*s51-91*s51^2)))/((s12-s34-s45)*(-s23+s34+s51)^2)-(2*s51*(s34^2*(22*s45+27*s51)+s45*(22*s45^2+189*s45*s51-132*s51^2)+s34*(44*s45^2+135*s45*s51-33*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))+(6*s23*s45*(20*s45-11*s51)+s45*(-65*s45^2+348*s45*s51-165*s51^2)+s34*(-65*s45^2+174*s45*s51-33*s51^2))/(s12-s34-s45)^3+(s51^2*(22*s34^3+6*s34^2*(11*s45+9*s51)+s45*(22*s45^2+162*s45*s51-99*s51^2)+3*s34*(22*s45^2+54*s45*s51-11*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(6*s12^2+12*s34^2-6*s12*s45+s34*(6*s45+62*s51)-6*(s45^2+s45*s51+6*s51^2))/(-s23+s34+s51)^2-(s51*(34*s34^3+10*s34^2*(8*s45+7*s51)+s34*(58*s45^2+188*s45*s51-147*s51^2)+2*(6*s45^3+83*s45^2*s51-150*s45*s51^2+33*s51^3)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(2*s34^2*(6*s45+41*s51)+8*s34*(3*s45^2+23*s45*s51-27*s51^2)+3*(4*s45^3+66*s45^2*s51-222*s45*s51^2+55*s51^3))/((-s12+s34+s45)^2*(-s23+s34+s51)))/9,
pe[4]->(4*s12*(s34^2*(33*s23^2+10*s34^2-34*s34*s45-5*s45^2+24*s23*(-2*s34+s45))*(-s23+s34+s51)^2-6*s12^3*(s23-s34)*(5*s23^2-13*s23*s34+8*s34^2-5*s23*s51+3*s34*s51)+s12^2*(33*s23^4+s23^3*(-54*s34+30*s45-33*s51)+s23*s34*(184*s34^2+162*s34*s45+175*s34*s51+96*s45*s51)-s34^2*(86*s34^2+66*s34*s45+100*s34*s51+36*s45*s51+5*s51^2)-s23^2*(77*s34^2+60*s45*s51+42*s34*(3*s45+s51)))+s12*(-66*s23^4*s34+2*s34^2*(s34+s51)*(14*s34^2+50*s34*s45+9*s45^2+17*s34*s51+5*s45*s51)+3*s23^3*(66*s34^2-18*s34*s45+33*s34*s51+11*s45*s51)+2*s23^2*(-85*s34^3+s34^2*(104*s45-75*s51)+15*s45^2*s51+3*s34*s45*(3*s45+7*s51))+s23*s34*(10*s34^3-48*s45^2*s51-s34^2*(254*s45+11*s51)-s34*(36*s45^2+185*s45*s51+24*s51^2)))))/(3*s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[5]->(s12*(-(s34^2*(33*s23^4+4*s45^2*(s34+s45)^2+s23^3*(66*s34+90*s45)+4*s23*s45*(3*s34^2+11*s34*s45+8*s45^2)+s23^2*(30*s34^2+102*s34*s45+85*s45^2))*s51^2*(-s23+s34+s51)^2)+6*s12^7*(-(s51*(s34+s51)^2)+s23*(3*s34^2+s51^2))-3*s12^6*(2*s34^3*(3*s45-5*s51)-13*s34^2*s51^2-12*s45*s51^3-2*s34*s51^2*(9*s45+5*s51)+s23^2*(12*s34^2+13*s51^2)+s23*(36*s34^3-18*s34*s51^2+(10*s45-13*s51)*s51^2+2*s34^2*(15*s45+s51)))+3*s12^5*(s23^3*(6*s34^2+38*s51^2)+2*s23^2*(30*s34^3-14*s34*s51^2+(26*s45-19*s51)*s51^2+s34^2*(24*s45+5*s51))+s23*(90*s34^4+5*s45*(4*s45-13*s51)*s51^2+2*s34^3*(81*s45+7*s51)-s34*s51^2*(70*s45+61*s51)+s34^2*(60*s45^2+34*s45*s51-66*s51^2))+2*(5*s34^4*(3*s45-2*s51)-15*s45^2*s51^3-5*s34*s45*s51^2*(3*s45+5*s51)+s34^2*s51*(15*s45^2-21*s45*s51-8*s51^2)+s34^3*(15*s45^2+5*s45*s51-6*s51^2)))-2*s12^4*(30*s34^5*(3*s45-s51)+84*s23^4*s51^2-60*s45^3*s51^3-30*s34*s45^2*s51^2*(s45+5*s51)+3*s34^4*(60*s45^2+20*s45*s51+s51^2)+6*s34^3*(15*s45^3+35*s45^2*s51-3*s45*s51^2-2*s51^3)+s34^2*s51*(120*s45^3-57*s45^2*s51-96*s45*s51^2+2*s51^3)+3*s23^3*(12*s34^3+9*s34*s51^2+(57*s45-28*s51)*s51^2+3*s34^2*(3*s45+s51))+3*s23^2*(60*s34^4+s45*(39*s45-76*s51)*s51^2+3*s34^3*(33*s45+7*s51)-s34*s51^2*(43*s45+84*s51)+s34^2*(36*s45^2+26*s45*s51-78*s51^2))+s23*(180*s34^5+15*s45^2*(2*s45-13*s51)*s51^2+18*s34^4*(29*s45+3*s51)-6*s34*s45*s51^2*(25*s45+61*s51)+3*s34^3*(144*s45^2+76*s45*s51-29*s51^2)+2*s34^2*(45*s45^3+87*s45^2*s51-150*s45*s51^2-61*s51^3)))+2*s12^3*(15*s34^6*(6*s45-s51)+60*s23^5*s51^2+3*s23^4*(45*s34+56*s45-20*s51)*s51^2-150*s34*s45^3*s51^3-45*s45^4*s51^3+6*s34^5*(45*s45^2+15*s45*s51+2*s51^2)+3*s34^4*(90*s45^3+120*s45^2*s51+18*s45*s51^2+s51^3)+s34^2*s45*s51*(135*s45^3+12*s45^2*s51-144*s45*s51^2+8*s51^3)+s34^3*(90*s45^4+390*s45^3*s51+54*s45^2*s51^2-32*s45*s51^3+4*s51^4)+3*s23^3*(18*s34^4+s34*(30*s45-113*s51)*s51^2+3*s45*(19*s45-28*s51)*s51^2+9*s34^3*(3*s45+s51)+s34^2*(9*s45^2+9*s45*s51-71*s51^2))+s23^2*(180*s34^5+6*s45^2*(13*s45-57*s51)*s51^2+9*s34^4*(51*s45+11*s51)-27*s34*s45*s51^2*(5*s45+28*s51)+3*s34^3*(117*s45^2+81*s45*s51-83*s51^2)+s34^2*(72*s45^3+144*s45^2*s51-585*s45*s51^2-301*s51^3))+s23*(135*s34^6+15*s45^3*(s45-13*s51)*s51^2+6*s34^5*(93*s45+11*s51)-9*s34*s45^2*s51^2*(10*s45+61*s51)+18*s34^4*(42*s45^2+21*s45*s51+s51^2)+3*s34^3*(126*s45^3+186*s45^2*s51-53*s45*s51^2-10*s51^3)+s34^2*(45*s45^4+246*s45^3*s51-306*s45^2*s51^2-370*s45*s51^3+16*s51^4)))+s12*(66*s23^6*s34*s51^2+3*s23^5*s51^2*(40*s34^2+70*s34*s45-33*s34*s51-11*s45*s51)-6*s23^4*s51^2*(34*s34^3+20*s45^2*s51+s34^2*(-13*s45+62*s51)+s34*s45*(-37*s45+71*s51))+2*s45*(s34+s45)*(s34+s51)*(9*s34^6+6*s34*s45^3*(s45-2*s51)*s51-3*s45^4*s51^2+6*s34^5*(6*s45+s51)+3*s34^4*(18*s45^2+8*s45*s51+s51^2)+4*s34^3*(9*s45^3+9*s45^2*s51+s45*s51^2+s51^3)+s34^2*s45*(9*s45^3+24*s45^2*s51-12*s45*s51^2+8*s51^3))+s23^3*(18*s34^6+6*s34*s45^2*(12*s45-113*s51)*s51^2-168*s45^3*s51^3+18*s34^5*(3*s45+s51)+18*s34^4*(3*s45^2+3*s45*s51-10*s51^2)+s34^3*(18*s45^3+54*s45^2*s51-630*s45*s51^2-127*s51^3)+s34^2*s51*(18*s45^3-232*s45^2*s51-879*s45*s51^2+90*s51^3))+s23*(18*s34^8+3*s34*s45^4*(2*s45-61*s51)*s51^2-39*s45^5*s51^3+18*s34^7*(7*s45+s51)+6*s34^6*(54*s45^2+25*s45*s51+6*s51^2)+s34^5*(396*s45^3+420*s45^2*s51+156*s45*s51^2+35*s51^3)+2*s34^2*s45^2*s51*(39*s45^3-3*s45^2*s51-134*s45*s51^2+48*s51^3)+s34^4*(234*s45^4+540*s45^3*s51+166*s45^2*s51^2+155*s45*s51^3+12*s51^4)+2*s34^3*s45*(27*s45^4+165*s45^3*s51+7*s45^2*s51^2+18*s45*s51^3+44*s51^4))+2*s23^2*(18*s34^7-57*s45^4*s51^3+9*s34^6*(9*s45+2*s51)-3*s34*s45^3*s51^2*(s45+84*s51)+3*s34^5*(45*s45^2+29*s45*s51+15*s51^2)+s34^4*(99*s45^3+153*s45^2*s51-24*s45*s51^2+83*s51^3)+s34^2*s45*s51*(33*s45^3-113*s45^2*s51-365*s45*s51^2+85*s51^3)+s34^3*(27*s45^4+117*s45^3*s51-220*s45^2*s51^2-12*s45*s51^3+51*s51^4)))-s12^2*(s34^7*(90*s45-6*s51)+33*s23^6*s51^2+6*s34*s45^4*(3*s45-25*s51)*s51^2+3*s23^5*(80*s34+40*s45-11*s51)*s51^2-36*s45^5*s51^3-3*s23^4*s51^2*(11*s34^2-164*s34*s45-56*s45^2+142*s34*s51+80*s45*s51)+3*s34^6*(120*s45^2+40*s45*s51+3*s51^2)+6*s34^5*(90*s45^3+90*s45^2*s51+15*s45*s51^2+s51^3)+3*s34^2*s45^2*s51*(48*s45^3+27*s45^2*s51-64*s45*s51^2+8*s51^3)+6*s34^3*s45*(15*s45^4+95*s45^3*s51+30*s45^2*s51^2-8*s45*s51^3+4*s51^4)+s34^4*(360*s45^4+840*s45^3*s51+202*s45^2*s51^2+28*s45*s51^3+4*s51^4)+s23^3*(72*s34^5+6*s34*s45*(33*s45-226*s51)*s51^2+6*s45^2*(19*s45-84*s51)*s51^2+54*s34^4*(3*s45+s51)+12*s34^3*(9*s45^2+9*s45*s51-46*s51^2)+s34^2*(18*s45^3+54*s45^2*s51-690*s45*s51^2-709*s51^3))+s23*(108*s34^7+3*s45^4*(2*s45-65*s51)*s51^2+6*s34^6*(99*s45+13*s51)-6*s34*s45^3*s51^2*(5*s45+122*s51)+12*s34^5*(96*s45^2+46*s45*s51+9*s51^2)+3*s34^4*(324*s45^3+396*s45^2*s51+62*s45*s51^2+25*s51^3)+6*s34^2*s45*(3*s45^4+53*s45^3*s51-36*s45^2*s51^2-126*s45*s51^3+16*s51^4)+2*s34^3*(162*s45^4+516*s45^3*s51-61*s45^2*s51^2-36*s45*s51^3+22*s51^4))+s23^2*(180*s34^6+3*s45^3*(13*s45-152*s51)*s51^2+6*s34^5*(105*s45+23*s51)-6*s34*s45^2*s51^2*(17*s45+252*s51)+s34^4*(756*s45^2+504*s45*s51-93*s51^2)+2*s34^3*(171*s45^3+297*s45^2*s51-441*s45*s51^2-53*s51^3)+s34^2*(36*s45^4+228*s45^3*s51-932*s45^2*s51^2-1268*s45*s51^3+85*s51^4)))))/(9*s34^2*(-s12+s34+s45)^3*(-s12+s23+s34+s45)^2*s51^2*(-s23+s34+s51)^2),
pe[6]->(s12*(s34^2*(-33*s23^2+6*s34^2-24*s23*s45+24*s34*s45+5*s45^2)*s51^2*(-s23+s34+s51)^2+3*s12^5*(s23*(3*s34^2+s51^2)-s51*(3*s34^2+2*s34*s51+s51^2))-3*s12^4*(s34^3*(3*s45-11*s51)-4*s34^2*s45*s51+9*s23^2*s51^2-4*s45*s51^3-s34*s51^2*(5*s45+3*s51)+s23*(12*s34^3-16*s34*s51^2+3*(s45-3*s51)*s51^2+3*s34^2*(3*s45+s51)))+3*s12^3*(3*s34^4*(3*s45-5*s51)+18*s23^3*s51^2-6*s45^2*s51^3-18*s23^2*s51^2*(s34-s45+s51)-3*s34*s45*s51^2*(s45+3*s51)+s34^2*s51*(6*s45^2+s45*s51-s51^2)+s34^3*(9*s45^2-9*s45*s51+4*s51^2)+s23*(18*s34^4+3*s45*(s45-9*s51)*s51^2+9*s34^3*(3*s45+s51)-3*s34*s51^2*(11*s45+9*s51)+s34^2*(9*s45^2+9*s45*s51-20*s51^2)))-s12^2*(27*s34^5*(s45-s51)+33*s23^4*s51^2+3*s23^3*(14*s34+18*s45-11*s51)*s51^2+3*s34*s45^2*(s45-9*s51)*s51^2-12*s45^3*s51^3+6*s34^4*(9*s45^2-3*s45*s51-s51^2)+3*s34^3*(9*s45^3+15*s45^2*s51+3*s45*s51^2-7*s51^3)+s34^2*s51*(36*s45^3+6*s45^2*s51-6*s45*s51^2-5*s51^3)-27*s23^2*s51^2*(6*s34^2-s45*(s45-4*s51)+2*s34*(s45+3*s51))+s23*(36*s34^5+3*s45^2*(s45-27*s51)*s51^2+27*s34^4*(3*s45+s51)-54*s34*s45*s51^2*(s45+3*s51)+6*s34^3*(9*s45^2+9*s45*s51+8*s51^2)+s34^2*(9*s45^3+27*s45^2*s51-81*s45*s51^2+8*s51^3)))+s12*(66*s23^4*s34*s51^2-3*s23^3*s51^2*(26*s34^2-26*s34*s45+33*s34*s51+11*s45*s51)-6*s23^2*s51^2*(9*s34^3+27*s34*s45*s51+9*s45^2*s51+s34^2*(30*s45+7*s51))-(s34+s51)*(3*s45^4*s51^2+3*s34*s45^3*s51*(-2*s45+3*s51)+s34^5*(-9*s45+6*s51)-3*s34^4*(9*s45^2-4*s45*s51-4*s51^2)-3*s34^3*(9*s45^3-7*s45*s51^2-8*s51^3)+s34^2*s45*(-9*s45^3-12*s45^2*s51+3*s45*s51^2+10*s51^3))+s23*(9*s34^6-27*s45^3*s51^3+9*s34^5*(3*s45+s51)-3*s34*s45^2*s51^2*(s45+27*s51)+3*s34^4*(9*s45^2+9*s45*s51+23*s51^2)+3*s34^2*s51*(3*s45^3-7*s45^2*s51+6*s45*s51^2+8*s51^3)+s34^3*(9*s45^3+27*s45^2*s51+99*s45*s51^2+74*s51^3)))))/(12*s34^2*(-s12+s34+s45)^3*s51^2*(-s23+s34+s51)^2),
pe[7]->(-2*s12*(-(s34^2*(66*s23^4+12*s23^3*(11*s34+15*s45)-(s34+s45)^2*(12*s34^2+48*s34*s45-35*s45^2)+s23^2*(66*s34^2+228*s34*s45+197*s45^2)-2*s23*(12*s34^3+12*s34^2*s45-59*s34*s45^2-59*s45^3))*s51*(-s23+s34+s51)^2)+9*s12^7*(2*s34^2-2*s34*s51+(s23-s51)*s51)-9*s12^6*(12*s34^3+4*s34^2*(3*s45-s51)+8*s23^2*s51-6*s45*s51^2-s34*s51*(9*s45+5*s51)+s23*(6*s34^2-12*s34*s51+(5*s45-8*s51)*s51))+9*s12^5*(30*s34^4+25*s23^3*s51-15*s45^2*s51^2+6*s34^3*(10*s45+s51)-5*s34*s45*s51*(3*s45+5*s51)+s23^2*(6*s34^2-20*s34*s51+(32*s45-25*s51)*s51)+s34^2*(30*s45^2-9*s45*s51-9*s51^2)+s23*(30*s34^3+6*s34^2*(5*s45-6*s51)+10*s45*(s45-4*s51)*s51-s34*s51*(47*s45+38*s51)))-s12^4*(360*s34^5+336*s23^4*s51-180*s45^3*s51^2-90*s34*s45^2*s51*(s45+5*s51)+12*s34^4*(90*s45+17*s51)+3*s23^3*(6*s34^2+34*s34*s51+(225*s45-112*s51)*s51)+3*s34^3*(360*s45^2+117*s45*s51-37*s51^2)+s34^2*(360*s45^3+36*s45^2*s51-324*s45*s51^2+35*s51^3)+9*s23^2*(24*s34^3+4*s34^2*(6*s45-25*s51)+4*s45*(12*s45-25*s51)*s51-s34*s51*(61*s45+111*s51))+s23*(540*s34^4+12*s34^3*(90*s45-7*s51)+90*s45^2*(s45-8*s51)*s51-36*s34*s45*s51*(17*s45+38*s51)+s34^2*(540*s45^2-927*s45*s51-497*s51^2)))+s12^3*(270*s34^6+240*s23^5*s51+12*s23^4*(45*s34+56*s45-20*s51)*s51-450*s34*s45^3*s51^2-135*s45^4*s51^2+6*s34^5*(180*s45+31*s51)+3*s23^3*(18*s34^3+s34^2*(18*s45-287*s51)+s34*(117*s45-452*s51)*s51+3*s45*(75*s45-112*s51)*s51)+3*s34^4*(540*s45^2+219*s45*s51-62*s51^2)+s34^3*(1080*s45^3+729*s45^2*s51-263*s45*s51^2+22*s51^3)+2*s34^2*s45*(135*s45^3+117*s45^2*s51-243*s45*s51^2+70*s51^3)+s23^2*(324*s34^4+s34^3*(648*s45-834*s51)+18*s45^2*(16*s45-75*s51)*s51-81*s34*s45*s51*(7*s45+37*s51)+s34^2*(324*s45^2-2223*s45*s51-1240*s51^2))+s23*(540*s34^5+45*s45^3*(s45-16*s51)*s51-54*s34*s45^2*s51*(7*s45+38*s51)+9*s34^4*(180*s45+53*s51)+3*s34^3*(540*s45^2+67*s45*s51-67*s51^2)+s34^2*(540*s45^3-837*s45^2*s51-1561*s45*s51^2+118*s51^3)))-s12^2*(108*s34^7+66*s23^6*s51+9*s34*s45^4*(3*s45-25*s51)*s51+6*s23^5*(80*s34+40*s45-11*s51)*s51-54*s45^5*s51^2+36*s34^6*(15*s45+s51)-12*s23^4*s51*(5*s34^2-82*s34*s45-28*s45^2+71*s34*s51+40*s45*s51)+54*s34^5*(20*s45^2+5*s45*s51-4*s51^2)+s34^4*(1080*s45^3+737*s45^2*s51-328*s45*s51^2-73*s51^3)+3*s34^3*s45*(180*s45^3+207*s45^2*s51-41*s45*s51^2+22*s51^3)+6*s34^2*s45^2*(18*s45^3+36*s45^2*s51-54*s45*s51^2+35*s51^3)+s23^3*(54*s34^4+36*s34^3*(3*s45-32*s51)+12*s34*s45*(33*s45-226*s51)*s51+9*s45^2*(25*s45-112*s51)*s51+s34^2*(54*s45^2-1374*s45*s51-1451*s51^2))+s23*(270*s34^6+9*s45^4*(s45-40*s51)*s51+72*s34^5*(15*s45+7*s51)-72*s34*s45^3*s51*(s45+19*s51)+3*s34^4*(540*s45^2+462*s45*s51+19*s51^2)+2*s34^3*(540*s45^3+292*s45^2*s51-105*s45*s51^2+59*s51^3)+3*s34^2*s45*(90*s45^3-63*s45^2*s51-567*s45*s51^2+118*s51^3))+s23^2*(216*s34^5+36*s45^3*(2*s45-25*s51)*s51+54*s34^4*(12*s45+s51)-9*s34*s45^2*s51*(23*s45+333*s51)+2*s34^3*(324*s45^2-753*s45*s51-106*s51^2)+s34^2*(216*s45^3-1711*s45^2*s51-2716*s45*s51^2+197*s51^3)))+s12*(132*s23^6*s34*s51+6*s23^5*s51*(40*s34^2+70*s34*s45-33*s34*s51-11*s45*s51)-12*s23^4*s51*(33*s34^3+20*s45^2*s51+s34^2*(-15*s45+62*s51)+s34*s45*(-37*s45+71*s51))+(s34+s45)*(18*s34^7+30*s34^6*(3*s45-s51)+9*s34*s45^4*(s45-4*s51)*s51-9*s45^5*s51^2+6*s34^5*(30*s45^2-13*s45*s51-20*s51^2)+s34^3*s45*(90*s45^3+135*s45^2*s51+144*s45*s51^2-74*s51^3)+2*s34^4*(90*s45^3+92*s45^2*s51-121*s45*s51^2-36*s51^3)+s34^2*s45^2*(18*s45^3+54*s45^2*s51-45*s45*s51^2+140*s51^3))+s23^3*(18*s34^5+6*s34^4*(9*s45-73*s51)+3*s34*s45^2*(49*s45-452*s51)*s51-336*s45^3*s51^2+s34^3*(54*s45^2-1350*s45*s51-299*s51^2)+s34^2*(18*s45^3-395*s45^2*s51-1845*s45*s51^2+180*s51^3))+s23*(54*s34^7+9*s34*s45^4*(s45-38*s51)*s51-72*s45^5*s51^2+30*s34^6*(9*s45+5*s51)+s34^5*(540*s45^2+846*s45*s51+7*s51^2)+s34^4*(540*s45^3+983*s45^2*s51+439*s45*s51^2-24*s51^3)+s34^3*s45*(270*s45^3+229*s45^2*s51+183*s45*s51^2+236*s51^3)+s34^2*s45^2*(54*s45^3+45*s45^2*s51-707*s45*s51^2+354*s51^3))+s23^2*(54*s34^6-225*s45^4*s51^2+18*s34^5*(12*s45+19*s51)-9*s34*s45^3*s51*(s45+111*s51)+s34^4*(324*s45^2+84*s45*s51+434*s51^2)+s34^3*(216*s45^3-886*s45^2*s51-54*s45*s51^2+228*s51^3)+s34^2*s45*(54*s45^3-353*s45^2*s51-1712*s45*s51^2+394*s51^3)))))/(3*s34^2*(-s12+s34+s45)^3*(-s12+s23+s34+s45)^2*s51*(-s23+s34+s51)^2),
pe[8]->(2*s12^2*(-s12+s23))/(3*s51*(-s23+s34+s51)^2),
pe[9]->(186+(30*s12^2+s12*(-33*s23+60*s45-66*s51)+9*s45*(-11*s23+10*s45-22*s51))/s34^2+(-99*s23+264*s34+765*s45-396*s51)/(s12-s34-s45)+(3*s45^2*(-99*s23+95*s45-242*s51))/(s34*(-s12+s34+s45)^2)+(3*(36*s12-22*s23+105*s45-66*s51))/s34+(6*s45^3*(-22*s23+5*s45-44*s51))/(s34^2*(-s12+s34+s45)^2)+(3*s12^4)/((s23+s45-s51)^2*(-s23+s34+s51)^2)-(6*(s12+3*s34+2*(s45-9*s51))*s51)/(-s23+s34+s51)^2-(6*s45^3*(s45-22*s51)*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(6*s45^3*(5*s45-22*s51)*s51^2)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(36*s45^2*(4*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(33*(2*s12+6*s45-3*s51)*s51^2)/(s34*(-s23+s34+s51)^2)-(396*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(33*s45^4*s51^3)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(6*s51*(s34+s51)^4)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51)^2)+(6*s51^2*(s34+s51)^4)/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51)^2)+(6*(17*s12+26*s34+34*s45-64*s51))/(-s23+s34+s51)+(3*s45^3*(4*s45-121*s51)*s51)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(6*s45^2*(40*s45-99*s51)*s51)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(33*s45^2*(9*s45-34*s51)*s51)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s12^2*(s12-s51)*s51)/(s34^2*(s23+s45-s51)*(-s23+s34+s51))-(99*s45^4*s51^2)/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51))-(6*s12^2*(s12+s51))/(s34*(s23+s45-s51)*(-s23+s34+s51))+(6*s51*(s34+s51)^3)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))-(6*s51^2*(s34+s51)^3)/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51))+(33*s45^4*(s23+2*s51))/(s34^2*(-s12+s34+s45)^3)+(6*s45^2*s51^2*(-20*s45+33*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(12*s45^3*s51*(-5*s45+33*s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s45^2*(33*s23-20*s45+66*s51))/(s34^2*(-s12+s34+s45))+(3*s45^3*(33*s23-13*s45+77*s51))/(s34*(-s12+s34+s45)^3)+(3*s45*(99*s23-207*s45+253*s51))/(s34*(-s12+s34+s45))+(3*s51^2*(10*s12^2+20*s12*s45+30*s45^2-11*s12*s51-33*s45*s51))/(s34^2*(-s23+s34+s51)^2)+(3*s51*(-20*s12^2-40*s12*s45-60*s45^2+33*s12*s51+99*s45*s51))/(s34^2*(-s23+s34+s51))+(3*s51*(-24*s34^2-113*s34*s45-166*s45^2+110*s34*s51+350*s45*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))-(3*(11*s34*s45-5*s45^2+74*s34*s51+314*s45*s51-220*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(6*s51*(6*s34^2+8*s34*s45+3*s45^2-26*s34*s51-73*s45*s51+33*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*(16*s12^2+16*s12*s45+16*s45^2-92*s12*s51-183*s45*s51+132*s51^2))/(s34*(-s23+s34+s51))-(6*s45*(8*s45^2-159*s45*s51+209*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(3*(-39*s45^3+11*s23*s45*(s34+3*s45)+99*s45^2*s51+s34^2*(-13*s45+11*s51)+s34*s45*(-39*s45+55*s51)))/(s12-s34-s45)^3-(3*(-26*s34^2+11*s23*(s34+6*s45)+3*s45*(-62*s45+77*s51)+s34*(-127*s45+88*s51)))/(-s12+s34+s45)^2-(3*s51*(4*s34^3+16*s45^3+16*s34^2*(s45-s51)-163*s45^2*s51+2*s45*s51^2+2*s51^3+3*s34*(8*s45^2-31*s45*s51+2*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))-(6*s51*(4*s34^3+s34^2*(6*s45-9*s51)+s34*(4*s45^2-36*s45*s51+22*s51^2)+s45*(s45^2-44*s45*s51+65*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(3*s51^2*(10*s34^3+s34^2*(20*s45+s51)+4*s34*(5*s45^2-9*s45*s51+2*s51^2)+2*(5*s45^3-32*s45^2*s51+s45*s51^2+s51^3)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(6*s12^4*(s12-s51)*s51)/(s34^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))-(6*s12^2*s45*(s12-s51)^3*s51)/(s34^2*(s23+s45-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(6*s12^2*s45*s51^3*(-s12+s51))/(s34^2*(-s23+s34+s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(6*s12^2*(s12-s51)^2*(s12+s51)*(s45+s51))/(s34*(s23+s45-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(6*s12^2*s51*(-2*s12^2+s12*s51+s51^2))/((s23+s45-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))-(3*s12^2*(2*s12^3+42*s12^2*s51-91*s12*s51^2+55*s51^3))/(s34*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(3*s12*s51^2*(24*s12^3+2*s12^2*(7*s45-24*s51)+33*s45*s51^2+3*s12*s51*(-13*s45+8*s51)))/(s34*(-s23+s34+s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(3*s34*s51*(-11*s23^2*s34*s45+s34*(s45-s51)*(-2*s34^2+18*s34*s45+9*s45^2-22*s34*s51-11*s45*s51)+s23*(s34^2*(13*s45-11*s51)+2*s34*s45*(-9*s45+11*s51)+s45^2*(-9*s45+11*s51))))/((-s12+s34+s45)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(3*(6*s12^4*(3*s34-s51)+(s34+s45)^2*(52*s34+79*s45-76*s51)*(s34+s51)^2-s12^3*(18*s34*s45+80*s34*s51+34*s45*s51-29*s51^2)+s12^2*s51*(7*s34*s45+162*s34*s51+127*s45*s51+10*s51^2)-s12*(70*s34^4+s34^3*(167*s45-56*s51)+s34^2*(97*s45^2-20*s45*s51-33*s51^2)+s51^2*(-61*s45^2+126*s45*s51+33*s51^2)+2*s34*s51*(18*s45^2-47*s45*s51+63*s51^2))))/((s23-s34-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))+(104*s12^4-16*s12^3*(s23+19*s51)+s12^2*(70*s34*(s45-s51)+3*s51*(43*s45+132*s51)+s23*(38*s45+264*s51))+s23*(156*s34^3+s34^2*(167*s45-78*s51)+s34*(-188*s45^2+435*s45*s51-330*s51^2)+s45*(-199*s45^2+492*s45*s51-330*s51^2))+s34*(156*s34^3+s34^2*(619*s45-142*s51)+s45*(199*s45^2+35*s45*s51-177*s51^2)+s34*(662*s45^2-161*s45*s51-156*s51^2))-s12*(210*s34^3+s34^2*(431*s45-308*s51)+3*s51*(-158*s45^2+152*s45*s51+55*s51^2)+s34*(275*s45^2-695*s45*s51+213*s51^2)+s23*(210*s34^2+463*s34*s45+199*s45^2-426*s34*s51-492*s45*s51+330*s51^2)))/(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))+(-33*s23^2*s34^2*s51-s23*(10*s34^3*(7*s45-15*s51)+3*s34^2*(86*s45^2-186*s45*s51+121*s51^2)+3*s34*s45*(129*s45^2-300*s45*s51+209*s51^2)+s45^2*(199*s45^2-492*s45*s51+330*s51^2))+s34*(70*s34^3*(s45-s51)+6*s34^2*(43*s45^2-55*s45*s51+13*s51^2)+s45*(199*s45^3-439*s45^2*s51+279*s45*s51^2-33*s51^3)+3*s34*(129*s45^3-222*s45^2*s51+75*s45*s51^2+22*s51^3)))/((s12-s34-s45)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))))/6,
pe[10]->(s12^3*(s34^2*(33*s23^2+24*s23*s45+13*s45^2)*s51^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+3*s12^6*(s23^2*(-3*s34^2+s51^2)-2*s23*s51*(-3*s34^2+s34*s51+s51^2)+s51^2*(-3*s34^2+2*s34*s51+s51^2))-3*s12^5*(9*s23^3*s51^2-3*s23^2*(5*s34^3+5*s34*s51^2+s34^2*(3*s45+s51)+s51^2*(-s45+6*s51))+s51^2*(-11*s34^3+5*s45*s51^2+s34*s51*(8*s45+3*s51)+s34^2*(-9*s45+12*s51))+s23*(-4*s34*(s45-3*s51)*s51^2+s34^2*s51*(16*s45+7*s51)+s51^3*(-8*s45+9*s51)+s34^3*(-6*s45+26*s51)))+3*s12^4*(18*s23^4*s51^2+10*s45^2*s51^4+12*s34*s45*s51^3*(s45+s51)-9*s23^3*s51^2*(s34-2*s45+4*s51)+s34^4*(-3*s45^2+2*s45*s51-13*s51^2)+4*s34^3*s51*(-2*s45^2-3*s45*s51+5*s51^2)+s34^2*s51^2*(-15*s45^2+38*s45*s51+7*s51^2)-3*s23^2*(10*s34^4+4*s34^3*(3*s45+s51)+s34*s51^2*(7*s45+6*s51)-s51^2*(s45^2-18*s45*s51+6*s51^2)+s34^2*(3*s45^2+3*s45*s51+10*s51^2))+s23*(-12*s45*(s45-3*s51)*s51^3+s34*s51^3*(47*s45+27*s51)+s34^4*(-24*s45+44*s51)+4*s34^2*s51*(3*s45^2+s45*s51+19*s51^2)+s34^3*(-18*s45^2+43*s45*s51+31*s51^2)))-s12*(99*s23^5*s34^2*s51^2-3*s23^4*s34*s51^2*(48*s34^2-56*s34*s45+66*s34*s51+11*s45*s51)+s23^3*s51^2*(-9*s34^4+33*s45^2*s51^2+9*s34*s45*s51*(s45+11*s51)+s34^3*(-282*s45+90*s51)+s34^2*(91*s45^2-213*s45*s51+99*s51^2))+3*(s34+s51)^2*(s45^5*s51^2+s34*s45^4*s51*(-2*s45+3*s51)+s34^5*(-3*s45^2+2*s45*s51+2*s51^2)+s34^4*s45*(-9*s45^2+4*s45*s51+6*s51^2)-9*s34^3*(s45^4-s45^2*s51^2)+s34^2*s45^2*(-3*s45^3-4*s45^2*s51+7*s45*s51^2+13*s51^3))+s23*(s34+s51)*(27*s45^4*s51^3+6*s34^6*(-3*s45+s51)+3*s34*s45^3*s51^2*(2*s45+27*s51)-3*s34^4*s45*(18*s45^2+9*s45*s51-8*s51^2)-3*s34^5*(18*s45^2-s45*s51+4*s51^2)+3*s34^2*s45*s51*(-5*s45^3-2*s45^2*s51+27*s45*s51^2+16*s51^3)+s34^3*s45*(-18*s45^3-39*s45^2*s51+61*s45*s51^2+116*s51^3))+s23^2*(-9*s34^7+54*s45^3*s51^4-9*s34^6*(3*s45+s51)+81*s34*s45^2*s51^3*(s45+2*s51)-9*s34^5*(3*s45^2+3*s45*s51-7*s51^2)+3*s34^2*s51^2*(5*s45^3+42*s45^2*s51+70*s45*s51^2+11*s51^3)+s34^3*s51*(-9*s45^3-149*s45^2*s51+390*s45*s51^2+150*s51^3)+s34^4*(-9*s45^3-27*s45^2*s51+87*s45*s51^2+211*s51^3)))-s12^3*(33*s23^5*s51^2+6*s23^4*(16*s34+9*s45-11*s51)*s51^2+30*s45^3*s51^4+6*s34*s45^2*s51^3*(4*s45+9*s51)-9*s34^5*(3*s45^2-2*s45*s51+s51^2)+3*s23^3*s51^2*(-70*s34^2+18*s34*s45+9*s45^2-86*s34*s51-72*s45*s51+11*s51^2)+3*s34^3*s51*(-24*s45^3-5*s45^2*s51+54*s45*s51^2+9*s51^3)+s34^2*s51^2*(-63*s45^3+126*s45^2*s51+63*s45*s51^2+13*s51^3)+s34^4*(-27*s45^3-54*s45^2*s51+39*s45*s51^2+48*s51^3)-s23^2*(90*s34^5+54*s34^4*(3*s45+s51)+s34^3*(81*s45^2+81*s45*s51-30*s51^2)-9*s34*s51^2*(s45^2-3*s45*s51+18*s51^2)-3*s45*s51^2*(s45^2-54*s45*s51+54*s51^2)+s34^2*(9*s45^3+27*s45^2*s51+180*s45*s51^2-265*s51^3))+s23*(-108*s34^5*(s45-s51)+6*s45^2*s51^3*(-4*s45+27*s51)+3*s34*s45*s51^2*(4*s45^2+69*s45*s51+81*s51^2)+s34^4*(-162*s45^2+99*s45*s51+93*s51^2)+s34^2*s51^2*(-48*s45^2+531*s45*s51+133*s51^2)+s34^3*(-54*s45^3-9*s45^2*s51+87*s45*s51^2+312*s51^3)))+s12^2*(99*s23^5*s34*s51^2-3*s23^4*s51^2*(12*s34^2-55*s34*s45+66*s34*s51+22*s45*s51)-3*s23^3*s51^2*(66*s34^3+2*s45*(18*s45-11*s51)*s51+14*s34^2*(4*s45+3*s51)+s34*(-27*s45^2+83*s45*s51-33*s51^2))-s23^2*(45*s34^6+54*s45^2*(s45-3*s51)*s51^3+36*s34^5*(3*s45+s51)+27*s34^4*(3*s45^2+3*s45*s51-5*s51^2)-27*s34*s45*s51^2*(s45^2+4*s45*s51+12*s51^2)+2*s34^3*(9*s45^3+27*s45^2*s51+39*s45*s51^2-238*s51^3)+3*s34^2*s51*(3*s45^3+25*s45^2*s51-126*s45*s51^2-86*s51^3))+3*(s34+s51)*(-3*s34*s45^3*(s45-4*s51)*s51^2+5*s45^4*s51^3+s34^5*(-9*s45^2+6*s45*s51+4*s51^2)-3*s34^3*s45*(3*s45^3+8*s45^2*s51-9*s45*s51^2-6*s51^3)+s34^4*(-18*s45^3-3*s45^2*s51+20*s45*s51^2+6*s51^3)+s34^2*s45*s51*(-15*s45^3+6*s45^2*s51+21*s45*s51^2+13*s51^3))+s23*(-6*s45^3*(s45-18*s51)*s51^3+s34^6*(-72*s45+42*s51)+3*s34^5*(-54*s45^2+s45*s51+7*s51^2)+3*s34*s45^2*s51^2*(2*s45^2+45*s45*s51+81*s51^2)-6*s34^4*(18*s45^3+21*s45^2*s51-15*s45*s51^2-19*s51^3)+6*s34^2*s51*(-s45^4-8*s45^3*s51+63*s45^2*s51^2+40*s45*s51^3+4*s51^4)+s34^3*(-18*s45^4-93*s45^3*s51-51*s45^2*s51^2+506*s45*s51^3+79*s51^4)))))/(6*s34^2*(-s12+s34+s45)^3*s51^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[11]->(s12*((95*s34^2+190*s34*s45+147*s45^2)*(-s23+s34+s51)^2+s12^2*(95*s23^2+95*s34^2+190*s34*s51+147*s51^2-2*s23*(95*s34+121*s51))-2*s12*(95*s23^2*(s34+s45)-2*s23*(95*s34^2+95*s34*s45+108*s34*s51+134*s45*s51)+(s34+s51)*(95*s34^2+147*s45*s51+95*s34*(s45+s51)))))/(90*(s12-s34-s45)^3*(-s23+s34+s51)^2),
pe[12]->(-4*s12^3*(s12^2+s23*s34+s45*(s34+s51)-s12*(s23+s34+s45+s51)))/(3*(s12-s34-s45)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[13]->-1/8*(s12^3*(28*s12^4*(-s23+s34+s51)^2+(19*s34^2+38*s34*s45+11*s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-s12^3*(19*s23^3+84*s34^3+s23^2*(46*s34+84*s45-27*s51)+s51^2*(84*s45+11*s51)+2*s34*s51*(84*s45+61*s51)+s34^2*(84*s45+187*s51)-s23*(149*s34^2+168*s34*(s45+s51)+3*s51*(56*s45+s51)))-s12*(s23^3*(57*s34^2+76*s34*s45+11*s45^2)+(s34+s51)^2*(28*s34^3+s34^2*(122*s45+19*s51)+s45^2*(28*s45+33*s51)+2*s34*s45*(61*s45+38*s51))-s23^2*(86*s34^3-100*s34*s45*(s45-s51)+s45^2*(-28*s45+5*s51)+s34^2*(30*s45+103*s51))+s23*(s34^4-4*s34^3*(42*s45-5*s51)-s45^2*s51*(56*s45+47*s51)-4*s34*s45*(14*s45^2+70*s45*s51+17*s51^2)+s34^2*(-233*s45^2-236*s45*s51+19*s51^2)))+s12^2*(19*s23^3*(3*s34+2*s45)+s23^2*(-30*s34^2+111*s34*s45+84*s45^2-92*s34*s51-43*s45*s51)-s23*(111*s34^3+28*s45*s51*(6*s45+s51)+2*s34^2*(168*s45+65*s51)+s34*(168*s45^2+404*s45*s51+3*s51^2))+(s34+s51)*(84*s34^3+3*s45*s51*(28*s45+11*s51)+s34^2*(187*s45+122*s51)+s34*(84*s45^2+244*s45*s51+38*s51^2)))))/((s12-s34-s45)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[14]->(s12^2*(s23*s34+s12*(-s23+s51)+s45*(s34+s51)))/(3*s51^2*(-s23+s34+s51)^2),
pe[15]->(-197+(18*s45*(-55*s23+20*s45-99*s51))/(s34*(-s12+s34+s45))-(18*(20*s12-33*s23+20*s45-55*s51))/s34-(512*s12^2)/((s23+s45)*(s23-s34-s51))-(24*(s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(18*s12*(s12-s51)*s51)/(s34*(s23-s51)^2)+(18*s12*(s12-s51)*s51)/(s34^2*(s23-s51))+(398*s51)/(s45-s51)+(114*s12*(s12-s51)*s51)/(s34*(s23-s51)*(s23+s45-s51))-(24*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51))+(277*s51^2)/(s45-s51)^2+(277*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)-(476*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(512*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(554*s12^3)/(s51*(-s23+s34+s51)^2)-(512*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)-(42*s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(24*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(72*s45*(5*s45-11*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(36*(10*s12+10*s45-11*s51)*s51^2)/(s34*(-s23+s34+s51)^2)-(24*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(396*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+((398*s34-277*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(277*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(476*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(2*(459*s34+1241*s45-797*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(18*s12*(s12-s51)*s51)/(s34^2*(-s23+s34+s51))+(114*s12*(s12-s51)*s51)/(s34*(s23+s45-s51)*(-s23+s34+s51))-(1188*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(554*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(952*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(199*s51*(2*s34+s51))/((s12-s34-s45)*(s45-s51))+(78*s12*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(554*s12^2*(s12-s34)*s34)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(78*s12^2*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(554*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))-(48*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(18*s12*(s12+2*s51))/(s34*(s23-s51))+(396*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)-(6*(9*s12+115*s51))/(s23-s34-s51)+(18*s45*s51*(-40*s45+143*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(594*s23-221*s34-1453*s45+1308*s51)/(s12-s34-s45)+(434*s12^2-24*s12*s51+(350*s34+24*s45-1111*s51)*s51)/(-s23+s34+s51)^2+(18*(s12^2+42*s12*s51+(40*s45-77*s51)*s51))/(s34*(-s23+s34+s51))-(2*s51*(398*s34^2+359*s34*s51-39*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(24*s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(24*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(24*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(4*(-99*s23*s45+218*s34*s45+218*s45^2+20*s34*s51-178*s45*s51+119*s51^2))/(-s12+s34+s45)^2-(4*s51^2*(357*s34^2+357*s34*s45+119*s45^2+258*s34*s51-79*s45*s51+119*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(4*s51*(238*s34^2+476*s34*s45+238*s45^2+278*s34*s51-257*s45*s51+238*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(s51*(796*s34^2+398*s34*s45-1767*s34*s51-1995*s45*s51+262*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(-78*s12^2+78*s12*s51+24*s51*(-s45+s51))/((s23-s34-s51)*(s23+s45-s51))-(24*(s23+s34+2*(s45+s51)))/(-s12+s23+s34+s45)+(277*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(6*(13*s12^3+2*s12*(2*s45-33*s51)*s51+4*s45*s51*(-s45+s51)+s12^2*(13*s45+47*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(234*s12^2+796*s12*s51+4*s51*(199*s34+80*s51))/((s23-s34-s51)*(s45-s51))+(-78*s12^3+s12*s51*(398*s34+121*s51)+s12^2*(987*s34+433*s51)+2*s51*(199*s34^2+160*s34*s51-39*s51^2))/((s45-s51)*(-s23+s34+s51)^2)+(277*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/36,
pe[16]->(6+(256*s12^2)/((s23+s45)*(s23-s34-s51))+(12*(s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(12*s45*(s45-s51)^2*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23-s34-s51))+(12*s45*(s45-s51)^2*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23+s45-s51))+(12*s45*(s45-s51)^2*s51)/((s12-s23)^2*(s23-s34-s51)*(s23+s45-s51))+(18*s51^2)/((s23-s34-s51)*(s45-s51))+(18*s51^2*(s34+s51))/((s12-s23)*(s12-s34-s45)*(s23-s34-s51))-(18*s51^2*(s34+s51))/((s12-s23)*(s12-s34-s45)*(s45-s51))+(18*(s34+s51)^2)/((s12-s23)*(s23-s34-s51))+(18*s51^2*(s34+s51)^2)/((s12-s23)^2*(s12-s34-s45)*(s45-s51))+(256*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)-(277*s12^2*(s12-s34))/(s51*(-s23+s34+s51)^2)+(256*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(21*s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(12*s45*(s45-s51)^2*s51)/((s12-s23)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(12*s45*(s45-s51)^2*s51)/((s12-s23)*(s23+s45-s51)*(-s23+s34+s51)^2)+(12*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s51^2*(s34+s51)^2)/((s12-s23)*(s12-s34-s45)*(-s23+s34+s51)^2)+(3*(13*s12-6*s34+13*s45-4*s51))/(-s23+s34+s51)+(18*s51^2*(s34+s51)^2)/((s12-s23)^2*(s12-s34-s45)*(-s23+s34+s51))+(18*(s23+s34+s51))/(s12-s23)+(18*s12*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(18*s51^2*(s34+s51))/((s12-s23)*(s23-s34-s51)*(-s45+s51))+(18*s51^2*(s34+s51)^2)/((s12-s23)^2*(s23-s34-s51)*(-s45+s51))+(18*s12^2*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(18*s51^2*(s34+s51)^2)/((s12-s23)*(-s23+s34+s51)^2*(-s45+s51))-(12*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51))+(24*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(39*s12^2-39*s12*s51+12*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))-(12*s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(12*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(-s12+s23+s34+s45)*(s23-s34-s51))-(12*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(-s12+s23+s34+s45)*(s23+s45-s51))-(12*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(s23-s34-s51)*(s23+s45-s51))+(3*s51*(-13*s34^2-26*s34*s45-13*s45^2+16*s34*s51+14*s45*s51+2*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(12*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(39*s34*s45+39*s45^2-30*s34*s51-54*s45*s51+6*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(3*(6*s12^3+s12^2*(13*s45-6*s51)+4*s12*s45*s51+4*s45*s51*(-s45+s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(12*(s23+s34+2*(s45+s51)))/(-s12+s23+s34+s45)-(18*(s12^3+s12*s51^2+s51^2*(s34+s51)-s12^2*(s34+2*s51)))/((-s23+s34+s51)^2*(-s45+s51))+(3*(20*s12^2+s12*(6*s34-3*s51)+s51*(-5*s34-17*s45+6*s51)))/(-s23+s34+s51)^2)/18,
pe[17]->s12^4/(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))),
pe[18]->(s12*(-22/(-s23+s34+s51)+(6*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(s12^2*(6*s23+13*s45-19*s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(6*s51^2)/((-s23+s34+s51)^2*(-s45+s51))-(6*s51)/(s23*s34-s34*s51)+(s51*(-66/(-s23+s34+s51)+s51*(3/(s23-s51)^2+19/((s23-s51)*(s23+s45-s51))+60/(-s23+s34+s51)^2+3/((s23-s51)*(-s23+s34+s51))+19/((s23+s45-s51)*(-s23+s34+s51)))))/s34-(s12*(2*s23^3*(3*s34+8*s45+s51)+s23^2*(16*s45^2+3*s34*(s45-7*s51)-17*s45*s51-47*s51^2)+s51^2*(25*s34*s45+13*s45^2-31*s34*s51+18*s45*s51-43*s51^2)-s23*(s51*(29*s45^2+17*s45*s51-88*s51^2)+s34*(3*s45^2+25*s45*s51-46*s51^2))))/((s23-s51)^2*(s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(3*s51*(-11*s23^2*(3*s34+s45)*(s45-s51)-2*s34*(s45-s51)*(11*s34^2+s45*(10*s45-9*s51)+2*s34*(5*s45+s51))+s23*(s34^2*(55*s45-57*s51)+s34*(31*s45^2-33*s51^2)+s45*(20*s45^2-9*s45*s51-11*s51^2))+s12*(33*s23^2*(s45-s51)+2*s34*(11*s34+10*s45-9*s51)*(s45-s51)+s23*(-55*s34*s45-20*s45^2+57*s34*s51+9*s45*s51+11*s51^2))))/(s34*(-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)))/6,
pe[19]->(s12*((s12^2*(6*s23^3*(s45-3*s51)+s23^2*(37*s45^2-104*s45*s51+67*s51^2)+s23*(31*s45^3-135*s45^2*s51+183*s45*s51^2-67*s51^3)+s51*(-31*s45^3+98*s45^2*s51-85*s45*s51^2+18*s51^3)))/((s23+s45)*(s23+s45-s51)^2)+(s51*(-60*s23^3*(s45-s51)^2+4*s23^2*(-30*(s45-s51)^3+s34*(7*s45^2-20*s45*s51+7*s51^2))+s34*(s45-s51)*(60*s45^3-193*s45^2*s51+193*s45*s51^2-42*s51^3+s34*(32*s45^2-71*s45*s51+57*s51^2))+s23*(-60*(s45-s51)^4+s34^2*(32*s45^2-58*s45*s51+38*s51^2)+s34*(88*s45^3-288*s45^2*s51+282*s45*s51^2-70*s51^3))))/(s34*(s23+s45-s51)^2)+(s12*(2*s23^3*(-3*s34*s45+16*s45^2+9*s34*s51-29*s45*s51+31*s51^2)+s23^2*(64*s45^3-185*s45^2*s51+274*s45*s51^2-141*s51^3-15*s34*(5*s45^2-12*s45*s51+7*s51^2))+s23*(32*s45^4-138*s45^3*s51+295*s45^2*s51^2-310*s45*s51^3+97*s51^4-2*s34*(66*s45^3-197*s45^2*s51+199*s45*s51^2-62*s51^3))-(s45-s51)*(s51*(11*s45^3-72*s45^2*s51+115*s45*s51^2-18*s51^3)+s34*(63*s45^3-169*s45^2*s51+142*s45*s51^2-18*s51^3))))/((s23+s45)*(s23+s45-s51)^2)-(3*s51*(22*s23^2*s34*(s45-s51)^2+s34*(s45-s51)*(s34^2*(50*s45-54*s51)+3*s34*(16*s45^2-11*s45*s51-7*s51^2)+s45*(20*s45^2-27*s45*s51+5*s51^2))+s12*(-22*s23^2*(s45-s51)^2+20*s23*s45*(s45-s51)^2-s34*(s45-s51)*(50*s34*s45+20*s45^2-54*s34*s51-27*s45*s51+5*s51^2)+2*s23*s34*(36*s45^2-71*s45*s51+37*s51^2))-2*s23*(10*s45^2*(s45-s51)^2+s34^2*(36*s45^2-71*s45*s51+37*s51^2)+s34*(24*s45^3-34*s45^2*s51+s45*s51^2+11*s51^3))))/(s34*(-s12+s34+s45)^2)))/(6*(s45-s51)^2*(-s23+s34+s51)^2),
pe[20]->(-74+(3*s45*(-55*s23+25*s45-99*s51))/(s34*(-s12+s34+s45))-(3*(36*s12-33*s23+25*s45-55*s51))/s34-(4*(s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(4*s45*(s45-s51)^2*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23-s34-s51))-(4*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51))-(4*s45*(s45-s51)^2*s51)/((s12-s23)^2*(-s12+s23+s34+s45)*(s23+s45-s51))-(4*s45*(s45-s51)^2*s51)/((s12-s23)^2*(s23-s34-s51)*(s23+s45-s51))-(6*(s34+s51)^2)/((s12-s23)*(s23-s34-s51))-(4*s45*(s45-s51)^2*s51)/((s12-s23)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(4*s45*(s45-s51)^2*s51)/((s12-s23)*(s23+s45-s51)*(-s23+s34+s51)^2)+(3*s45*(25*s45-44*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(4*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(66*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(66*(s34+2*s45)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s12*(s12-s34-s51)*(s34+s51))/((s23-s34+s45-s51)*(-s23+s34+s51)^2)+((52*s34+210*s45-371*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(3*(50*s12+50*s45-77*s51)*s51)/(s34*(-s23+s34+s51))+(4*s12*(s12-s51)*s51)/(s34*(s23+s45-s51)*(-s23+s34+s51))-(198*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(66*(2*s34+5*s45)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51))-(3*s12*(s12-s34-s51)*(s34+s51))/((s23-s34+s45-s51)^2*(-s23+s34+s51))-(6*(s23+s34+s51))/(s12-s23)+(4*s51*(-s45+s51))/((s23-s34-s51)*(s23+s45-s51))+(29*s12*s51*(-s12+s51))/(s34*(-s23+s34+s51)*(-s23+s34-s45+s51))-(8*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(66*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(3*s51^2*(-25*s12-25*s45+22*s51))/(s34*(-s23+s34+s51)^2)-(6*s34+46*s51)/(s23-s34-s51)+(s12*(-17*s12+17*s34+46*s51))/((s23-s34-s51)*(s23-s34+s45-s51))+(3*(33*s23-24*s34-71*s45+77*s51))/(s12-s34-s45)+(s51^2*(-79*s34-158*s45+136*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*s45*s51*(-50*s45+143*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(4*s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(4*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(-s12+s23+s34+s45)*(s23-s34-s51))+(4*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(-s12+s23+s34+s45)*(s23+s45-s51))+(4*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s23)*(s23-s34-s51)*(s23+s45-s51))+(4*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(66*(s23*s45-s45*(s45-3*s51)+s34*(-s45+s51)))/(-s12+s34+s45)^2+(4*s51*(-s12^2+s12*s45+s45*(-s45+s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(4*(s23+s34+2*(s45+s51)))/(-s12+s23+s34+s45)+((-8*s34+4*s45-75*s51)*s51-2*s12*(3*s34+5*s51))/(-s23+s34+s51)^2)/6,
pe[21]->-2/3-(8*s23*s45)/(s12*s34-s34*s45)-(s45*(2*s23+s45-12*s51))/(s34*(-s12+s34+s45))+(s12-3*s23+s45-6*s51)/s34+s12^2/((s23+s45)*(s23-s34-s51))+s12^2/((s23-s34-s51)*s51)+(8*s45*s51)/((s12-s45)*(s23-s34-s51))+(2*s51)/(s45-s51)+(2*s51^2)/(s45-s51)^2+(2*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)+(s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(s12^2*s34)/(s51*(-s23+s34+s51)^2)+(s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)-(s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(8*s45^2*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(5*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(8*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-((s34-4*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(2*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(24*s45^2*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51))-(15*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(24*s45^2*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(4*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(s12*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(s12^2*(s12-s34)*s34)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(s12^2*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(s12^2*(-s12+s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(8*s45*s51^2*(s45+s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)-(8*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))+(8*s45^2*(s23+2*s51))/(s34^2*(s12-s45))+(5*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(8*s45^2*(s23+2*s51))/(s34^2*(-s12+s34+s45))+(2*s51*(s34+2*s51))/((s12-s34-s45)*(s45-s51))+(8*s45*s51*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(7*s45*s51^2*(s45+2*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(15*s23-2*s34+2*s45+3*s51)/(3*s12-3*s34-3*s45)-(s51*(s12+s34+4*s51))/((s23-s34-s51)*(-s45+s51))-(2*s45*s51*(7*s45+13*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(s51^2*(16*s34^2+32*s34*s45+16*s45^2+15*s34*s51+30*s45*s51))/(3*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(s12^2+2*s12*s51+(2*s45-9*s51)*s51)/(s34*(-s23+s34+s51))+(s51*(s12^2+s12*s51+(s45-3*s51)*s51))/(s34*(-s23+s34+s51)^2)+(s12*(3*s12^2+3*s12*s45-5*s12*s51+2*s51^2))/(3*(s23+s45-s51)*(-s23+s34+s51)^2)-(s51*(s34^2+9*s34*s51+8*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(6*s34^2+12*s34*s45+6*s45^2+11*s34*s51+40*s45*s51+9*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))-(s12+2*(s34+s45+s51))/(s23-s34-s51)+(2*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(3*s12*(s34-s51)+s51*(-s34-6*s45+5*s51))/(3*(-s23+s34+s51)^2)+(15*s23*s45+s34*(s45+15*s51)+s45*(s45+45*s51))/(3*(-s12+s34+s45)^2)-(s51*(16*s34^2+6*s34*(8*s45+5*s51)+s45*(32*s45+75*s51)))/(3*(-s12+s34+s45)^2*(-s23+s34+s51))+(s12^3+s12*s34*s51-s12^2*(2*s34+s51)+s51*(s34^2-s34*s51-2*s51^2))/((-s23+s34+s51)^2*(-s45+s51))+(2*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(s51*(28*s34^2+s34*(31*s45+24*s51)+6*(s45^2+8*s45*s51+2*s51^2)))/(3*(s12-s34-s45)*(-s23+s34+s51)^2),
pe[22]->(s12*((3*s12^2*(s23^2-s51^2))/((s23+s45)*(s23+s45-s51))+(-3*s23^3*(s45-s51)+3*s23^2*(s45-s51)*(2*s34-s45+s51)-6*s23*s34*(-s45^2+s34*(s45-s51)+2*s45*s51-2*s51^2)+s34*((s45-4*s51)*s51^2-3*s34*(2*s45^2-4*s45*s51+3*s51^2)))/(s34*(s23+s45-s51))+(s12*(-3*s23^3*(s45-s51)*(s34+s51)+3*s23^2*(s34^2*(s45-2*s51)+s34*(-2*s45^2+5*s45*s51-6*s51^2)-s51*(2*s45^2-3*s45*s51+s51^2))+s34*(3*s34*(s45^3-2*s45^2*s51+s45*s51^2+s51^3)+s51*(3*s45^3-7*s45^2*s51+7*s45*s51^2+3*s51^3))+s23*(6*s34^2*(s45-s51)^2-3*s45*(s45-s51)^2*s51+s34*(-3*s45^3+15*s45^2*s51-25*s45*s51^2+10*s51^3))))/(s34*(s23+s45)*(s23+s45-s51)*s51)+(3*s23^3*s34*(8*s34+3*s45)*(s45-s51)-s34^2*s45*(s45-s51)*(s34^2+6*s34*s45+6*s45^2-4*s34*s51-5*s45*s51)+s23^2*(-48*s34^3*(s45-s51)-33*s34*s45*(s45-s51)*s51+3*s45^3*(-s45+s51)-16*s34^2*(s45^2+2*s45*s51-3*s51^2))+s23*s34*(24*s34^3*(s45-s51)+8*s34^2*(s45^2+2*s45*s51-3*s51^2)+3*s34*s45*(2*s45^2-3*s45*s51+2*s51^2)+s45^2*(9*s45^2-22*s45*s51+16*s51^2))+s12^2*(9*s23^3*(s45-s51)-s23^2*(16*s34+3*s45)*(s45-s51)-s34^2*(s34+6*s45-5*s51)*(s45-s51)+s23*s34*(8*s34*s45+9*s45^2-8*s34*s51-22*s45*s51+16*s51^2))+s12*(-3*s23^3*(11*s34+3*s45)*(s45-s51)+s34^2*(s34^2+2*s45*(6*s45-5*s51)+s34*(7*s45-4*s51))*(s45-s51)+s23^2*(s45-s51)*(64*s34^2+16*s34*s45+6*s45^2+33*s34*s51)-s23*s34*(32*s34^2*(s45-s51)+s34*(14*s45^2-17*s45*s51+6*s51^2)+2*s45*(9*s45^2-22*s45*s51+16*s51^2))))/(s34*(s12-s45)*(-s12+s34+s45)^2)))/(3*(s45-s51)*(-s23+s34+s51)^2),
pe[23]->(s12*(9*s12^5*s34-9*s12^4*s34*(s23+3*s34+4*s45)-9*s12^3*(s23^2*(s34-10*s51)-2*s23*(2*s34^2+s34*(s45-4*s51)+5*(s45-s51)*s51)+s34*(-3*s34^2-6*s45^2+9*s45*s51-9*s51^2+s34*(-10*s45+s51)))+s12^2*(s23^3*(71*s34-189*s51)+s23^2*(-115*s34^2+s34*(98*s45-96*s51)+9*s51*(-41*s45+21*s51))+s23*(17*s34^3+180*s45*s51*(-s45+s51)+s34*s51*(101*s45+177*s51)+s34^2*(-196*s45+302*s51))-s34*(9*s34^3+36*s45^3-153*s45^2*s51+s45*s51^2+152*s51^3+2*s34^2*(5*s45+22*s51)+s34*(108*s45^2-214*s45*s51+187*s51^2)))+s34*(62*s34^4*(s45-s51)-99*s23^4*s51+s45^2*s51*(-9*s45^2+161*s45*s51-152*s51^2)+s34^3*(115*s45^2+9*s45*s51-124*s51^2)+2*s34^2*(22*s45^3+93*s45^2*s51-84*s45*s51^2-31*s51^3)-s34*s45*(9*s45^3-205*s45^2*s51+81*s45*s51^2+115*s51^3)+s23^3*(71*s34^2+71*s45^2-288*s45*s51+198*s51^2+2*s34*(71*s45+54*s51))-s23^2*(133*s34^3-80*s45^3+483*s45^2*s51-477*s45*s51^2+99*s51^3+3*s34^2*(62*s45+71*s51)-3*s34*(9*s45^2-34*s45*s51-39*s51^2))+s23*(62*s34^4+s34^3*(-18*s45+257*s51)+s34^2*(-213*s45^2+345*s45*s51+204*s51^2)+s45*(9*s45^3-241*s45^2*s51+564*s45*s51^2-189*s51^3)+s34*(-124*s45^3+243*s45^2*s51+174*s45*s51^2+9*s51^3)))+s12*(99*s23^4*s51+s23^3*(-142*s34^2-142*s34*s45+81*s34*s51+288*s45*s51-99*s51^2)+s23^2*(257*s34^3+9*s45*(31*s45-21*s51)*s51+s34^2*(88*s45+219*s51)+s34*(-169*s45^2+471*s45*s51-270*s51^2))-s23*(106*s34^4+90*s45^2*s51*(-s45+s51)+s34^3*(-196*s45+487*s51)+s34^2*(-284*s45^2+536*s45*s51+192*s51^2)+s34*(18*s45^3-212*s45^2*s51+741*s45*s51^2-189*s51^3))+s34*(s34^3*(-106*s45+115*s51)+s34^2*(-61*s45^2-142*s45*s51+230*s51^2)+s34*(54*s45^3-410*s45^2*s51+268*s45*s51^2+115*s51^3)+s45*(9*s45^3-63*s45^2*s51-241*s45*s51^2+304*s51^3)))))/(9*s34*(-s12+s34+s45)^3*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[24]->-1/2*(s12*(20*s12^2*(s23-s34)+(11*s23*(3*s34+s45)+2*s34*(-2*s34+9*s45))*(s23-s34-s51)+s12*(-33*s23^2+2*s34*(8*s34+10*s45+9*s51)+s23*(17*s34-20*s45+11*s51))))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
pe[25]->(s12*((-2*s12^2*(2*s23+s45-s51))/((s23+s45)*(s23+s45-s51))-(2*(-10*s23^2+10*s23*s34+s34^2)*(-s23+s34+s51))/s34^2+(2*s12*(s23+s34+s45+s51))/(s23+s45)-((-s23+s34+s51)*(-11*s23^3*(3*s34+s45)+4*s34^3*(s34+s51)-2*s23*s34*(29*s34^2+24*s34*s45+10*s45^2+17*s34*s51+4*s45*s51)+s23^2*(87*s34^2+59*s34*s45+20*s45^2+33*s34*s51+11*s45*s51)+s12*(33*s23^3-4*s34^3+2*s23*s34*(29*s34+10*s45+4*s51)-s23^2*(87*s34+20*s45+11*s51))))/(s34^2*(-s12+s34+s45)^2)))/(2*(-s23+s34+s51)^2),
pe[26]->(s12^2*(2*s23^2+s23*(-3*s34+2*s45-6*s51)+s12*(s23-s51)-(3*s45-4*s51)*(s34+s51)))/(2*(s23+s45-s51)^2*(-s23+s34+s51)^2),
pe[27]->(s12*(2*s12^4*s34^2-6*s12^3*s34^2*(s34+s45)+2*s12^2*(10*s23^4-10*s23^3*(2*s34-s45+2*s51)+s23*s34*(s34^2+s34*(9*s45-8*s51)+10*(s45-s51)*s51)+s34^2*(3*s34^2+7*s34*s45+3*s45^2-s34*s51+s45*s51-s51^2)+s23^2*(9*s34^2+10*s51*(-s45+s51)+s34*(-20*s45+30*s51)))+(s23-s34-s51)*(11*s23^4*(3*s34+s45)+s23^3*(-67*s34^2+2*s34*(7*s45-33*s51)+11*s45*(s45-2*s51))-2*s34^2*(s45-s51)*(3*s34^2+s45^2+2*s34*(s45+s51))+2*s23*s34*(-3*s34^3+s34^2*(17*s45-21*s51)+4*s45*(s45-s51)*s51+s34*(3*s45^2+13*s45*s51-17*s51^2))+s23^2*(38*s34^3+11*s45*s51*(-s45+s51)+s34^2*(-59*s45+101*s51)+s34*(-19*s45^2-6*s45*s51+33*s51^2)))-s12*(33*s23^5+s23^4*(-80*s34+53*s45-77*s51)+s23^3*(65*s34^2-120*s34*s45+20*s45^2+146*s34*s51-84*s45*s51+55*s51^2)+2*s34^2*(s34^3+s34^2*(7*s45-4*s51)+s34*(5*s45^2+2*s45*s51-4*s51^2)+s45*(s45^2+2*s45*s51-2*s51^2))+2*s23*s34*(4*s34^3+s34^2*(-11*s45+17*s51)+2*s51*(5*s45^2-7*s45*s51+2*s51^2)+s34*(8*s45^2-19*s45*s51+13*s51^2))-s23^2*(26*s34^3+s34^2*(-81*s45+91*s51)+s51*(20*s45^2-31*s45*s51+11*s51^2)+2*s34*(20*s45^2-63*s45*s51+37*s51^2)))))/(2*s34^2*(-s12+s34+s45)^2*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[28]->-1/2*(s12*(2*s12^4*s34+2*s12^3*(10*s23^2-3*s34*(s34+4*s45-3*s51)-10*s23*(s34-s45+s51))+s12^2*(-22*s23^3+s23^2*(3*s34-42*s45+2*s51)+s34*(6*s34^2+27*s34*s45+22*s45^2-15*s34*s51+9*s45*s51-25*s51^2)+s23*(19*s34^2+23*s34*s45-20*s45^2+22*s34*s51+20*s51^2))+s12*(22*s23^3*(2*s34+s51)+s23^2*(-66*s34^2+63*s34*s45-89*s34*s51+42*s45*s51-22*s51^2)+s34*(-2*s34^3+6*s34^2*(3*s45-4*s51)+s34*(-21*s45^2+32*s45*s51-17*s51^2)+s51*(-25*s45^2+18*s45*s51+5*s51^2))+s23*(22*s34^3+20*s45*(s45-s51)*s51+s34^2*(-85*s45+83*s51)+s34*(19*s45^2-87*s45*s51+40*s51^2)))-s34*(22*s23^3*(s34+s51)-s23^2*(43*s34^2-21*s34*s45+2*s45^2+87*s34*s51-27*s45*s51+44*s51^2)+(s45-s51)*(s34+s51)*(21*s34^2+s45*(2*s45-5*s51)+s34*(s45+21*s51))+s23*(21*s34^3-2*s45^3+9*s45^2*s51-32*s45*s51^2+22*s51^3+s34^2*(-42*s45+85*s51)+s34*(s45^2-68*s45*s51+86*s51^2)))))/(s34*(-s12+s34+s45)^2*(s23+s45-s51)*(-s12+s34+s51)*(-s23+s34+s51)),
pe[29]->(s12*(277*s12^6*s34*(2*s45-3*s51)*(s23-s51)-s12^5*s34*(554*s23^2*(2*s45-3*s51)+3*s51*(-554*s45^2+753*s45*s51+355*s51^2)+s23*(2216*s45^2+1385*s34*(2*s45-3*s51)-4198*s45*s51+597*s51^2)+s34*(554*s45^2-3203*s45*s51+4034*s51^2))+s51*(-s23+s34+s51)^2*(198*s23^3*(3*s34+s45)*(s45-s51)^2+(s34+s45)*(198*s45^3*(s45-s51)^2+2*s34^2*s45*(636*s45-359*s51)*s51+s34^3*(398*s45-121*s51)*s51+s34*s45^2*(1497*s45^2-2120*s45*s51+900*s51^2))+2*s23*(297*s45^3*(s45-s51)^2+s34^3*(398*s45-121*s51)*s51+s34^2*s45*(1259*s45^2-1246*s45*s51+541*s51^2)+s34*s45^2*(1992*s45^2-3110*s45*s51+1395*s51^2))+s23^2*(594*s45^2*(s45-s51)^2+s34^2*(1021*s45^2-1644*s45*s51+900*s51^2)+s34*s45*(2883*s45^2-4892*s45*s51+2286*s51^2)))+s12^4*(277*s23^3*s34*(2*s45-3*s51)+198*(s45-s51)^2*s51^3+s23^2*s34*(3324*s45^2+2216*s34*(2*s45-3*s51)-5072*s45*s51-1299*s51^2)+s34^3*(2216*s45^2-7272*s45*s51+7826*s51^2)+s34*s51*(-1108*s45^3+1452*s45^2*s51+3405*s45*s51^2+406*s51^3)+s34^2*(2216*s45^3-8380*s45^2*s51+8950*s45*s51^2+4139*s51^3)+2*s23*(1385*s34^3*(2*s45-3*s51)-99*(s45-s51)^2*s51^2+s34^2*(4986*s45^2-8829*s45*s51+1073*s51^2)+s34*(1662*s45^3-3133*s45^2*s51-1100*s45*s51^2+1186*s51^3)))-s12^3*(s23^3*(831*s34^2*(2*s45-3*s51)+648*(s45-s51)^2*s51+s34*(1108*s45^2-1428*s45*s51-1065*s51^2))+s23^2*(3324*s34^3*(2*s45-3*s51)+54*(12*s45-23*s51)*(s45-s51)^2*s51+s34^2*(10526*s45^2-15649*s45*s51-4018*s51^2)+s34*(3324*s45^3-5432*s45^2*s51-4395*s45*s51^2+132*s51^3))+2*(396*s45*(s45-s51)^2*s51^3+s34^4*(1662*s45^2-4069*s45*s51+3792*s51^2)+s34^3*(3324*s45^3-7584*s45^2*s51+6847*s45*s51^2+2953*s51^3)+s34^2*(1662*s45^4-2637*s45^3*s51+1678*s45^2*s51^2+6058*s45*s51^3+164*s51^4)+s34*s51*(554*s45^4-246*s45^3*s51+2364*s45^2*s51^2-451*s45*s51^3+549*s51^4))+s23*(2770*s34^4*(2*s45-3*s51)-198*(5*s45-3*s51)*(s45-s51)^2*s51^2+6*s34^3*(2770*s45^2-4631*s45*s51+476*s51^2)+6*s34^2*(2216*s45^3-3458*s45^2*s51-1437*s45*s51^2+1294*s51^3)+s34*(2216*s45^4-3216*s45^3*s51-7067*s45^2*s51^2+4220*s45*s51^3+1077*s51^4)))-s12*(594*s23^5*(s45-s51)^2*s51+792*s45^3*(s45-s51)^2*s51^3+s34^6*(554*s45^2-987*s45*s51+710*s51^2)+s34^5*(2216*s45^3-3394*s45^2*s51+3367*s45*s51^2+581*s51^3)+s34^4*(3324*s45^4-3058*s45^3*s51+3792*s45^2*s51^2+5220*s45*s51^3-968*s51^4)+s34*s45^2*s51*(554*s45^4+849*s45^3*s51+2919*s45^2*s51^2-5954*s45*s51^3+3294*s51^4)+s34^3*(2216*s45^5+2367*s45^4*s51-1364*s45^3*s51^2+7470*s45^2*s51^3+1230*s45*s51^4-839*s51^5)+s34^2*s45*(554*s45^5+2273*s45^4*s51+3546*s45^3*s51^2-2836*s45^2*s51^3+3024*s45*s51^4+364*s51^5)+s23^4*s51*(72*(31*s45-11*s51)*(s45-s51)^2+s34*(1075*s45^2-1752*s45*s51+954*s51^2))+s23^3*(277*s34^4*(2*s45-3*s51)+s34^3*(1108*s45^2-1428*s45*s51-1065*s51^2)+18*(s45-s51)^2*s51*(149*s45^2-168*s45*s51+11*s51^2)+s34^2*(554*s45^3-3647*s45^2*s51+4438*s45*s51^2-3284*s51^3)+s34*s51*(1024*s45^3-5331*s45^2*s51+6716*s45*s51^2-3240*s51^3))+s23^2*(554*s34^5*(2*s45-3*s51)+s34^4*(3878*s45^2-5505*s45*s51-1420*s51^2)+18*s45*(s45-s51)^2*s51*(58*s45^2-201*s45*s51+66*s51^2)+s34^3*(4432*s45^3-4035*s45^2*s51-10755*s45*s51^2+2879*s51^3)+s34*s51*(-1351*s45^4-7751*s45^3*s51+14061*s45^2*s51^2-10292*s45*s51^3+2286*s51^4)+s34^2*(1662*s45^4-7765*s45^3*s51+4468*s45^2*s51^2-9788*s45*s51^3+3390*s51^4))+s23*(277*s34^6*(2*s45-3*s51)-198*s45^2*(7*s45-9*s51)*(s45-s51)^2*s51^2+s34^5*(3324*s45^2-5064*s45*s51+355*s51^2)+s34^4*(6648*s45^3-8216*s45^2*s51-4222*s45*s51^2+3020*s51^3)+s34^3*(5540*s45^4-560*s45^3*s51-18419*s45^2*s51^2+8602*s45*s51^3+2067*s51^4)+s34*s45*s51*(-746*s45^4-3696*s45^3*s51+11964*s45^2*s51^2-13379*s45*s51^3+5580*s51^4)+s34^2*(1662*s45^5-1845*s45^4*s51+130*s45^3*s51^2-8722*s45^2*s51^3+6308*s45*s51^4+1082*s51^5)))+s12^2*(1242*s23^4*(s45-s51)^2*s51+1188*s45^2*(s45-s51)^2*s51^3+s34^5*(2216*s45^2-4502*s45*s51+3671*s51^2)+6*s34^4*(1108*s45^3-1974*s45^2*s51+1662*s45*s51^2+589*s51^3)+6*s34^3*(1108*s45^4-1204*s45^3*s51+671*s45^2*s51^2+2329*s45*s51^3-134*s51^4)+3*s34*s45*s51*(554*s45^4-21*s45^3*s51+1468*s45^2*s51^2-1714*s45*s51^3+1098*s51^4)+2*s34^2*(1108*s45^5+989*s45^4*s51-504*s45^3*s51^2+4239*s45^2*s51^3+1002*s45*s51^4+91*s51^5)+s23^3*(831*s34^3*(2*s45-3*s51)+36*(76*s45-51*s51)*(s45-s51)^2*s51+s34^2*(2216*s45^2-2856*s45*s51-2130*s51^2)+s34*(554*s45^3-1551*s45^2*s51+246*s45*s51^2-1188*s51^3))+s23^2*(2216*s34^4*(2*s45-3*s51)+s34^3*(11080*s45^2-16082*s45*s51-4139*s51^2)+18*(s45-s51)^2*s51*(83*s45^2-204*s45*s51+33*s51^2)+4*s34^2*(1939*s45^3-2622*s45^2*s51-3078*s45*s51^2+437*s51^3)+s34*(1108*s45^4-3880*s45^3*s51-3927*s45^2*s51^2+1336*s45*s51^3-1008*s51^4))+s23*(1385*s34^5*(2*s45-3*s51)-1782*s45*(s45-s51)^3*s51^2+554*s34^4*(22*s45^2-35*s45*s51+3*s51^2)+6*s34^3*(2770*s45^3-3783*s45^2*s51-1774*s45*s51^2+1402*s51^3)+2*s34^2*(3878*s45^4-3147*s45^3*s51-9728*s45^2*s51^2+4435*s45*s51^3+1792*s51^4)+s34*(554*s45^5-667*s45^4*s51-6556*s45^3*s51^2+7568*s45^2*s51^3-5074*s45*s51^4+2790*s51^5)))))/(36*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(s45-s51)^2*s51*(-s23+s34+s51)^2),
pe[30]->-67/6-s12^2/((s23+s45)*(s23-s34-s51))-(4*(3*s34+4*s45-10*s51)*(s45-s51))/(3*(s12-s34-s45)*(-s12+s23+s34+s45))+(2*(s34+s45-2*s51)*(s45-s51)^2)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(7*(s34+s45-2*s51)*(s45-s51)^2)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(9*s12^2)/(2*(s23-s34-s51)*s51)-(8*(3*s34+8*s45-5*s51)*s51)/(3*(-s12+s23+s34+s45)*(s23-s34-s51))-(3*s51)/(s45-s51)-(2*s51^2)/(s45-s51)^2-(2*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)-(s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(259*s12^2*s34*(s12-s34-s45))/(18*s51^2*(-s23+s34+s51)^2)+(s12^2*(18*s12-280*s34-241*s45))/(18*s51*(-s23+s34+s51)^2)-(s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(s45^2*(7*s45-22*s51)*s51)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(11*s45^3*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(2*(s45-s51)^3*s51^2)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(7*(s45-s51)^3*s51^2)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(2*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(46*s12+46*s34+54*s45-13*s51)/(3*(-s23+s34+s51))-(259*s12^2*(s12-s34))/(18*s51^2*(-s23+s34+s51))-(2*(2*s45-3*s51)*(s45-s51)^2*s51)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(7*(2*s45-3*s51)*(s45-s51)^2*s51)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(4*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(s12^2*(s12-s34)*s34)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(11*s45^2*(s23+s45+s51))/(s34*(-s12+s34+s45)^2)-(11*s45^2*s51*(2*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(6*s23+7*s34+17*s45+3*s51)/(3*(-s12+s23+s34+s45))-(s51*(3*s34+5*s51))/((s12-s34-s45)*(s45-s51))+(2*(-4*s12+5*s23+s45+5*s51))/s34-(s51*(s34+s51)^2*(s34+7*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-((s45-s51)^2*s51*(s45+11*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(s45*(22*s23+15*s45+22*s51))/(s34*(-s12+s34+s45))+(22*s23-27*s34-13*s45+38*s51)/(2*s12-2*s34-2*s45)+(11*s23*s45+3*s34*s45+14*s45^2+11*s34*s51+22*s45*s51)/(-s12+s34+s45)^2+(46*s34^2+84*s34*s45+62*s45^2-27*s34*s51-106*s45*s51-82*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))+(4*s51*(s34^2+4*s34*s51+3*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(4*s51*(6*s34^2+5*s34*s45+s45^2-6*s34*s51-12*s45*s51+7*s51^2))/(3*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s45*(-7*s45^2+37*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(s45^3+16*s45^2*s51-43*s45*s51^2+26*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(s12^2-8*s45^2+12*s45*s51+10*s51^2-8*s12*(s45+s51))/(s34*(-s23+s34+s51))+(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51))/(s34*(-s12+s23+s34+s45))+(2*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(3*(-s12+s23+s34+s45)^2)+(-5*s12^2+4*s12*s51+4*s51*(s34+2*s51))/((s23-s34-s51)*(-s45+s51))-(2*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(s45*(s12^2-8*s12*s51+2*s51*(-4*s45+5*s51)))/(s34*(-s23+s34+s51)^2)-(-54*s12^2+25*s34^2-7*s45^2+130*s45*s51-48*s51^2+2*s34*(9*s45+50*s51)+s12*(25*s34-7*s45+114*s51))/(6*(-s23+s34+s51)^2)-(25*s34^3-7*s45^3+138*s45^2*s51-150*s45*s51^2-26*s51^3+s34^2*(43*s45+54*s51)+s34*(11*s45^2+138*s45*s51-32*s51^2))/(6*(s12-s34-s45)*(-s23+s34+s51)^2)+(2*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/(3*(-s12+s23+s34+s45)^2*(s23-s34-s51))-(2*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(2*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/(3*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(s12*s51*(s34+3*s51)-s12^2*(5*s34+3*s51)+s51*(s34^2+6*s34*s51+5*s51^2))/((-s23+s34+s51)^2*(-s45+s51))-(16*s45^3+146*s45^2*s51+101*s45*s51^2-14*s51^3+2*s34^2*(8*s45+21*s51)+8*s34*(4*s45^2+17*s45*s51+5*s51^2))/(3*(-s12+s34+s45)^2*(-s23+s34+s51))+(s51*(16*s34^3+16*s45^3+78*s45^2*s51+21*s45*s51^2-7*s51^3+s34^2*(48*s45+26*s51)+s34*(48*s45^2+78*s45*s51+7*s51^2)))/(3*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
pe[31]->67/6+(-22*s23+27*s34+13*s45-38*s51)/(2*(s12-s34-s45))+(2*(4*s12-5*s23-s45-5*s51))/s34+s12^2/((s23+s45)*(s23-s34-s51))+(4*(3*s34+4*s45-10*s51)*(s45-s51))/(3*(s12-s34-s45)*(-s12+s23+s34+s45))-(2*(s34+s45-2*s51)*(s45-s51)^2)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(7*(s34+s45-2*s51)*(s45-s51)^2)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(9*s12^2)/(2*(s23-s34-s51)*s51)+(8*(3*s34+8*s45-5*s51)*s51)/(3*(-s12+s23+s34+s45)*(s23-s34-s51))+(3*s51)/(s45-s51)+(2*s51^2)/(s45-s51)^2+(2*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)+(s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)-(259*s12^2*s34*(s12-s34-s45))/(18*s51^2*(-s23+s34+s51)^2)+(s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(s12^2*(-18*s12+298*s34+241*s45))/(18*s51*(-s23+s34+s51)^2)-(11*s45^3*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(s45-s51)^3*s51^2)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(7*(s45-s51)^3*s51^2)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(2*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(43*s12+43*s34+51*s45-16*s51)/(3*(-s23+s34+s51))+(259*s12^2*(s12-s34))/(18*s51^2*(-s23+s34+s51))+(2*(2*s45-3*s51)*(s45-s51)^2*s51)/(3*(s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(7*(2*s45-3*s51)*(s45-s51)^2*s51)/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(4*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(11*s45^2*(s23+s45+s51))/(s34*(-s12+s34+s45)^2)+(11*s45^2*s51*(2*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s23+7*s34+17*s45+3*s51)/(3*(-s12+s23+s34+s45))+(s51*(3*s34+5*s51))/((s12-s34-s45)*(s45-s51))+((s45-s51)^2*s51*(s45+11*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s45^2*s51*(-7*s45+22*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(s45*(22*s23+15*s45+22*s51))/(s34*(-s12+s34+s45))-(11*s23*s45+3*s34*s45+14*s45^2+11*s34*s51+22*s45*s51)/(-s12+s34+s45)^2+(s45*(-s12^2+8*s12*s51+2*(4*s45-5*s51)*s51))/(s34*(-s23+s34+s51)^2)+(s45*(7*s45^2-37*s45*s51-22*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(4*s51*(6*s34^2+5*s34*s45+s45^2-6*s34*s51-12*s45*s51+7*s51^2))/(3*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(s51*(3*s34^2+14*s34*s51+11*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(-43*s34^2-78*s34*s45-59*s45^2+33*s34*s51+109*s45*s51+85*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))+(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(s45^3+16*s45^2*s51-43*s45*s51^2+26*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(2*(-(s12*s51^2)+s12^2*(s34+s51)-2*s51^2*(s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))+(s12^2-8*s45^2+12*s45*s51+10*s51^2-8*s12*(s45+s51))/(s34*(-s23+s34+s51))-(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51))/(s34*(-s12+s23+s34+s45))-(2*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(3*(-s12+s23+s34+s45)^2)+(2*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(3*s12^2-3*s12*s51-s51*(3*s34+7*s51))/((s23-s34-s51)*(-s45+s51))+(-48*s12^2+25*s34^2+18*s34*s45-7*s45^2+88*s34*s51+124*s45*s51-54*s51^2+s12*(25*s34-7*s45+108*s51))/(6*(-s23+s34+s51)^2)+(25*s34^3-7*s45^3+132*s45^2*s51-156*s45*s51^2-32*s51^3+s34^2*(43*s45+36*s51)+s34*(11*s45^2+120*s45*s51-50*s51^2))/(6*(s12-s34-s45)*(-s23+s34+s51)^2)-(2*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/(3*(-s12+s23+s34+s45)^2*(s23-s34-s51))+(2*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(2*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/(3*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(16*s45^3+146*s45^2*s51+101*s45*s51^2-14*s51^3+2*s34^2*(8*s45+21*s51)+8*s34*(4*s45^2+17*s45*s51+5*s51^2))/(3*(-s12+s34+s45)^2*(-s23+s34+s51))-(s51*(16*s34^3+16*s45^3+78*s45^2*s51+21*s45*s51^2-7*s51^3+s34^2*(48*s45+26*s51)+s34*(48*s45^2+78*s45*s51+7*s51^2)))/(3*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
pe[32]->(275+(18*(36*s12+3*s23+61*s45-30*s51))/s34-(198*s45*(7*s45-5*s51))/(s34*(-s12+s34+s45))+(198*(5*s45-3*s51))/(s12-s34-s45)+(396*s45*(s45-s51))/(-s12+s34+s45)^2+(396*s45^2*(s45-s51))/(s34*(-s12+s34+s45)^2)-(2*(360*s34+823*s45-2167*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(427*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(872*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(2*(123*s34+4807*s45-1654*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(54*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51))-(3*(168*s12+637*s34+132*s45-414*s51)*s51)/(-s23+s34+s51)^2+(9*(6*s45-451*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(54*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(18*(25*s12+50*s45-22*s51)*s51^2)/(s34*(-s23+s34+s51)^2)+(396*s45^2*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(427*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(872*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*(61*s12+111*s45-52*s51)*s51)/(s34*(-s23+s34+s51))-(792*s45^2*(s45-s51)*s51)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(427*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(872*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(24*s12*s51*(-s12+s51))/(s34*(s23+s45-s51)*(-s23+s34+s51))+(18*s12*(s12-s34-s51)*(s34+s51))/((s23-s34+s45-s51)^2*(-s23+s34+s51))+(54*s51*(-s45+s51))/((s23-s34-s51)*(s23+s45-s51))+(36*s12*(s12-s34-s51)*(s34+s51))/((-s23+s34+s51)^2*(-s23+s34-s45+s51))+(6*s12*(17*s12-17*s34-46*s51))/((-s23+s34+s51)*(-s23+s34-s45+s51))+(174*s12*(s12-s51)*s51)/(s34*(-s23+s34+s51)*(-s23+s34-s45+s51))-(54*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(756*s23+275*s34+1957*s45+864*s51)/(-s12+s23+s34+s45)+(78*s12+78*s45+1121*s51)/(s23-s34-s51)-(54*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(18*s45*s51*(3*s45^2-69*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*s45*(3*s45^2-146*s45*s51+99*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(4*s51^2*(119*s34^2+357*s45^2+119*s34*(3*s45-s51)-456*s45*s51+218*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(4*s51*(476*s45^2+119*s34*(2*s45-s51)-793*s45*s51+436*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(2*(39*s34*s45+39*s45^2+9*s34*s51-1307*s45*s51+1474*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(2*s51*(2814*s34^2+2279*s34*s45+490*s45^2-1317*s34*s51-4257*s45*s51+1807*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(476*s34^2+952*s34*s45+476*s45^2-1531*s34*s51-3957*s45*s51+2822*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(6*(9*s45^3-1043*s45^2*s51+2507*s45*s51^2-1473*s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(54*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(54*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))+(427*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2+(18*s51*(-25*s12^2+3*s45*(-s45+s51)+s12*(3*s45+22*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(427*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(427*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2))/36,
pe[33]->(63+(3*(6*s23+7*s34+20*s45))/(-s12+s23+s34+s45)+(-99*s23+84*s34+393*s45-495*s51)/(s12-s34-s45)+(18*(4*s12-5*s23+8*s45-14*s51))/s34+(3*(15*s34+22*s45-55*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(6*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(30*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(55*s51)/(s23-s34-s51)+(24*(3*s34+11*s45-8*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(18*s51)/(s45-s51)-(9*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51))+(90*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))-(18*s51^2)/(s45-s51)^2-(18*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)-(18*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(9*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(6*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(30*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(99*s45^2*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(9*(5*s34-7*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(18*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(18*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(6*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(30*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(297*s45^2*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(99*(s45-s51)*s51^2)/((s12-s34-s45)*(s23+s45-s51)*(-s23+s34+s51))+(36*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(36*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(9*s12^2*s34*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s45+s51))+(9*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(99*s51*(-s45+s51))/((s12-s34-s45)*(s23+s45-s51))-(9*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(99*s45^2*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^3)-(18*s51*(s34+3*s51))/((s12-s34-s45)*(s45-s51))+(9*(s45-s51)^2*s51*(s45+16*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*s12^2+18*s34^2+36*s34*s45+18*s45^2+18*s12*(s34+s45-3*s51)-55*s34*s51+27*s45*s51-198*s51^2)/(-s23+s34+s51)^2-(9*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(12*s51*(6*s34^2+8*s34*s45+s45^2-9*s34*s51-15*s45*s51+10*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(9*s51*(8*s12^2+s45^2+2*s12*(5*s45-9*s51)-12*s45*s51+11*s51^2))/((s23+s45-s51)*(-s23+s34+s51)^2)+(9*s51*(-3*s34^2+10*s34*s51+13*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(9*s51*(s12^2+s45^2+s12*(s45-9*s51)-17*s45*s51+18*s51^2))/(s34*(-s23+s34+s51)^2)+(9*s45*s51^2*(7*s45^2-40*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*s45*(-33*s23*s45+7*s45^2+22*s23*s51-73*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)^2)+(9*(s12^2+s45^2+s12*(s45-17*s51)-33*s45*s51+46*s51^2))/(s34*(-s23+s34+s51))-(9*s45*s51*(14*s45^2-113*s45*s51+66*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(-198*s23*s45+183*s34*s45+416*s45^2+99*s23*s51-216*s34*s51-873*s45*s51+279*s51^2)/(-s12+s34+s45)^2+(-9*s34*s45-26*s34*s51-822*s45*s51+1128*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(9*(2*s45^3-44*s45^2*s51+127*s45*s51^2-33*s51^3))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(9*s51*(2*s45^3-23*s45^2*s51+47*s45*s51^2-11*s51^3))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(9*(s45^3+24*s45^2*s51-62*s45*s51^2+37*s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(9*(21*s45^2-80*s45*s51+22*s51^2+11*s23*(-3*s45+s51)))/(s34*(-s12+s34+s45))-(9*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))-(6*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2-(18*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(9*(2*s12^2-3*s12*s51+s51*(-3*s34+5*s51)))/((s23-s34-s51)*(-s45+s51))+(s51*(-62*s34^3+9*s45^3+403*s45^2*s51-729*s45*s51^2+210*s51^3+s34^2*(-115*s45+82*s51)+s34*(-44*s45^2+410*s45*s51-345*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(9*(s12^2*(-3*s34+s51)+s12*s51*(5*s34+s51)+s51*(5*s34^2+2*s34*s51-3*s51^2)))/((-s23+s34+s51)^2*(-s45+s51))-(6*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(18*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(6*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(s51^2*(71*s34^3+213*s34^2*s45+3*s34*(71*s45^2-33*s45*s51+33*s51^2)+s45*(71*s45^2-198*s45*s51+198*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(-99*s23*s45*(s45-s51)+s34*(170*s45^2-198*s45*s51+99*s51^2)+s45*(170*s45^2-396*s45*s51+297*s51^2))/(s12-s34-s45)^3+(-18*s34^3-18*s45^3-57*s45^2*s51+827*s45*s51^2-687*s51^3+s34^2*(-54*s45+8*s51)+s34*(-54*s45^2-85*s45*s51+311*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(s51*(142*s34^2*s45+2*s34*(142*s45^2-99*s45*s51+99*s51^2)+s45*(142*s45^2-495*s45*s51+495*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))+(s34^2*(-9*s45+104*s51)-2*s34*(9*s45^2+131*s45*s51-231*s51^2)-3*(3*s45^3+184*s45^2*s51-488*s45*s51^2+173*s51^3))/((-s12+s34+s45)^2*(-s23+s34+s51)))/9,
pe[34]->(14+(60*s12-6*s23+120*s45-72*s51)/s34-(66*s45*(3*s45-2*s51))/(s34*(-s12+s34+s45))+(66*s45*(s45-s51))/(-s12+s34+s45)^2+(66*s45^2*(s45-s51))/(s34*(-s12+s34+s45)^2)-(8*(3*s34+4*s45-10*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(4*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(14*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(66*(2*s45-s51))/(s12-s34-s45)-(16*(3*s34+8*s45-5*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))+(6*s12*(s12-s34-s51)*(s34+s51))/(-s23+s34+s51)^3+(6*s12^2*(s12-s34))/(s51*(-s23+s34+s51)^2)+(66*s45^2*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(4*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(14*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(4*s12*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(6*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(132*s45^2*(s45-s51)*s51)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(4*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(14*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(6*s51^2)/((s23-s34-s51)*(-s45+s51))+(6*s12*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(6*s12^2*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(6*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(2*(6*s23+7*s34+17*s45+3*s51))/(-s12+s23+s34+s45)-(6*(s45-s51)^2*s51*(s45+11*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(2*(8*s12+55*s51))/(s23-s34-s51)+(8*s51*(6*s34^2+5*s34*s45+s45^2-6*s34*s51-12*s45*s51+7*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(4*(s45-s51)*(8*s34*s45+8*s45^2+13*s34*s51+39*s45*s51+7*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*(s45-s51)*s51*(16*s34^2+32*s34*s45+16*s45^2+26*s34*s51+52*s45*s51+7*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45*s51*(7*s45^2-40*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*(8*s12^2+8*s12*s45+8*s45^2-28*s12*s51-48*s45*s51+23*s51^2))/(s34*(-s23+s34+s51))-(6*s45*(7*s45^2-73*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-s12^2+7*s45^2+s12*(-17*s34+7*s45-10*s51)-6*s34*(s45-4*s51)-22*s45*s51+117*s51^2)/(-s23+s34+s51)^2-(6*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(s45^3+16*s45^2*s51-43*s45*s51^2+26*s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))+(4*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2+(6*(s12^3+s12*s51^2+s51^2*(s34+s51)-s12^2*(s34+2*s51)))/((-s23+s34+s51)^2*(-s45+s51))+(2*(8*s45^2-172*s45*s51+s51*(-39*s34+62*s51)))/((s12-s34-s45)*(-s23+s34+s51))+(6*(s12^3-9*s12^2*s51+2*s12*s51*(-4*s45+9*s51)+s51*(-8*s45^2+28*s45*s51-11*s51^2)))/(s34*(-s23+s34+s51)^2)+(4*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(4*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(7*s45^3-30*s45^2*s51+243*s45*s51^2-82*s51^3+s34^2*(-6*s45+44*s51)+s34*(s45^2+62*s45*s51+47*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2))/6,
pe[35]->(s12*(-(s34*(38*s23*s34+13*s34^2+64*s23*s45+77*s34*s45+64*s45^2)*(-s23+s34+s51)^2)+s12^3*(13*s23^2-13*s23*(2*s34+s51)+s34*(13*s34+64*s51))-s12^2*(38*s23^3+s23^2*(-37*s34+77*s45-38*s51)-2*s23*(20*s34^2+77*s34*s45-6*s34*s51+13*s45*s51)+s34*(39*s34^2+64*s51*(2*s45+s51)+77*s34*(s45+2*s51)))+s12*(s23^3*(76*s34+64*s45)+s23^2*(-113*s34^2+26*s34*s45+64*s45^2-114*s34*s51-38*s45*s51)+s34*(s34+s51)*(39*s34^2+77*s34*(2*s45+s51)+64*s45*(s45+2*s51))-s23*(2*s34^3+s34^2*(244*s45-75*s51)+13*s45^2*s51+4*s34*(32*s45^2+29*s45*s51-16*s51^2)))))/(12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
pe[36]->(s12*(-((-((s34+s45)^2*(3*s34^2+12*s34*s45-22*s45^2))+s23^2*(3*s34^2+12*s34*s45+22*s45^2)+s23*(-6*s34^3-6*s34^2*s45+44*s34*s45^2+44*s45^3))*(-s23+s34+s51)^2)+s12^4*(3*s23^2-6*s23*s34+3*s34^2+19*s23*s51+12*s34*s51-22*s51^2)-s12^3*(6*s23^3+12*s34^3-88*s45*s51^2-8*s34*s51*(s45+4*s51)+6*s34^2*(3*s45+7*s51)+2*s23^2*(9*s45+19*s51)+s23*(-18*s34^2-36*s34*s45+51*s34*s51+101*s45*s51-44*s51^2))+s12^2*(-3*s23^4+18*s34^4-132*s45^2*s51^2+54*s34^3*(s45+s51)-96*s34*s45*s51*(s45+s51)+s23^3*(24*s34+6*s45+25*s51)+s23^2*(-21*s34^2+42*s34*s45+5*s45^2+52*s34*s51+164*s45*s51-22*s51^2)+5*s34^2*(s45^2+4*s45*s51+s51^2)-s23*(18*s34^3+51*s34^2*(2*s45-s51)+3*s45*s51*(-63*s45+44*s51)+2*s34*(5*s45^2-39*s45*s51+22*s51^2)))+s12*(6*s23^4*(s34+2*s45)-s23^3*(30*s34^2+36*s34*s45-44*s45^2+31*s34*s51+69*s45*s51)-2*(s34+s45)*(s34+s51)*(6*s34^3-44*s45^2*s51-4*s34*s45*(4*s45+s51)+3*s34^2*(7*s45+3*s51))+2*s23^2*(15*s34^3+s34^2*(-9*s45+2*s51)+s34*(-49*s45^2-48*s45*s51+6*s51^2)+s45*(16*s45^2-107*s45*s51+22*s51^2))+s23*(6*s34^4+s34^3*(96*s45-25*s51)+s45^2*s51*(-151*s45+132*s51)+s34^2*(64*s45^2+47*s45*s51-6*s51^2)+s34*s45*(-64*s45^2-3*s45*s51+88*s51^2)))))/(6*(s12-s34-s45)^3*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
pe[37]->-1+(-s34+s45)/(s12-s34-s45)+(2*s45*(s34+s45))/(-s12+s34+s45)^2-(3*s12^2)/((s23-s34-s51)*(s23+s45-s51))-s12^2/((s23-s34-s51)*s51)+(s12^2*s51)/((s23-s34-s51)*(s23+s45-s51)^2)+(s12^3*s45)/((s23+s45-s51)^2*(-s23+s34+s51)^2)-(s12^2*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(s12^2*s34)/(s51*(-s23+s34+s51)^2)+(-s12+3*s34+s51)/(-s23+s34+s51)+(2*(s34+s45)^2*s51*(s34+s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-((s34+s45)*(s34^2-s45^2-2*s34*s51-4*s45*s51-3*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(s12^2+s12*s45-(2*s34-s45)*(s34+s45+s51))/(-s23+s34+s51)^2+(2*(s34^2-s34*s51-s45*(s45+2*s51)))/((s12-s34-s45)*(-s23+s34+s51))-(2*(s34+s45)*(s34*(s45+s51)+s45*(s45+2*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)),
pe[38]->(s12^2*(-3*s12*(s23-s51)+(3*s45-2*s51)*(s34+s51)+s23*(3*s34+2*s51)))/(s51^2*(-s23+s34+s51)^2),
pe[39]->-127/6+(8*s45*(-s23+s45))/(s34*(s12-s45))+(s45*(-24*s23+41*s45-32*s51))/(s34*(-s12+s34+s45))+s12^2/((s23-s34-s51)*s51)+(8*s45*s51)/((s12-s45)*(s23-s34-s51))-(s34+s51)/(s12-s34-s51)-(s51*(s34+s51))/((s12-s34-s45)*(s12-s34-s51))+(2*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s12-s34-s51))-(s12*(s12-s34-s51)*(s34+s51))/(-s23+s34+s51)^3+(s12^2*(s12+s45-s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(s12^2*(-s12+s34))/(s51*(-s23+s34+s51)^2)+(8*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)+(8*s45^2*(2*s45-3*s51)*s51)/(s34^2*(s12-s45)*(-s23+s34+s51))+(16*s45^2*(2*s45-3*s51)*s51)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(8*s45^2*(2*s45-3*s51)*s51)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(2*s51*(s34+s51)^2)/((s12-s34-s45)*(s12-s34-s51)*(-s23+s34+s51))-(2*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s12-s34-s51)*(-s23+s34+s51))+(8*s45^2*s51^2*(-s45+s51))/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(16*s45^2*s51^2*(-s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(8*s45^2*s51^2*(-s45+s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(8*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))+(8*s45^2*(s23-s45+2*s51))/(s34^2*(s12-s45))+(16*s45^2*(s23-s45+2*s51))/(s34*(-s12+s34+s45)^2)+(8*s45^2*(s23-s45+2*s51))/(s34^2*(-s12+s34+s45))+(8*s45*s51*(s34-s45+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(-17*s12+8*s23-25*s45+16*s51)/s34-(8*s12+3*s34+87*s51)/(3*s23-3*s34-3*s51)+(96*s23-121*s34-383*s45+198*s51)/(6*s12-6*s34-6*s45)+(3*s34^2+3*s34*s45-11*s45^2+101*s34*s51+331*s45*s51-144*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))+(-10*s12^2-9*s12*s45-9*s45^2+34*s12*s51+50*s45*s51-24*s51^2)/(s34*(-s23+s34+s51))+(2*(24*s23*s45-16*s34*s45-40*s45^2+27*s34*s51+75*s45*s51+3*s51^2))/(3*(-s12+s34+s45)^2)-(s45*s51*(9*s45^2-33*s45*s51+8*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(s45*(9*s45^2-82*s45*s51+40*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-5*s12^2+6*s34*s45-7*s45^2+22*s34*s51+22*s45*s51-95*s51^2+s12*(17*s34-7*s45+4*s51))/(6*(-s23+s34+s51)^2)+(2*(8*s45^3-8*s34^2*s51+59*s45^2*s51-123*s45*s51^2-3*s51^3+s34*(8*s45^2+3*s45*s51-54*s51^2)))/(3*(-s12+s34+s45)^2*(-s23+s34+s51))-(2*s51*(s34^2*(8*s45-5*s51)+s45*(8*s45^2+43*s45*s51-48*s51^2)+2*s34*(8*s45^2+7*s45*s51-12*s51^2)))/(3*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(-s12^3+10*s12^2*s51+s12*(9*s45-17*s51)*s51+s51*(9*s45^2-25*s45*s51+8*s51^2))/(s34*(-s23+s34+s51)^2)+(-7*s45^3+s34^2*(6*s45-26*s51)+92*s45^2*s51-417*s45*s51^2+96*s51^3-s34*(s45^2-12*s45*s51+171*s51^2))/(6*(s12-s34-s45)*(-s23+s34+s51)^2),
pe[40]->(2*s12*(s12-s34-s45-s51)*(s34^2*(-s23+s34+s51)^2+s12^2*(s23^2+s34^2-s23*(2*s34+s51))+s12*(-2*s23^2*s34-2*s34^2*(s34+s51)+s23*(4*s34^2+3*s34*s51+s45*s51))))/((s12-s34-s45)^3*(s12-s34-s51)*(-s23+s34+s51)^2),
pe[41]->(s12*(-(s12^4*(s23-s51)*(3*s45^2-10*s45*s51+9*s51^2))+s51^2*(-s23+s34+s51)^2*(s45*(3*s45^2+2*s45*s51-3*s51^2)+s34*(s45^2+2*s45*s51-s51^2))+s12^3*(s34*(3*s45^3-14*s45^2*s51+25*s45*s51^2-20*s51^3)-s51*(3*s45^3-10*s45^2*s51+9*s45*s51^2+6*s51^3)+s23*(6*s45^3-20*s45^2*s51+18*s45*s51^2+6*s51^3+3*s34*(3*s45^2-10*s45*s51+9*s51^2)))-s12^2*(s34^2*(6*s45^3-19*s45^2*s51+20*s45*s51^2-13*s51^3)+2*s34*(3*s45^4-8*s45^3*s51+6*s45^2*s51^2-6*s45*s51^3-4*s51^4)+s51*(3*s45^4-8*s45^3*s51+6*s45^2*s51^2-18*s45*s51^3+5*s51^4)+s23*(3*s45^4-10*s45^3*s51+8*s45^2*s51^2+22*s45*s51^3-5*s51^4+3*s34^2*(3*s45^2-10*s45*s51+9*s51^2)+4*s34*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3)))+s12*(s23^2*s51^2*(-s45^2-2*s45*s51+s51^2)+s34^3*(3*s45^3-8*s45^2*s51+5*s45*s51^2-2*s51^3)+s34^2*(6*s45^4-13*s45^3*s51+s45^2*s51^2-5*s45*s51^3-s51^4)+s51*(3*s45^5-8*s45^4*s51+6*s45^3*s51^2-15*s45^2*s51^3+3*s45*s51^4+3*s51^5)+s34*(3*s45^5-2*s45^4*s51-10*s45^3*s51^2-6*s45^2*s51^3-7*s45*s51^4+4*s51^5)+s23*(s34^3*(3*s45^2-10*s45*s51+9*s51^2)-2*s51^2*(s45^3-13*s45^2*s51+3*s45*s51^2+2*s51^3)+2*s34^2*(3*s45^3-10*s45^2*s51+9*s45*s51^2+3*s51^3)+s34*(3*s45^4-10*s45^3*s51+10*s45^2*s51^2+26*s45*s51^3-7*s51^4)))))/((-s12+s34+s45)^2*(s45-s51)^2*s51^2*(-s23+s34+s51)^2),
pe[42]->(2+(6*s34)/(-s12+s23+s34+s45)+(6*s12^2)/((s23-s34-s51)*s51)+(6*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(6*s12*(s12-s34-s51)*(s34+s51))/(-s23+s34+s51)^3+(11*s12^2+s45*(-6*s34+7*s45-82*s51)+s12*(-17*s34+7*s45-46*s51))/(-s23+s34+s51)^2+(6*s12^2*s45)/(s51*(-s23+s34+s51)^2)+(24*s34*s45*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*s45*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(3*s45^2*(25*s45-44*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(66*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(5*s12-3*s34-9*s45-41*s51))/(-s23+s34+s51)-(24*(s34-s45)*s51)/((-s12+s23+s34+s45)*(-s23+s34+s51))-(6*(s34-s51)*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(6*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51))-(6*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(66*s45^2*s51^2*(3*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(12*s45^2*s51^2*(7*s45+11*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(66*s23-4*s34+s45+36*s51))/(s12-s34-s45)+(6*s34^2+24*s34*s45+46*s45^2+38*s34*s51-22*s45*s51-54*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(3*s45*s51*(22*s45^2+5*s45*s51-44*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(6*(8*s12^2+10*s12*s45+10*s45^2+6*s12*s51+s45*s51+3*s51^2))/(s34*(-s23+s34+s51))+(6*s45*(11*s23^2+3*s23*s45+3*s45^2+22*s23*s51+36*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2)+(6*s45*s51*(-25*s45^2+59*s45*s51+22*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(6*s45*s51*(28*s45^2+69*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(2*(-24*s23*s45+7*s34*s45+16*s45^2+33*s23*s51+9*s34*s51+51*s45*s51+33*s51^2))/(-s12+s34+s45)^2+(2*s45*s51*(16*s34^2+32*s34*s45+16*s45^2+42*s34*s51+84*s45*s51+33*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(33*s23^2-52*s23*s45-27*s45^2+44*s23*s51+28*s45*s51+44*s51^2))/(s34*(-s12+s34+s45))-(3*s45*(55*s23^2+30*s23*s45-25*s45^2+44*s23*s51+74*s45*s51+44*s51^2))/(s34^2*(-s12+s34+s45))+(s45*(-6*s34^2+7*s45^2+s34*(s45-38*s51)-98*s45*s51+54*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(6*(11*s45^3+s45^2*s51-58*s45*s51^2-22*s51^3))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(6*(s45^3-2*s45^2*s51+s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(66*s45^2*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34^2*(-s12+s34+s45)^2)-(6*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))+(2*s51*(s12^2+3*s45*(s45-s51)+s12*(-3*s45+2*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(6*(8*s12-21*s23-2*(s45+7*s51)))/s34+(99*s23^2+24*s23*s45-75*s45^2+66*s23*s51+90*s45*s51+66*s51^2-6*s12*(18*s23+18*s45+7*s51))/s34^2+(6*s12^3-6*s45*s51*(10*s45+3*s51)+3*s12^2*(4*s45+5*s51)-3*s12*s51*(20*s45+11*s51))/(s34*(-s23+s34+s51)^2)+(3*s45*s51*(2*s12^2-25*s12*s51+s51*(-25*s45+22*s51)))/(s34^2*(-s23+s34+s51)^2)+(-6*s12^3+33*s12^2*s51+6*s12*s51*(25*s45+7*s51)-6*s51*(-25*s45^2+26*s45*s51+11*s51^2))/(s34^2*(-s23+s34+s51))-(2*(16*s45^3+16*s34^2*s51+142*s45^2*s51+150*s45*s51^2+33*s51^3+2*s34*(8*s45^2+37*s45*s51+21*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)))/6,
pe[43]->(72+(6*(-99*s23+32*s34+67*s45-159*s51))/(s12-s34-s45)+(18*(5*s12-31*s23-8*s45-31*s51))/s34+(12*(12*s34+19*s45-43*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(96*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(120*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(18*s12^2)/((s23-s34-s51)*s51)+(24*(12*s34+47*s45-17*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(198*(s45-s51)*s51)/((s12-s34-s45)*(s23+s45-s51))+(198*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))-(18*s51^2)/((s12-s34-s45)*(s45-s51))-(18*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(18*s12^2*(s12-2*s34-s45))/(s51*(-s23+s34+s51)^2)-(18*(7*s12+11*(s45-s51))*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(9*s45^2*(25*s45-44*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(96*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(120*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(198*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(198*s45^2*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(36*s34*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(18*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(96*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(120*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(594*s45^2*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(198*(s45-s51)*s51^2)/((s12-s34-s45)*(s23+s45-s51)*(-s23+s34+s51))+(36*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(18*s12*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(18*s12^2*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))-(36*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(198*s45^2*s51^2*(3*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(198*s45^2*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^3)+(36*(s45-s51)^2*s51*(s45+11*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(12*(15*s23+10*s34+32*s45+12*s51))/(-s12+s23+s34+s45)-(36*s12+36*s34+90*s45+484*s51)/(s23-s34-s51)+(9*(-33*s23^2+118*s23*s45+51*s45^2-66*s23*s51+88*s45*s51-88*s51^2))/(s34*(-s12+s34+s45))-(18*s45*(-11*s23^2+30*s23*s45+s45^2-44*s23*s51+26*s45*s51-66*s51^2))/(s34*(-s12+s34+s45)^2)+(18*s51*(-2*s34^2-s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(18*s45*s51^2*(10*s45^2-7*s45*s51+22*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s45*s51*(-25*s45^2+59*s45*s51+22*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(18*(2*s12^2+4*s12*s45+4*s45^2+18*s12*s51+19*s45*s51+27*s51^2))/(s34*(-s23+s34+s51))-(12*s51*(60*s34^2+44*s34*s45+7*s45^2-24*s34*s51-66*s45*s51+31*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(36*s45*s51*(10*s45^2-11*s45*s51+44*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(9*s45*(55*s23^2+30*s23*s45-25*s45^2+44*s23*s51+74*s45*s51+44*s51^2))/(s34^2*(-s12+s34+s45))+(4*(9*s34^2+27*s34*s45+36*s45^2+74*s34*s51-165*s45*s51+381*s51^2))/((s12-s34-s45)*(-s23+s34+s51))+(-540*s23*s45+426*s34*s45+748*s45^2+396*s23*s51-360*s34*s51-1224*s45*s51+774*s51^2)/(-s12+s34+s45)^2-(18*(6*s45^3+30*s45^2*s51+25*s45*s51^2-55*s51^3))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(9*s51*(12*s45^3+39*s45^2*s51+6*s45*s51^2-22*s51^3))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(36*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))-(36*(s45^3+16*s45^2*s51-43*s45*s51^2+26*s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(18*(-s12^2+2*s12*s51+s51*(2*s34+s51)))/((s23-s34-s51)*(-s45+s51))+(36*s12^2-36*s34^2-72*s34*s45-36*s45^2+56*s34*s51-288*s45*s51+63*s51^2-36*s12*(s34+s45+s51))/(-s23+s34+s51)^2+(198*s45^2*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34^2*(-s12+s34+s45)^2)-(36*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))-(96*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2+(9*(33*s23^2+8*s23*s45-25*s45^2+22*s23*s51+30*s45*s51+22*s51^2-2*s12*(18*s23+18*s45+7*s51)))/s34^2-(9*(2*s12^3-11*s12^2*s51-50*s45^2*s51+52*s45*s51^2+22*s51^3-2*s12*s51*(25*s45+7*s51)))/(s34^2*(-s23+s34+s51))+(9*s45*s51*(2*s12^2-25*s12*s51+s51*(-25*s45+22*s51)))/(s34^2*(-s23+s34+s51)^2)+(2*s51*(-62*s34^3+9*s45^3+583*s45^2*s51-513*s45*s51^2+249*s51^3+s34^2*(-115*s45+166*s51)+s34*(-44*s45^2+608*s45*s51-249*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(9*s45^3+s34^2*(9*s45-38*s51)+846*s45^2*s51-849*s45*s51^2+696*s51^3+s34*(18*s45^2+508*s45*s51-231*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51))-(96*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(18*(s12^3-2*s12^2*(s34+s51)+2*s12*s51*(s34+s51)+s51*(2*s34^2+3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51))+(96*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(9*(-(s12^2*(4*s45+21*s51))+s12*s51*(8*s45+29*s51)+2*s51*(4*s45^2+15*s45*s51+7*s51^2)))/(s34*(-s23+s34+s51)^2)+(2*s51^2*(71*s34^3+213*s34^2*s45+3*s34*(71*s45^2-33*s45*s51+33*s51^2)+s45*(71*s45^2-198*s45*s51+198*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(2*(-99*s23*s45*(s45-s51)+s34*(170*s45^2-198*s45*s51+99*s51^2)+s45*(170*s45^2-396*s45*s51+297*s51^2)))/(s12-s34-s45)^3-(2*s51*(142*s34^2*s45+2*s34*(142*s45^2-99*s45*s51+99*s51^2)+s45*(142*s45^2-495*s45*s51+495*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))+(-36*s34^3-36*s45^3-426*s45^2*s51+1123*s45*s51^2-1020*s51^3-4*s34^2*(27*s45+74*s51)+s34*(-108*s45^2-686*s45*s51+553*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2))/18,
pe[44]->-1/3*(s12*(s34^2*(-33*s23^2+3*s34^2-24*s23*s45+12*s34*s45-4*s45^2)*s51*(-s23+s34+s51)^2+3*s12^5*(2*s34^2-2*s34*s51+(s23-s51)*s51)-3*s12^4*(8*s34^3+9*s23^2*s51-4*s45*s51^2-s34*s51*(5*s45+3*s51)+s34^2*(8*s45+3*s51)+s23*(2*s34^2-16*s34*s51+3*(s45-3*s51)*s51))+3*s12^3*(12*s34^4+18*s23^3*s51-6*s45^2*s51^2-18*s23^2*s51*(s34-s45+s51)-3*s34*s45*s51*(s45+3*s51)+2*s34^3*(12*s45+7*s51)+s34^2*(12*s45^2+11*s45*s51-2*s51^2)+s23*(6*s34^3+s34^2*(6*s45-19*s51)+3*s45*(s45-9*s51)*s51-3*s34*s51*(11*s45+9*s51)))-s12^2*(24*s34^5+33*s23^4*s51+3*s23^3*(14*s34+18*s45-11*s51)*s51+3*s34*s45^2*(s45-9*s51)*s51-12*s45^3*s51^2+6*s34^4*(12*s45+5*s51)+12*s34^3*(6*s45^2+6*s45*s51-s51^2)+s34^2*(24*s45^3+39*s45^2*s51-12*s45*s51^2+4*s51^3)-3*s23^2*s51*(53*s34^2-9*s45*(s45-4*s51)+18*s34*(s45+3*s51))+s23*(18*s34^4+3*s45^2*(s45-27*s51)*s51-54*s34*s45*s51*(s45+3*s51)+12*s34^3*(3*s45+4*s51)+2*s34^2*(9*s45^2-36*s45*s51-2*s51^2)))+s12*(6*s34^6+24*s34^5*s45+66*s23^4*s34*s51+3*s34*s45^3*(s45-3*s51)*s51-3*s45^4*s51^2-3*s23^3*s51*(26*s34^2-26*s34*s45+33*s34*s51+11*s45*s51)+6*s34^4*(6*s45^2+2*s45*s51-3*s51^2)+2*s34^3*(12*s45^3+15*s45^2*s51-2*s45*s51^2-6*s51^3)+s34^2*s45*(6*s45^3+15*s45^2*s51-6*s45*s51^2+8*s51^3)-6*s23^2*s51*(8*s34^3+27*s34*s45*s51+9*s45^2*s51+7*s34^2*(4*s45+s51))+s23*(6*s34^5-27*s45^3*s51^2+6*s34^4*(3*s45+10*s51)-3*s34*s45^2*s51*(s45+27*s51)+2*s34^3*(9*s45^2+42*s45*s51+28*s51^2)+3*s34^2*(2*s45^3-5*s45^2*s51-4*s45*s51^2+8*s51^3)))))/(s34^2*(-s12+s34+s45)^3*s51*(-s23+s34+s51)^2),
pe[45]->(-307+(144*s45*(-4*s23+s45))/(s34*(s12-s45))+(9*(-28*s23*s45+2*s12*(8*s23+18*s45-3*s51)+25*s45*(s45-2*s51)))/s34^2+(270*s23-325*s34+95*s45-18*s51)/(s12-s34-s45)-(144*s45^2*(-4*s23+s45-8*s51))/(s34^2*(s12-s45))+(48*s12^2)/((s23+s45)*(s23-s34-s51))+(18*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(54*s12^2)/((s23-s34-s51)*s51)+(576*s45*s51)/((s12-s45)*(s23-s34-s51))-(54*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s12-s34-s51))-(198*(s45-s51)*s51)/((s12-s34-s45)*(s23+s45-s51))+(144*(s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))-(36*s51^2)/(s45-s51)^2-(18*(s34+s51))/(s12-s34-s51)-(72*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)+(36*s51^2*(s34+s51))/((s12-s34-s51)*(s45-s51)^2)+(54*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(18*s12*(s12-s34-s51)*(s34+s51))/(-s23+s34+s51)^3+(48*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(48*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)-(6*s12^2*(2*s12+s34+3*s45))/(s51*(-s23+s34+s51)^2)-(36*s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(144*s45*(-4*s34+s45-8*s51)*s51)/((s12-s45)*(-s23+s34+s51)^2)-(18*(s45-4*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(54*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s12-s34-s51)*(-s23+s34+s51)^2)+(2*(71*s34^3+213*s34^2*s45+s45^2*(71*s45-198*s51)+3*s34*s45*(71*s45-33*s51))*s51^2)/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(144*s45^2*(s45-4*s51)*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(18*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(198*s45^3*s51^3)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)-(198*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(144*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(36*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(18*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(2*(3*s12-36*s34-9*s45-62*s51))/(-s23+s34+s51)+(18*s45^2*(41*s45-165*s51)*s51)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(288*s45^2*(s45-6*s51)*s51)/(s34^2*(s12-s45)*(-s23+s34+s51))-(18*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))-(594*s45^3*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(594*s45^3*s51^2)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(198*(s45-s51)*s51^2)/((s12-s34-s45)*(s23+s45-s51)*(-s23+s34+s51))+(108*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(36*s51^2*(s34+s51)^2)/((s12-s34-s51)*(s45-s51)^2*(-s23+s34+s51))-(72*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(90*s12*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(18*s51*(s34+s51))/((s12-s34-s51)*(-s45+s51))+(36*s12^2*s34*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s45+s51))+(90*s12^2*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(36*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(36*s51*(s34+s51)^2)/((s12-s34-s51)*(-s23+s34+s51)*(-s45+s51))-(54*s45*(s45-s51)^2*s51)/((s12-s34-s51)*(-s23+s34+s51)^2*(-s23-s45+s51))+(54*s51*(-s45+s51))/((s12-s34-s51)*(-s23-s45+s51))+(18*s45*s51*(s45+s51)^2)/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(576*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))+(198*s45^3*(s23+2*s51))/(s34*(-s12+s34+s45)^3)-(198*s45^3*(s23+2*s51))/(s34^2*(-s12+s34+s45)^2)-(18*s51*(s34+2*s51))/((s12-s34-s45)*(s45-s51))-(18*(s45-s51)*(s34-s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(18*(s23+2*s34+s45+3*s51))/(-s12+s23+s34+s45)+(144*s45*s51^2*(3*s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)-(36*s51*(4*s34-3*s45+5*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(216*s45^2*s51*(2*s45+5*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(54*s45^2*s51^2*(4*s45+7*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*(4*s12+18*s23-16*s45+19*s51))/s34-(18*s45^2*(18*s23+s45+39*s51))/(s34*(-s12+s34+s45)^2)+(9*s45^2*s51^2*(-41*s45+108*s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*s45*(54*s23-59*s45+204*s51))/(s34*(-s12+s34+s45))+(9*s45^2*(114*s23-41*s45+222*s51))/(s34^2*(-s12+s34+s45))+(2*s45*s51*(142*s34^2+284*s34*s45+142*s45^2-198*s34*s51-495*s45*s51))/((-s12+s34+s45)^3*(-s23+s34+s51))-(2*s45*(-99*s23*s45+170*s34*s45+170*s45^2-99*s34*s51-297*s45*s51))/(-s12+s34+s45)^3+(9*s45*s51*(-2*s12^2+25*s12*s51+(25*s45-22*s51)*s51))/(s34^2*(-s23+s34+s51)^2)+(18*s45*(11*s45^2-26*s45*s51-185*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(9*s45*s51*(22*s45^2+3*s45*s51-166*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*(12*s12^2+10*s12*s45+10*s45^2+3*s12*s51+18*s45*s51-28*s51^2))/(s34*(-s23+s34+s51))+(18*s51*(4*s34^2-8*s34*s45+s45^2+4*s34*s51-2*s45*s51-3*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(54*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s12-s34-s51)*(s23-s34-s51))+(54*s51*(2*s45^2-3*s45*s51+s51^2))/((s12-s34-s51)*(-s23+s34+s51)*(-s23-s45+s51))+(18*(3*s12^2+7*s51^2))/((s23-s34-s51)*(-s45+s51))+(18*s51*(2*s34^2+13*s34*s51+11*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(72*s23*s45+240*s34*s45+562*s45^2+324*s34*s51+216*s45*s51+54*s51^2)/(-s12+s34+s45)^2+(72*s34^2+72*s34*s45-84*s45^2+638*s34*s51+618*s45*s51+900*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(18*(s45^3-8*s45^2*s51+14*s45*s51^2-7*s51^3))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(18*(s45^3+5*s45^2*s51+5*s45*s51^2+s51^3))/(s34*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*(s23^2+3*s45^2+4*s45*s51+s51^2+s23*(3*s45+s51)))/(s34*(-s12+s23+s34+s45))-(36*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(18*(5*s12^3+6*s12*s51^2+7*s51^2*(s34+s51)-2*s12^2*(s34+5*s51)))/((-s23+s34+s51)^2*(-s45+s51))+(-87*s12^2-36*s34^2-54*s34*s45-57*s45^2+194*s34*s51+138*s45*s51+318*s51^2+3*s12*(17*s34-19*s45+58*s51))/(-s23+s34+s51)^2+(18*(2*s12^3+s12^2*(4*s45-15*s51)+4*s12*s51*(-2*s45+5*s51)+s51*(-3*s45^2+14*s45*s51-11*s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(36*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(9*(2*s12^3-11*s12^2*s51+2*s45*s51*(-25*s45+36*s51)+s12*(-50*s45*s51+6*s51^2)))/(s34^2*(-s23+s34+s51))-(9*(2*s12^3+s12^2*(4*s45-s51)-s12*s51*(20*s45+17*s51)+2*s51*(-10*s45^2-16*s45*s51+9*s51^2)))/(s34*(-s23+s34+s51)^2)+(2*s51*(-62*s34^3-39*s45^3+172*s45^2*s51+18*s51^3+s34^2*(-163*s45+289*s51)+s34*(-140*s45^2+551*s45*s51+126*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(-39*s45^3+300*s45^2*s51+90*s45*s51^2+54*s51^3+s34^2*(9*s45+94*s51)+s34*(-30*s45^2+592*s45*s51+306*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51))-(36*s34^3+57*s45^3-294*s45^2*s51+290*s45*s51^2+882*s51^3+10*s34^2*(9*s45+47*s51)+s34*(111*s45^2+356*s45*s51+524*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2))/108,
pe[46]->4/3-(8*s23*s45)/(s12*s34-s34*s45)-(s45*(2*s23+s45-12*s51))/(s34*(-s12+s34+s45))+(s12-3*s23+s45-6*s51)/s34+(3*s12^2)/((s23+s45)*(s23-s34-s51))+s12^2/((s23-s34-s51)*s51)+(8*s45*s51)/((s12-s45)*(s23-s34-s51))+(2*s51)/(s45-s51)+(2*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))+(3*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(s12^2*(-2*s12+s34))/(s51*(-s23+s34+s51)^2)+(3*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)-(s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(8*s45^2*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(5*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(8*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-((3*s34-2*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(2*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(s12+2*(s34+s45))/(-s23+s34+s51)-(24*s45^2*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51))-(15*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(24*s45^2*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(4*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(s12*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(s12^2*s34*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s45+s51))+(s12^2*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(8*s45*s51^2*(s45+s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)-(8*s45*s51*(2*s45+s51))/(s34*(s12-s45)*(-s23+s34+s51))+(8*s45^2*(s23+2*s51))/(s34^2*(s12-s45))+(5*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(8*s45^2*(s23+2*s51))/(s34^2*(-s12+s34+s45))+(2*s51*(s34+2*s51))/((s12-s34-s45)*(s45-s51))+(8*s45*s51*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(7*s45*s51^2*(s45+2*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(15*s23+4*s34+14*s45+9*s51)/(3*s12-3*s34-3*s45)-(2*s45*s51*(7*s45+13*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(s12^2+2*s12*s51+(2*s45-9*s51)*s51)/(s34*(-s23+s34+s51))+(s51*(s12^2+s12*s51+(s45-3*s51)*s51))/(s34*(-s23+s34+s51)^2)+(2*s12^2+s12*s51+(s34-2*s51)*s51)/((s23-s34-s51)*(-s45+s51))+(s51*(s34^2-5*s34*s51-6*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(s12*(3*s12^2+3*s12*s45-5*s12*s51+2*s51^2))/(3*(s23+s45-s51)*(-s23+s34+s51)^2)+(6*s34^2+12*s34*s45+6*s45^2-s34*s51+22*s45*s51+3*s51^2)/(3*(s12-s34-s45)*(-s23+s34+s51))+(s51^2*(34*s34^2+50*s34*s45+22*s45^2+33*s34*s51+36*s45*s51+6*s51^2))/(3*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(s51*(28*s34^2+72*s34*s45+44*s45^2+54*s34*s51+87*s45*s51+12*s51^2))/(3*(-s12+s34+s45)^2*(-s23+s34+s51))+(s12^3-s12^2*s51+3*s34*s51*(s34+s51)+s12*s51*(3*s34+2*s51))/((-s23+s34+s51)^2*(-s45+s51))+(15*s23*s45+7*s45^2+51*s45*s51+6*s51^2+7*s34*(s45+3*s51))/(3*(-s12+s34+s45)^2)+(-6*s12^2+3*s12*(s34-s51)+s51*(-7*s34-6*s45+5*s51))/(3*(-s23+s34+s51)^2)-(s51*(40*s34^2+s34*(37*s45+24*s51)+6*(s45^2+7*s45*s51+2*s51^2)))/(3*(s12-s34-s45)*(-s23+s34+s51)^2),
pe[47]->(s12^2*(s12*(s23-s51)-(s23+s45-s51)*(s34+s51)))/((s23+s45)*s51*(-s23+s34+s51)^2),
pe[48]->(s12*(s45^2*(s23+s45)*(s34+3*s45-2*s51)*s51*(-s23+s34+s51)^2+s12^4*(s23^2*(2*s45-3*s51)-s23*(2*s45^2-3*s45*s51+s51^2)+s51*(2*s45^2-5*s45*s51+4*s51^2))+s12^3*(s23^2*(-6*s34*s45-4*s45^2+9*s34*s51+6*s45*s51+3*s51^2)+s34*(2*s45^3-13*s45^2*s51+20*s45*s51^2-12*s51^3)+s51*(-2*s45^3+s45^2*s51+s45*s51^2-4*s51^3)+s23*(4*s45^3+4*s34*(s45-s51)^2-4*s45^2*s51+s51^3))+s12^2*(s45*s51*(-2*s45^3+13*s45^2*s51-11*s45*s51^2+6*s51^3)+s34^2*(-4*s45^3+20*s45^2*s51-25*s45*s51^2+12*s51^3)+s34*(-4*s45^4+18*s45^3*s51-10*s45^2*s51^2-3*s45*s51^3+8*s51^4)+s23^2*(2*s45^3+s34^2*(6*s45-9*s51)-3*s45^2*s51-10*s45*s51^2+2*s51^3+2*s34*(4*s45^2-6*s45*s51-3*s51^2))-s23*(2*s45^4+s45^3*s51+s45^2*s51^2-3*s45*s51^3+2*s51^4+s34^2*(2*s45^2-7*s45*s51+5*s51^2)+s34*(4*s45^3-6*s45^2*s51+3*s51^3)))+s12*(-(s23^3*s45^2*s51)+s45^3*s51*(2*s45^2-9*s45*s51+3*s51^2)+s34^3*(2*s45^3-9*s45^2*s51+10*s45*s51^2-4*s51^3)+s34*s45*(2*s45^4-5*s45^3*s51-16*s45^2*s51^2+18*s45*s51^3-8*s51^4)+s34^2*(4*s45^4-17*s45^3*s51+9*s45^2*s51^2+2*s45*s51^3-4*s51^4)+s23^2*(s34^3*(-2*s45+3*s51)+s34^2*(-4*s45^2+6*s45*s51+3*s51^2)-s45*s51*(s45^2-13*s45*s51+6*s51^2)+s34*(-2*s45^3+5*s45^2*s51+10*s45*s51^2-2*s51^3))+s23*s51*(-2*s34^3*(s45-s51)+s34^2*(-3*s45^2+2*s51^2)+2*s34*s45*(2*s45^2-3*s45*s51+2*s51^2)+s45*(2*s45^3+8*s45^2*s51-11*s45*s51^2+4*s51^3)))))/((s23+s45)*(-s12+s34+s45)^2*(s45-s51)^2*s51*(-s23+s34+s51)^2),
pe[49]->(3*s12)/(2*s12-2*s34-2*s45),
pe[50]->(6*s12^4*(s12^2*(s23-s51)^2-2*s12*s23*s34*(s23+s45-s51)+s23^2*(s34^2-2*s51^2)+(s34+s51)^2*(s45^2-2*s51^2)+2*s23*(s34+s51)*(s34*s45+2*s51^2)))/(s51^2*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51))))
}}


==> anc/remainder/qqgaa_twoloop_pmmpm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],p[2]+(tr5*pe[2])/4},
{F[3,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[3,3],(-12*p[2]+20*p[3]-9*p[4]-36*p[5]+12*p[17]+12*p[28])/18+(tr5*(-12*pe[2]+20*pe[3]-9*pe[4]-36*pe[5]+12*pe[27]))/72},
{F[3,4],p[2]/2+p[5]+(tr5*(pe[2]+2*pe[5]))/8},
{F[3,5],(-6*p[2]+36*p[3]-21*p[4]-36*p[5]-4*p[17]-4*p[28])/24+(tr5*(-6*pe[2]+36*pe[3]-21*pe[4]-36*pe[5]-4*pe[27]))/96},
{F[3,6],(4*(p[2]+3*p[5]))/3+tr5*(pe[2]/3+pe[5])},
{F[3,7],p[3]+(tr5*pe[3])/4},
{F[3,8],(32*p[3])/9+(8*tr5*pe[3])/9},
{F[3,11],p[2]+(2*p[3]-3*p[4]+18*p[5]-4*p[17]+2*p[28])/3+(tr5*(3*pe[2]+2*pe[3]-3*pe[4]+18*pe[5]+2*pe[27]))/12},
{F[3,12],p[2]/3+p[5]+(tr5*(pe[2]+3*pe[5]))/12},
{F[3,13],(30*p[2]-20*p[3]+3*(3*p[4]+60*p[5]-4*p[17]-4*p[28]))/72+(tr5*(30*pe[2]-20*pe[3]+9*pe[4]+180*pe[5]-12*pe[27]))/288},
{F[3,14],p[2]+4*p[5]+tr5*(pe[2]/4+pe[5])},
{F[3,15],(p[2]+6*p[5])/2+(tr5*(pe[2]+6*pe[5]))/8},
{F[3,17],(-3*p[2])/4+(5*p[3])/6-(3*p[4])/8+(-9*p[5]+p[17]+p[28])/2+(tr5*(-18*pe[2]+20*pe[3]-9*pe[4]-108*pe[5]+12*pe[27]))/96},
{F[3,18],p[2]+3*p[5]+(tr5*(pe[2]+3*pe[5]))/4},
{F[3,19],p[2]/3+(tr5*pe[2])/12},
{F[3,20],p[4]+(tr5*pe[4])/4},
{F[3,22],-p[2]-4*p[5]+tr5*(-1/4*pe[2]-pe[5])},
{F[3,24],(-4*p[3])/9-(tr5*pe[3])/9},
{F[3,31],(3*p[2]-2*(p[3]+3*(-5*p[5]+3*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*pe[3]+30*pe[5]-6*pe[27]))/36},
{F[3,32],(33*p[2]-22*p[3]+258*p[5]-150*p[17]-66*p[28])/36+(tr5*(33*pe[2]-22*pe[3]+258*pe[5]-66*pe[27]))/144},
{F[3,33],p[2]/2-p[3]/3+4*p[5]-2*p[17]-p[28]+tr5*(pe[2]/8-pe[3]/12+pe[5]-pe[27]/4)},
{F[3,34],(8*(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28])))/9+(2*tr5*(3*pe[2]-2*(pe[3]-9*pe[5]+3*pe[27])))/9},
{F[3,35],(p[2]+4*p[5])/2+(tr5*(pe[2]+4*pe[5]))/8},
{F[3,36],(3*p[2]-2*(p[3]+3*(p[5]+2*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*(pe[3]+3*(pe[5]+pe[27]))))/36},
{F[3,37],(-3*p[2]+2*(p[3]-51*p[5]+9*p[17]+3*p[28]))/36+(tr5*(-3*pe[2]+2*(pe[3]-51*pe[5]+3*pe[27])))/144},
{F[3,38],p[5]+(tr5*pe[5])/4},
{F[3,39],-16*p[5]-4*tr5*pe[5]},
{F[3,40],p[6]+(tr5*pe[6])/4},
{F[3,44],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[3,51],(-4*(p[3]+3*p[28]))/9+(tr5*(-pe[3]-3*pe[27]))/9},
{F[3,52],(-5*p[3])/9-2*p[28]+tr5*((-5*pe[3])/36-pe[27]/2)},
{F[3,53],-1/3*p[3]-p[28]+(tr5*(-pe[3]-3*pe[27]))/12},
{F[3,55],(8*p[3])/9+4*p[28]+tr5*((2*pe[3])/9+pe[27])},
{F[3,56],(7*p[3]+30*p[28])/9+tr5*((7*pe[3])/36+(5*pe[27])/6)},
{F[3,57],-1/3*p[3]-(tr5*pe[3])/12},
{F[3,58],(16*(p[3]+3*p[28]))/3+(4*tr5*(pe[3]+3*pe[27]))/3},
{F[3,59],(-4*p[3])/3-5*p[28]+tr5*(-1/3*pe[3]-(5*pe[27])/4)},
{eps5*F[3,70],p[7]+(tr5*pe[7])/4},
{eps5*F[3,71],p[8]+(tr5*pe[8])/4},
{F[1,1,1]^3,(9*p[2]+28*p[5])/6+tr5*((3*pe[2])/8+(7*pe[5])/6)},
{F[1,1,2],p[9]+(tr5*pe[9])/4},
{F[1,1,1]^2*F[1,1,2],p[2]-(2*p[3])/9+4*p[5]+tr5*(pe[2]/4-pe[3]/18+pe[5])},
{F[1,1,2]^2,(-6*p[11]-6*p[12]-19*p[17]-3*p[20]-3*p[21]-6*p[24]-6*p[25]-6*p[29]-3*p[30])/6+(tr5*(-2*pe[11]-2*pe[12]-pe[19]-pe[20]-2*pe[23]-2*pe[24]-2*pe[28]-pe[29]))/8},
{F[1,1,1]*F[1,1,2]^2,p[2]/2-(8*p[3])/9+2*p[5]+tr5*(pe[2]/8-(2*pe[3])/9+pe[5]/2)},
{F[1,1,2]^3,(-5*p[2])/3+(52*p[3])/27+(7*p[4])/6-10*p[5]+(4*p[17])/3+(tr5*(-90*pe[2]+104*pe[3]+63*pe[4]-540*pe[5]))/216},
{F[1,1,1]^2*F[1,1,3],-1/2*p[2]-2*p[5]+(tr5*(-pe[2]-4*pe[5]))/8},
{F[1,1,2]^2*F[1,1,3],p[5]+(tr5*pe[5])/4},
{F[1,1,1]*F[1,1,3]^2,(-3*p[2])/2-4*p[5]+tr5*((-3*pe[2])/8-pe[5])},
{F[1,1,2]*F[1,1,3]^2,-1/2*p[2]-p[5]+(tr5*(-pe[2]-2*pe[5]))/8},
{F[1,1,3]^3,(-p[2]+4*(p[3]-4*p[5]+4*p[28]))/6+(tr5*(-pe[2]+4*(pe[3]-4*pe[5]+4*pe[27])))/24},
{F[1,1,4],p[10]+(tr5*pe[10])/4},
{F[1,1,1]^2*F[1,1,4],(-7*p[2])/6-4*p[5]+tr5*((-7*pe[2])/24-pe[5])},
{F[1,1,2]*F[1,1,4],p[11]+(tr5*pe[11])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,2]^2*F[1,1,4],p[2]/3-(3*p[4])/2+2*p[5]-p[17]+(tr5*(2*pe[2]-9*pe[4]+12*pe[5]))/24},
{F[1,1,1]*F[1,1,3]*F[1,1,4],p[2]+4*p[5]+tr5*(pe[2]/4+pe[5])},
{F[1,1,3]^2*F[1,1,4],p[2]/2+p[5]+(tr5*(pe[2]+2*pe[5]))/8},
{F[1,1,4]^2,p[12]+(tr5*pe[12])/4},
{F[1,1,1]*F[1,1,4]^2,(-5*p[2])/6-2*p[5]+tr5*((-5*pe[2])/24-pe[5]/2)},
{F[1,1,2]*F[1,1,4]^2,(2*(p[2]-2*p[3]+6*p[5]))/3+(tr5*(pe[2]-2*pe[3]+6*pe[5]))/6},
{F[1,1,3]*F[1,1,4]^2,p[2]/2+p[5]+(tr5*(pe[2]+2*pe[5]))/8},
{F[1,1,4]^3,(3*p[2]-2*(p[3]-p[4]-9*p[5]+3*p[17]+3*p[28]))/6+(tr5*(3*pe[2]+2*(-pe[3]+pe[4]+9*pe[5]-3*pe[27])))/24},
{F[1,1,5],p[13]+(tr5*pe[13])/4},
{F[1,1,2]*F[1,1,5],p[14]+(tr5*pe[14])/4},
{F[1,1,2]^2*F[1,1,5],p[2]/3-(5*p[3])/9+(5*p[4])/4+2*p[5]-p[17]/3-p[28]/3+(tr5*(12*pe[2]-20*pe[3]+45*pe[4]+72*pe[5]-12*pe[27]))/144},
{F[1,1,4]*F[1,1,5],-p[14]-(tr5*pe[14])/4},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-12*p[2]+20*p[3]-45*p[4]-72*p[5]+12*p[17]+12*p[28])/18+tr5*(-1/6*pe[2]+(5*pe[3])/18-(5*pe[4])/8-pe[5]+pe[27]/6)},
{F[1,1,4]^2*F[1,1,5],(-30*p[2]+20*p[3]+3*(21*p[4]-60*p[5]+4*p[17]+4*p[28]))/72+(tr5*(-30*pe[2]+20*pe[3]+63*pe[4]-180*pe[5]+12*pe[27]))/288},
{F[1,1,5]^2,(-p[18]+p[20])/2+(tr5*(-pe[17]+pe[19]))/8},
{F[1,1,1]*F[1,1,5]^2,p[2]/2+(tr5*pe[2])/8},
{F[1,1,2]*F[1,1,5]^2,(21*p[2]-20*p[3]-3*(3*p[4]-30*p[5]+4*p[17]+4*p[28]))/18+(tr5*(21*pe[2]-20*pe[3]-9*pe[4]+90*pe[5]-12*pe[27]))/72},
{F[1,1,3]*F[1,1,5]^2,-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,4]*F[1,1,5]^2,(-30*p[2]+20*p[3]+63*p[4]-36*p[5]+12*p[17]+12*p[28])/72+(tr5*(-30*pe[2]+20*pe[3]+63*pe[4]-36*pe[5]+12*pe[27]))/288},
{F[1,1,5]^3,(3*p[2]+2*p[3]+6*(p[4]-23*p[5]+3*p[17]+p[28]))/18+(tr5*(3*pe[2]+2*pe[3]+6*(pe[4]-23*pe[5]+pe[27])))/72},
{F[1,1,6],p[15]+(tr5*pe[15])/4},
{F[1,1,1]^2*F[1,1,6],(6*p[2]-p[3]+27*p[5]-6*p[17]-3*p[28])/9+(tr5*(6*pe[2]-pe[3]+27*pe[5]-3*pe[27]))/36},
{F[1,1,2]*F[1,1,6],p[16]+(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6],-p[2]-4*p[5]+tr5*(-1/4*pe[2]-pe[5])},
{F[1,1,2]^2*F[1,1,6],p[17]},
{F[1,1,3]^2*F[1,1,6],(-5*p[3])/9-2*p[28]+tr5*((-5*pe[3])/36-pe[27]/2)},
{F[1,1,4]*F[1,1,6],-p[16]-(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,2]*F[1,1,4]*F[1,1,6],p[2]+4*p[5]-2*p[17]+tr5*(pe[2]/4+pe[5])},
{F[1,1,4]^2*F[1,1,6],(-3*p[2]-p[3]-9*p[5]+3*p[17]-3*p[28])/9+(tr5*(-3*pe[2]-pe[3]-3*(3*pe[5]+pe[27])))/36},
{F[1,1,5]*F[1,1,6],p[18]+(tr5*pe[17])/4},
{F[1,1,2]*F[1,1,5]*F[1,1,6],2*p[5]+(tr5*pe[5])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,6],-2*p[5]-(tr5*pe[5])/2},
{F[1,1,5]^2*F[1,1,6],(3*p[2]-2*(p[3]+3*(-7*p[5]+3*p[17]+p[28])))/12+(tr5*(3*pe[2]-2*pe[3]+42*pe[5]-6*pe[27]))/48},
{F[1,1,6]^2,(-5*p[17])/3+(-p[18]+p[21]+p[30])/2+(tr5*(-pe[17]+pe[20]+pe[29]))/8},
{F[1,1,1]*F[1,1,6]^2,(7*p[2])/6-(4*p[3])/9+6*p[5]-(4*(2*p[17]+p[28]))/3+(tr5*(21*pe[2]-8*pe[3]+108*pe[5]-24*pe[27]))/72},
{F[1,1,2]*F[1,1,6]^2,p[17]},
{F[1,1,3]*F[1,1,6]^2,(-5*p[3])/9-2*p[28]+tr5*((-5*pe[3])/36-pe[27]/2)},
{F[1,1,4]*F[1,1,6]^2,(-7*p[2])/6+(4*p[3])/9-6*p[5]+(5*p[17])/3+(4*p[28])/3+(tr5*(-21*pe[2]+8*pe[3]-108*pe[5]+24*pe[27]))/72},
{F[1,1,5]*F[1,1,6]^2,(3*p[2]-2*(p[3]-33*p[5]+9*p[17]+3*p[28]))/12+(tr5*(3*pe[2]-2*pe[3]+66*pe[5]-6*pe[27]))/48},
{F[1,1,6]^3,(-51*p[2]+94*p[3]+6*(-81*p[5]+46*p[17]+53*p[28]))/54+(tr5*(-51*pe[2]+94*pe[3]-486*pe[5]+318*pe[27]))/216},
{F[1,1,7],p[19]+(tr5*pe[18])/4},
{F[1,1,1]^2*F[1,1,7],-1/6*p[2]+(p[3]-9*p[5]+6*p[17]+3*p[28])/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/72},
{F[1,1,2]*F[1,1,7],p[20]+(tr5*pe[19])/4},
{F[1,1,2]*F[1,1,3]*F[1,1,7],-2*p[5]-(tr5*pe[5])/2},
{F[1,1,3]^2*F[1,1,7],p[5]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,7],p[21]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,7],(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(3*pe[2]-2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,2]*F[1,1,4]*F[1,1,7],2*p[5]+(tr5*pe[5])/2},
{F[1,1,4]^2*F[1,1,7],(-3*p[2]+2*p[3]+6*(-6*p[5]+2*p[17]+p[28]))/18+(tr5*(-3*pe[2]+2*pe[3]-36*pe[5]+6*pe[27]))/72},
{F[1,1,5]*F[1,1,7],-p[20]-(tr5*pe[19])/4},
{F[1,1,2]*F[1,1,5]*F[1,1,7],2*p[5]+(tr5*pe[5])/2},
{F[1,1,4]*F[1,1,5]*F[1,1,7],-2*p[5]-(tr5*pe[5])/2},
{F[1,1,5]^2*F[1,1,7],-1/6*p[2]+(p[3]+3*(4*p[5]+3*p[17]+p[28]))/9+(tr5*(-3*pe[2]+2*pe[3]+24*pe[5]+6*pe[27]))/72},
{F[1,1,6]*F[1,1,7],-p[21]-(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,6]*F[1,1,7],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,2]*F[1,1,6]*F[1,1,7],-2*p[5]-(tr5*pe[5])/2},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(3*p[2]-2*(p[3]+3*(-6*p[5]+2*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*pe[3]+36*pe[5]-6*pe[27]))/36},
{F[1,1,5]*F[1,1,6]*F[1,1,7],2*p[5]+(tr5*pe[5])/2},
{F[1,1,6]^2*F[1,1,7],(6*p[2]-4*p[3]+3*(5*p[5]-8*p[17]-4*p[28]))/9+(tr5*(6*pe[2]-4*pe[3]+15*pe[5]-12*pe[27]))/36},
{F[1,1,1]*F[1,1,7]^2,(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,3]*F[1,1,7]^2,p[5]+(tr5*pe[5])/4},
{F[1,1,4]*F[1,1,7]^2,(-3*p[2]+2*p[3]+6*(-6*p[5]+5*p[17]+p[28]))/18+(tr5*(-3*pe[2]+2*pe[3]-36*pe[5]+6*pe[27]))/72},
{F[1,1,5]*F[1,1,7]^2,3*p[5]+(3*tr5*pe[5])/4},
{F[1,1,6]*F[1,1,7]^2,(5*p[2])/6-(5*p[3])/9+6*p[5]-(13*p[17])/3-(5*p[28])/3+(tr5*(15*pe[2]-10*pe[3]+108*pe[5]-30*pe[27]))/72},
{F[1,1,7]^3,(-21*p[2]+14*p[3]-234*p[5]+66*p[17]+42*p[28])/54+(tr5*(-21*pe[2]+14*pe[3]-234*pe[5]+42*pe[27]))/216},
{F[1,1,1]^2*F[1,1,8],(-2*(p[2]+3*p[5]))/3+(tr5*(-pe[2]-3*pe[5]))/6},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,2]^2*F[1,1,8],-1/9*p[3]-(tr5*pe[3])/36},
{F[1,1,3]^2*F[1,1,8],p[2]+3*p[5]+(tr5*(pe[2]+3*pe[5]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8],(4*(p[2]+3*p[5]))/3+tr5*(pe[2]/3+pe[5])},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(-4*p[3])/9-(tr5*pe[3])/9},
{F[1,1,3]*F[1,1,4]*F[1,1,8],-2*(p[2]+3*p[5])+(tr5*(-pe[2]-3*pe[5]))/2},
{F[1,1,4]^2*F[1,1,8],p[2]/3+p[5]+(tr5*(pe[2]+3*pe[5]))/12},
{F[1,1,5]^2*F[1,1,8],(3*p[2]-2*(p[3]-51*p[5]+9*p[17]+3*p[28]))/36+(tr5*(3*pe[2]-2*(pe[3]-51*pe[5]+3*pe[27])))/144},
{F[1,1,1]*F[1,1,6]*F[1,1,8],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,4]*F[1,1,6]*F[1,1,8],(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(3*pe[2]-2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,5]*F[1,1,6]*F[1,1,8],-1/2*p[2]+p[3]/3-9*p[5]+3*p[17]+p[28]+(tr5*(-3*pe[2]+2*pe[3]-54*pe[5]+6*pe[27]))/24},
{F[1,1,6]^2*F[1,1,8],(3*p[2]-2*(p[3]-19*p[5]+9*p[17]+3*p[28]))/12+(tr5*(3*pe[2]-2*pe[3]+38*pe[5]-6*pe[27]))/48},
{F[1,1,1]*F[1,1,7]*F[1,1,8],(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(3*pe[2]-2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,4]*F[1,1,7]*F[1,1,8],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,5]*F[1,1,7]*F[1,1,8],(3*p[2]-2*(p[3]+3*(-5*p[5]+3*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*pe[3]+30*pe[5]-6*pe[27]))/36},
{F[1,1,6]*F[1,1,7]*F[1,1,8],(8*p[5])/3+(2*tr5*pe[5])/3},
{F[1,1,7]^2*F[1,1,8],-1/6*p[2]+p[3]/9-3*p[5]+p[17]+p[28]/3+(tr5*(-3*pe[2]+2*pe[3]-54*pe[5]+6*pe[27]))/72},
{F[1,1,1]*F[1,1,8]^2,(-4*(p[2]+3*p[5]))/3+tr5*(-1/3*pe[2]-pe[5])},
{F[1,1,2]*F[1,1,8]^2,(-5*p[3])/9-(5*tr5*pe[3])/36},
{F[1,1,3]*F[1,1,8]^2,p[2]+3*p[5]+(tr5*(pe[2]+3*pe[5]))/4},
{F[1,1,4]*F[1,1,8]^2,p[2]/3+p[5]+(tr5*(pe[2]+3*pe[5]))/12},
{F[1,1,5]*F[1,1,8]^2,(3*p[2]-2*(p[3]-51*p[5]+9*p[17]+3*p[28]))/36+(tr5*(3*pe[2]-2*(pe[3]-51*pe[5]+3*pe[27])))/144},
{F[1,1,6]*F[1,1,8]^2,(21*p[2]-2*(7*p[3]-93*p[5]+51*p[17]+21*p[28]))/36+(tr5*(21*pe[2]-14*pe[3]+186*pe[5]-42*pe[27]))/144},
{F[1,1,7]*F[1,1,8]^2,(-2*(3*p[2]-2*p[3]+36*p[5]-15*p[17]-6*p[28]))/9+(tr5*(-3*pe[2]+2*pe[3]-36*pe[5]+6*pe[27]))/18},
{F[1,1,8]^3,(2*p[3])/3+(tr5*pe[3])/6},
{F[1,1,9],p[22]+(tr5*pe[21])/4},
{F[1,1,1]^2*F[1,1,9],(2*p[3])/9+(tr5*pe[3])/18},
{F[1,1,2]*F[1,1,9],p[23]+(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,2]^2*F[1,1,9],(9*p[2]+4*p[3]-3*(3*p[4]-18*p[5]+4*p[17]+4*p[28]))/18+(tr5*(9*pe[2]+4*pe[3]-9*pe[4]+54*pe[5]-12*pe[27]))/72},
{F[1,1,3]^2*F[1,1,9],(-7*p[3]-30*p[28])/9+tr5*((-7*pe[3])/36-(5*pe[27])/6)},
{F[1,1,4]*F[1,1,9],-p[23]-(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(-4*p[3])/9-(tr5*pe[3])/9},
{F[1,1,2]*F[1,1,4]*F[1,1,9],-p[2]-(4*p[3])/9+p[4]-6*p[5]+(4*p[17])/3+(4*p[28])/3+(tr5*(-pe[2]-(4*pe[3])/9+pe[4]-6*pe[5]+(4*pe[27])/3))/4},
{F[1,1,4]^2*F[1,1,9],(-18*p[2]+76*p[3]-63*p[4]-12*(9*p[5]+p[17]+p[28]))/72+(tr5*(-18*pe[2]+76*pe[3]-3*(21*pe[4]+36*pe[5]+4*pe[27])))/288},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(3*p[2])/2-(5*p[3])/3+(3*p[4])/4+9*p[5]-p[17]-p[28]+(tr5*(18*pe[2]-20*pe[3]+9*pe[4]+108*pe[5]-12*pe[27]))/48},
{F[1,1,5]^2*F[1,1,9],(-3*p[2])/4+(5*p[3])/6-(3*p[4])/8+(-9*p[5]+p[17]+p[28])/2+(tr5*(-18*pe[2]+20*pe[3]-9*pe[4]-108*pe[5]+12*pe[27]))/96},
{F[1,1,6]*F[1,1,9],p[24]+(tr5*pe[23])/4},
{F[1,1,2]*F[1,1,6]*F[1,1,9],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,3]*F[1,1,6]*F[1,1,9],2*(p[3]+4*p[28])+(tr5*(pe[3]+4*pe[27]))/2},
{F[1,1,4]*F[1,1,6]*F[1,1,9],(2*(p[3]+3*p[28]))/3+(tr5*(pe[3]+3*pe[27]))/6},
{F[1,1,6]^2*F[1,1,9],(-4*p[3])/3-5*p[28]+tr5*(-1/3*pe[3]-(5*pe[27])/4)},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(-4*p[3])/9-(tr5*pe[3])/9},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(-4*p[3])/9-(tr5*pe[3])/9},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,8]^2*F[1,1,9],(2*p[3])/9+(tr5*pe[3])/18},
{F[1,1,9]^2,p[25]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,9]^2,(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,2]*F[1,1,9]^2,p[2]-(11*p[3])/9-p[4]+6*p[5]-(4*p[17])/3+(5*p[28])/3+(tr5*(pe[2]-(11*pe[3])/9-pe[4]+6*pe[5]+(5*pe[27])/3))/4},
{F[1,1,3]*F[1,1,9]^2,(-7*p[3]-30*p[28])/9+tr5*((-7*pe[3])/36-(5*pe[27])/6)},
{F[1,1,4]*F[1,1,9]^2,(-18*p[2]+28*p[3]+99*p[4]-108*p[5]+60*p[17]-156*p[28])/72+(tr5*(-18*pe[2]+28*pe[3]+99*pe[4]-108*pe[5]-156*pe[27]))/288},
{F[1,1,5]*F[1,1,9]^2,(-3*p[2])/4+(5*p[3])/6-(3*p[4])/8+(-9*p[5]+p[17]+p[28])/2+(tr5*(-18*pe[2]+20*pe[3]-9*pe[4]-108*pe[5]+12*pe[27]))/96},
{F[1,1,6]*F[1,1,9]^2,(-2*p[3])/3-3*p[28]+tr5*(-1/6*pe[3]-(3*pe[27])/4)},
{F[1,1,8]*F[1,1,9]^2,(-4*p[3])/9-(tr5*pe[3])/9},
{F[1,1,9]^3,(68*p[3])/27+(26*p[28])/3+tr5*((17*pe[3])/27+(13*pe[27])/6)},
{F[1,1,10],p[26]+(tr5*pe[25])/4},
{F[1,1,2]*F[1,1,10],p[27]+(tr5*pe[26])/4},
{F[1,1,2]^2*F[1,1,10],p[28]+(tr5*pe[27])/4},
{F[1,1,3]^2*F[1,1,10],(2*(p[3]+4*p[28]))/3+(tr5*(pe[3]+4*pe[27]))/6},
{F[1,1,4]*F[1,1,10],p[24]+p[30]+(tr5*(pe[23]+pe[29]))/4},
{F[1,1,2]*F[1,1,4]*F[1,1,10],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,4]^2*F[1,1,10],p[3]/3+p[28]+(tr5*(pe[3]+3*pe[27]))/12},
{F[1,1,6]*F[1,1,10],-p[24]-p[30]+(tr5*(-pe[23]-pe[29]))/4},
{F[1,1,2]*F[1,1,6]*F[1,1,10],(2*(p[3]+3*p[28]))/3+(tr5*(pe[3]+3*pe[27]))/6},
{F[1,1,3]*F[1,1,6]*F[1,1,10],(-8*p[3])/9-4*p[28]+tr5*((-2*pe[3])/9-pe[27])},
{F[1,1,4]*F[1,1,6]*F[1,1,10],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,6]^2*F[1,1,10],(7*p[3])/9+3*p[28]+tr5*((7*pe[3])/36+(3*pe[27])/4)},
{F[1,1,2]*F[1,1,8]*F[1,1,10],(2*p[3])/3+(tr5*pe[3])/6},
{F[1,1,8]^2*F[1,1,10],-1/3*p[3]-(tr5*pe[3])/12},
{F[1,1,9]*F[1,1,10],-p[27]-(tr5*pe[26])/4},
{F[1,1,2]*F[1,1,9]*F[1,1,10],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,3]*F[1,1,9]*F[1,1,10],(-4*(p[3]+3*p[28]))/9+(tr5*(-pe[3]-3*pe[27]))/9},
{F[1,1,4]*F[1,1,9]*F[1,1,10],(2*(p[3]+3*p[28]))/3+(tr5*(pe[3]+3*pe[27]))/6},
{F[1,1,6]*F[1,1,9]*F[1,1,10],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,9]^2*F[1,1,10],(-7*(p[3]+3*p[28]))/9-(7*tr5*(pe[3]+3*pe[27]))/36},
{F[1,1,10]^2,p[29]+(tr5*pe[28])/4},
{F[1,1,2]*F[1,1,10]^2,p[28]+(tr5*pe[27])/4},
{F[1,1,4]*F[1,1,10]^2,p[3]/3+p[28]+(tr5*(pe[3]+3*pe[27]))/12},
{F[1,1,6]*F[1,1,10]^2,-1/3*p[3]-p[28]+(tr5*(-pe[3]-3*pe[27]))/12},
{F[1,1,8]*F[1,1,10]^2,-1/3*p[3]-(tr5*pe[3])/12},
{F[1,1,9]*F[1,1,10]^2,-p[3]-5*p[28]+(tr5*(-pe[3]-5*pe[27]))/4},
{F[1,1,10]^3,(4*(p[3]+3*p[28]))/3+tr5*(pe[3]/3+pe[27])},
{F[1,1,1]*F[2,1,1],2*(p[2]+2*p[5])+tr5*(pe[2]/2+pe[5])},
{F[1,1,3]*F[2,1,1],2*(p[2]+2*p[5])+tr5*(pe[2]/2+pe[5])},
{F[1,1,1]*F[2,1,2],(-2*(p[2]+6*p[5]))/3+tr5*(-1/6*pe[2]-pe[5])},
{F[1,1,4]*F[2,1,2],(-2*(p[2]+6*p[5]))/3+tr5*(-1/6*pe[2]-pe[5])},
{F[2,1,3],-p[11]-p[16]+(tr5*(-pe[11]-pe[16]))/4},
{F[1,1,2]*F[2,1,3],(-2*p[2])/3+(16*p[3])/9+2*p[4]-4*p[5]+(tr5*(-3*pe[2]+8*pe[3]+9*(pe[4]-2*pe[5])))/18},
{F[1,1,4]*F[2,1,3],(-2*p[2])/3+(16*p[3])/9+p[4]/2-4*p[5]+tr5*(-1/6*pe[2]+(4*pe[3])/9+pe[4]/8-pe[5])},
{F[1,1,5]*F[2,1,3],3*p[4]+(3*tr5*pe[4])/4},
{F[2,1,4],-p[14]-p[20]+(tr5*(-pe[14]-pe[19]))/4},
{F[1,1,2]*F[2,1,4],(-30*p[2]+20*p[3]+3*(-3*p[4]-60*p[5]+4*p[17]+4*p[28]))/18+(tr5*(-30*pe[2]+20*pe[3]-9*pe[4]-180*pe[5]+12*pe[27]))/72},
{F[1,1,5]*F[2,1,4],(-30*p[2]+20*p[3]+3*(-3*p[4]-60*p[5]+4*p[17]+4*p[28]))/18+(tr5*(-30*pe[2]+20*pe[3]-9*pe[4]-180*pe[5]+12*pe[27]))/72},
{F[1,1,3]*F[2,1,5],p[2]+(tr5*pe[2])/4},
{F[1,1,5]*F[2,1,5],p[2]+(tr5*pe[2])/4},
{F[2,1,6],2*p[12]+(tr5*pe[12])/2},
{F[1,1,4]*F[2,1,6],p[2]-(2*(p[3]+3*(-3*p[5]+p[17]+p[28])))/3+(tr5*(pe[2]-(2*pe[3])/3+6*pe[5]-2*pe[27]))/4},
{F[1,1,6]*F[2,1,6],p[2]-(2*(p[3]+3*(-3*p[5]+p[17]+p[28])))/3+(tr5*(pe[2]-(2*pe[3])/3+6*pe[5]-2*pe[27]))/4},
{F[2,1,7],-p[18]+p[20]+(tr5*(-pe[17]+pe[19]))/4},
{F[1,1,2]*F[2,1,7],-4*p[5]-tr5*pe[5]},
{F[1,1,4]*F[2,1,7],4*p[5]+tr5*pe[5]},
{F[1,1,5]*F[2,1,7],(-3*p[2]+2*(p[3]-69*p[5]+9*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-69*pe[5]+3*pe[27])))/36},
{F[1,1,6]*F[2,1,7],-4*p[5]-tr5*pe[5]},
{F[1,1,7]*F[2,1,7],(-3*p[2]+2*(p[3]-51*p[5]+9*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-51*pe[5]+3*pe[27])))/36},
{F[2,1,8],-p[18]+p[21]+(tr5*(-pe[17]+pe[20]))/4},
{F[1,1,1]*F[2,1,8],(2*(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28])))/9+tr5*(pe[2]/6-pe[3]/9+pe[5]-pe[27]/3)},
{F[1,1,4]*F[2,1,8],(-6*p[2]+4*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+tr5*(-1/6*pe[2]+(pe[3]-9*pe[5]+3*pe[27])/9)},
{F[1,1,6]*F[2,1,8],(-7*p[2])/3+(2*(7*p[3]-93*p[5]+51*p[17]+21*p[28]))/9+(tr5*(-21*pe[2]+14*pe[3]-186*pe[5]+42*pe[27]))/36},
{F[1,1,7]*F[2,1,8],(-15*p[2]+10*p[3]-150*p[5]+78*p[17]+30*p[28])/9-(5*tr5*(3*pe[2]-2*pe[3]+30*pe[5]-6*pe[27]))/36},
{F[1,1,8]*F[2,1,8],(-6*p[2]+4*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+tr5*(-1/6*pe[2]+(pe[3]-9*pe[5]+3*pe[27])/9)},
{F[1,1,1]*F[2,1,9],(4*(p[2]+3*p[5]))/3+tr5*(pe[2]/3+pe[5])},
{F[1,1,8]*F[2,1,9],(4*(p[2]+3*p[5]))/3+tr5*(pe[2]/3+pe[5])},
{F[1,1,7]*F[2,1,10],p[2]-(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(pe[2]-(2*pe[3])/3+10*pe[5]-2*pe[27]))/4},
{F[1,1,8]*F[2,1,10],p[2]-(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(pe[2]-(2*pe[3])/3+10*pe[5]-2*pe[27]))/4},
{F[2,1,11],-p[23]-p[27]+(tr5*(-pe[22]-pe[26]))/4},
{F[1,1,1]*F[2,1,11],(-8*p[3])/9-(2*tr5*pe[3])/9},
{F[1,1,2]*F[2,1,11],-p[2]+(10*p[3])/3+p[4]-6*p[5]+(4*p[17])/3-(2*p[28])/3+(tr5*(-3*pe[2]+10*pe[3]+3*pe[4]-18*pe[5]-2*pe[27]))/12},
{F[1,1,4]*F[2,1,11],(8*p[3])/9+(2*tr5*pe[3])/9},
{F[1,1,8]*F[2,1,11],(8*p[3])/9+(2*tr5*pe[3])/9},
{F[1,1,9]*F[2,1,11],-p[2]+(38*p[3])/9+p[4]-6*p[5]+(4*p[17])/3-(2*p[28])/3+(tr5*(-9*pe[2]+38*pe[3]+9*pe[4]-54*pe[5]-6*pe[27]))/36},
{F[1,1,8]*F[2,1,12],(4*p[3])/3+(tr5*pe[3])/3},
{F[1,1,9]*F[2,1,12],(4*p[3])/3+(tr5*pe[3])/3},
{F[1,1,3]*F[2,1,13],(4*(p[3]+4*p[28]))/3+(tr5*(pe[3]+4*pe[27]))/3},
{F[1,1,10]*F[2,1,13],(4*(p[3]+4*p[28]))/3+(tr5*(pe[3]+4*pe[27]))/3},
{F[2,1,14],p[30]+(tr5*pe[29])/4},
{F[1,1,6]*F[2,1,14],(20*p[3])/9+8*p[28]+tr5*((5*pe[3])/9+2*pe[27])},
{F[1,1,10]*F[2,1,14],(20*p[3])/9+8*p[28]+tr5*((5*pe[3])/9+2*pe[27])},
{F[2,1,15],-p[24]+p[27]+(tr5*(-pe[23]+pe[26]))/4},
{F[1,1,2]*F[2,1,15],(4*(p[3]+3*p[28]))/3+tr5*(pe[3]/3+pe[27])},
{F[1,1,4]*F[2,1,15],(-4*(p[3]+3*p[28]))/3+tr5*(-1/3*pe[3]-pe[27])},
{F[1,1,6]*F[2,1,15],(4*(p[3]+3*p[28]))/3+tr5*(pe[3]/3+pe[27])},
{F[1,1,9]*F[2,1,15],(4*(10*p[3]+39*p[28]))/9+(tr5*(10*pe[3]+39*pe[27]))/9},
{F[1,1,10]*F[2,1,15],(4*(7*p[3]+30*p[28]))/9+(tr5*(7*pe[3]+30*pe[27]))/9},
{tci[1,1]^2,(3*p[11]+12*p[12]-3*p[14]+6*p[16]-5*p[17]+3*p[18]+3*p[20]+3*p[21]-3*p[23]+6*p[24]+3*p[27]+3*p[30])/18+(tr5*(pe[11]+4*pe[12]-pe[14]+2*pe[16]+pe[17]+pe[19]+pe[20]-pe[22]+2*pe[23]+pe[26]+pe[29]))/24},
{F[1,1,1]*tci[1,1]^2,(-11*p[2])/18-(2*p[5])/3+tr5*((-11*pe[2])/72-pe[5]/6)},
{F[1,1,2]*tci[1,1]^2,(9*p[2]-16*p[3]+9*(p[4]+8*p[5]+2*p[17]))/27+(tr5*(9*pe[2]-16*pe[3]+9*(pe[4]+8*pe[5])))/108},
{F[1,1,3]*tci[1,1]^2,(-11*p[2]+2*p[3]-52*p[5]+8*p[28])/6+(tr5*(-11*pe[2]+2*pe[3]-52*pe[5]+8*pe[27]))/24},
{F[1,1,4]*tci[1,1]^2,(7*p[2])/12-(17*p[3])/54+(5*p[4])/8+(17*p[5])/6-(7*p[17])/6-p[28]/2+(tr5*(126*pe[2]-68*pe[3]+9*(15*pe[4]+68*pe[5]-12*pe[27])))/864},
{F[1,1,5]*tci[1,1]^2,(-39*p[2]+32*p[3]+27*p[4]+120*p[5]-48*p[17])/108+(tr5*(-39*pe[2]+32*pe[3]+27*pe[4]+120*pe[5]))/432},
{F[1,1,6]*tci[1,1]^2,(5*p[2])/6-(35*p[3])/27+(65*p[5])/9-3*p[17]-(13*p[28])/3+(tr5*(45*pe[2]-70*pe[3]+78*(5*pe[5]-3*pe[27])))/216},
{F[1,1,7]*tci[1,1]^2,(-3*p[2]+2*p[3]-36*p[5]+21*p[17]+6*p[28])/27+(tr5*(-3*pe[2]+2*pe[3]-36*pe[5]+6*pe[27]))/108},
{F[1,1,8]*tci[1,1]^2,(p[2]+2*(7*p[3]-9*p[5]+7*p[17]+3*p[28]))/36+(tr5*(pe[2]+14*pe[3]-18*pe[5]+6*pe[27]))/144},
{F[1,1,9]*tci[1,1]^2,(-12*p[2]+8*p[3]-15*p[4]-72*p[5]+4*p[17]-192*p[28])/36+(tr5*(-12*pe[2]+8*pe[3]-3*(5*pe[4]+24*pe[5]+64*pe[27])))/144},
{F[1,1,10]*tci[1,1]^2,(2*(2*p[3]+13*p[28]))/9+(tr5*(2*pe[3]+13*pe[27]))/18},
{F[1,2,2]*tci[1,1]^2,(4*(p[3]+4*p[28]))/3+(tr5*(pe[3]+4*pe[27]))/3},
{F[1,2,3]*tci[1,1]^2,p[2]-(2*(p[3]+3*(-3*p[5]+p[17]+p[28])))/3+(tr5*(pe[2]-(2*pe[3])/3+6*pe[5]-2*pe[27]))/4},
{F[1,2,6]*tci[1,1]^2,(2*p[2])/3-(16*p[3])/9-p[4]/2+4*p[5]+tr5*(pe[2]/6-(4*pe[3])/9-pe[4]/8+pe[5])},
{F[1,2,7]*tci[1,1]^2,p[2]+(tr5*pe[2])/4},
{F[1,2,8]*tci[1,1]^2,-p[2]+(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(-3*pe[2]+2*pe[3]-30*pe[5]+6*pe[27]))/12},
{F[1,2,9]*tci[1,1]^2,(4*p[3])/3+(tr5*pe[3])/3},
{eps5*tci[1,1]^3,(2*(p[7]-p[8]))/27+(tr5*(pe[7]-pe[8]))/54},
{tci[1,2],-p[10]-(tr5*pe[10])/4},
{F[1,1,1]^2*tci[1,2],(-13*p[2])/6-6*p[5]+tr5*((-13*pe[2])/24-(3*pe[5])/2)},
{F[1,1,2]*tci[1,2],p[16]+(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],-2*p[2]-(4*p[3])/9-8*p[5]+tr5*(-1/2*pe[2]-pe[3]/9-2*pe[5])},
{F[1,1,2]^2*tci[1,2],-1/6*p[2]-(7*p[3])/9-p[4]/2-p[5]+p[17]+(tr5*(-3*pe[2]-14*pe[3]-9*(pe[4]+2*pe[5])))/72},
{F[1,1,1]*F[1,1,3]*tci[1,2],3*p[2]+8*p[5]+tr5*((3*pe[2])/4+2*pe[5])},
{F[1,1,2]*F[1,1,3]*tci[1,2],p[2]+2*p[5]+(tr5*(pe[2]+2*pe[5]))/4},
{F[1,1,3]^2*tci[1,2],(9*p[2]-4*(p[3]+4*(-3*p[5]+p[28])))/6+tr5*((3*pe[2])/8-pe[3]/6+2*pe[5]-(2*pe[27])/3)},
{F[1,1,1]*F[1,1,4]*tci[1,2],(5*p[2])/3+4*p[5]+tr5*((5*pe[2])/12+pe[5])},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-2*p[2])/3+(8*p[3])/9-p[4]/2-4*p[5]+tr5*(-1/6*pe[2]+(2*pe[3])/9-pe[4]/8-pe[5])},
{F[1,1,3]*F[1,1,4]*tci[1,2],-p[2]-2*p[5]+(tr5*(-pe[2]-2*pe[5]))/4},
{F[1,1,4]^2*tci[1,2],-1/2*p[2]+p[3]/3-p[4]-3*p[5]+p[17]+p[28]+(tr5*(-3*pe[2]+2*(pe[3]-3*pe[4]-9*pe[5]+3*pe[27])))/24},
{F[1,1,5]*tci[1,2],p[14]+(tr5*pe[14])/4},
{F[1,1,2]*F[1,1,5]*tci[1,2],(12*p[2]-20*p[3]-3*(3*p[4]-24*p[5]+4*p[17]+4*p[28]))/18+tr5*(pe[2]/6-(5*pe[3])/18-pe[4]/8+pe[5]-pe[27]/6)},
{F[1,1,3]*F[1,1,5]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,4]*F[1,1,5]*tci[1,2],(5*p[2])/6-(5*p[3])/9-(7*p[4])/4+5*p[5]-p[17]/3-p[28]/3+(tr5*(30*pe[2]-20*pe[3]-63*pe[4]+180*pe[5]-12*pe[27]))/144},
{F[1,1,5]^2*tci[1,2],p[2]/3-(2*p[3])/9-(7*p[4])/8-(7*p[5])/3+p[17]/3+(tr5*(24*pe[2]-16*pe[3]-21*(3*pe[4]+8*pe[5])))/288},
{F[1,1,6]*tci[1,2],p[16]+(tr5*pe[16])/4},
{F[1,1,1]*F[1,1,6]*tci[1,2],(-2*(3*p[2]+p[3]+9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]-pe[3]-3*(3*pe[5]+pe[27])))/18},
{F[1,1,2]*F[1,1,6]*tci[1,2],2*p[17]},
{F[1,1,3]*F[1,1,6]*tci[1,2],(10*p[3])/9+4*p[28]+tr5*((5*pe[3])/18+pe[27])},
{F[1,1,4]*F[1,1,6]*tci[1,2],(5*p[2])/3-(4*(p[3]+3*(-6*p[5]+2*p[17]+p[28])))/9+tr5*((5*pe[2])/12-pe[3]/9+2*pe[5]-pe[27]/3)},
{F[1,1,5]*F[1,1,6]*tci[1,2],p[2]/2-p[3]/3+11*p[5]-3*p[17]-p[28]+(tr5*(3*pe[2]-2*pe[3]+66*pe[5]-6*pe[27]))/24},
{F[1,1,6]^2*tci[1,2],(-9*p[2]+26*p[3]-114*p[5]+90*p[17]+90*p[28])/36+(tr5*(-9*pe[2]+26*pe[3]-114*pe[5]+90*pe[27]))/144},
{F[1,1,7]*tci[1,2],-p[21]-(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,7]*tci[1,2],(-3*p[2]+2*(p[3]-9*p[5]+6*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-9*pe[5]+3*pe[27])))/36},
{F[1,1,3]*F[1,1,7]*tci[1,2],-2*p[5]-(tr5*pe[5])/2},
{F[1,1,4]*F[1,1,7]*tci[1,2],(3*p[2]-2*(p[3]+3*(-6*p[5]+2*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*pe[3]+36*pe[5]-6*pe[27]))/36},
{F[1,1,5]*F[1,1,7]*tci[1,2],(-3*p[2]+2*(p[3]-6*p[5]+9*p[17]+3*p[28]))/9+(tr5*(-3*pe[2]+2*(pe[3]-6*pe[5]+3*pe[27])))/36},
{F[1,1,6]*F[1,1,7]*tci[1,2],(-14*p[5])/3-(7*tr5*pe[5])/6},
{F[1,1,7]^2*tci[1,2],(-3*p[2]+2*p[3]+6*(-6*p[5]+p[17]+p[28]))/9+(tr5*(-3*pe[2]+2*pe[3]-36*pe[5]+6*pe[27]))/36},
{F[1,1,1]*F[1,1,8]*tci[1,2],(8*(p[2]+3*p[5]))/3+(2*tr5*(pe[2]+3*pe[5]))/3},
{F[1,1,2]*F[1,1,8]*tci[1,2],(10*p[3])/9+(5*tr5*pe[3])/18},
{F[1,1,3]*F[1,1,8]*tci[1,2],-2*(p[2]+3*p[5])+(tr5*(-pe[2]-3*pe[5]))/2},
{F[1,1,4]*F[1,1,8]*tci[1,2],(-2*(p[2]+3*p[5]))/3+(tr5*(-pe[2]-3*pe[5]))/6},
{F[1,1,5]*F[1,1,8]*tci[1,2],-1/6*p[2]+(p[3]-51*p[5]+9*p[17]+3*p[28])/9+(tr5*(-3*pe[2]+2*(pe[3]-51*pe[5]+3*pe[27])))/72},
{F[1,1,6]*F[1,1,8]*tci[1,2],(-7*p[2])/6+(7*p[3]-93*p[5]+51*p[17]+21*p[28])/9+(tr5*(-21*pe[2]+14*pe[3]-186*pe[5]+42*pe[27]))/72},
{F[1,1,7]*F[1,1,8]*tci[1,2],(3*p[2]-2*(p[3]+3*(-9*p[5]+3*p[17]+p[28])))/9+(tr5*(3*pe[2]-2*pe[3]+54*pe[5]-6*pe[27]))/36},
{F[1,1,8]^2*tci[1,2],(-2*p[3])/3-(tr5*pe[3])/6},
{F[1,1,9]*tci[1,2],p[23]+(tr5*pe[22])/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],(4*p[3])/9+(tr5*pe[3])/9},
{F[1,1,2]*F[1,1,9]*tci[1,2],p[2]+(4*p[3])/9-p[4]+6*p[5]-(4*p[17])/3-(4*p[28])/3+(tr5*(pe[2]+(4*pe[3])/9-pe[4]+6*pe[5]-(4*pe[27])/3))/4},
{F[1,1,3]*F[1,1,9]*tci[1,2],(2*(7*p[3]+30*p[28]))/9+tr5*((7*pe[3])/18+(5*pe[27])/3)},
{F[1,1,4]*F[1,1,9]*tci[1,2],p[2]/2-(19*p[3])/9+(7*p[4])/4+3*p[5]+p[17]/3+p[28]/3+(tr5*(18*pe[2]-76*pe[3]+63*pe[4]+108*pe[5]+12*pe[27]))/144},
{F[1,1,5]*F[1,1,9]*tci[1,2],(-3*p[2])/2+(5*p[3])/3-(3*p[4])/4-9*p[5]+p[17]+p[28]+(tr5*((-3*pe[2])/2+(5*pe[3])/3-(3*pe[4])/4-9*pe[5]+pe[27]))/4},
{F[1,1,6]*F[1,1,9]*tci[1,2],(-8*p[3])/3-10*p[28]+tr5*((-2*pe[3])/3-(5*pe[27])/2)},
{F[1,1,8]*F[1,1,9]*tci[1,2],(8*p[3])/9+(2*tr5*pe[3])/9},
{F[1,1,9]^2*tci[1,2],(18*p[2]+28*p[3]-99*p[4]+108*p[5]-60*p[17]+396*p[28])/72+(tr5*(18*pe[2]+28*pe[3]-99*pe[4]+108*pe[5]+396*pe[27]))/288},
{F[1,1,10]*tci[1,2],-p[24]-p[30]+(tr5*(-pe[23]-pe[29]))/4},
{F[1,1,2]*F[1,1,10]*tci[1,2],2*p[28]+(tr5*pe[27])/2},
{F[1,1,4]*F[1,1,10]*tci[1,2],(-2*(p[3]+3*p[28]))/3+(tr5*(-pe[3]-3*pe[27]))/6},
{F[1,1,6]*F[1,1,10]*tci[1,2],(14*p[3])/9+6*p[28]+tr5*((7*pe[3])/18+(3*pe[27])/2)},
{F[1,1,8]*F[1,1,10]*tci[1,2],(2*p[3])/3+(tr5*pe[3])/6},
{F[1,1,9]*F[1,1,10]*tci[1,2],(-2*(p[3]+3*p[28]))/9+(tr5*(-pe[3]-3*pe[27]))/18},
{F[1,1,10]^2*tci[1,2],-p[28]-(tr5*pe[27])/4},
{F[1,1,3]*F[1,2,2]*tci[1,2],(-4*(p[3]+4*p[28]))/3+(tr5*(-pe[3]-4*pe[27]))/3},
{F[1,1,10]*F[1,2,2]*tci[1,2],(-4*(p[3]+4*p[28]))/3+(tr5*(-pe[3]-4*pe[27]))/3},
{F[1,2,3]*tci[1,2],-2*p[12]-(tr5*pe[12])/2},
{F[1,1,4]*F[1,2,3]*tci[1,2],-p[2]+(2*p[3])/3+2*(-3*p[5]+p[17]+p[28])+tr5*(-1/4*pe[2]+(pe[3]-9*pe[5]+3*pe[27])/6)},
{F[1,1,6]*F[1,2,3]*tci[1,2],-p[2]+(2*p[3])/3+2*(-3*p[5]+p[17]+p[28])+tr5*(-1/4*pe[2]+(pe[3]-9*pe[5]+3*pe[27])/6)},
{F[1,2,6]*tci[1,2],-p[11]-p[16]+(tr5*(-pe[11]-pe[16]))/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],(-2*p[2])/3+(16*p[3])/9+2*p[4]-4*p[5]+(tr5*(-3*pe[2]+8*pe[3]+9*(pe[4]-2*pe[5])))/18},
{F[1,1,4]*F[1,2,6]*tci[1,2],(-2*p[2])/3+(16*p[3])/9+p[4]/2-4*p[5]+tr5*(-1/6*pe[2]+(4*pe[3])/9+pe[4]/8-pe[5])},
{F[1,1,5]*F[1,2,6]*tci[1,2],3*p[4]+(3*tr5*pe[4])/4},
{F[1,1,3]*F[1,2,7]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,5]*F[1,2,7]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,2,8]*tci[1,2],p[2]-(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(pe[2]-(2*pe[3])/3+10*pe[5]-2*pe[27]))/4},
{F[1,1,8]*F[1,2,8]*tci[1,2],p[2]-(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(pe[2]-(2*pe[3])/3+10*pe[5]-2*pe[27]))/4},
{F[1,1,8]*F[1,2,9]*tci[1,2],(-4*p[3])/3-(tr5*pe[3])/3},
{F[1,1,9]*F[1,2,9]*tci[1,2],(-4*p[3])/3-(tr5*pe[3])/3},
{F[2,1,1]*tci[1,2],-4*(p[2]+2*p[5])+tr5*(-pe[2]-2*pe[5])},
{F[2,1,2]*tci[1,2],(4*(p[2]+6*p[5]))/3+(tr5*(pe[2]+6*pe[5]))/3},
{F[2,1,3]*tci[1,2],(2*p[2])/3-(16*p[3])/9-p[4]/2+4*p[5]+tr5*(pe[2]/6-(4*pe[3])/9-pe[4]/8+pe[5])},
{F[2,1,5]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,6]*tci[1,2],-p[2]+(2*p[3])/3+2*(-3*p[5]+p[17]+p[28])+tr5*(-1/4*pe[2]+(pe[3]-9*pe[5]+3*pe[27])/6)},
{F[2,1,7]*tci[1,2],-4*p[5]-tr5*pe[5]},
{F[2,1,8]*tci[1,2],(2*(3*p[2]-2*(p[3]-9*p[5]+6*p[17]+3*p[28])))/9+tr5*(pe[2]/6-pe[3]/9+pe[5]-pe[27]/3)},
{F[2,1,9]*tci[1,2],(-8*(p[2]+3*p[5]))/3-(2*tr5*(pe[2]+3*pe[5]))/3},
{F[2,1,10]*tci[1,2],-p[2]+(2*(p[3]-15*p[5]+7*p[17]+3*p[28]))/3+(tr5*(-3*pe[2]+2*pe[3]-30*pe[5]+6*pe[27]))/12},
{F[2,1,11]*tci[1,2],(-8*p[3])/9-(2*tr5*pe[3])/9},
{F[2,1,12]*tci[1,2],(-4*p[3])/3-(tr5*pe[3])/3},
{F[2,1,13]*tci[1,2],(-4*(p[3]+4*p[28]))/3+(tr5*(-pe[3]-4*pe[27]))/3},
{F[2,1,15]*tci[1,2],(4*(p[3]+3*p[28]))/3+tr5*(pe[3]/3+pe[27])},
{tci[1,1]^2*tci[1,2],(-150*p[2]-56*p[3]-3*(3*p[4]+216*p[5]-88*p[17]+8*p[28]))/216+(tr5*(-150*pe[2]-56*pe[3]-3*(3*pe[4]+216*pe[5]+8*pe[27])))/864},
{eps5*tci[1,2]*tci[2,1],-2*p[7]+2*p[8]+(tr5*(-pe[7]+pe[8]))/2},
{tci[1,1]^2*tcr[1,1],-1/18*p[2]-2*p[5]+tr5*(-1/72*pe[2]-pe[5]/2)},
{tci[1,2]*tcr[1,1]^2,(7*p[2])/6+2*p[5]+tr5*((7*pe[2])/24+pe[5]/2)},
{tcr[1,1]^3,(-9*p[2]-28*p[5])/6+tr5*((-3*pe[2])/8-(7*pe[5])/6)},
{tci[1,1]^2*tcr[1,2],(-5*p[2])/3-(8*p[3])/9-(5*p[4])/8-(8*p[17])/3-(16*p[28])/3+tr5*((-5*pe[2])/12-(2*pe[3])/9-(5*pe[4])/32-(4*pe[27])/3)},
{tci[1,2]*tcr[1,1]*tcr[1,2],2*(p[2]+4*p[5])+(tr5*(pe[2]+4*pe[5]))/2},
{tci[1,2]*tcr[1,2]^2,(9*p[4])/4+(9*tr5*pe[4])/16},
{tci[1,2]*tcr[2,1],(10*p[2])/3+(5*tr5*pe[2])/6},
{tcr[1,1]*tcr[2,1],(-8*p[2])/3-4*p[5]+tr5*((-2*pe[2])/3-pe[5])},
{tcr[3,3],(-11*p[2])/6-p[3]/3-(9*p[4])/16+(5*p[5])/3-2*p[6]+(13*p[17])/3+p[28]+(tr5*(-88*pe[2]-16*pe[3]-27*pe[4]+80*pe[5]-96*pe[6]+48*pe[27]))/192}
},{
p[1]->(3319+(666*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(666*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(666*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(666*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))-(342*s51^2)/((s45-s51)*(s23+s45-s51))+(342*s51^3)/(s12*(s12-s34-s45)*(s45-s51))+(666*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))+(342*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(666*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(1008*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)+(666*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(342*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(18*(57*s12-76*s34-38*s45-77*s51))/(-s23+s34+s51)-(1350*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(666*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(684*s51^3)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(18*(19*s34+19*s45-18*s51)*(s34+s51))/(s12*(-s23+s34+s51))+(684*(s12-s51)*s51^2)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(342*s12*(s12-s51)*s51^2)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(666*(s23-s34+s45+s51))/(-s12+s23+s34+s45)+(18*s51*(-19*s12+56*s51))/((s23-s34-s51)*(s23+s45-s51))+(-324*s34+666*s45+342*s51)/s12+(342*s51^2)/(s12*s45-s12*s51)+(18*s51*(-19*s12^2+37*s12*s45-37*s45^2+19*s12*s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(342*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+3*s51^2))/((s23-s34-s51)*(-s45+s51))+(18*(37*s45^2+19*s45*s51+19*s51^2))/(s12*(s12-s34-s45))+(666*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))+(666*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(18*(38*s34^2+s51*(-18*s45+s51)+19*s34*(s45+4*s51)+s12*(-38*s34+18*s51)))/(-s23+s34+s51)^2+(342*(s34^3+s12^2*(s34-s51)+4*s34^2*s51+5*s34*s51^2+s51^3+s12*(-2*s34^2-3*s34*s51+s51^2)))/((-s23+s34+s51)^2*(-s45+s51)))/648,
p[2]->(2*s34^2*s45^2*(6*s23^2-9*s23*s34+3*s34^2+6*s23*s45-3*s34*s45+2*s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-3*s12^7*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)+s12^6*(15*s23^4-3*s23^3*(9*s34-4*s45+10*s51)+s34^2*(4*s34^2+3*s34*s45+8*s34*s51+15*s45*s51+7*s51^2)+s23^2*(13*s34^2-3*s34*(7*s45-8*s51)+15*s51*(-2*s45+s51))+s23*(-5*s34^3+18*s45*s51^2+3*s34*s51*(11*s45+s51)+2*s34^2*(3*s45+8*s51)))-s12^5*(12*s23^5+3*s23^4*(5*s34+15*s45-8*s51)-3*s23^3*(21*s34^2+20*s34*s45-6*s45^2+18*s34*s51+40*s45*s51-4*s51^2)+s34^2*(12*s34^3+s34^2*(20*s45+27*s51)+s34*(12*s45^2+46*s45*s51+3*s51^2)+s51*(30*s45^2+35*s45*s51+4*s51^2))+s23*(-21*s34^4-2*s34^3*(5*s45-6*s51)+45*s45^2*s51^2+15*s34*s45*s51*(5*s45+s51)+s34^2*(-6*s45^2+53*s45*s51+25*s51^2))+s23^2*(45*s34^3+15*s45*s51*(-4*s45+5*s51)+s34^2*(5*s45+91*s51)+s34*(-24*s45^2+111*s45*s51+39*s51^2)))+s12^4*(12*s23^5*(3*s34+2*s45)+s23^4*(-39*s34^2+9*s45*(5*s45-8*s51)+12*s34*(7*s45-6*s51))-3*s23^3*(3*s34^3+s34^2*(72*s45-2*s51)+6*s34*(s45^2+9*s45*s51-2*s51^2)-4*s45*(s45^2-15*s45*s51+4*s51^2))+s23^2*(3*s34^4+30*s45^2*s51*(-2*s45+5*s51)+s34^3*(135*s45+74*s51)-6*s34*s45*(s45^2-34*s45*s51-26*s51^2)+s34^2*(-56*s45^2+266*s45*s51+60*s51^2))+s34^2*(12*s34^4+s34^3*(51*s45+42*s51)+10*s45*s51*(3*s45^2+7*s45*s51+2*s51^2)+s34^2*(43*s45^2+87*s45*s51+18*s51^2)+2*s34*(9*s45^3+52*s45^2*s51+12*s45*s51^2-3*s51^3))+s23*(-3*s34^5+60*s45^3*s51^2+30*s34*s45^2*s51*(3*s45+s51)+s34^4*(-78*s45+36*s51)+s34^3*(-14*s45^2+89*s45*s51+19*s51^2)+s34^2*(-24*s45^3+52*s45^2*s51+92*s45*s51^2+12*s51^3)))-s12*(12*s23^5*s34^2*s45*(2*s34+3*s45)+3*s23^4*s34*(2*s34^4-22*s34^3*s45+s34*s45^2*(21*s45-16*s51)-4*s45^3*s51-s34^2*s45*(17*s45+16*s51))+s34^2*s45^2*(s34+s51)^2*(22*s34^3+s34*s45*(11*s45-24*s51)+6*s34^2*(2*s45+3*s51)+s45^2*(7*s45+20*s51))-2*s23^3*(6*s34^6+3*s34^4*s45*(3*s45-14*s51)-18*s34*s45^3*s51^2-6*s45^4*s51^2+6*s34^5*(-7*s45+s51)+s34^3*s45*(59*s45^2+27*s45*s51-12*s51^2)+s34^2*s45^2*(-17*s45^2+18*s45*s51+6*s51^2))+s23*s45*(24*s34^7+3*s45^5*s51^2+3*s34*s45^4*s51*(s45+s51)+s34^6*(-56*s45+54*s51)+3*s34^4*s45*(4*s45^2+37*s45*s51-42*s51^2)-2*s34^5*(8*s45^2+64*s45*s51-15*s51^2)+s34^2*s45^2*s51*(-11*s45^2-7*s45*s51+48*s51^2)+s34^3*s45*(-14*s45^3+5*s45^2*s51+175*s45*s51^2-54*s51^3))+s23^2*(6*s34^7+15*s45^5*s51^2+3*s34*s45^4*s51*(5*s45+13*s51)+s34^6*(-66*s45+18*s51)+s34^5*(67*s45^2-54*s45*s51+12*s51^2)+s34^4*s45*(59*s45^2+247*s45*s51+12*s51^2)+s34^3*s45^2*(-57*s45^2+23*s45*s51+222*s51^2)+s34^2*s45^2*(7*s45^3+5*s45^2*s51-12*s45*s51^2+36*s51^3)))-s12^3*(12*s23^5*(3*s34^2+6*s34*s45+s45^2)-3*s23^4*(19*s34^3+s45^2*(-5*s45+24*s51)+s34^2*(11*s45+24*s51)+s34*s45*(-41*s45+52*s51))+s23^3*(36*s34^4-6*s34^3*(20*s45-7*s51)+18*s34*s45*(2*s45^2-9*s45*s51+6*s51^2)+3*s45^2*(s45^2-40*s45*s51+24*s51^2)+s34^2*(-209*s45^2-48*s45*s51+36*s51^2))+s23^2*(-41*s34^5-30*s45^3*(s45-5*s51)*s51+s34^4*(105*s45+19*s51)+6*s34*s45^2*(s45^2+31*s45*s51+39*s51^2)+s34^3*(70*s45^2+295*s45*s51+54*s51^2)+4*s34^2*(-17*s45^3+64*s45^2*s51+39*s45*s51^2+3*s51^3))+s34^2*(4*s34^5+s34^4*(54*s45+20*s51)+5*s45^2*s51*(3*s45^2+14*s45*s51+8*s51^2)+s34^3*(69*s45^2+120*s45*s51+22*s51^2)+2*s34*s45*(6*s45^3+58*s45^2*s51+33*s45*s51^2-12*s51^3)+s34^2*(49*s45^3+111*s45^2*s51+36*s45*s51^2+6*s51^3))+s23*(22*s34^6+45*s45^4*s51^2+30*s34*s45^3*s51*(2*s45+s51)+s34^5*(-78*s45+70*s51)+s34^4*(-65*s45^2+47*s45*s51+18*s51^2)+s34^3*(-32*s45^3+179*s45^2*s51+109*s45*s51^2-18*s51^3)+s34^2*s45*(-21*s45^3-2*s45^2*s51+118*s45*s51^2+48*s51^3)))+s12^2*(12*s23^5*s34*(s34^2+6*s34*s45+3*s45^2)-3*s23^4*(4*s34^4+8*s45^3*s51+s34^3*(46*s45+8*s51)+2*s34*s45^2*(-9*s45+16*s51)+s34^2*s45*(-23*s45+44*s51))+s23^3*(108*s34^4*s45+6*s45^3*s51*(-5*s45+8*s51)-2*s34^2*s45*(11*s45^2+51*s45*s51-24*s51^2)+s34^3*(-245*s45^2+78*s45*s51+12*s51^2)+3*s34*s45^2*(7*s45^2-18*s45*s51+36*s51^2))+s34^2*s45*(20*s34^5+s34^4*(60*s45+64*s51)+s45^2*s51*(3*s45^2+35*s45*s51+40*s51^2)+s34^3*(37*s45^2+96*s45*s51+62*s51^2)+s34*s45*(3*s45^3+64*s45^2*s51+84*s45*s51^2-36*s51^3)+s34^2*(29*s45^3+81*s45^2*s51+18*s51^3))+s23^2*(-12*s34^6+s34^5*(-70*s45+24*s51)+3*s45^4*s51*(-2*s45+25*s51)+s34^4*(199*s45^2+116*s45*s51+30*s51^2)+3*s34*s45^3*(s45^2+28*s45*s51+52*s51^2)+3*s34^3*s45*(-27*s45^2+102*s45*s51+64*s51^2)+s34^2*s45*(-13*s45^3+82*s45^2*s51+108*s45*s51^2+36*s51^3))+s23*(12*s34^7+18*s45^5*s51^2+3*s34*s45^4*s51*(7*s45+5*s51)+4*s34^6*(2*s45+9*s51)+6*s34^4*s45*(2*s45^2+9*s45*s51-6*s51^2)+s34^5*(-119*s45^2+32*s45*s51+24*s51^2)+s34^3*s45*(-37*s45^3+123*s45^2*s51+213*s45*s51^2-54*s51^3)+s34^2*(-6*s45^5-28*s45^4*s51+52*s45^3*s51^2+72*s45^2*s51^3))))/(12*s12*s34^2*(s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[3]->(2*s34^2*(3*s23^2+3*s23*s45-s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-3*s12^5*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)+3*s12^4*(3*s23^4+s23^3*(-3*s34+2*s45-6*s51)-3*s23^2*(s34^2+s34*s45+(2*s45-s51)*s51)+s34^2*(s51*(3*s45+s51)+s34*(s45+2*s51))+s23*(3*s34^3+10*s34^2*s51+4*s45*s51^2+s34*s51*(7*s45+3*s51)))-s12^3*(6*s23^5+3*s23^4*(5*s34+3*s45-4*s51)+3*s23^3*(-13*s34^2+s45^2+2*s34*(s45-7*s51)-12*s45*s51+2*s51^2)+s23^2*(9*s34^3+9*s45*s51*(-2*s45+3*s51)+9*s34*s51*(s45+3*s51)+s34^2*(-33*s45+43*s51))+s34^2*(3*s34^2*(2*s45+s51)+s51*(9*s45^2+9*s45*s51-2*s51^2)+3*s34*(2*s45^2+6*s45*s51+s51^2))+s23*(9*s34^4+18*s45^2*s51^2+27*s34*s45*s51*(s45+s51)+6*s34^3*(2*s45+7*s51)+s34^2*(-9*s45^2+63*s45*s51+31*s51^2)))+s12^2*(18*s23^5*s34-3*s23^4*(3*s34^2-10*s34*s45+12*s34*s51+4*s45*s51)+3*s34^2*s45*(s34+s51)*(s34^2+3*s34*s45+s45^2+2*s34*s51+3*s45*s51-2*s51^2)-3*s23^3*(11*s34^3+2*s45*(3*s45-2*s51)*s51+2*s34^2*(5*s45+3*s51)+s34*(-5*s45^2+14*s45*s51-6*s51^2))+s23^2*(21*s34^4+3*s45^2*s51*(-2*s45+9*s51)+s34^3*(-27*s45+62*s51)+3*s34*s45*(s45^2+6*s45*s51+18*s51^2)+s34^2*(-21*s45^2+30*s45*s51+42*s51^2))+s23*(3*s34^5+12*s45^3*s51^2+6*s34^4*(4*s45+3*s51)+3*s34*s45^2*s51*(5*s45+9*s51)+s34^3*(-3*s45^2+83*s45*s51+25*s51^2)+6*s34^2*(-s45^3+6*s45^2*s51+11*s45*s51^2+s51^3)))-s12*(18*s23^5*s34^2+3*s34^2*s45^2*(s34+s45-2*s51)*(s34+s51)^2-3*s23^4*s34*(9*s34^2-11*s34*s45+12*s34*s51+2*s45*s51)+2*s23^3*(9*s34*s45*s51^2+3*s45^2*s51^2+9*s34^3*(-3*s45+s51)+s34^2*(8*s45^2-21*s45*s51+9*s51^2))+s23*s45*(s34+s51)*(12*s34^4+9*s34*s45^2*s51+3*s45^3*s51+s34^3*(10*s45+29*s51)+s34^2*(-6*s45^2+39*s45*s51+12*s51^2))+s23^2*(9*s34^5+9*s45^3*s51^2+9*s34*s45^2*s51*(s45+3*s51)+s34^4*(9*s45+25*s51)+s34^3*(-29*s45^2+33*s45*s51+24*s51^2)+3*s34^2*(s45^3-5*s45^2*s51+10*s45*s51^2+2*s51^3))))/(8*s12*s34^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[4]->(-2*(s12^2*(s23-s51)^2-2*s12*s23*s34*(s23+s45-s51)+s23^2*(s34^2-2*s51^2)+(s34+s51)^2*(s45^2-2*s51^2)+2*s23*(s34+s51)*(s34*s45+2*s51^2)))/(27*s51^2*(-s23+s34+s51)^2),
p[5]->-1/12*(s34^2*(3*s23^2-3*s23*s34+s34^2+3*s23*s45-s34*s45+s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^4*(3*s23^4-3*s23^3*(3*s34+2*s51)+s34^2*(2*s34^2+s34*s51+2*s51^2)-s23*s34*(7*s34^2+7*s34*s51+3*s51^2)+s23^2*(11*s34^2+12*s34*s51+3*s51^2))-s12^3*(3*s23^5+3*s23^4*(s45-2*s51)-s23^3*(17*s34^2+3*(4*s45-s51)*s51+6*s34*(s45+s51))+s34^2*(6*s34^3+2*s34*s51*(3*s45+s51)+s51^2*(6*s45+s51)+s34^2*(3*s45+7*s51))-s23*s34*(20*s34^3+9*s45*s51^2+s34*s51*(21*s45+4*s51)+3*s34^2*(2*s45+9*s51))+s23^2*(28*s34^3+9*s45*s51^2+3*s34*s51*(9*s45+2*s51)+s34^2*(6*s45+32*s51)))+s12^2*(9*s23^5*s34-6*s23^4*(3*s34^2-2*s34*s45+3*s34*s51+s45*s51)+s34^2*(s34+s51)*(6*s34^3+3*s45*s51*(2*s45+s51)+s34^2*(7*s45+5*s51)+s34*(3*s45^2+4*s45*s51-s51^2))+s23^3*(3*s34^3+6*s45*s51*(-s45+s51)+s34^2*(-28*s45+18*s51)+3*s34*(s45^2-2*s45*s51+3*s51^2))+s23^2*(18*s34^4+9*s45^2*s51^2+6*s34*s45*s51*(3*s45+2*s51)+s34^3*(27*s45+20*s51)+s34^2*(-3*s45^2+29*s45*s51+6*s51^2))-s23*s34*(18*s34^4+9*s45^2*s51^2+s34^3*(18*s45+31*s51)+s34*s51*(21*s45^2+10*s45*s51-3*s51^2)+s34^2*(3*s45^2+28*s45*s51+10*s51^2)))-s12*(9*s23^5*s34^2-3*s23^4*s34*(8*s34^2-5*s34*s45+6*s34*s51+s45*s51)+s34^2*(s34+s51)^2*(2*s34^3+2*s34*s45*(s45-s51)+s34^2*(5*s45+s51)+s45^2*(2*s45+3*s51))-s23*s34*(s34+s51)*(4*s34^4+3*s45^3*s51+s34^3*(18*s45+5*s51)+2*s34*s45*(2*s45^2+4*s45*s51-3*s51^2)+s34^2*(-3*s45^2+4*s45*s51+3*s51^2))+s23^3*(21*s34^4+9*s34*s45*s51^2+3*s45^2*s51^2+s34^3*(-38*s45+30*s51)+s34^2*(7*s45^2-15*s45*s51+9*s51^2))+s23^2*(-4*s34^5-4*s34^3*s45*(3*s45-8*s51)+4*s34^4*(9*s45-2*s51)+3*s45^3*s51^2+3*s34*s45^2*s51*(s45+2*s51)+s34^2*(2*s45^3-2*s45^2*s51+3*s51^3))))/(s12*s34^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[6]->(-2*s34^2*s45^2*(15*s23^2-12*s23*s34+2*s34^2+15*s23*s45-8*s34*s45+3*s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-30*s12^6*(s23-s34)*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)+s12^5*(30*s23^5+30*s23^4*(3*s45-2*s51)-s23^3*(179*s34^2+30*(8*s45-s51)*s51+60*s34*(4*s45+s51))-s23*s34*(89*s34^3+162*s34^2*s51+150*s45*s51^2+s34*s51*(150*s45+41*s51))-s34^2*(-6*s51^3+2*s34*s51*(60*s45+23*s51)+s34^2*(30*s45+59*s51))+2*s23^2*(119*s34^3+75*s45*s51^2+15*s34*s51*(17*s45+2*s51)+s34^2*(90*s45+167*s51)))+s12^4*(-30*s23^5*(3*s34+2*s45)+3*s23^4*(61*s34^2-30*s45*(s45-2*s51)+s34*(-40*s45+60*s51))-s23^2*(171*s34^4+300*s45^2*s51^2+120*s34*s45*s51*(7*s45+2*s51)+s34^2*s51*(970*s45+57*s51)+s34^3*(629*s45+234*s51))+s23^3*(-9*s34^3+2*s34^2*(322*s45-93*s51)+120*s45*(3*s45-s51)*s51+90*s34*(2*s45^2+2*s45*s51-s51^2))+s34^2*(-30*s45*s51^3+s34^3*(59*s45+28*s51)+2*s34*s51*(90*s45^2+83*s45*s51+8*s51^2)+s34^2*(90*s45^2+269*s45*s51+41*s51^2))+s23*s34*(87*s34^4+300*s45^2*s51^2+2*s34^3*(53*s45+119*s51)+2*s34*s51*(150*s45^2+88*s45*s51-15*s51^2)+s34^2*(-180*s45^2+369*s45*s51+107*s51^2)))+s12*(30*s23^5*s34^2*s45*(2*s34+3*s45)-3*s23^4*s34*(s34^4+59*s34^3*s45+10*s45^3*s51+10*s34*s45^2*(-5*s45+4*s51)+4*s34^2*s45*(9*s45+10*s51))+s34^2*s45^2*(s34+s51)^2*(5*s34^3+30*s45^2*s51+s34^2*(-57*s45+12*s51)-2*s34*s45*(17*s45+32*s51))+2*s23^3*(3*s34^6+45*s34*s45^3*s51^2+15*s45^4*s51^2+s34^5*(88*s45+3*s51)+s34^4*s45*(-82*s45+117*s51)+3*s34^2*s45^2*(11*s45^2-16*s45*s51-5*s51^2)+s34^3*s45*(-157*s45^2-66*s45*s51+30*s51^2))+s23*s34*s45*(2*s34^6-30*s45^4*s51^2+s34^5*(-120*s45+s51)+s34^3*s45*(134*s45^2+257*s45*s51-293*s51^2)+s34^2*s45*s51*(45*s45^2+277*s45*s51-72*s51^2)+s34^4*(100*s45^2-341*s45*s51-s51^2)+s34*s45^2*s51*(-30*s45^2-89*s45*s51+120*s51^2))+s23^2*(-3*s34^7+30*s45^5*s51^2+30*s34*s45^4*s51*(s45+2*s51)-s34^6*(61*s45+9*s51)+s34^4*s45*(121*s45^2+537*s45*s51-72*s51^2)+s34^5*(297*s45^2-133*s45*s51-6*s51^2)+s34^2*s45^2*s51*(-14*s45^2-123*s45*s51+90*s51^2)+s34^3*s45^2*(-166*s45^2+21*s45*s51+321*s51^2)))+s12^2*(-30*s23^5*s34*(s34^2+6*s34*s45+3*s45^2)+3*s23^4*(33*s34^4-40*s34*s45^2*(s45-2*s51)+20*s45^3*s51+2*s34^3*(69*s45+10*s51)+2*s34^2*s45*(-21*s45+55*s51))-s23^3*(109*s34^5-60*s45^3*(s45-2*s51)*s51+2*s34^4*(94*s45+69*s51)-2*s34^2*s45*(77*s45^2+48*s45*s51-60*s51^2)+30*s34*s45^2*(s45^2-2*s45*s51+9*s51^2)+s34^3*(-751*s45^2+390*s45*s51+30*s51^2))-s34^2*s45*(s34+s51)*(s34^4+60*s45^2*s51^2+s34^3*(-69*s45+10*s51)+s34^2*(-145*s45^2-171*s45*s51+12*s51^2)-2*s34*s45*(15*s45^2+68*s45*s51+48*s51^2))+s23^2*(41*s34^6-150*s45^4*s51^2-240*s34*s45^3*s51*(s45+s51)+s34^5*(-147*s45+92*s51)+s34^3*s45*(197*s45^2-720*s45*s51-138*s51^2)+s34^4*(-695*s45^2-192*s45*s51+48*s51^2)+s34^2*s45*(90*s45^3-256*s45^2*s51+9*s45*s51^2-90*s51^3))+s23*s34*(-s34^6+150*s45^4*s51^2+2*s34^5*(51*s45+2*s51)+2*s34*s45^2*s51*(75*s45^2+118*s45*s51-90*s51^2)+s34^4*(91*s45^2+331*s45*s51+5*s51^2)+s34^3*(-376*s45^3+222*s45^2*s51+298*s45*s51^2)-9*s34^2*s45*(10*s45^3+13*s45^2*s51+7*s45*s51^2-8*s51^3)))+s12^3*(30*s23^5*(3*s34^2+6*s34*s45+s45^2)-3*s23^4*(83*s34^3-10*s45^2*(s45-6*s51)+10*s34*s45*(-8*s45+13*s51)+s34^2*(69*s45+60*s51))+s23^3*(201*s34^4-90*s34*s45*(2*s45-3*s51)*s51+60*s45^2*s51*(-4*s45+3*s51)+s34^3*(-392*s45+318*s51)+s34^2*(-685*s45^2+216*s45*s51+90*s51^2))-s34^2*(s34^4*(28*s45-s51)-60*s45^2*s51^3+s34^3*(164*s45^2+138*s45*s51-5*s51^2)+4*s34*s45*s51*(30*s45^2+51*s45*s51+16*s51^2)+s34^2*(90*s45^3+435*s45^2*s51+171*s45*s51^2-4*s51^3))-s23*s34*(27*s34^5+300*s45^3*s51^2+10*s34^4*(21*s45+11*s51)+6*s34*s45*s51*(50*s45^2+49*s45*s51-20*s51^2)+s34^3*(-213*s45^2+551*s45*s51+101*s51^2)+s34^2*(-240*s45^3+159*s45^2*s51+193*s45*s51^2+24*s51^3))+s23^2*(-15*s34^5+9*s34^4*(73*s45-7*s51)+300*s45^3*s51^2+60*s34*s45^2*s51*(11*s45+6*s51)+s34^3*(366*s45^2+785*s45*s51-15*s51^2)+s34^2*(-180*s45^3+912*s45^2*s51+111*s45*s51^2+30*s51^3))))/(24*s12*s34^2*(s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[7]->(s12*(s34^2*(3*s23^2-3*s23*s34+s34^2+3*s23*s45-s34*s45+s45^2)*(-s23+s34+s51)^2-3*s12^3*(s23-s34)*(s23^2+s34^2-s23*(2*s34+s51))+s12^2*(3*s23^4-3*s23^3*(s34-s45+s51)-s23^2*(8*s34^2+9*s34*s45+6*s34*s51+6*s45*s51)+s23*s34*(13*s34^2+9*s34*s45+13*s34*s51+6*s45*s51)+s34^2*(-5*s34^2-3*s34*s45-4*s34*s51+s51^2))+s12*(-6*s23^4*s34+3*s23^3*(5*s34^2-2*s34*s45+3*s34*s51+s45*s51)+s23^2*(-11*s34^3+s34^2*(16*s45-9*s51)+6*s34*s45*s51+3*s45^2*s51)+s34^2*(s34+s51)*(s34^2-2*s45*s51+s34*(4*s45+s51))+s23*s34*(s34^3-3*s45^2*s51-2*s34^2*(7*s45+s51)-s34*s51*(11*s45+3*s51)))))/(6*s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
p[8]->-1/12*(s12*(2*s34^2*(3*s23^2+3*s23*s45+s45^2)*(-s23+s34+s51)^2+3*s12^4*(s23^2+s34^2-s23*(2*s34+s51))-3*s12^3*(3*s23^3+s23^2*(-4*s34+2*s45-3*s51)+s34^2*(2*s34+2*s45+s51)-s23*(s34^2+4*s34*s45+3*s34*s51+3*s45*s51))+s12^2*(6*s23^4+s23^3*(6*s34+9*s45-6*s51)+s34^2*(3*s34^2+3*s45^2+6*s45*s51+2*s51^2+3*s34*(3*s45+s51))-3*s23^2*(9*s34^2-s45*(s45-6*s51)+3*s34*(s45+3*s51))+s23*(12*s34^3-9*s45^2*s51-6*s34*s45*(s45+3*s51)+s34^2*(-9*s45+7*s51)))-s12*(12*s23^4*s34+s34^2*s45*(s34+s51)*(3*s34+3*s45+4*s51)-3*s23^3*(5*s34^2-5*s34*s45+6*s34*s51+2*s45*s51)-3*s23^2*(2*s34^3-s34*s45*(s45-9*s51)+3*s45^2*s51+s34^2*(9*s45+2*s51))+s23*(9*s34^4-9*s34*s45^2*s51-3*s45^3*s51+s34^3*(9*s45+13*s51)+s34^2*(-6*s45^2+3*s45*s51+6*s51^2)))))/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
p[9]->(-346-(18*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(87*s45-9*s51)/(s12-s34-s45)+(18*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(114*(s12-s34)^2)/((s45-s51)*s51)+(18*s51)/(s23-s51)-(18*s51)/(s23+s45-s51)+(18*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(18*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))+(213*s51^2)/((s12-s34-s45)*(s45-s51))+(3*(13*s23-19*s51)*s51^2)/(s12*(s12-s34-s45)*(s45-s51))+(18*s51^2)/(s12*(s23+s45-s51))-(18*s51^2)/((s23-s51)*(s23+s45-s51))+(18*s51^2)/((s45-s51)*(s23+s45-s51))+(114*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(57*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(192*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(96*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))-(18*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))+(18*s51^3)/(s12*(s23-s51)*(s23+s45-s51))-(108*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))-(18*s51^3)/(s12*(s45-s51)*(s23+s45-s51))-(216*(s23+s51))/s34+(54*s51*(s23+s51))/(s12*s34)+(57*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(96*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(114*(s34^3+s12^2*(-s34+s45)))/(s51*(-s23+s34+s51)^2)-(18*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(3*(58*s34-107*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)+(108*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(12*(16*s34+8*s45-s51)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(108*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(57*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(96*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(114*(s12^2-s34^2))/(s51*(-s23+s34+s51))+(198*s51^2)/(s34*(-s23+s34+s51))-(36*s51^3)/(s12*s34*(-s23+s34+s51))+(108*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(432*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(171*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(288*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(162*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(36*s51^2*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))-(114*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(18*s12*s51^2*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(228*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))-(18*s45^2*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(18*(s23-s34+s45+s51))/(-s12+s23+s34+s45)+(72*s51^2*(4*s34+4*s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(36*s51*(s34+2*s51))/(s12*(s23-s34-s51))-(18*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(39*s51*(2*s23+3*s51))/(s12*(s45-s51))+(6*(25*s12+22*s34+21*s51))/(s23-s34-s51)-(9*s51^2*(43*s34+26*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))+(3*(7*s23+6*s34+s45+38*s51))/s12-(6*(9*s12-9*s34+52*s51))/(s45-s51)+(18*s51^2)/(s12*s23-s12*s51)-(18*s51^2)/(s23*s34-s34*s51)+(18*s51^3)/(s12*s23*s34-s12*s34*s51)+(12*(17*s45^2-34*s45*s51-7*s51^2))/(-s12+s34+s45)^2+(54*(-3*s23^2+2*s23*s45-3*s23*s51+4*s45*s51-3*s51^2))/(s34*(-s12+s34+s45))+(108*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)+(18*(-2*s12*s45+3*s12*s51+2*s45*s51+3*s51^2))/((s23-s34-s51)*(s23+s45-s51))-(57*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(6*s51^2*(29*s34^2+42*s34*s51+13*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(3*(54*s23^2+115*s23*s45+67*s45^2+42*s23*s51+55*s45*s51+55*s51^2))/(s12*(s12-s34-s45))+(-78*s34*s51+333*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(18*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))-(18*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(96*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)-(96*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(57*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)+(3*(-6*s12^2-144*s34^2+43*s34*s51+8*s51^2+6*s12*(25*s34+3*s51)))/((s23-s34-s51)*(-s45+s51))+(3*(26*s12^2+133*s34^2+s12*(-58*s34+58*s45-30*s51)+162*s34*s51+s51*(26*s45+133*s51)))/(-s23+s34+s51)^2+(18*(s45*(s45-6*s51)*s51+s12^2*(s45+s51)+s12*(s45^2+5*s45*s51-s51^2)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(57*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(12*(9*s23^2*s45+17*s45^3+s23*(26*s45^2+8*s45*s51+8*s51^2)))/(s12*(-s12+s34+s45)^2)+(-18*s12^2*(s34-s51)+6*s12*(66*s34^2+28*s34*s51-3*s51^2)-9*(42*s34^3+35*s34^2*s51+14*s34*s51^2+2*s51^3))/((-s23+s34+s51)^2*(-s45+s51)))/108,
p[10]->(-3+(3*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(3*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(3*s51)/(s23+s45-s51)-(3*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))+(3*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))-(3*s51^2)/(s12*(s23+s45-s51))+(3*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))+(16*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(19*(s12-s34)*(s12*(s34-s45)-s34*(s34+s45)))/(s51*(-s23+s34+s51)^2)+(3*s12^2*s45^2)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)-(3*s45^2*(s45-s51)*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(3*(s34+s45-s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*s45^2*(s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(6*s45*(s12-s51))/((s23+s45-s51)*(-s23+s34+s51))-(19*(s12-s34)^2)/(s51*(-s23+s34+s51))+(3*(2*s45-s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))-(3*(3*s45-2*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(3*s34*(s34+s51))/(s12*(-s23+s34+s51))-(3*s51^3*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*(s23-s34+s45+s51))/(-s12+s23+s34+s45)+(-25*s12+22*s34+6*s51)/(s23-s34-s51)+(-16*s12^2-9*s12*s34+25*s34^2-29*s12*s45+38*s34*s45+6*s34*s51+6*s45*s51)/(-s23+s34+s51)^2+(3*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))+(3*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(16*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(16*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51)))/18,
p[11]->(21-(9*(s23+s45))/s12+(9*(s23+s45))/(s12-s45)-(9*s45*(2*s23+s45))/(s34*(s12-s45))-(18*s45*(s23+s45)^2)/(s12*(-s12+s34+s45)^2)+(9*(s45-4*s51))/(s12-s34-s45)-(19*(s12-s34)^2)/s51^2+(9*(s12-s34))/s51+(6*s51)/(s23+s45-s51)-(3*s51^2)/(s23+s45-s51)^2-(3*s51^2)/(s12*(s23+s45-s51))+(3*s51^3)/(s12*(s23+s45-s51)^2)+(6*s45*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)^2)-(19*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(6*s12^2*s45^2)/((s23+s45)*s51*(-s23+s34+s51)^2)+(-6*s12^2*(s34-s45)+s12*s34*(53*s34+38*s45)-s34*(47*s34^2+85*s34*s45+38*s45^2))/(s51*(-s23+s34+s51)^2)+(18*s45*s51^3)/(s34*(s12-s45)*(-s23+s34+s51)^2)+(9*s45^2*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(9*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(3*s12*s45^2*(-s12+s51))/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(38*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(6*s12^2-62*s12*s34+s34*(56*s34+47*s45))/(s51*(-s23+s34+s51))-(18*s45*s51^2)/(s34*(s12-s45)*(-s23+s34+s51))-(27*s45^2*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51))-(27*s45^2*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(9*(s45-2*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(3*(s45-4*s51)*s51^2)/(s12*(s23+s45-s51)*(-s23+s34+s51))+(18*s45*s51^3*(s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*s51*(s34+s45+s51))/((s12-s45)*(s23-s34-s51))+(9*s45^2*(s23+2*s51))/(s34^2*(s12-s45))+(9*s45^2*(s23+2*s51))/(s34^2*(-s12+s34+s45))+(6*s51*(s34+2*s51))/(s12*(s23-s34-s51))+(9*s51*(s45+2*s51))/(s34*(-s23+s34+s51))-(9*(2*s23+s45+2*s51))/s34+(9*s45*s51^2*(s45+4*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(18*s45*s51^2*(3*s45+4*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*(-3*s12+6*s34+s45+18*s51))/(s23-s34-s51)-(3*(s45^2+s34*(s45-13*s51)-15*s45*s51-30*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(9*s51*(2*s45^2+7*s45*s51-2*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(9*(2*s23^2+5*s23*s45+3*s45^2+2*s23*s51+s45*s51+2*s51^2))/(s12*(s12-s34-s45))+(6*(s45^2+3*s51^2))/(-s12+s34+s45)^2+(6*s51^2*(s34^2+2*s34*s45+s45^2+3*s34*s51+6*s45*s51+3*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s51*(2*s34*s45+2*s45^2+3*s34*s51+12*s45*s51+6*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(3*s51*(3*s34^2+2*s34*s45-s45^2+15*s34*s51+18*s45*s51+18*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*s12^2-19*s34^2-47*s34*s45-19*s45^2+30*s34*s51+21*s45*s51+33*s51^2-3*s12*(s34-2*s45+s51))/(-s23+s34+s51)^2-(6*(s12+s45)*(s45*s51+s12*(2*s45+s51)))/((s23+s45)*(-s23+s34+s51)^2)+(9*s51*(s34^2+2*s34*s51+s51*(2*s45+s51)))/((s12-s45)*(-s23+s34+s51)^2)-(6*(s45*s51+s12*(3*s45+s51)))/((s23+s45)*(s23-s34-s51))-(9*(2*s23^2+s51*(-3*s45+2*s51)+s23*(s45+2*s51)))/(s34*(-s12+s34+s45))+(3*s45*(2*s12^2+2*s12*s45-s51*(s45+2*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(18*s45*(s23^2+s23*(s45+2*s51)+s51*(2*s45+3*s51)))/(s34*(-s12+s34+s45)^2)+(3*(4*s12*s45+s51*(-3*s45+4*s51)))/((s23-s34-s51)*(s23+s45-s51)))/18,
p[12]->(s12^5*(3*s23^2-5*s23*s34-3*s23*s51-5*s34*s51)+s34*(3*s23^4*s34*(s34-s45)+s45^2*(s34+s45)^2*(s34+s51)^2+s23*s45*(s34+s51)*(4*s34^3+3*s45^2*s51+2*s34*s45*(s45+2*s51)+s34^2*(2*s45+5*s51))-s23^3*(6*s34^3+3*s34*s45*(s45-s51)+3*s45^2*s51+s34^2*(-7*s45+6*s51))+s23^2*(s34+s51)*(3*s34^3-6*s34^2*(s45-s51)+6*s45^2*s51+s34*s45*(5*s45+6*s51)))+s12^4*(-6*s23^3+2*s23^2*(s34-3*s45+3*s51)+s23*(12*s34^2+8*s34*s45+19*s34*s51+9*s45*s51)+s34*(2*s51*(8*s45+s51)+s34*(5*s45+7*s51)))+s12^3*(3*s23^4+s23^2*(-7*s34^2+3*s45*(s45-5*s51)+3*s34*(s45-4*s51))+s23^3*(5*s34+9*s45-3*s51)-s34*(s34^2*(7*s45+6*s51)+s45*s51*(18*s45+7*s51)+s34*(11*s45^2+21*s45*s51+2*s51^2))-s23*(13*s34^3+9*s45^2*s51+28*s34^2*(s45+s51)+s34*(s45^2+45*s45*s51+9*s51^2)))-s12*(3*s23^4*s34*(s34-2*s45)-s23^3*(5*s34^3-3*s45^2*s51+3*s34*s45*(2*s45+s51)+s34^2*(-2*s45+9*s51))+s34*s45*(4*s34^4+s45^2*s51*(s45+5*s51)+s34^3*(5*s45+9*s51)+s34^2*(6*s45^2+11*s45*s51+5*s51^2)+s34*s45*(s45^2+11*s45*s51+6*s51^2))+s23^2*(3*s45^3*s51+s34^3*(10*s45+9*s51)-3*s34*s45*(s45^2-3*s45*s51-4*s51^2)+s34^2*(3*s45^2+29*s45*s51+6*s51^2))+s23*s34*(4*s34^4+3*s34^3*(s45+5*s51)+s45^2*s51*(7*s45+15*s51)+2*s34*s45*(3*s45^2+17*s45*s51+7*s51^2)+s34^2*(17*s45^2+18*s45*s51+11*s51^2)))+s12^2*(-3*s23^4*(s34+s45)+s23^3*(2*s34^2-14*s34*s45-3*s45*(s45-2*s51))+s23^2*(-s34^3+12*s45^2*s51+s34^2*(19*s45+6*s51)+s34*(-8*s45^2+21*s45*s51+6*s51^2))+s34*(s34^3*(6*s45+4*s51)+s45^2*s51*(8*s45+9*s51)+s34^2*(12*s45^2+13*s45*s51+4*s51^2)+s34*s45*(7*s45^2+23*s45*s51+6*s51^2))+s23*(10*s34^4+3*s45^3*s51+s34^3*(19*s45+27*s51)+s34^2*(22*s45^2+57*s45*s51+10*s51^2)+s34*s45*(-2*s45^2+33*s45*s51+21*s51^2))))/(12*s12*s34*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
p[13]->(1+(12*s51)/s34+(6*s45*(s23+s45)*s51)/(s12*(-s12+s34+s45)^2)-s51/(s23-s51)-(3*s51^2)/(s12*s34)+s51^2/((s23-s51)*(s23+s45-s51))-s51^3/(s12*(s23-s51)*(s23+s45-s51))+(2*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51))+(12*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)-(6*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(6*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(s12*s45*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(11*s51^2)/(s34*(-s23+s34+s51))-(3*s51^2)/((s12-s34-s45)*(-s23+s34+s51))+(3*(4*s45-3*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(6*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(2*s51^3)/(s12*s34*(-s23+s34+s51))+(6*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))+(18*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(6*s45*s51*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(3*s51*(3*s23+2*s51))/(s12*(s12-s34-s45))+(3*s51*(3*s23-2*s45+3*s51))/(s34*(-s12+s34+s45))-(s34+9*s51)/s12+(-3*s12+4*s34+2*s45+17*s51)/(s23-s34-s51)-s51^2/(s12*s23-s12*s51)+s51^2/(s23*s34-s34*s51)-s51^3/(s12*s23*s34-s12*s34*s51)+(s12^2+s34^2+(s45-5*s51)*s51-2*s12*(s34+s51)+s34*(s45+2*s51))/(-s23+s34+s51)^2-(s34^2+s34*(s45+10*s51)+s51*(s45+17*s51))/(s12*(s23-s34-s51)))/6,
p[14]->((-6*s51)/s34-(6*s45*(s23+s45)*s51)/(s12*(-s12+s34+s45)^2)+(2*s51)/(s23+s45-s51)-s51^2/(s23+s45-s51)^2-s51^2/(s12*(s23+s45-s51))+s51^3/(s12*(s23+s45-s51)^2)+(2*s45*s51*(-s12+s51))/((s23-s34-s51)*(s23+s45-s51)^2)-(15*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)+(6*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(s12*s45^2*(-s12+s51))/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(6*s51^2)/(s34*(-s23+s34+s51))+(12*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(3*(s45-2*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))-((s45-4*s51)*s51^2)/(s12*(s23+s45-s51)*(-s23+s34+s51))-(6*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))-(18*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(6*s51*(s23-s45+s51))/(s34*(-s12+s34+s45))-(6*s51*(s23+s45+s51))/(s12*(s12-s34-s45))+(6*s45*s51*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(2*s51*(s34+2*s51))/(s12*(s23-s34-s51))+(2*(-s12+s34+3*s51))/(s23-s34-s51)+(s45*(2*s12^2+2*s12*s45-s51*(s45+2*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(4*s12*s45+s51*(-3*s45+4*s51))/((s23-s34-s51)*(s23+s45-s51))+(-s12^2-s34^2+s12*(2*s34-2*s45-s51)+s34*s51+s51*(s45+11*s51))/(-s23+s34+s51)^2)/6,
p[15]->(-56-(54*s45*(s23+s45)^2)/(s12*(-s12+s34+s45)^2)-(9*s45^3)/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(54*(s45-s51))/(s12-s34-s45)+(54*(s45-s51)^2)/(-s12+s34+s45)^2+(9*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(9*(s12-2*s51)*s51)/(s34*(s23+s45-s51))+(9*(s12-2*s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+(9*s45*(s45-2*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(9*s51^2)/((-s12+s23+s34+s45)*(s23-s34-s51))+(9*s51^3)/(s12*s34*(s23+s45-s51))-(9*s51^3)/(s12*(-s12+s23+s34+s45)*(s23+s45-s51))+(18*s51^3)/(s12*s34*(s23-s34+s45-s51))-(18*(s12-s34+s51))/(s23-s34+s45-s51)-(18*(s34+s51)^3)/(s12*(s23-s34-s51)*(s23-s34+s45-s51))+(9*s45*(-s12+s45)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)-(117*s51^3)/((s12-s34-s45)*(-s23+s34+s51)^2)+(54*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(9*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(54*s51^4)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(54*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*(s34-2*s51))/(-s23+s34+s51)+(81*s51^2)/(s34*(-s23+s34+s51))+(144*s51^2)/((s12-s34-s45)*(-s23+s34+s51))-(108*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51))-(216*s45*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(81*s51^2*(-2*s45+s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(9*s45^2*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+(54*s51^2*(-s45+s51))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(27*s51*(s23+s45+s51))/(s12*s34)-(9*(s23-s34+s45+s51))/(-s12+s23+s34+s45)+(18*s51*(-s12+2*s51))/(s34*(-s23+s34-s45+s51))+(18*s51*(s34+2*s51))/(s12*(s23-s34+s45-s51))-(9*s51^2*(-3*s45+2*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(27*(3*s23+5*s51))/s34+(9*s51*(s12-s45+5*s51))/(-s23+s34+s51)^2+(9*(3*s23+s34+2*s45+9*s51))/s12-(18*(s34^2-2*s34*s51-6*s51^2))/(s12*(s23-s34-s51))+(27*(-3*s23^2+2*s23*s45-3*s23*s51+4*s45*s51-3*s51^2))/(s34*(-s12+s34+s45))+(54*s45*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^2)-(9*(9*s23^2+15*s23*s45+7*s45^2+6*s23*s51+6*s51^2))/(s12*(s12-s34-s45))-(18*(s34+s51)*(s12-2*(s34+s51)))/((-s23+s34+s51)*(-s23+s34-s45+s51))-(9*(s34^2+s45^2+s51^2-s34*(s45+s51)))/(s12*(-s12+s23+s34+s45))-(9*s51*(s34^2+s45^2-s45*s51+s51^2-s34*(s45+s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2))/54,
p[16]->(20-(6*s45)/(s12-s34-s45)+(6*s45^2*(s23+s45))/(s12*(-s12+s34+s45)^2)-(6*s45*(s45-2*s51))/(-s12+s34+s45)^2-(6*s51)/(s23-s34-s51)-(3*s51^2)/((s23-s34-s51)*(s23+s45-s51))+(3*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(9*(s23+s51))/s34+(9*(s23+s51))/(s12-s45)+(18*s51*(s34+s51)^2)/(s12*(s12-s45)*(s23-s34-s51))+(3*(s12-s34-5*s51)*s51)/(-s23+s34+s51)^2+(6*(s34+s45)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*s45*s51^4)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)+(18*s51^4)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*s45*s51^4)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(3*s45*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(12*s51^2*(s34+s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*s51*(s34+s51)^2)/(s12*(-s23+s34+s51)^2)+(9*s51*(s34+s51)^3)/(s12*(s12-s45)*(-s23+s34+s51)^2)-(9*s51^2)/(s34*(-s23+s34+s51))-(6*(s34+3*s45)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51))+(3*(2*s45-3*s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(36*s45*s51^3)/(s34^2*(s12-s45)*(-s23+s34+s51))-(45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(36*s45*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(18*s51^2*(s34+2*s51))/((s12-s45)*(-s23+s34+s51)^2)+(6*s51*(s34+2*s51))/((s12-s34-s45)*(-s23+s34+s51))+(9*s51^3*(s45+2*s51))/(s34*(s12-s45)*(-s23+s34+s51)^2)-(3*(4*s23+s45+2*s51))/s12-(9*s51^2*(3*s45+4*s51))/(s34*(s12-s45)*(-s23+s34+s51))+(9*s51*(s34+5*s51))/((s12-s45)*(s23-s34-s51))-(3*s51*(3*s34+5*s51))/(s12*(s23-s34-s51))-(9*(s23^2+2*s23*s45-s23*s51+2*s45*s51-3*s51^2))/(s34*(-s12+s34+s45))-(9*(2*s23^2+s23*s45-2*s51^2))/(s34*(s12-s45))+(9*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(s12-s45))+(9*s45*(s23^2+2*s23*s51+3*s51^2))/(s34^2*(-s12+s34+s45))+(3*(-3*s23^2-2*s23*s45+s45^2+3*s23*s51+s45*s51+3*s51^2))/(s12*(s12-s34-s45))+(9*(s23^2+s51*(s34+s51)))/(s12*(s12-s45)))/18,
p[17]->-1/3,
p[18]->(s12^4*(s23^2*(10*s34-9*s51)+s23*(-20*s34^2-11*s34*s51+9*s51^2)+s34*(10*s34^2+20*s34*s51+19*s51^2))-s34*(s23-s34-s51)*(9*s23^3*s34*s51+s45*(s34+s51)*(5*s34^3+14*s45^2*s51+5*s34^2*(2*s45+s51)+5*s34*s45*(s45+2*s51))+s23*(5*s34^4-5*s34^2*s45*(s45-s51)+5*s34^3*(s45+s51)+s45^2*s51*(-5*s45+18*s51)+s34*s45^2*(-5*s45+22*s51))+s23^2*(-5*s34^3-10*s34^2*s45+9*s45*s51^2+s34*s45*(-5*s45+27*s51)))-s12^3*(s23^3*(5*s34-18*s51)+s23^2*(20*s34^2+5*s34*(6*s45-s51)+18*s51*(-s45+s51))-s23*(55*s34^3+s34*(51*s45-31*s51)*s51-27*s45*s51^2+6*s34^2*(10*s45+7*s51))+s34*(30*s34^3+5*s34^2*(6*s45+13*s51)+s51^2*(57*s45+14*s51)+s34*s51*(69*s45+49*s51)))+s12^2*(-9*s23^4*s51+s23^3*(15*s34^2+s34*(10*s45-27*s51)+9*s51*(-2*s45+s51))-s23*(45*s34^4-27*s45^2*s51^2+s34^3*(120*s45+41*s51)+s34^2*(60*s45^2+95*s45*s51-22*s51^2)+s34*s51*(69*s45^2-43*s45*s51-18*s51^2))+s34*(30*s34^4+3*s45*s51^2*(19*s45+14*s51)+s34^3*(65*s45+70*s51)+s34*s51*(78*s45^2+131*s45*s51+10*s51^2)+2*s34^2*(15*s45^2+77*s45*s51+25*s51^2))+s23^2*(-9*s45*(s45-4*s51)*s51+s34^2*(45*s45+7*s51)+s34*(30*s45^2-41*s45*s51+45*s51^2)))+s12*(18*s23^4*s34*s51+s23*(5*s34^5+60*s34^4*s45-9*s45^3*s51^2+s34*s45*s51*(29*s45^2+7*s45*s51-36*s51^2)+2*s34^2*s45*(10*s45^2+41*s45*s51-26*s51^2)+s34^3*(75*s45^2+44*s45*s51-5*s51^2))-s23^3*(15*s34^3+20*s34^2*s45+9*s45*s51^2+s34*(5*s45^2-45*s45*s51+18*s51^2))-s34*(s34+s51)*(10*s34^4+5*s34^3*(8*s45+3*s51)+s45^2*s51*(19*s45+42*s51)+5*s34^2*(8*s45^2+12*s45*s51+s51^2)+s34*s45*(10*s45^2+73*s45*s51+20*s51^2))+s23^2*(20*s34^4+7*s34^3*s51-18*s45^2*s51^2+s34^2*(-30*s45^2+11*s45*s51-27*s51^2)-s34*(10*s45^3-31*s45^2*s51+27*s45*s51^2+9*s51^3))))/(9*s12*s34*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[19]->(s12^3*(-4*s23^2+2*s34*s51+4*s23*(s34+s51))-(2*s34*s45+s23*(3*s34+s45))*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))+s12^2*(3*s23^3+s23^2*(5*s34+6*s45-2*s51)-s23*(8*s34^2+4*s34*s45+11*s34*s51+8*s45*s51+s51^2)-2*s34*(s34*(s45+s51)+s51*(2*s45+s51)))+s12*(-(s23^3*(6*s34+s45))+2*s34*s45*(s34+s51)*(s34+s45+2*s51)+s23^2*(2*s34^2+5*s34*(-2*s45+s51)+s45*(-2*s45+s51))+s23*(4*s34^3+2*s45*s51*(2*s45+s51)+s34*s51*(11*s45+3*s51)+s34^2*(9*s45+7*s51))))/(2*s12*s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[20]->-1/2*(s23*((2*s34^2-s23*(3*s34+s45))*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-2*s12^3*(2*s23^2-2*s23*(2*s34+s51)+s34*(2*s34+s51))+s12^2*(3*s23^3+s23^2*(3*s34+6*s45-2*s51)+2*s34*(4*s34^2+3*s34*s45+4*s34*s51+2*s45*s51)-s23*(14*s34^2+12*s34*s45+11*s34*s51+8*s45*s51+s51^2))+s12*(-(s23^3*(6*s34+s45))-2*s34*(s34+s51)*(2*s34^2+s45^2+s34*(4*s45+s51))+s23^2*(6*s34^2+s45*(-2*s45+s51)+s34*(-8*s45+5*s51))+s23*(4*s34^3+2*s45*s51*(2*s45+s51)+s34^2*(17*s45+5*s51)+s34*(4*s45^2+13*s45*s51+3*s51^2)))))/(s12*s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[21]->(9*s34*(-2*s23+s34-s45)*(-s23+s34+s51)*(s23*s34+s45*(s34+s51))-2*s12^3*(9*s23^2+s23*(s34-9*s51)-s34*(10*s34+19*s51))+s12^2*(18*s23^3+9*s23^2*(s34+2*s45-2*s51)+s23*(13*s34^2+40*s34*s45-54*s34*s51-36*s45*s51)-s34*(40*s34^2+58*s34*s45+49*s34*s51+76*s45*s51+9*s51^2))+s12*(-36*s23^3*s34+9*s23^2*(4*s34^2-5*s34*s45+4*s34*s51+2*s45*s51)+s34*(s34+s51)*(20*s34^2+49*s34*s45+38*s45^2-9*s34*s51+18*s45*s51)+s23*(-20*s34^3+18*s45^2*s51+s34^2*(-4*s45+27*s51)+s34*(-38*s45^2+45*s45*s51+18*s51^2))))/(18*s12*s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
p[22]->((29*s23-4*s34+72*s45)/(-s12+s23+s34+s45)+(25*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(29*s23-4*s34+101*s45-26*s51)/s12-(25*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)+(68*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(72*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(25*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(68*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(38*(s12-s34)^2)/((s45-s51)*s51)+(18*s51)/s34-(18*(s23+s45)*s51)/(s12*s34)-(71*s51^2)/((s12-s34-s45)*(s45-s51))-(38*s51^3)/((s12-s34-s45)*(s45-s51)^2)-(19*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)+(64*s51^3)/((-s12+s34+s45)^2*(s45-s51))+(32*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))+(13*s51^2*(-s23+s51))/(s12*(s12-s34-s45)*(s45-s51))-(19*s51^2*(s23+s51))/(s12*(s45-s51)^2)-(38*s34^2*(-2*s12+2*s34+s45))/(s51*(-s23+s34+s51)^2)-(2*(58*s34+29*s45-83*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)-(36*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(12*(8*s34+8*s45-3*s51)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(222*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(25*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(68*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(19*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(32*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(76*s34*(-s12+s34))/(s51*(-s23+s34+s51))+((26*s34+26*s45-93*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))-(54*s45*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(3*(135*s45-98*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(57*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(96*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(8*s51^2*(-12*s34-24*s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(38*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(76*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(36*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(-29*s45+3*s51)/(s12-s34-s45)+(4*s51*(16*s34-17*s45+18*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(3*s45^2*(-61*s45+24*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s51^2*(43*s34+30*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(94*s34+30*s51)/(s23-s34-s51)-(s51*(26*s23+45*s51))/(s12*(s45-s51))+(2*(9*s12-9*s34+52*s51))/(s45-s51)+(54*(s23^2+s23*s45+s45*s51))/(s34*(-s12+s34+s45))-(25*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(s51*(-93*s34^2+136*s34*s51+(136*s45-179*s51)*s51))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(25*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(68*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(19*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2+(s34*(-120*s12*s34+120*s34^2-38*s12*s51+81*s34*s51+12*s51^2))/((-s23+s34+s51)^2*(-s45+s51))+(54*s23^2+205*s23*s45+291*s45^2-12*s23*s51-41*s45*s51+13*s51^2)/(s12^2-s12*s34-s12*s45)-(2*s51^2*(29*s34^2+45*s34*s51+16*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(138*s12*s34-138*s34^2+61*s34*s51+26*s51^2)/((s23-s34-s51)*(s45-s51))+(-68*s45^2+136*s45*s51+28*s51^2)/(-s12+s34+s45)^2+(25*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(25*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(36*s45*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34*(-s12+s34+s45)^2)+(19*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(21*s34^2+47*s34*s45+s45*(-115*s45+4*s51))/(s12*(-s12+s23+s34+s45))+(76*s12*s34-177*s34^2-19*s51*(2*s45+s51)-2*s34*(38*s45+81*s51))/(-s23+s34+s51)^2+(19*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)+(4*(9*s23^2*s45+s45^2*(43*s45-18*s51)+s23*(35*s45^2-s45*s51+8*s51^2)))/(s12*(-s12+s34+s45)^2))/36,
p[23]->(21+(3*(-3*s23+s34-6*s45))/s12-(9*(s23+s45))/s34-(6*s23-3*s34+9*s45)/(-s12+s23+s34+s45)-(3*(6*s23^2+15*s23*s45+s45*(14*s45-3*s51)))/(s12*(s12-s34-s45))-(3*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(9*(s45-4*s51))/(s12-s34-s45)+(3*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(9*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(3*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(6*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(9*s45^2*(2*s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(19*(s12-s34)^2)/s51^2+(9*(s12-s34))/s51-(19*s34^2*(-s12+s34+s45)^2)/(s51^2*(-s23+s34+s51)^2)-(s34*(-s12+s34+s45)*(41*s34+38*s45))/(s51*(-s23+s34+s51)^2)+(9*s45^2*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(18*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(6*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(38*(s12-s34)*s34*(s12-s34-s45))/(s51^2*(-s23+s34+s51))+(s34*(-50*s12+50*s34+47*s45))/(s51*(-s23+s34+s51))+(9*s45*s51)/(s34*(-s23+s34+s51))+(3*s45*(2*s34-4*s45+s51))/(s12*(-s12+s23+s34+s45))+(9*s45*s51*(-2*s45+s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(18*s45*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(9*s51^2*(-4*s45+3*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(3*s51*(s34-2*s45+3*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(3*(-3*s12+6*s34+s45+12*s51))/(s23-s34-s51)-(6*s45*(3*s23^2+6*s23*s45+4*s45^2-3*s23*s51-3*s45*s51))/(s12*(-s12+s34+s45)^2)+(3*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(-9*s12*s34-10*s34^2-35*s34*s45-19*s45^2+36*s34*s51+18*s45*s51)/(-s23+s34+s51)^2-(3*(s45^2+s34*(s45-13*s51)-13*s45*s51-18*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(3*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*(s45^2+3*s51^2))/(-s12+s34+s45)^2-(6*s51*(2*s34*s45+2*s45^2+3*s34*s51+9*s45*s51+4*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(3*s51*(3*s34^2+2*s34*s45-s45^2+11*s34*s51+14*s45*s51+5*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(3*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(3*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(9*(2*s23^2+s23*s45+s45*(-s45+s51)))/(s34*(-s12+s34+s45))+(6*s51^2*(s34^2+s45^2+4*s45*s51+s51^2+2*s34*(s45+s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s45*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34*(-s12+s34+s45)^2)-(3*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2))/18,
p[24]->((-2*s23+s34-5*s45)/s12+(2*s45)/(s12-s34-s45)-(2*s23-s34+3*s45)/(-s12+s23+s34+s45)-(2*(3*s23^3+s45^2*(5*s45-4*s51)+2*s23*s45*(5*s45-3*s51)+s23^2*(9*s45-3*s51)))/(s12*(-s12+s34+s45)^2)-((s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(2*s45*(s45-2*s51))/(-s12+s34+s45)^2+(s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(2*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(3*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(s45-s51)^3/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(2*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(3*s45^2*(2*s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))-(12*s51)/s34-(3*(s23+s45)^2*s51)/(s12*s34^2)-(18*s51)/(s23-s34-s51)+(3*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))-(12*s45*s51^2)/(s34*(-s23+s34+s51)^2)-(24*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(6*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(6*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+((s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(2*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(12*s45*s51^4)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(9*s45*s51^2)/(s34^2*(-s23+s34+s51))+(3*s45*(6*s45-s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(s45*(2*s34-4*s45+s51))/(s12*(-s12+s23+s34+s45))+(15*s51^2*(3*s45+s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(6*s45*s51^3*(4*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s51^3*(6*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))-(3*s51^2*(-4*s45+3*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(s51*(s34-2*s45+3*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(6*s51*(-s12+s34+s45+3*s51))/(-s23+s34+s51)^2+(3*s51*(-s12+3*s45+4*s51))/(s34*(-s23+s34+s51))+(2*s51^2*(s34+4*s45+5*s51))/((-s12+s34+s45)^2*(-s23+s34+s51))-(2*s51*(s34+s45+12*s51))/((s12-s34-s45)*(-s23+s34+s51))+(s51^2*(4*s34+4*s45+13*s51))/((s12-s34-s45)*(-s23+s34+s51)^2)-(12*s23^2+19*s23*s45+15*s45^2+3*s23*s51-2*s45*s51)/(s12^2-s12*s34-s12*s45)+(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51)/(-s12+s23+s34+s45)^2+(9*s23^2+9*s23*s45-3*s12*s51+6*s23*s51+15*s45*s51)/s34^2+(s51*(s34^2-s34*s45+(5*s45-s51)*s51))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(s51^2*(-3*s45^2+5*s45*s51-2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(2*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(3*(3*s23^3+s23^2*s45+s45*s51*(-4*s45+s51)+s23*s45*(-2*s45+s51)))/(s34^2*(-s12+s34+s45))+((s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(2*s51^3*(s34+2*(s45+s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(3*s23^2+s45^2+s23*(3*s45+s51)))/(s12*s34)-(6*s45*(s23^3+s23^2*(s45+s51)+s23*s51*(2*s45+s51)+s51^2*(3*s45+s51)))/(s34^2*(-s12+s34+s45)^2)-(s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(3*(4*s23^2-2*s45^2+8*s45*s51+5*s51^2+s23*(s45+5*s51)))/(s34*(-s12+s34+s45))+(6*(s23^3+s23^2*(3*s45-s51)+s23*(2*s45^2-s51^2)-s51*(-2*s45^2+3*s45*s51+s51^2)))/(s34*(-s12+s34+s45)^2))/6,
p[25]->((3*(5*s23-4*s34+6*s45))/(-s12+s23+s34+s45)+(3*(3*s34^2-5*s34*s45+s45*(7*s45-4*s51)))/(s12*(-s12+s23+s34+s45))+(3*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(2*s45*(s23*s45*(23*s45-18*s51)+9*s23^2*(s45-s51)+14*s45^2*(s45-s51)))/(s12*(s12-s34-s45)^3)-(18*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(3*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(6*(s12-s34)^2)/((s45-s51)*s51)+(9*(s23+s45)^2*s51)/(s12*s34^2)-(6*(s34+s45-3*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(24*s51)/(s45-s51)-(18*(s45-s51)^2*s51)/(s12*(s12-s34-s45)*(s23+s45-s51))+(15*s51^2)/((s12-s34-s45)*(s45-s51))+(3*(s23-s51)*s51^2)/(s12*(s12-s34-s45)*(s45-s51))-(9*s51^2)/((s23-s34-s51)*(s23+s45-s51))+(18*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(s23+s45-s51))-(18*(s45-s51)^2*s51^2)/(s12^2*(s23-s34-s51)*(s23+s45-s51))+(6*s51^3)/((s12-s34-s45)*(s45-s51)^2)+(3*s23*s51^3)/(s12*(s12-s34-s45)*(s45-s51)^2)-(12*s51^3)/((-s12+s34+s45)^2*(s45-s51))-(6*s23*s51^3)/(s12*(-s12+s34+s45)^2*(s45-s51))-(9*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))+(3*s51^2*(s23+s51))/(s12*(s45-s51)^2)+(6*s34^2*(-2*s12+2*s34+s45))/(s51*(-s23+s34+s51)^2)-(9*s45*(s12+2*s45-3*s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(36*s45*s51^2)/(s34*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^2)/(s12*(s23+s45-s51)*(-s23+s34+s51)^2)+(63*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(18*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(3*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(6*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(3*s51^3*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(6*s51^3*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(12*(s12-s34)*s34)/(s51*(-s23+s34+s51))+((-23*s34+33*s45-36*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(9*(s12-3*s45-5*s51)*s51)/(s34*(-s23+s34+s51))+(27*s45*s51^2)/(s34^2*(-s23+s34+s51))-(9*(5*s45-4*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(-s23+s34+s51))-(9*s51^3*(s34+s51))/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(18*s51^3*(s34+s51))/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(9*s45*s51^2*(-6*s45+s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(6*(s12-s34)^2*s34^2)/(s51*(-s23+s34+s51)^2*(-s45+s51))+(12*(s12-s34)^2*s34)/(s51*(-s23+s34+s51)*(-s45+s51))+(3*s45^3*(-s45+s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s45^3*(-s45+s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(18*s51^3*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(72*s45*s51^3*(-s45+s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(18*s51^3*(-s45+s51))/(s12*(-s12+s34+s45)^2*(-s23+s34+s51))+(9*s45*s51^3*(s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(18*s45*s51^3*(4*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(9*s51^2*(3*s34+2*s51))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(9*s45^2*(-3*s45+2*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*(5*s23-4*s34+11*s45+2*s51))/s12+(9*(s23+5*s51))/s34-(9*s51^2*(11*s45+8*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*(4*s34+9*s51))/(s23-s34-s51)+(-24*s45+37*s51)/(s12-s34-s45)-(3*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(9*(3*s23^2+3*s23*s45-s12*s51+2*s23*s51+5*s45*s51))/s34^2+(-33*s45^2+56*s45*s51-48*s51^2)/(-s12+s34+s45)^2+(6*s51^2*(2*s34^2+3*s34*s51+s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(3*(6*s12*s34-6*s34^2+7*s34*s51+2*s51^2))/((s23-s34-s51)*(-s45+s51))+(3*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(3*(18*s23^2+34*s23*s45+27*s45^2+6*s23*s51-2*s45*s51+2*s51^2))/(s12*(s12-s34-s45))+(18*s45*(s45-s51)*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)+(9*s51*(2*s45^2-4*s45*s51+3*s51^2))/(s12*(s23-s34-s51)*(s23+s45-s51))-(9*s51*(2*s45^2-4*s45*s51+3*s51^2))/(s12*(s12-s34-s45)*(-s23+s34+s51))-(3*(s12^2-2*s12*s34+s34^2-3*s12*s51+3*s34*s51+4*s51^2))/(s45-s51)^2-(9*s51^2*(3*s45^2-s45*s51+4*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*(-4*s12*s34+9*s34^2+4*s34*s45-3*s12*s51+6*s34*s51+14*s45*s51+4*s51^2))/(-s23+s34+s51)^2-(6*s51^2*(5*s34*s45+5*s45^2-6*s45*s51+6*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))+(9*(6*s23^2-s23*s45-2*s45^2+8*s23*s51+5*s45*s51+8*s51^2))/(s34*(-s12+s34+s45))+(6*s23*s51+9*s51^2)/(s12*s45-s12*s51)+(2*s51^3*(5*s34^2+10*s34*s45+5*s45^2-9*s45*s51+9*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)+(s51*(10*s34^2+18*s34*s51-48*s45*s51+45*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(-28*s45^3+84*s45^2*s51-54*s45*s51^2+18*s51^3)/(s12-s34-s45)^3+(3*s34*(-3*s34*(2*s34+s51)+2*s12*(3*s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))+(3*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(9*(3*s23^3+s23^2*s45+s45*s51*(-4*s45+s51)+s23*s45*(-2*s45+s51)))/(s34^2*(-s12+s34+s45))-(3*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(9*(3*s23^2+s45^2+s23*(3*s45+s51)))/(s12*s34)+(18*s45*(s23^3+s23^2*(s45+s51)+s23*s51*(2*s45+s51)+s51^2*(3*s45+s51)))/(s34^2*(-s12+s34+s45)^2)-(3*(2*s12^2*s34+2*s34^3+8*s34^2*s51+11*s34*s51^2+2*s51^3-4*s12*s34*(s34+2*s51)))/((s23-s34-s51)*(s45-s51)^2)-(s51^2*(20*s34^2-42*s45*s51+57*s51^2+5*s34*(4*s45+3*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(3*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(-48*s45*s51+87*s51^2+5*s34*(2*s45+7*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(18*s23^3+76*s45^3+18*s23^2*(5*s45-2*s51)-39*s45^2*s51-18*s51^3+s23*(142*s45^2-69*s45*s51-24*s51^2))/(s12*(-s12+s34+s45)^2)-(9*(2*s23^3+2*s23^2*(5*s45-2*s51)+s23*(3*s45^2+7*s45*s51-4*s51^2)+2*s51*(s45^2+2*s45*s51-2*s51^2)))/(s34*(-s12+s34+s45)^2)-(3*(s12^2*s34^2+s34^4+5*s34^3*s51+9*s34^2*s51^2+6*s34*s51^3+s51^4-s12*s34*(2*s34^2+5*s34*s51+2*s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/36,
p[26]->(6-(29*s23-4*s34+72*s45)/(-s12+s23+s34+s45)-(-21*s34^2-47*s34*s45+s45*(115*s45-4*s51))/(s12*(-s12+s23+s34+s45))-(4*s45*(2*s45*(13*s45-9*s51)+9*s23*(s45-s51)))/(s12*(-s12+s34+s45)^2)-(25*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)-(3*s45^2*(61*s45-24*s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(25*s45^3*(s45-s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(68*s45^3*(s45-s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))+(72*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))-(25*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(68*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(18*s51^2)/(s12*s34)-(6*s51^3)/(s12*s34*(s23+s45-s51))+(36*s51^3)/(s12*(s23-s34-s51)*(s23+s45-s51))+(12*(s12-s34+s51))/(s23-s34+s45-s51)+(6*(s34+s51)^2)/(s12*(s23-s34-s51))+(12*(s34+s51)^3)/(s12*(s23-s34-s51)*(s23-s34+s45-s51))+(36*(s12-3*s51)*s51)/(-s23+s34+s51)^2+((64*s34+64*s45-71*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)-(36*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(36*s45*(s45-s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(222*(s45-s51)*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(25*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(68*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(32*(s34+2*s45-s51)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(36*s45*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)-(38*s45*s51)/((s12-s34-s45)*(-s23+s34+s51))-(54*s51^2)/(s34*(-s23+s34+s51))-(108*s45*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(32*(3*s45-s51)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51))+(54*(3*s45-s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(36*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))+(12*(s12-2*s51)*s51)/(s34*(-s23+s34-s45+s51))+(12*s51^3)/(s12*s34*(-s23+s34-s45+s51))+(6*s51*(-s12+2*s51))/(s34*(s23+s45-s51))+(36*s45*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^2)-(12*s51*(s34+2*s51))/(s12*(s23-s34+s45-s51))-(6*s51*(s12+5*s51))/((s23-s34-s51)*(s23+s45-s51))-(6*(s34+6*s51))/(s23-s34-s51)-(2*(27*s23+s34+60*s45+9*s51))/s12-(4*s51*(16*s34-17*s45+18*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(54*s23+72*s51)/s34-(3*s51^2*(-135*s45+98*s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(25*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2-(18*(5*s23*s45-3*s23*s51+7*s45*s51-3*s51^2))/(s34*(-s12+s34+s45))-(25*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(68*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(-90*s23*s45-224*s45^2+54*s23*s51+90*s45*s51+36*s51^2)/(s12*(s12-s34-s45))+(12*(s34+s51)*(s12-2*(s34+s51)))/((-s23+s34+s51)*(-s23+s34-s45+s51))-(25*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(25*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(s51*(93*s34^2-136*s34*s51+s51*(-136*s45+179*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2))/36,
p[27]->((3*(2*s23-s34+3*s45))/(-s12+s23+s34+s45)+(6*s23-3*s34+15*s45)/s12+(3*(s34-s45)*(s34^2+s45*(s45-s51)))/(s12*(-s12+s23+s34+s45)^2)+(2*s45*(s23*s45*(23*s45-18*s51)+9*s23^2*(s45-s51)+14*s45^2*(s45-s51)))/(s12*(s12-s34-s45)^3)-(9*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45))+(3*(s45-s51)^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*(s45-s51)^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))-(27*s51)/(s23-s34-s51)-(18*(s45-s51)^2*s51)/(s12*(s12-s34-s45)*(s23+s45-s51))-(9*s51^2)/((s23-s34-s51)*(s23+s45-s51))+(18*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(s23+s45-s51))-(18*(s45-s51)^2*s51^2)/(s12^2*(s23-s34-s51)*(s23+s45-s51))+(9*(s23+s51))/s34+(9*(s12-2*s34+2*s45-5*s51)*s51)/(-s23+s34+s51)^2-(9*s45*(s12+2*s45-3*s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^2)/(s12*(s12-s34-s45)*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^2)/(s12*(s23+s45-s51)*(-s23+s34+s51)^2)-(9*s45*s51^3)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*s45*(s45-3*s51)*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(s45-s51)^2*s51^3)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(6*(s45-s51)^2*s51^3)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s45*(s45-s51)*s51^4)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+((-23*s34+33*(s45-3*s51))*s51)/((s12-s34-s45)*(-s23+s34+s51))-(9*s51^2)/(s34*(-s23+s34+s51))+(9*(4*s45-3*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(9*(4*s45-3*s51)*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*(s45-s51)^2*s51^2)/(s12^2*(s12-s34-s45)*(-s23+s34+s51))-(3*s45*(2*s34-4*s45+s51))/(s12*(-s12+s23+s34+s45))-(9*s45^2*(-2*s45+s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45))+(3*s45^3*(-s45+s51))/(s12*(s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*s45^3*(-s45+s51))/(s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45))-(18*s51^3*(-s45+s51))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(72*s45*s51^3*(-s45+s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))+(18*s51^3*(-s45+s51))/(s12*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*s51*(s34-2*s45+3*s51))/((-s12+s23+s34+s45)*(s23-s34-s51))+(-15*s45+28*s51)/(s12-s34-s45)-(3*(s23^2-s23*s34+s34^2+2*s23*s45-2*s34*s45+s45^2+2*s45*s51))/(-s12+s23+s34+s45)^2+(-33*s45^2+56*s45*s51-36*s51^2)/(-s12+s34+s45)^2-(9*s51^2*(3*s45^2-13*s45*s51+2*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(3*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(6*s51^2*(3*s45^2-5*s45*s51+2*s51^2))/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(18*s45*(s45-s51)*(s23^2+2*s23*s51+3*s51^2))/(s34*(-s12+s34+s45)^3)+(9*s51*(2*s45^2-4*s45*s51+3*s51^2))/(s12*(s23-s34-s51)*(s23+s45-s51))-(9*s51*(2*s45^2-4*s45*s51+3*s51^2))/(s12*(s12-s34-s45)*(-s23+s34+s51))+(3*(6*s23^2+16*s23*s45+15*s45^2+3*s23*s51+s45*s51+3*s51^2))/(s12*(s12-s34-s45))-(6*s51^2*(5*s34*s45+5*s45^2-6*s45*s51+6*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51))+(2*s51^3*(5*s34^2+10*s34*s45+5*s45^2-9*s45*s51+9*s51^2))/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(s51^2*(20*s34^2+20*s34*s45+3*s34*s51-48*s45*s51+69*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(-28*s45^3+84*s45^2*s51-54*s45*s51^2+18*s51^3)/(s12-s34-s45)^3+(3*s51*(-s34^2+s34*s45+s51*(-5*s45+s51)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))-(3*(s34-s51)*s51*(s34^2+s51*(-2*s45+s51)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(2*s51*(5*s34^2+3*s34*s51+24*s51*(-s45+2*s51)))/((s12-s34-s45)*(-s23+s34+s51)^2)+(9*(2*s23^2+3*s51*(-s45+s51)+s23*(-2*s45+3*s51)))/(s34*(-s12+s34+s45))+(3*s51*(3*s34^2-4*s34*s51+s51*(-4*s45+5*s51)))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(15*s51*(-4*s45+7*s51)+s34*(10*s45+23*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(58*s45^3+18*s23^2*(2*s45-s51)-15*s45^2*s51-18*s51^3+s23*(88*s45^2-27*s45*s51-18*s51^2))/(s12*(-s12+s34+s45)^2)+(9*(s23^2*(-4*s45+2*s51)+2*s51*(s45^2-5*s45*s51+s51^2)+s23*(s45^2-7*s45*s51+2*s51^2)))/(s34*(-s12+s34+s45)^2))/18,
p[28]->(-(s12^3*(s23-s51)^2*s51)+s45^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^2*s51*(s23^2*(2*s34+3*s45)+3*s45*s51*(s34+s51)-s23*(6*s45*s51+s34*(s45+2*s51)))-s12*(s23^3*s45^2+3*s45^2*s51*(s34+s51)^2+s23*s45*(s34+s51)*(s34*(s45-s51)-6*s45*s51)+s23^2*(s34^2*s51+3*s45^2*s51+s34*s45*(-2*s45+3*s51))))/(6*s12*(s12-s34-s45)^3*(-s23+s34+s51)^2),
p[29]->(s34*(s34^2+5*s34*s45+4*s45^2+2*s23*(s34+2*s45))*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^4*(s23^3+s23*(s34-s51)^2-2*s23^2*(s34+s51)+s34*s51*(s34+4*s51))-s12^3*(2*s23^4+s23^3*(5*s45-4*s51)-s23^2*(6*s34^2+9*s34*s45+8*s34*s51+8*s45*s51-2*s51^2)+s34*(10*s34*s51*(s45+s51)+4*s51^2*(3*s45+s51)+s34^2*(s45+3*s51))+s23*(4*s34^3+s34^2*(3*s45-2*s51)+3*s45*s51^2+s34*s51*(-11*s45+4*s51)))+s12^2*(s23^4*(6*s34+4*s45)+s23^3*(-6*s34^2+3*s34*(3*s45-4*s51)+4*s45*(s45-2*s51))-s23^2*(6*s34^3+2*s45*(5*s45-2*s51)*s51+s34^2*(27*s45+8*s51)+s34*(3*s45^2+31*s45*s51-2*s51^2))+s23*(6*s34^4+3*s45^2*s51^2+s34^3*(11*s45+4*s51)-6*s34^2*(s45^2+s45*s51-s51^2)+4*s34*s51*(-4*s45^2+s51^2))+s34*(s34+s51)*(3*s34^2*(s45+s51)+12*s45*s51*(s45+s51)+5*s34*(s45^2+4*s45*s51+s51^2)))-s12*(2*s23^4*s34*(3*s34+4*s45)-s23^3*(8*s34^3-2*s34*s45*(6*s45-7*s51)-3*s34^2*(s45-4*s51)+4*s45^2*s51)+s34*(s34+s51)^2*(10*s34*s45*(s45+s51)+s34^2*(3*s45+s51)+4*s45^2*(s45+3*s51))+s23*(s34+s51)*(4*s34^4+s45^3*s51+s34^3*(13*s45+2*s51)-4*s34*s45*(2*s45^2+3*s45*s51-2*s51^2)+s34^2*(-8*s45^2+4*s45*s51+2*s51^2))-s23^2*(2*s34^4+27*s34^3*s45+2*s45^2*(2*s45-s51)*s51+2*s34^2*(7*s45^2+16*s45*s51-s51^2)+s34*s45*(-4*s45^2+19*s45*s51+6*s51^2))))/(12*s12*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
p[30]->(4-(2*s45)/(s12-s34-s45)-(3*(s12-2*s23+s45-7*s51))/s34-(2*s45*(s45-2*s51))/(-s12+s34+s45)^2+(2*(3*s23^2+3*s23*s45+s45^2)*(s23+2*s45-s51))/(s12*(-s12+s34+s45)^2)+(3*(s23+s45)^2*s51)/(s12*s34^2)-s51^2/((s23-s34-s51)*(s23+s45-s51))+s51^3/(s12*(s23-s34-s51)*(s23+s45-s51))-(3*s23^2*(s23+s51))/(s12*s34*(s12-s34-s45))+(s45*(-2*s34+s45-12*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51)^2)+(9*s45*s51^2)/(s34*(-s23+s34+s51)^2)+(6*s45^2*s51^3)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*s45^2*s51^4)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(s45*s51*(-s12+s51))/((s23+s45-s51)*(-s23+s34+s51)^2)+(9*s45*s51^2)/(s34^2*(-s23+s34+s51))+(3*s45*s51^2*(-6*s45+s51))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(6*s45*s51^3*(s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*s45*s51^3*(4*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))+((s34+s51)^2*(2*s34+s45+2*s51))/(s12*(-s23+s34+s51)^2)+(2*s45*s51^2*(s34+s45+3*s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(3*s45*s51^2*(s45+5*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(4*s23+s34+s45+6*s51)/s12-(3*s51*(-2*s12+s45+7*s51))/(s34*(-s23+s34+s51))+(-s12+s45+17*s51)/(s23-s34-s51)-(3*(3*s23^2+3*s23*s45-s12*s51+2*s23*s51+5*s45*s51))/s34^2+(s34^2+s34*s45-s45^2-3*s34*s51+5*s45*s51-9*s51^2)/(s12*s23-s12*s34-s12*s51)-(6*s51^2*(3*s45^2+3*s45*s51+s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(12*s23^2+7*s23*s45+3*s45^2+9*s23*s51-2*s45*s51+6*s51^2)/(s12^2-s12*s34-s12*s45)+(3*(4*s23^2-3*s23*s45-s45^2+7*s23*s51+s45*s51+7*s51^2))/(s34*(-s12+s34+s45))-(3*s51*(2*s45^2+5*s45*s51+7*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(s45^3-5*s45^2*s51+9*s45*s51^2-6*s51^3)/(s12*(s12-s34-s45)*(-s23+s34+s51))-(3*(3*s23^3+s23^2*s45+s45*s51*(-4*s45+s51)+s23*s45*(-2*s45+s51)))/(s34^2*(-s12+s34+s45))+(3*(3*s23^2+s45^2+s23*(3*s45+s51)))/(s12*s34)+(6*s45*(s23^3+s23^2*(s45+s51)+s23*s51*(2*s45+s51)+s51^2*(3*s45+s51)))/(s34^2*(-s12+s34+s45)^2)-(2*s51*(2*s45^2+4*s45*s51+s51*(s34+3*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(-2*s45^2+8*s45*s51+2*s51*(s34+6*s51))/((s12-s34-s45)*(-s23+s34+s51))+(-4*s34^2+2*(3*s45-2*s51)*s51+2*s12*(s34+s51)-s34*(s45+8*s51))/(-s23+s34+s51)^2-(6*(s23^3+s23^2*(3*s45-s51)-s51^2*(s45+s51)+s23*(s45^2+s45*s51-s51^2)))/(s34*(-s12+s34+s45)^2))/6,
pe[1]->-1/9*(s12*(-56*s34^3*s45^2-38*s34^2*s45^3-19*s34*s45^4+s23^3*(19*s45^2-18*s34*(s45-s51))-19*s12^4*(s23+s45-2*s51)+112*s34^3*s45*s51+38*s34^2*s45^2*s51+18*s34*s45^3*s51-19*s45^4*s51-37*s34^3*s51^2+94*s34^2*s45*s51^2+76*s34*s45^2*s51^2+56*s45^3*s51^2-37*s34^2*s51^3-18*s34*s45*s51^3-18*s45^2*s51^3+s12^3*(19*s23^2+57*s45^2+19*s23*(3*s34+4*s45)+57*s34*(s45-2*s51)-113*s45*s51-20*s51^2)-s12^2*(57*s45^3+57*s34^2*(s45-2*s51)-93*s45^2*s51-96*s45*s51^2+18*s51^3+19*s23^2*(2*s34+s45+3*s51)+s34*(133*s45^2-264*s45*s51-40*s51^2)+19*s23*(3*s34^2+9*s34*s45+4*s45^2-s34*s51+5*s45*s51-3*s51^2))+s23^2*(74*s34^2*(s45-s51)+s34*(s45^2-2*s45*s51-18*s51^2)+s45*(38*s45^2-75*s45*s51+18*s51^2))+s23*(-56*s34^3*(s45-s51)+2*s34*s45*s51*(-29*s45+10*s51)+s34^2*(36*s45^2-148*s45*s51+93*s51^2)+s45*(19*s45^3-94*s45^2*s51+74*s45*s51^2-18*s51^3))+s12*(19*s34^3*(s45-2*s51)+18*s23^3*(s45-s51)+s23^2*(19*s34^2-55*s34*s45-s45^2+131*s34*s51+77*s45*s51)+s34^2*(132*s45^2-263*s45*s51+17*s51^2)+s34*(95*s45^3-168*s45^2*s51-116*s45*s51^2+18*s51^3)+s45*(19*s45^3+s45^2*s51-132*s45*s51^2+36*s51^3)+s23*(19*s34^3+s34^2*(151*s45-75*s51)+s34*(40*s45^2+206*s45*s51-113*s51^2)+s51*(189*s45^2-131*s45*s51+18*s51^2)))))/((s12-s34-s45)*(-s12+s23+s34+s45)*(s45-s51)*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[2]->-1/3*(s12*(2*s34^2*s45^2*(6*s23^2-9*s23*s34+3*s34^2+6*s23*s45-3*s34*s45+2*s45^2)*(-s23+s34+s51)^2+3*s12^6*(s23^2+s34^2-s23*(2*s34+s51))-3*s12^5*(5*s23^3+s23^2*(-10*s34+4*s45-5*s51)+s34^2*(4*s45+s51)+s23*(5*s34^2-5*s45*s51-s34*(8*s45+s51)))+s12^4*(12*s23^4+3*s23^3*(15*s45-4*s51)-3*s23^2*(11*s34^2+29*s34*s45-6*s45^2+13*s34*s51+20*s45*s51)+s34^2*(3*s34^2+3*s34*s45+18*s45^2-9*s34*s51+12*s45*s51+4*s51^2)+s23*(18*s34^3-30*s45^2*s51-12*s34*s45*(3*s45+s51)+s34^2*(39*s45+23*s51)))+s12^2*(12*s23^4*(s34^2+4*s34*s45+s45^2)-3*s23^3*(6*s34^3-6*s34*s45*(3*s45-4*s51)+4*s34^2*(7*s45+2*s51)+s45^2*(-5*s45+12*s51))-s23*(18*s34^5+15*s45^4*s51+6*s34*s45^3*(s45+2*s51)+6*s34^4*(6*s45+7*s51)+3*s34^2*s45*(s45^2-15*s45*s51-12*s51^2)-2*s34^3*(50*s45^2-7*s45*s51-9*s51^2))+s34^2*(12*s34^4+6*s34^3*(4*s45+3*s51)+3*s34*s45*(3*s45^2-s45*s51-6*s51^2)+s34^2*(-11*s45^2+6*s51^2)+3*s45^2*(s45^2+4*s45*s51+8*s51^2))+s23^2*(12*s34^4+3*s45^3*(s45-20*s51)+6*s34^3*(8*s45+3*s51)-3*s34*s45^2*(7*s45+39*s51)+s34^2*(-155*s45^2-12*s45*s51+12*s51^2)))-s12^3*(24*s23^4*(s34+s45)-3*s23^3*(13*s34^2+3*s45*(-5*s45+4*s51)+s34*(-9*s45+12*s51))+3*s23^2*(8*s34^3+2*s45^2*(2*s45-15*s51)+s34^2*(-43*s45+2*s51)-3*s34*s45*(9*s45+13*s51))+s34^2*(18*s34^3-3*s34^2*(s45-2*s51)+s34*(9*s45^2-19*s45*s51-6*s51^2)+2*s45*(6*s45^2+9*s45*s51+8*s51^2))+s23*(-27*s34^4+s34^3*(81*s45-25*s51)-30*s45^3*s51-6*s34*s45^2*(4*s45+3*s51)+s34^2*(27*s45^2+61*s45*s51+12*s51^2)))+s12*(-24*s23^4*s34*s45*(s34+s45)+s23^3*(-6*s34^4+66*s34^3*s45-9*s34*s45^2*(3*s45-4*s51)+12*s45^3*s51+3*s34^2*s45*(11*s45+16*s51))+s23^2*(12*s34^5+6*s34^3*s45*(s45-13*s51)-3*s34*s45^3*(s45-13*s51)+15*s45^4*s51+s34^4*(-78*s45+12*s51)+s34^2*s45*(55*s45^2+42*s45*s51-24*s51^2))-s34^2*s45*(18*s34^4+30*s34^3*s51+s45^2*s51*(3*s45+16*s51)-s34^2*(s45^2+18*s45*s51-12*s51^2)+3*s34*s45*(s45^2+5*s45*s51-6*s51^2))+s23*(-6*s34^6-15*s34^4*s45*(s45-6*s51)+6*s34^5*(9*s45-s51)+3*s34*s45^4*s51+3*s45^5*s51+s34^2*s45^2*(6*s45^2+s45*s51-36*s51^2)+s34^3*s45*(-29*s45^2-47*s45*s51+36*s51^2)))))/(s34^2*(s12-s45)^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[3]->-1/2*(s12*(2*s34^2*(3*s23^2+3*s23*s45-s45^2)*(-s23+s34+s51)^2+3*s12^4*(s23^2+s34^2-s23*(2*s34+s51))-3*s12^3*(3*s23^3+s23^2*(-4*s34+2*s45-3*s51)+s34^2*(2*s34+2*s45+s51)-s23*(s34^2+4*s34*s45+3*s34*s51+3*s45*s51))+s12^2*(6*s23^4+s23^3*(6*s34+9*s45-6*s51)+s34^2*(3*s34^2+3*s45^2+6*s45*s51-2*s51^2+3*s34*(3*s45+s51))-3*s23^2*(9*s34^2-s45*(s45-6*s51)+3*s34*(s45+3*s51))+s23*(12*s34^3-9*s45^2*s51-6*s34*s45*(s45+3*s51)+s34^2*(-9*s45+11*s51)))+s12*(-12*s23^4*s34-s34^2*s45*(3*s34+3*s45-4*s51)*(s34+s51)+3*s23^3*(5*s34^2-5*s34*s45+6*s34*s51+2*s45*s51)+3*s23^2*(2*s34^3-s34*s45*(s45-9*s51)+3*s45^2*s51+s34^2*(9*s45+2*s51))-s23*(9*s34^4-9*s34*s45^2*s51-3*s45^3*s51+s34^3*(9*s45+17*s51)+s34^2*(-6*s45^2+15*s45*s51+6*s51^2)))))/(s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[4]->(8*s12^2*(s23*s34+s12*(-s23+s51)+s45*(s34+s51)))/(27*s51^2*(-s23+s34+s51)^2),
pe[5]->(s12*(s34^2*(3*s23^2-3*s23*s34+s34^2+3*s23*s45-s34*s45+s45^2)*(-s23+s34+s51)^2-3*s12^3*(s23-s34)*(s23^2+s34^2-s23*(2*s34+s51))+s12^2*(3*s23^4-3*s23^3*(s34-s45+s51)-s23^2*(8*s34^2+9*s34*s45+6*s34*s51+6*s45*s51)+s23*s34*(13*s34^2+9*s34*s45+13*s34*s51+6*s45*s51)+s34^2*(-5*s34^2-3*s34*s45-4*s34*s51+s51^2))+s12*(-6*s23^4*s34+3*s23^3*(5*s34^2-2*s34*s45+3*s34*s51+s45*s51)+s23^2*(-11*s34^3+s34^2*(16*s45-9*s51)+6*s34*s45*s51+3*s45^2*s51)+s34^2*(s34+s51)*(s34^2-2*s45*s51+s34*(4*s45+s51))+s23*s34*(s34^3-3*s45^2*s51-2*s34^2*(7*s45+s51)-s34*s51*(11*s45+3*s51)))))/(3*s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[6]->(s12*(2*s34^2*s45^2*(15*s23^2-12*s23*s34+2*s34^2+15*s23*s45-8*s34*s45+3*s45^2)*(-s23+s34+s51)^2-30*s12^5*(s23-s34)*(s23^2+s34^2-s23*(2*s34+s51))+s12^4*(30*s23^4-30*s23^3*(s34-3*s45+s51)-s23^2*(89*s34^2+270*s34*s45+60*s34*s51+120*s45*s51)+s23*s34*(148*s34^2+270*s34*s45+143*s34*s51+120*s45*s51)-s34^2*(59*s34^2+90*s34*s45+46*s34*s51-6*s51^2))+s12^3*(-60*s23^4*(s34+s45)+9*s23^3*(17*s34^2+10*s34*s51+10*s45*(-s45+s51))+s23^2*(-98*s34^3+s34^2*(344*s45-93*s51)+180*s45^2*s51+90*s34*s45*(3*s45+2*s51))+s34^2*(28*s34^3-24*s45*s51^2+41*s34^2*(4*s45+s51)+2*s34*(45*s45^2+63*s45*s51+8*s51^2))-s23*s34*(23*s34^3+180*s45^2*s51+s34^2*(448*s45+57*s51)+3*s34*(90*s45^2+139*s45*s51+10*s51^2)))+s12^2*(30*s23^4*(s34^2+4*s34*s45+s45^2)-3*s23^3*(32*s34^3-10*s45^2*(s45-3*s51)-30*s34*s45*(s45-2*s51)+s34^2*(89*s45+20*s51))+s34^2*(s34^4+36*s45^2*s51^2+s34^3*(-69*s45+5*s51)+s34^2*(-145*s45^2-114*s45*s51+4*s51^2)-6*s34*s45*(5*s45^2+17*s45*s51+8*s51^2))+s23^2*(103*s34^4-120*s45^3*s51-90*s34*s45^2*(s45+2*s51)+3*s34^3*(35*s45+43*s51)+s34^2*(-415*s45^2+126*s45*s51+30*s51^2))+s23*s34*(-38*s34^4+s34^3*(111*s45-59*s51)+120*s45^3*s51+s34^2*(440*s45^2+206*s45*s51-24*s51^2)+3*s34*s45*(30*s45^2+131*s45*s51+30*s51^2)))+s12*(-60*s23^4*s34*s45*(s34+s45)+3*s23^3*(s34^4+59*s34^3*s45+10*s45^3*s51+10*s34*s45^2*(-2*s45+3*s51)+4*s34^2*s45*(7*s45+10*s51))-s34^2*s45*(s34+s51)*(5*s34^3+24*s45^2*s51+s34^2*(-57*s45+8*s51)-2*s34*s45*(17*s45+24*s51))+s23^2*(-6*s34^5+3*s34^3*s45*(23*s45-79*s51)+60*s34*s45^3*s51+30*s45^4*s51-s34^4*(179*s45+6*s51)+s34^2*s45*(154*s45^2+27*s45*s51-60*s51^2))+s23*s34*(3*s34^5-5*s34^3*s45*(30*s45-23*s51)-30*s45^4*s51+s34^4*(67*s45+3*s51)-s34*s45^2*s51*(107*s45+90*s51)+s34^2*s45*(-128*s45^2-241*s45*s51+48*s51^2)))))/(6*s34^2*(s12-s45)^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[7]->(2*s12^3*(s34^2*(3*s23^2-3*s23*s34+s34^2+3*s23*s45-s34*s45+s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+s12^4*(3*s23^4-3*s23^3*(3*s34+2*s51)+s34^2*(2*s34^2+s34*s51+2*s51^2)-s23*s34*(7*s34^2+7*s34*s51+3*s51^2)+s23^2*(11*s34^2+12*s34*s51+3*s51^2))-s12^3*(3*s23^5+3*s23^4*(s45-2*s51)-s23^3*(17*s34^2+3*(4*s45-s51)*s51+6*s34*(s45+s51))+s34^2*(6*s34^3+2*s34*s51*(3*s45+s51)+s51^2*(6*s45+s51)+s34^2*(3*s45+7*s51))-s23*s34*(20*s34^3+9*s45*s51^2+s34*s51*(21*s45+4*s51)+3*s34^2*(2*s45+9*s51))+s23^2*(28*s34^3+9*s45*s51^2+3*s34*s51*(9*s45+2*s51)+s34^2*(6*s45+32*s51)))+s12^2*(9*s23^5*s34-6*s23^4*(3*s34^2-2*s34*s45+3*s34*s51+s45*s51)+s34^2*(s34+s51)*(6*s34^3+3*s45*s51*(2*s45+s51)+s34^2*(7*s45+5*s51)+s34*(3*s45^2+4*s45*s51-s51^2))+s23^3*(3*s34^3+6*s45*s51*(-s45+s51)+s34^2*(-28*s45+18*s51)+3*s34*(s45^2-2*s45*s51+3*s51^2))+s23^2*(18*s34^4+9*s45^2*s51^2+6*s34*s45*s51*(3*s45+2*s51)+s34^3*(27*s45+20*s51)+s34^2*(-3*s45^2+29*s45*s51+6*s51^2))-s23*s34*(18*s34^4+9*s45^2*s51^2+s34^3*(18*s45+31*s51)+s34*s51*(21*s45^2+10*s45*s51-3*s51^2)+s34^2*(3*s45^2+28*s45*s51+10*s51^2)))-s12*(9*s23^5*s34^2-3*s23^4*s34*(8*s34^2-5*s34*s45+6*s34*s51+s45*s51)+s34^2*(s34+s51)^2*(2*s34^3+2*s34*s45*(s45-s51)+s34^2*(5*s45+s51)+s45^2*(2*s45+3*s51))-s23*s34*(s34+s51)*(4*s34^4+3*s45^3*s51+s34^3*(18*s45+5*s51)+2*s34*s45*(2*s45^2+4*s45*s51-3*s51^2)+s34^2*(-3*s45^2+4*s45*s51+3*s51^2))+s23^3*(21*s34^4+9*s34*s45*s51^2+3*s45^2*s51^2+s34^3*(-38*s45+30*s51)+s34^2*(7*s45^2-15*s45*s51+9*s51^2))+s23^2*(-4*s34^5-4*s34^3*s45*(3*s45-8*s51)+4*s34^4*(9*s45-2*s51)+3*s45^3*s51^2+3*s34*s45^2*s51*(s45+2*s51)+s34^2*(2*s45^3-2*s45^2*s51+3*s51^3)))))/(3*s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(s12^3*(-2*s34^2*(3*s23^2+3*s23*s45+s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))+3*s12^5*(s23^3+s34^2*s51-2*s23^2*(s34+s51)+s23*(s34+s51)^2)-3*s12^4*(3*s23^4+s23^3*(-3*s34+2*s45-6*s51)-3*s23^2*(s34^2+s34*s45+(2*s45-s51)*s51)+s34^2*(s51*(3*s45+s51)+s34*(s45+2*s51))+s23*(3*s34^3+10*s34^2*s51+4*s45*s51^2+s34*s51*(7*s45+3*s51)))+s12^3*(6*s23^5+3*s23^4*(5*s34+3*s45-4*s51)+3*s23^3*(-13*s34^2+s45^2+2*s34*(s45-7*s51)-12*s45*s51+2*s51^2)+s23^2*(9*s34^3+9*s45*s51*(-2*s45+3*s51)+9*s34*s51*(s45+3*s51)+s34^2*(-33*s45+47*s51))+s34^2*(3*s34^2*(2*s45+s51)+3*s34*(2*s45^2+6*s45*s51+s51^2)+s51*(9*s45^2+9*s45*s51+2*s51^2))+s23*(9*s34^4+18*s45^2*s51^2+27*s34*s45*s51*(s45+s51)+6*s34^3*(2*s45+7*s51)+s34^2*(-9*s45^2+63*s45*s51+23*s51^2)))-s12^2*(18*s23^5*s34-3*s23^4*(3*s34^2-10*s34*s45+12*s34*s51+4*s45*s51)+3*s34^2*s45*(s34+s51)*(s34^2+3*s34*s45+s45^2+2*s34*s51+3*s45*s51+2*s51^2)-3*s23^3*(11*s34^3+2*s45*(3*s45-2*s51)*s51+2*s34^2*(5*s45+3*s51)+s34*(-5*s45^2+14*s45*s51-6*s51^2))+s23^2*(21*s34^4+3*s45^2*s51*(-2*s45+9*s51)+s34^3*(-27*s45+70*s51)-21*s34^2*(s45^2-2*s45*s51-2*s51^2)+3*s34*s45*(s45^2+6*s45*s51+18*s51^2))+s23*(3*s34^5+12*s45^3*s51^2+6*s34^4*(4*s45+3*s51)+3*s34*s45^2*s51*(5*s45+9*s51)+s34^3*(-3*s45^2+79*s45*s51+17*s51^2)-6*s34^2*(s45^3-6*s45^2*s51-7*s45*s51^2-s51^3)))+s12*(18*s23^5*s34^2+3*s34^2*s45^2*(s34+s51)^2*(s34+s45+2*s51)-3*s23^4*s34*(9*s34^2-11*s34*s45+12*s34*s51+2*s45*s51)+2*s23^3*(9*s34*s45*s51^2+3*s45^2*s51^2+9*s34^3*(-3*s45+s51)+s34^2*(10*s45^2-21*s45*s51+9*s51^2))+s23*s45*(s34+s51)*(12*s34^4+9*s34*s45^2*s51+3*s45^3*s51+s34^3*(14*s45+25*s51)+s34^2*(-6*s45^2+15*s45*s51+12*s51^2))+s23^2*(9*s34^5+9*s45^3*s51^2+9*s34*s45^2*s51*(s45+3*s51)+s34^4*(9*s45+29*s51)+s34^3*(-37*s45^2+45*s45*s51+24*s51^2)+3*s34^2*(s45^3-s45^2*s51+10*s45*s51^2+2*s51^3)))))/(3*s34^2*(-s12+s34+s45)^3*(-s23+s34+s51)^2*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[9]->(23+(-54*s23+29*s34+133*s45-120*s51)/(s12-s34-s45)+(18*(2*s12-3*s23+2*s45-5*s51))/s34+(32*s12^2)/((s23+s45)*(s23-s34-s51))+(6*(s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(60*s51)/(s23-s34-s51)-(26*s51)/(s45-s51)-(19*s51^2)/(s45-s51)^2+(6*s12*s51*(-s12+s51))/(s34*(s23-s51)*(s23+s45-s51))-(19*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)+(32*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))+(32*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)-(38*s12^3)/(s51*(-s23+s34+s51)^2)+(32*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(6*s12^3*s45)/((s23+s45-s51)*s51*(-s23+s34+s51)^2)+(6*s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)-(36*s45*(s45-2*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(6*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(36*(s12+s45-s51)*s51^2)/(s34*(-s23+s34+s51)^2)-(36*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-((26*s34-19*s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(19*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(32*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)-(2*(45*s34+113*s45-83*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))+(18*s45*(4*s45-13*s51)*s51)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(18*(4*s12+4*s45-7*s51)*s51)/(s34*(-s23+s34+s51))+(108*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*s12*s51*(-s12+s51))/(s34*(s23+s45-s51)*(-s23+s34+s51))+(38*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(64*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(13*s51*(2*s34+s51))/((s12-s34-s45)*(s45-s51))+(6*s12*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)*(-s45+s51))+(38*s12^2*s34*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s45+s51))+(6*s12^2*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2*(-s45+s51))+(38*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))-(6*s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51))+(12*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(36*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(18*s45*(5*s23-2*s45+9*s51))/(s34*(-s12+s34+s45))+(6*(s12^2-s12*s51+(s45-s51)*s51))/((s23-s34-s51)*(s23+s45-s51))+(s51*(-52*s34^2-26*s34*s45+147*s34*s51+177*s45*s51-40*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(2*s51*(26*s34^2+23*s34*s51-3*s51^2))/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51))-(6*s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(6*s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(4*s51*(16*s34^2+32*s34*s45+16*s45^2+14*s34*s51-29*s45*s51+16*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(4*(9*s23*s45-17*s45^2+19*s45*s51-8*s51^2+s34*(-17*s45+s51)))/(-s12+s34+s45)^2+(6*(s23+s34+2*(s45+s51)))/(-s12+s23+s34+s45)-(19*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(2*(9*s12^2+26*s12*s51+2*s51*(13*s34+5*s51)))/((s23-s34-s51)*(-s45+s51))-(6*(s12^3+s12*(s45-6*s51)*s51+s45*s51*(-s45+s51)+s12^2*(s45+5*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)+(4*s51^2*(24*s34^2+8*s45^2-10*s45*s51+8*s51^2+3*s34*(8*s45+5*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(-26*s12^2+6*s12*s51+s51*(-14*s34-6*s45+97*s51))/(-s23+s34+s51)^2+(-6*s12^3+s12*s51*(26*s34+7*s51)+s12^2*(69*s34+31*s51)+2*s51*(13*s34^2+10*s34*s51-3*s51^2))/((-s23+s34+s51)^2*(-s45+s51))-(19*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2))/9,
pe[10]->(2*s12*(s12^4*(19*s23+19*s45-16*s51)*(s23-s51)+s12^3*(-19*s23^3+s23^2*(-57*s34-57*s45+10*s51)+s34*(-19*s45^2+76*s45*s51-48*s51^2)+s51*(19*s45^2+9*s45*s51-16*s51^2)+s23*(-76*s34*s45-38*s45^2+108*s34*s51+45*s45*s51+25*s51^2))+3*s34*(s23+s45)*s51*(s23^2*(2*s34+s45)+s23*(-2*s34^2+s34*(s45-3*s51)+s45*(s45-s51))+(s34+s51)*(-s45^2+s34*(-2*s45+s51)))+s12^2*(s23^3*(38*s34+19*s45+28*s51)+s23^2*(57*s34^2+133*s34*s45+38*s45^2-26*s34*s51+65*s45*s51-44*s51^2)+s45*s51*(19*s45^2-66*s45*s51+32*s51^2)+s34^2*(38*s45^2-95*s45*s51+48*s51^2)+s34*(38*s45^3-79*s45^2*s51-18*s45*s51^2+32*s51^3)+s23*(19*s45^3+s34^2*(95*s45-111*s51)+56*s45^2*s51-110*s45*s51^2+16*s51^3+s34*(133*s45^2-121*s45*s51-50*s51^2)))-s12*(s23^3*(19*s34^2+19*s34*s45+34*s34*s51+28*s45*s51)+s45^2*s51*(19*s45^2-41*s45*s51+16*s51^2)+s34^3*(19*s45^2-38*s45*s51+16*s51^2)+2*s34^2*(19*s45^3-33*s45^2*s51-3*s45*s51^2+8*s51^3)+s34*s45*(19*s45^3-3*s45^2*s51-69*s45*s51^2+32*s51^3)+s23^2*(19*s34^3+s34^2*(76*s45-22*s51)+s45*(75*s45-44*s51)*s51+s34*(57*s45^2+71*s45*s51-50*s51^2))+s23*(38*s34^3*(s45-s51)+s34^2*(95*s45^2-88*s45*s51-22*s51^2)+s45*s51*(66*s45^2-85*s45*s51+16*s51^2)+s34*(57*s45^3+34*s45^2*s51-119*s45*s51^2+16*s51^3)))))/(9*(s23+s45)*(-s12+s34+s45)*(-s12+s23+s34+s45)*(s23+s45-s51)*s51*(-s23+s34+s51)^2),
pe[11]->(2*(18-(9*s45^3)/(s34^2*(s12-s45))-(9*s45^3)/(s34^2*(-s12+s34+s45))+(9*s45^2)/(s12*s34-s34*s45)+(9*(2*s12-2*s23+s45-4*s51))/s34+(18*(-s23+s34+s45-3*s51))/(s12-s34-s45)+(6*s12^2)/((s23+s45)*(s23-s34-s51))+(9*s12^2)/((s23-s34-s51)*s51)+(3*s12*(s12-s51)*s51)/((s23-s34-s51)*(s23+s45-s51)^2)+(6*s12^2*(s12+s45))/((s23+s45)*(-s23+s34+s51)^2)+(3*s12^2*s45*(s12-s51))/((s23+s45-s51)^2*(-s23+s34+s51)^2)+(19*s12^2*s34*(-s12+s34+s45))/(s51^2*(-s23+s34+s51)^2)+(6*s12^3*s45)/((s23+s45)*s51*(-s23+s34+s51)^2)+(s12^2*(-6*s12+28*s34+19*s45))/(s51*(-s23+s34+s51)^2)-(9*s45^2*s51)/((s12-s45)*(-s23+s34+s51)^2)-(9*s45^2*s51^2)/(s34*(s12-s45)*(-s23+s34+s51)^2)-(9*s45^3*s51^2)/(s34^2*(s12-s45)*(-s23+s34+s51)^2)-(9*s45^3*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(19*s12^2*(s12-s34))/(s51^2*(-s23+s34+s51))+(18*s45^3*s51)/(s34^2*(s12-s45)*(-s23+s34+s51))+(18*s45^3*s51)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))-(18*s45^2*s51^2*(s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*(s12+s45-s51)*s51*(s45+2*s51))/(s34*(-s23+s34+s51)^2)-(18*s45^2*(s23+s45+2*s51))/(s34*(-s12+s34+s45)^2)+(18*s45^2*s51*(2*s45+3*s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(9*s45*(4*s23+s45+8*s51))/(s34*(-s12+s34+s45))+(-9*s12^2+6*s12*s51)/((s23-s34-s51)*(s23+s45-s51))-(18*(s23*s45+s45^2+s34*s51+3*s45*s51))/(-s12+s34+s45)^2-(3*(5*s34^2+9*s34*s45+7*s45^2-6*s45*s51-30*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(9*s45*s51*(s45^2+s45*s51-4*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(9*(s45^3-12*s45*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(3*(5*s12+5*s34+6*(s45+s51)))/(s23-s34-s51)-(3*s12*(s12^2-3*s51^2+s12*(s45+2*s51)))/((s23+s45-s51)*(-s23+s34+s51)^2)-(9*(s45^2+2*s45*s51-6*s51^2+s12*(s45+4*s51)))/(s34*(-s23+s34+s51))+(3*(s34^3-s45^3-s34*s45*(s45-13*s51)+11*s45^2*s51-12*s51^3+s34^2*(s45+5*s51)))/((s12-s34-s45)*(-s23+s34+s51)^2)+(3*(-2*s12^2+s34^2-s45^2+7*s34*s51+7*s45*s51+6*s51^2+s12*(s34-s45+6*s51)))/(-s23+s34+s51)^2-(6*s51*(s34^3+3*s34^2*(s45+s51)+3*s34*(s45^2+3*s45*s51+s51^2)+s45*(s45^2+9*s45*s51+6*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*(s34^2*(s45+3*s51)+2*s34*(s45^2+6*s45*s51+3*s51^2)+s45*(s45^2+15*s45*s51+15*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51))))/9,
pe[12]->(s12*(s12^4*(-3*s23+5*s34)+s12^3*(6*s23^2+s23*(-5*s34+6*s45)-s34*(7*s34+11*s45+2*s51))+s34*(3*s23^3*(s34-s45)+s45*(s34+s45)^2*(s34+s51)+s23*(3*s34^2+s45^2)*(s34+s51)-2*s23^2*s34*(3*s34-2*s45+3*s51))+s12^2*(-3*s23^3+s23^2*(s34-9*s45)+s23*(2*s34^2-3*s45^2+s34*(9*s45+s51))+s34*(6*s34^2+2*s34*(6*s45+s51)+s45*(7*s45+5*s51)))+s12*(3*s23^3*s45+s23^2*(-s34^2+2*s34*s45+3*s45^2)-s34*(4*s34^3+2*s34*s45*(3*s45+2*s51)+s45^2*(s45+4*s51)+s34^2*(5*s45+4*s51))+s23*s34*(3*s34^2-2*s45*(2*s45+s51)+s34*(-9*s45+6*s51)))))/(3*s34*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
pe[13]->(2*s12*(s12^4*s34*(s23-s51)+s12^3*s34*(-s23^2-s23*(2*s34+3*s45)+s51*(3*s34+3*s45+s51))+s12^2*(-(s23^3*(s34+6*s51))-s34*s51*(3*s34^2+7*s34*s45+3*s45^2+2*s34*s51+9*s45*s51-6*s51^2)+s23^2*(3*s34^2+6*s51*(-s45+2*s51)+s34*(s45+9*s51))+s23*(s34^3+s34^2*(5*s45-2*s51)+6*(s45-s51)*s51^2+s34*(3*s45^2+8*s45*s51-14*s51^2)))+s12*(9*s23^4*s51+s23^3*(2*s34^2+s34*(2*s45-3*s51)+3*(5*s45-7*s51)*s51)+s34*s51*(s34^3+s45^3+9*s45^2*s51-6*s51^3+s34^2*(5*s45+s51)+s34*(5*s45^2+10*s45*s51-6*s51^2))+s23^2*(-3*s34^3+s34*s45*(s45-15*s51)-2*s34^2*(s45+6*s51)+3*s51*(2*s45^2-8*s45*s51+5*s51^2))-s23*(s34^3*(3*s45-4*s51)+2*s34^2*(2*s45^2+3*s45*s51-8*s51^2)+3*s51^2*(2*s45^2-3*s45*s51+s51^2)+s34*(s45^3+10*s45^2*s51-13*s45*s51^2-9*s51^3)))-(s23-s34-s51)*(3*s23^3*(3*s34+s45)*s51-s34*s45*s51*(s34^2+2*s34*s45+s45^2+6*s45*s51-6*s51^2)+s23^2*(s34^3+2*s34^2*s45+3*s45*(s45-2*s51)*s51+s34*(s45^2+15*s45*s51-18*s51^2))+s23*(s34^3*(s45-2*s51)+2*s34^2*s45*(s45-2*s51)+3*s45*s51^2*(-s45+s51)+s34*(s45^3+4*s45^2*s51-21*s45*s51^2+9*s51^3)))))/(3*s34*(-s12+s34+s45)^2*(s23-s51)*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[14]->(-2*s12*(s12^4*s34*(s23-s51)+s12^3*s34*(2*s23^2-5*s23*s34-3*s34*s45-3*s23*s51+6*s34*s51+3*s45*s51+s51^2)+s12^2*(-6*s23^3*s51-4*s23^2*(s34^2+s34*(s45-s51)+3*(s45-s51)*s51)+s23*(7*s34^3-6*(s45-s51)^2*s51+4*s34^2*(s45+2*s51)+s34*(-3*s45^2+16*s45*s51-10*s51^2))+s34*(s34^2*(6*s45-9*s51)+s34*(6*s45^2-10*s45*s51-5*s51^2)+3*s51*(s45^2-5*s45*s51+2*s51^2)))+s34*s51*(-6*s23^4+s34^3*(2*s45-3*s51)+6*s23^3*(2*s34-2*s45+3*s51)+s34^2*(-2*s45^2+5*s45*s51-6*s51^2)+s45*s51*(2*s45^2-6*s45*s51+3*s51^2)-s23^2*(8*s34^2-20*s34*s45+8*s45^2+27*s34*s51-27*s45*s51+18*s51^2)+s34*(2*s45^3-8*s45^2*s51+6*s45*s51^2-3*s51^3)+2*s23*(s34^3-s45^3+7*s45^2*s51-9*s45*s51^2+3*s51^3+s34^2*(-5*s45+7*s51)+s34*(5*s45^2-13*s45*s51+9*s51^2)))+s12*(6*s23^4*s51-6*s23^3*s51*(s34-3*s45+2*s51)+s23^2*(2*s34^3+4*s34^2*(s45+s51)+6*s51*(3*s45^2-4*s45*s51+s51^2)+s34*(2*s45^2-14*s45*s51+9*s51^2))+s23*(-3*s34^4+6*s45*(s45-s51)^2*s51-s34^3*(4*s45+7*s51)+s34^2*(s45^2-6*s45*s51-4*s51^2)+s34*s45*(2*s45^2-17*s45*s51+14*s51^2))+s34*(s34^3*(-3*s45+4*s51)+s34^2*(-6*s45^2+5*s45*s51+7*s51^2)+s34*s45*(-3*s45^2+2*s45*s51+10*s51^2)+s51*(-5*s45^3+12*s45^2*s51-3*s51^3)))))/(3*s34*(-s12+s34+s45)^2*(s23+s45-s51)^2*(-s23+s34+s51)^2),
pe[15]->(2*(5+(6*(-(s23*s45)+s45*(s45-3*s51)+s34*(s45-s51)))/(-s12+s34+s45)^2+(9*s12-9*s23+6*s45-15*s51)/s34+(3*(-3*s23+2*s34+6*s45-7*s51))/(s12-s34-s45)+((s34+s45-2*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+s51/(s23-s34-s51)+((s45-s51)*s51)/((s23-s34-s51)*(s23+s45-s51))+((s12^2-s12*s45+s45*(s45-s51))*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(s45*(s45-s51)^2*s51)/((-s12+s23+s34+s45)*(s23+s45-s51)*(-s23+s34+s51)^2)+((7*s34+14*s45-13*s51)*s51^2)/((s12-s34-s45)*(-s23+s34+s51)^2)-(6*s45*(s45-2*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+((s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(6*(s12+s45-s51)*s51^2)/(s34*(-s23+s34+s51)^2)-(6*s45^2*s51^3)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(6*(s34+2*s45)*s51^3)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(3*s45*(4*s45-13*s51)*s51)/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(3*(4*s12+4*s45-7*s51)*s51)/(s34*(-s23+s34+s51))+(18*s45^2*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(6*(2*s34+5*s45)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51))+(s12*s51*(-s12+s51))/(s34*(s23+s45-s51)*(-s23+s34+s51))-(s51*(-s45+s51))/((-s12+s23+s34+s45)*(s23+s45-s51))+(2*s12*(s12-s34-2*s51))/((-s23+s34+s51)*(-s23+s34-s45+s51))+(2*s12*(s12-s51)*s51)/(s34*(-s23+s34+s51)*(-s23+s34-s45+s51))+(2*s51*(2*s34+3*s45+s51))/((-s12+s23+s34+s45)*(s23-s34-s51))-(6*s45^2*(s23+2*s51))/(s34*(-s12+s34+s45)^2)+(s51*(s12+2*s34-s45+6*s51))/(-s23+s34+s51)^2+(3*s45*(5*s23-2*s45+9*s51))/(s34*(-s12+s34+s45))+(s51*(-4*s34-18*s45+35*s51))/((s12-s34-s45)*(-s23+s34+s51))-(s51*(4*s34^2+s45^2-6*s45*s51+s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(s51*(2*s45^2-3*s45*s51+s51^2))/((-s12+s23+s34+s45)*(s23-s34-s51)*(s23+s45-s51))-(s51*(2*s45^2-5*s45*s51+3*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(s23+s34+2*(s45+s51))/(-s12+s23+s34+s45)))/3,
pe[16]->(2*s12*(s12^4*s34*s51-s12^3*(3*s23^3-3*s23^2*(2*s34-s45+s51)+3*s23*s34*(s34-2*s45+2*s51)+s34*(3*s34*s45-s34*s51+3*s45*s51+s51^2))+s12^2*(3*s23^4+s23^3*(-2*s34+9*s45-3*s51)-s23^2*(5*s34^2+6*s45*(-s45+s51)+s34*(14*s45+3*s51))+s23*s34*(4*s34^2-12*s45^2+7*s45*s51+5*s51^2+s34*(s45+9*s51))+s34*(s34^2*(4*s45-3*s51)+3*s45*s51*(s45+s51)+2*s34*(3*s45^2+s45*s51-s51^2)))-s12*(3*s23^4*(2*s34+s45)+s23^3*(-11*s34^2+7*s34*s45+6*s45^2-12*s34*s51-3*s45*s51)+s23*s34*(s34^3+s34^2*(11*s45-2*s51)+s34*s45*(-8*s45+19*s51)-2*s45*(3*s45^2+2*s45*s51-5*s51^2))+s34*(s34^3*(s45-s51)+s45^2*s51*(s45+3*s51)+s34*s45*(3*s45^2+7*s45*s51-4*s51^2)+s34^2*(7*s45^2-4*s45*s51-s51^2))+s23^2*(4*s34^3+3*s45^2*(s45-s51)+11*s34^2*(-2*s45+s51)+s34*(-5*s45^2-17*s45*s51+6*s51^2)))+s34*(3*s23^4*(s34+s45)-s23^3*(6*s34^2+2*s34*s45-6*s45^2+9*s34*s51+9*s45*s51)+s45*(s34+s51)*(s34*s45*(3*s45-2*s51)+s34^2*(s45-s51)+s45^2*s51)+s23*(s34^3*(4*s45-3*s51)+5*s45^2*s51*(-s45+s51)+2*s34*s45^2*(-3*s45+5*s51)+s34^2*(4*s45^2+4*s45*s51-3*s51^2))+s23^2*(3*s34^3+s34^2*(-5*s45+9*s51)-s34*(11*s45^2+s45*s51-6*s51^2)+s45*(3*s45^2-14*s45*s51+6*s51^2)))))/(3*s34*(s12-s45)*(-s12+s34+s45)^2*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[17]->(-4*s12*(9*s12^3*(s23-s34)*s51+s34*(-s23+s34+s51)*(5*s34^3-s23*(5*s34^2+10*s34*s45+s45*(5*s45-18*s51))+9*s23^2*s51+14*s45^2*s51+5*s34^2*(2*s45+s51)+5*s34*s45*(s45+2*s51))+s12^2*(s23^2*(5*s34-18*s51)-s23*(10*s34^2+s34*s51+18*s45*s51)+s34*(5*s34^2+19*s34*s51+2*s51*(9*s45+7*s51)))+s12*(9*s23^3*s51+s23^2*(-10*s34^2-10*s34*s45+9*s34*s51+18*s45*s51)+s23*(20*s34^3+9*s45^2*s51+2*s34*(10*s45-9*s51)*s51+2*s34^2*(10*s45+s51))-s34*(10*s34^3+10*s34^2*(s45+2*s51)+2*s34*s51*(19*s45+5*s51)+s45*s51*(9*s45+28*s51)))))/(9*s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2),
pe[18]->(2*s12*(2*s12^2*(s23-s34)-(2*s34*s45+s23*(3*s34+s45))*(-s23+s34+s51)+s12*(-3*s23^2+s23*(s34-2*s45+s51)+2*s34*(s34+s45+s51))))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
pe[19]->(-2*s12*s23*(2*s12^2*(s23-s34)+(2*s34^2-s23*(3*s34+s45))*(-s23+s34+s51)+s12*(-3*s23^2+2*s34*s45+s23*(3*s34-2*s45+s51))))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)),
pe[20]->(2*s12*(2*s12^2*(s23-s34)+s34*(-2*s23+s34-s45)*(-s23+s34+s51)+s12*(-2*s23^2+s23*(s34-2*s45)+s34*(s34+2*s45+s51))))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)),
pe[21]->((-2*(36*s34+70*s45-181*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(25*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(68*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(35*s51)/(s23-s34-s51)-(2*(33*s34+373*s45-154*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))+(26*s51)/(s45-s51)+(19*s51^2)/(s45-s51)^2+(19*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)-(32*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))+(38*s12^2*s34)/(s51*(-s23+s34+s51)^2)+(36*s45*s51^2)/(s34*(-s23+s34+s51)^2)+(36*s45^3*s51^2)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(72*s45^2*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)-(333*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(25*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(68*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(13*(2*s34-s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)+(19*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)-(32*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+(2*(39*s34+199*s45-198*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))-(25*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(68*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(52*s34*s51*(s34+s51))/((-s12+s34+s45)*(s45-s51)*(-s23+s34+s51))-(38*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))+(64*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))+(13*s51*(2*s34+s51))/((s12-s34-s45)*(s45-s51))+(38*s12^2*(s12-s34)*s34)/(s51*(-s23+s34+s51)^2*(-s45+s51))-(38*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(36*s45^2*(s23+s45+s51))/(s34*(-s12+s34+s45)^2)-(36*s45^2*s51*(2*s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(18*(3*s23+3*s45+2*s51))/s34-(18*s51*(s12+5*s45+2*s51))/(s34*(-s23+s34+s51))-(18*s45*(5*s23+5*s45+4*s51))/(s34*(-s12+s34+s45))+(18*s45*s51*(9*s45+4*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))-(54*s23+29*s34+151*s45+54*s51)/(-s12+s23+s34+s45)+(54*s23-29*s34-43*s45+66*s51)/(s12-s34-s45)-(4*s51^2*(32*s34^2+48*s34*s45+32*s45^2+7*s34*s51-43*s45*s51+25*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s51*(86*s45^2-209*s45*s51+123*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))+(2*s51*(39*s34^2+39*s34*s45+13*s45^2-116*s34*s51-222*s45*s51+129*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(2*s51*(186*s34^2+161*s34*s45+34*s45^2-111*s34*s51-315*s45*s51+145*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(2*(9*s12^2+26*s12*s51+13*s51*(2*s34+s51)))/((s23-s34-s51)*(-s45+s51))+(4*(9*s23*s45-8*s45^2+10*s45*s51-8*s51^2+s34*(-17*s45+s51)))/(-s12+s34+s45)^2+(25*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2+(4*s51*(16*s34^2+48*s45^2-87*s45*s51+50*s51^2+6*s34*(8*s45+s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))+(19*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)+(38*s12^2-42*s12*s51+s51*(-109*s34-42*s45+17*s51))/(-s23+s34+s51)^2-(26*s34*s51*(s34+s51)+13*s12*s51*(2*s34+s51)+s12^2*(63*s34+19*s51))/((-s23+s34+s51)^2*(-s45+s51))+(25*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(19*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(25*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2))/9,
pe[22]->(-2*s12*(19*s12^6*s34*(s23-s51)-3*s34*(6*s23^3-s34^3-2*s34^2*s45+2*s34*s45^2+3*s45^3+3*s23^2*(3*s34+5*s45)+s23*(s34^2+11*s34*s45+12*s45^2))*s51^2*(-s23+s34+s51)^2+s12^5*s34*(-38*s23^2-19*s34*s45+82*s34*s51+57*s45*s51+18*s51^2+s23*(-95*s34-76*s45+29*s51))+s12^4*(19*s23^3*s34+s23^2*(152*s34^2+114*s34*s45-s34*s51-9*s51^2)+s23*(190*s34^3+18*s34^2*(19*s45-5*s51)+9*s51^2*(-s45+s51)+s34*(114*s45^2-40*s45*s51-33*s51^2))+s34*(2*s34^2*(38*s45-69*s51)+s34*(76*s45^2-176*s45*s51-69*s51^2)-s51*(38*s45^2+60*s45*s51+21*s51^2)))-s12^3*(s23^3*(57*s34^2+38*s34*s45+9*s34*s51-36*s51^2)+s23^2*(228*s34^3+9*s51^2*(-7*s45+4*s51)+s34^2*(361*s45+10*s51)+s34*s45*(114*s45+35*s51))+s23*(190*s34^4+6*s34^3*(95*s45-16*s51)+27*s45*s51^2*(-s45+s51)+3*s34^2*(152*s45^2-14*s45*s51-39*s51^2)+s34*(76*s45^3+54*s45^2*s51-72*s45*s51^2-45*s51^3))+s34*(2*s34^3*(57*s45-56*s51)+6*s34^2*(38*s45^2-31*s45*s51-16*s51^2)+3*s34*(38*s45^3-12*s45^2*s51-61*s45*s51^2-16*s51^3)-s51*(-38*s45^3+72*s45^2*s51+63*s45*s51^2+9*s51^3)))+s12^2*(-45*s23^4*s51^2+s23^3*(57*s34^3+9*s51^2*(-13*s45+5*s51)+2*s34^2*(38*s45+9*s51)+s34*s45*(19*s45+18*s51))+s23^2*(152*s34^4+9*s45*s51^2*(-11*s45+8*s51)+s34^3*(380*s45+23*s51)+s34^2*(266*s45^2+96*s45*s51+3*s51^2)+s34*(38*s45^3+73*s45^2*s51+18*s51^3))+s23*(95*s34^5+38*s34^4*(11*s45-s51)+27*s45^2*s51^2*(-s45+s51)+6*s34^3*(95*s45^2+6*s45*s51-24*s51^2)+s34^2*(266*s45^3+186*s45^2*s51-177*s45*s51^2-132*s51^3)+s34*(19*s45^4+112*s45^3*s51-45*s45^2*s51^2-72*s45*s51^3-36*s51^4))+s34*(s34^4*(76*s45-43*s51)+6*s34^3*(38*s45^2-12*s45*s51-9*s51^2)+3*s34^2*(76*s45^3+14*s45^2*s51-60*s45*s51^2-9*s51^3)+3*s45*s51*(19*s45^3-12*s45^2*s51-21*s45*s51^2-9*s51^3)+s34*(76*s45^4+128*s45^3*s51-159*s45^2*s51^2-114*s45*s51^3-6*s51^4)))+s12*(18*s23^5*s51^2+9*s23^4*(4*s34+7*s45-2*s51)*s51^2-s23^3*(19*s34^4+9*s45*s51^2*(-9*s45+5*s51)+s34^3*(38*s45+9*s51)+9*s34*s51*(s45^2-5*s45*s51+9*s51^2)+s34^2*(19*s45^2+18*s45*s51+69*s51^2))-s23^2*(38*s34^5+9*s45^2*s51^2*(-5*s45+4*s51)+s34^4*(133*s45+12*s51)+s34^3*(152*s45^2+61*s45*s51-24*s51^2)+s34^2*(57*s45^3+86*s45^2*s51+90*s45*s51^2-72*s51^3)+s34*s51*(37*s45^3-9*s45^2*s51+90*s45*s51^2-45*s51^3))+s34*(s34^5*(-19*s45+6*s51)+s34^4*(-76*s45^2+5*s45*s51+6*s51^2)-s34^3*(114*s45^3+40*s45^2*s51-51*s45*s51^2+6*s51^3)+s45^2*s51*(-19*s45^3+6*s45^2*s51+21*s45*s51^2+27*s51^3)+s34^2*(-76*s45^4-90*s45^3*s51+93*s45^2*s51^2+39*s45*s51^3-6*s51^4)+s34*s45*(-19*s45^4-70*s45^3*s51+45*s45^2*s51^2+84*s45*s51^3+12*s51^4))+s23*(-19*s34^6+9*s45^3*(s45-s51)*s51^2+3*s34^5*(-38*s45+s51)+s34^4*(-228*s45^2-38*s45*s51+69*s51^2)+s34*s45*s51*(-47*s45^3+6*s45^2*s51+9*s45*s51^2+72*s51^3)+s34^3*(-190*s45^3-132*s45^2*s51+159*s45*s51^2+90*s51^3)+s34^2*(-57*s45^4-138*s45^3*s51+42*s45^2*s51^2+192*s45*s51^3+33*s51^4)))))/(9*s34*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*s51^2*(-s23+s34+s51)^2),
pe[23]->(-2*s12*(3*s12^5*(s23-3*s34-s51)*s51+(s23+s45)*(3*s23^3*(3*s34+s45)+3*s23^2*(5*s34^2+10*s34*s45+3*s45^2)+3*s45*(s34^3+4*s34^2*s45+4*s34*s45^2+s45^3)+s23*(5*s34^3+27*s34^2*s45+33*s34*s45^2+9*s45^3))*(-s23+s34+s51)^2+3*s12^4*(3*s23^3+s23^2*(-6*s34+3*s45-7*s51)+5*s45*s51^2+2*s34*s51*(7*s45+2*s51)+s34^2*(3*s45+8*s51)+s23*(3*s34^2-6*s34*s45+11*s34*s51-6*s45*s51+4*s51^2))-3*s12^3*(9*s23^4+s23^3*(-10*s34+19*s45-15*s51)+10*s45^2*s51^2+s34^3*(8*s45+7*s51)+2*s34*s45*s51*(13*s45+8*s51)+2*s34^2*(5*s45^2+16*s45*s51+2*s51^2)+s23^2*(-7*s34^2-30*s34*s45+10*s45^2+4*s34*s51-29*s45*s51+6*s51^2)+s23*(8*s34^3+2*s45*s51*(-7*s45+8*s51)+s34^2*(3*s45+31*s51)+s34*(-20*s45^2+33*s45*s51+15*s51^2)))+s12^2*(27*s23^5+3*s23^4*(s34+30*s45-13*s51)-3*s23^3*(22*s34^2+21*s34*s45-33*s45^2+19*s34*s51+42*s45*s51-4*s51^2)+3*(10*s45^3*s51^2+24*s34*s45^2*s51*(s45+s51)+s34^4*(7*s45+2*s51)+12*s34^2*s45*(s45^2+4*s45*s51+s51^2)+s34^3*(20*s45^2+22*s45*s51+s51^2))+3*s23^2*(5*s34^3+s34^2*(-41*s45+32*s51)+3*s45*(4*s45^2-15*s45*s51+6*s51^2)+s34*(-46*s45^2-10*s45*s51+21*s51^2))+s23*(21*s34^4+24*s45^2*s51*(-2*s45+3*s51)+s34^3*(75*s45+74*s51)+9*s34*s45*(-8*s45^2+11*s45*s51+15*s51^2)+s34^2*(-21*s45^2+252*s45*s51+39*s51^2)))-s12*(9*s23^6+3*s23^5*(8*s34+15*s45-4*s51)+s23^4*(-40*s34^2+42*s34*s45+81*s45^2-63*s34*s51-63*s45*s51+3*s51^2)+3*s45*(2*s34^5+5*s45^3*s51^2+s34^4*(11*s45+4*s51)+s34*s45^2*s51*(11*s45+16*s51)+s34^3*(16*s45^2+23*s45*s51+2*s51^2)+2*s34^2*s45*(3*s45^2+16*s45*s51+6*s51^2))+s23^3*(-22*s34^3+s34^2*(-151*s45+16*s51)-3*s34*(8*s45^2+53*s45*s51-13*s51^2)+3*s45*(21*s45^2-39*s45*s51+8*s51^2))+s23^2*(23*s34^4+s34^3*(2*s45+71*s51)-6*s34*s45*(13*s45^2+16*s45*s51-21*s51^2)-6*s34^2*(27*s45^2-24*s45*s51-7*s51^2)+3*s45^2*(6*s45^2-31*s45*s51+18*s51^2))+s23*(6*s34^5+3*s45^3*s51*(-9*s45+16*s51)+s34^4*(56*s45+17*s51)+2*s34^3*(36*s45^2+73*s45*s51+4*s51^2)+3*s34^2*s45*(-11*s45^2+75*s45*s51+26*s51^2)+3*s34*s45^2*(-12*s45^2+11*s45*s51+45*s51^2)))))/(3*s34^2*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
pe[24]->(-9-(6*(3*s34+4*s45-7*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))+(3*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)-(6*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(49*s51)/(s23-s34-s51)-(6*(9*s34+19*s45-4*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))-(6*s51)/(s45-s51)+(18*(s45-s51)*s51)/((s12-s34-s45)*(s23+s45-s51))-(3*s51^2)/(s45-s51)^2-(3*s51^2*(s34+s51))/((s12-s34-s45)*(s45-s51)^2)+(6*s51^2*(s34+s51))/((-s12+s34+s45)^2*(s45-s51))-(6*s12^2*s34)/(s51*(-s23+s34+s51)^2)+(9*(s12+2*s45-2*s51)*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)-(18*s45^2*(s45-2*s51)*s51^2)/(s34^2*(-s12+s34+s45)*(-s23+s34+s51)^2)-(27*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(3*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)-(6*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s45*(s12+s45-s51)*s51^2)/(s34^2*(-s23+s34+s51)^2)-(18*s45^3*s51^3)/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(3*(2*s34-s51)*s51*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)*(-s23+s34+s51)^2)-(3*s51^2*(s34+s51)^3)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51)^2)+(6*s51^2*(s34+s51)^3)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51)^2)+((-23*s34+24*s45-138*s51)*s51)/((s12-s34-s45)*(-s23+s34+s51))-(3*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))+(6*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(54*s45^2*(s45-s51)*s51^2)/(s34*(-s12+s34+s45)^3*(-s23+s34+s51))-(12*s34*s51*(s34+s51))/((-s12+s34+s45)*(s45-s51)*(-s23+s34+s51))+(6*s51^2*(s34+s51)^2)/((s12-s34-s45)*(s45-s51)^2*(-s23+s34+s51))-(12*s51^2*(s34+s51)^2)/((-s12+s34+s45)^2*(s45-s51)*(-s23+s34+s51))-(3*s51*(2*s34+s51))/((s12-s34-s45)*(s45-s51))+(6*s12^2*s34*(-s12+s34))/(s51*(-s23+s34+s51)^2*(-s45+s51))+(6*s12^2*(s12-s34))/(s51*(-s23+s34+s51)*(-s45+s51))+(6*s51*(2*s12+2*s34+s51))/((s23-s34-s51)*(-s45+s51))+(18*s51*(-s45+s51))/((s23-s34-s51)*(s23+s45-s51))+(18*s45^2*s51^3*(-s45+s51))/(s34*(-s12+s34+s45)^3*(-s23+s34+s51)^2)+(18*s51^2*(-s45+s51))/((s12-s34-s45)*(s23+s45-s51)*(-s23+s34+s51))+(18*s45^2*s51^2*(3*s45+s51))/(s34^2*(-s12+s34+s45)^2*(-s23+s34+s51))-(18*s45^2*(s45-s51)*(s23+2*s51))/(s34*(-s12+s34+s45)^3)-(3*(6*s23+5*s34+13*s45+6*s51))/(-s12+s23+s34+s45)+(54*s23-24*s34-39*s45+90*s51)/(s12-s34-s45)+(54*s23*s45-33*s34*s45-52*s45^2-36*s23*s51+42*s34*s51+123*s45*s51-66*s51^2)/(-s12+s34+s45)^2+(9*s45*(-2*s23^2+6*s23*s45+s45^2-8*s23*s51+5*s45*s51-12*s51^2))/(s34*(-s12+s34+s45)^2)+(9*s51*(7*s45^2+4*s45*s51-10*s51^2))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(9*s45*s51*(4*s45^2-11*s45*s51-4*s51^2))/(s34^2*(-s12+s34+s45)*(-s23+s34+s51))+(6*s51*(6*s34^2+5*s34*s45+s45^2-3*s34*s51-9*s45*s51+4*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*s51*(3*s45^2-7*s45*s51+4*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(9*s45*s51^2*(s45^2-s45*s51+4*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(9*s45*(5*s23^2+3*s23*s45-2*s45^2+4*s23*s51+7*s45*s51+4*s51^2))/(s34^2*(-s12+s34+s45))+(9*(3*s23^2-11*s23*s45-5*s45^2+6*s23*s51-8*s45*s51+8*s51^2))/(s34*(-s12+s34+s45))+(18*s45*s51*(s45^2-2*s45*s51+8*s51^2))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(s51*(5*s34^2+26*s34*s45+15*s45^2-4*s34*s51-37*s45*s51+84*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)+(s51*(-19*s34^2+32*s34*s45+81*s45^2-57*s34*s51-141*s45*s51+108*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))-(9*(5*s45^2*s51^2-2*s51^4))/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(3*(2*s34*s51*(s34+s51)+s12*s51*(2*s34+s51)+s12^2*(3*s34+s51)))/((-s23+s34+s51)^2*(-s45+s51))-(9*s51*(3*s12+5*(s45+s51)))/(s34*(-s23+s34+s51))-(18*s45^2*(s23^2+s23*(s45+s51)+s51*(2*s45+s51)))/(s34^2*(-s12+s34+s45)^2)+(3*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2-(9*s51*(s12^2+4*s45^2-5*s45*s51-2*s51^2+s12*(4*s45+s51)))/(s34^2*(-s23+s34+s51))+(9*s51*(-2*s12^2+3*s12*s51+s51*(4*s45+s51)))/(s34*(-s23+s34+s51)^2)+(9*(-3*s23^2+2*s45^2-3*s45*s51-2*s51^2+s12*(3*s23+3*s45+s51)-s23*(s45+2*s51)))/s34^2-(3*(s12^3+2*s12*s51^2+2*s51^2*(s34+s51)-s12^2*(s34+3*s51)))/((s23-s34-s51)*(s45-s51)^2)-(9*(s12-2*(3*s23+s45+3*s51)))/s34+(-6*s12^2-9*s12*s51+s51*(-14*s34+9*s45+12*s51))/(-s23+s34+s51)^2-(3*(s12^3*s34+s12*s51^2*(s34+s51)+s51^2*(s34+s51)^2-s12^2*(s34^2+3*s34*s51+s51^2)))/((s45-s51)^2*(-s23+s34+s51)^2)-(3*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(2*s51*(10*s34^2*s45+5*s45*(2*s45^2-9*s45*s51+9*s51^2)+2*s34*(10*s45^2-9*s45*s51+9*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51))-(2*s51^2*(5*s34^3+15*s34^2*s45+3*s34*(5*s45^2-3*s45*s51+3*s51^2)+s45*(5*s45^2-18*s45*s51+18*s51^2)))/((s12-s34-s45)^3*(-s23+s34+s51)^2)-(2*(-9*s23*s45*(s45-s51)+s34*(14*s45^2-18*s45*s51+9*s51^2)+s45*(14*s45^2-36*s45*s51+27*s51^2)))/(s12-s34-s45)^3+(s51*(10*s34^3+s34^2*(20*s45+s51)+s51*(-59*s45^2+78*s45*s51-36*s51^2)+s34*(10*s45^2-49*s45*s51+51*s51^2)))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(6*s34*s51*(5*s45+s51)+9*(3*s45^2*s51+s51^3))/((-s12+s23+s34+s45)^2*(s23-s34-s51)))/9,
pe[25]->(-29-(-54*s23-29*s34-151*s45-54*s51)/(-s12+s23+s34+s45)+(18*s45*(7*s45-5*s51))/(s34*(-s12+s34+s45))-(18*(3*s12+5*s45-3*s51))/s34-(36*s45*(s45-s51))/(-s12+s34+s45)^2-(36*s45^2*(s45-s51))/(s34*(-s12+s34+s45)^2)+(2*(36*s34+70*s45-181*s51)*(s45-s51))/((s12-s34-s45)*(-s12+s23+s34+s45))-(25*(s34+s45-2*s51)*(s45-s51)^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2)+(68*(s34+s45-2*s51)*(s45-s51)^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45))+(2*(33*s34+373*s45-154*s51)*s51)/((-s12+s23+s34+s45)*(s23-s34-s51))+(3*(12*s12+43*s34+12*(s45-3*s51))*s51)/(-s23+s34+s51)^2+(36*s12*(s12-s51)*s51)/((s23+s45-s51)*(-s23+s34+s51)^2)+(36*s45*(3*s45-2*s51)*s51^2)/(s34*(-s12+s34+s45)*(-s23+s34+s51)^2)+(333*(s45-s51)^2*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(25*(s45-s51)^3*s51^2)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2)+(68*(s45-s51)^3*s51^2)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51)^2)+(18*(5*s12+9*s45-5*s51)*s51)/(s34*(-s23+s34+s51))+(72*s45^2*(s45-s51)*s51)/(s34*(-s12+s34+s45)^2*(-s23+s34+s51))+(25*(2*s45-3*s51)*(s45-s51)^2*s51)/((s12-s34-s45)*(-s12+s23+s34+s45)^2*(-s23+s34+s51))-(68*(2*s45-3*s51)*(s45-s51)^2*s51)/((-s12+s34+s45)^2*(-s12+s23+s34+s45)*(-s23+s34+s51))+(6*s12*(s12-s51)*s51)/(s34*(s23+s45-s51)*(-s23+s34+s51))+(36*s51^2*(-s12-2*s45+s51))/(s34*(-s23+s34+s51)^2)+(36*s45^2*s51^2*(-s45+s51))/(s34*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(12*s12*s51*(-s12+s51))/(s34*(-s23+s34+s51)*(-s23+s34-s45+s51))+(12*s12*(-s12+s34+2*s51))/((s23-s34-s51)*(s23-s34+s45-s51))+(18*s45*s51*(-13*s45+9*s51))/(s34*(-s12+s34+s45)*(-s23+s34+s51))+(-90*s45+54*s51)/(s12-s34-s45)-(6*s12+6*s45+101*s51)/(s23-s34-s51)+(4*s51^2*(8*s34^2+24*s34*s45+24*s45^2-8*s34*s51-33*s45*s51+17*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(8*s51*(8*s34*s45+16*s45^2-4*s34*s51-29*s45*s51+17*s51^2))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*(3*s34*s45+3*s45^2-98*s45*s51+118*s51^2))/((s12-s34-s45)*(-s23+s34+s51))-(6*s51*(86*s45^2-209*s45*s51+123*s51^2))/((s12-s34-s45)*(-s12+s23+s34+s45)*(-s23+s34+s51))-(2*s51*(186*s34^2+161*s34*s45+34*s45^2-111*s34*s51-315*s45*s51+145*s51^2))/((-s12+s23+s34+s45)*(-s23+s34+s51)^2)-(s51*(32*s34^2+64*s34*s45+32*s45^2-103*s34*s51-285*s45*s51+218*s51^2))/((s12-s34-s45)*(-s23+s34+s51)^2)-(25*(s23^2+s23*(s34+3*s45+s51)+(s45+s51)*(2*s34+3*s45+s51)))/(-s12+s23+s34+s45)^2-(25*s51*(2*s34*(5*s45+s51)+3*(3*s45^2+s51^2)))/((-s12+s23+s34+s45)^2*(s23-s34-s51))+(25*s51*(4*s34^3+4*s34^2*s45+s34*(s45^2-6*s45*s51+s51^2)-s51*(5*s45^2-2*s45*s51+s51^2)))/((-s12+s23+s34+s45)^2*(-s23+s34+s51)^2))/9,
pe[26]->(-2*s12*(9*s12^6*s34*s51-9*s12^5*(s23^3+s23^2*(-2*s34+s45-s51)+s23*s34*(s34-2*s45+5*s51)+s34*(2*s51*(2*s45+s51)+s34*(s45+4*s51)))+s34*(-s23+s34+s51)^2*(18*s23^4*(s34+s51)+s45^2*(s34+s45)^2*(9*s34-10*s45+19*s51)+s23^3*(30*s34^2+66*s34*s45-10*s45^2+27*s34*s51+63*s45*s51)+s23*s45*(s34+s45)*(18*s34^2+38*s34*s45-30*s45^2+15*s34*s51+65*s45*s51)+s23^2*(9*s34^3+6*s34^2*(13*s45+s51)+s34*s45*(67*s45+69*s51)+s45^2*(-30*s45+91*s51)))+s12^4*(36*s23^4-9*s23^3*(4*s34-7*s45+3*s51)+s23*s34*(36*s34^2-54*s45^2-9*s34*(s45-19*s51)+109*s45*s51+70*s51^2)-s23^2*(36*s34^2+s34*(90*s45-28*s51)+9*(-3*s45^2+2*s45*s51+s51^2))+s34*(18*s34^2*(2*s45+3*s51)+9*s34*(3*s45^2+16*s45*s51+6*s51^2)+s51*(54*s45^2+62*s45*s51+19*s51^2)))-s12^3*(45*s23^5+9*s23^4*(3*s34+13*s45-s51)-s23^3*(135*s34^2+27*s34*s45-99*s45^2+115*s34*s51+9*s45*s51+36*s51^2)+s23*s34*(54*s34^3-54*s45^3+77*s45^2*s51+142*s45*s51^2+65*s51^3+9*s34^2*(11*s45+27*s51)+s34*(-81*s45^2+427*s45*s51+172*s51^2))+s23^2*(9*s34^3-3*s34^2*(81*s45-68*s51)-2*s34*(54*s45^2+28*s45*s51-43*s51^2)+27*(s45^3-s45*s51^2))+s34*(18*s34^3*(3*s45+2*s51)+18*s34^2*(5*s45^2+12*s45*s51+3*s51^2)+4*s45*s51*(9*s45^2+17*s45*s51+19*s51^2)+s34*(27*s45^3+196*s45^2*s51+189*s45*s51^2+38*s51^3)))+s12^2*(18*s23^6+3*s23^5*(28*s34+21*s45+9*s51)+s23^4*(-87*s34^2+186*s34*s45+81*s45^2-149*s34*s51+72*s45*s51-45*s51^2)-s23^3*(114*s34^3+s34^2*(318*s45+59*s51)-9*s45*(5*s45^2+7*s45*s51-8*s51^2)+s34*(-92*s45^2+294*s45*s51+8*s51^2))+s34*(9*s34^4*(4*s45+s51)+18*s34^3*(6*s45^2+8*s45*s51+s51^2)+3*s45^2*s51*(3*s45^2+4*s45*s51+38*s51^2)+s34^2*(62*s45^3+267*s45^2*s51+192*s45*s51^2+19*s51^3)+3*s34*s45*(3*s45^3+28*s45^2*s51+81*s45*s51^2+38*s51^3))+s23*s34*(36*s34^4+9*s34^3*(19*s45+17*s51)+2*s34^2*(19*s45^2+289*s45*s51+67*s51^2)+3*s45*(-6*s45^3+9*s45^2*s51+2*s45*s51^2+65*s51^3)+s34*(-79*s45^3+265*s45^2*s51+406*s45*s51^2+80*s51^3))+s23^2*(63*s34^4-6*s34^3*(23*s45-52*s51)+9*s45^2*(s45^2+2*s45*s51-3*s51^2)+s34^2*(-319*s45^2+151*s45*s51+237*s51^2)+s34*(-28*s45^3-117*s45^2*s51+12*s45*s51^2+91*s51^3)))-s12*(18*s23^6*(2*s34+s51)+3*s23^5*(11*s34^2+43*s34*s45-6*s34*s51+21*s45*s51-6*s51^2)+s34*s45*(s34+s45)*(s34+s51)*(9*s34^3+9*s34^2*(5*s45+3*s51)+2*s45*s51*(-11*s45+38*s51)+s34*(-2*s45^2+81*s45*s51+38*s51^2))-s23^4*(111*s34^3+9*s45*s51*(-9*s45+5*s51)+s34^2*(-15*s45+194*s51)+s34*(-148*s45^2+84*s45*s51+81*s51^2))-s23^3*(12*s34^4+s34^3*(300*s45-86*s51)+9*s45^2*s51*(-5*s45+4*s51)+s34^2*(85*s45^2+392*s45*s51-128*s51^2)+s34*(-53*s45^3+54*s45^2*s51+200*s45*s51^2-63*s51^3))+s23^2*(45*s34^5+9*s45^3*(s45-s51)*s51+s34^4*(48*s45+169*s51)+s34^3*(-220*s45^2+348*s45*s51+163*s51^2)-2*s34*s45*(s45^3-23*s45^2*s51+117*s45*s51^2-91*s51^3)+s34^2*(-63*s45^3-221*s45^2*s51+326*s45*s51^2+69*s51^3))+s23*s34*(9*s34^5+9*s34^4*(11*s45+4*s51)+s34^3*(103*s45^2+311*s45*s51+32*s51^2)+s45^2*s51*(34*s45^2-134*s45*s51+195*s51^2)+s34^2*(-33*s45^3+324*s45^2*s51+312*s45*s51^2+15*s51^3)+s34*s45*(4*s45^3-67*s45^2*s51+296*s45*s51^2+160*s51^3)))))/(9*s34*(-s12+s34+s45)^3*(-s12+s23+s34+s45)^2*(s23+s45-s51)*(-s23+s34+s51)^2),
pe[27]->(2*s12*(s23^2*s45^2-s23*(s12^2-3*s12*s45+2*s45^2)*s51+s23*s34*(-2*s45^2+s12*s51)+(s34*s45+(-s12+s45)*s51)^2))/(3*(s12-s34-s45)^3*(-s23+s34+s51)^2),
pe[28]->(s12*(s34*(s34^2+5*s34*s45+4*s45^2+2*s23*(s34+2*s45))*(-s23+s34+s51)^2-s12^3*(s23^2-s23*(2*s34+s51)+s34*(s34+4*s51))+s12^2*(2*s23^3-s23^2*(s34-5*s45+2*s51)-2*s23*(2*s34^2+5*s34*s45+s45*s51)+s34*(3*s34^2+4*s51*(2*s45+s51)+5*s34*(s45+2*s51)))-s12*(4*s23^3*(s34+s45)+s23^2*(-5*s34^2+2*s34*s45+4*s45^2-6*s34*s51-2*s45*s51)+s34*(s34+s51)*(3*s34^2+5*s34*(2*s45+s51)+4*s45*(s45+2*s51))-s23*(2*s34^3+s34^2*(16*s45-3*s51)+s45^2*s51+s34*(8*s45^2+8*s45*s51-4*s51^2)))))/(3*(-s12+s34+s45)^2*(-s12+s23+s34+s45)^2*(-s23+s34+s51)^2),
pe[29]->(-2*s12*(s34^5*s45+s34^4*s45^2-7*s34^3*s45^3-3*s34^2*s45^4-3*s23^5*(3*s34+s45)-s34^5*s51+2*s34^4*s45*s51+9*s34^3*s45^2*s51-10*s34^2*s45^3*s51-6*s34*s45^4*s51-2*s34^4*s51^2+s34^3*s45*s51^2+14*s34^2*s45^2*s51^2-3*s45^4*s51^2-s34^3*s51^3+6*s34*s45^2*s51^3+3*s45^3*s51^3+3*s23^4*(7*s34^2+3*s45*(-s45+s51)+s34*(-6*s45+9*s51))+s12^3*(s34^2*(5*s45-6*s51)+9*s34*(s45-s51)*s51+3*(s45-s51)*s51^2-3*s23^2*(s34+s51)+s23*(5*s34^2-3*s34*(s45-4*s51)-3*(s45-2*s51)*s51))-s23^3*(11*s34^3+s34^2*(-51*s45+39*s51)+3*s45*(3*s45^2-8*s45*s51+3*s51^2)+3*s34*(s45^2-17*s45*s51+9*s51^2))+s23^2*(-4*s34^4+s34^3*(-33*s45+3*s51)+3*s34^2*(12*s45^2-28*s45*s51+5*s51^2)-3*s45*(s45^3-7*s45^2*s51+7*s45*s51^2-s51^3)+3*s34*(4*s45^3+6*s45^2*s51-16*s45*s51^2+3*s51^3))+s23*(s34^5+s34^4*(-3*s45+7*s51)+3*s45^2*s51*(2*s45^2-5*s45*s51+2*s51^2)+s34^3*(-29*s45^2+16*s45*s51+9*s51^2)+s34^2*(3*s45^3-55*s45^2*s51+33*s45*s51^2+3*s51^3)+3*s34*s45*(2*s45^3-4*s45^2*s51-7*s45*s51^2+5*s51^3))+s12^2*(-9*s23^4+9*s45*s51^2*(-s45+s51)+6*s23^3*(4*s34-3*s45+4*s51)+s34^3*(-7*s45+9*s51)+6*s34*s51*(-4*s45^2+3*s45*s51+s51^2)+3*s34^2*(-5*s45^2+s45*s51+5*s51^2)-s23^2*(14*s34^2-45*s34*s45+9*s45^2+42*s34*s51-36*s45*s51+21*s51^2)+s23*(-7*s34^3-29*s34^2*s45+3*s51*(4*s45^2-9*s45*s51+2*s51^2)+3*s34*(7*s45^2-21*s45*s51+4*s51^2)))+s12*(9*s23^5+s34^4*(s45-2*s51)+9*s45^2*(s45-s51)*s51^2-3*s23^4*(4*s34-10*s45+7*s51)+s34^2*s45*(13*s45^2+13*s45*s51-29*s51^2)+3*s34*s45*s51*(7*s45^2-3*s45*s51-4*s51^2)+2*s34^3*(7*s45^2-8*s45*s51-s51^2)+s23^3*(-13*s34^2-48*s34*s45+33*s45^2+3*s34*s51-60*s45*s51+15*s51^2)+s23^2*(21*s34^3+12*s45^3-54*s45^2*s51+42*s45*s51^2-3*s51^3+s34^2*(-6*s45+50*s51)+s34*(-60*s45^2+45*s45*s51+24*s51^2))+s23*(s34^4+7*s34^3*(5*s45-3*s51)+s34^2*(20*s45^2+57*s45*s51-37*s51^2)-3*s45*s51*(5*s45^2-12*s45*s51+4*s51^2)-3*s34*(8*s45^3-21*s45^2*s51-3*s45*s51^2+5*s51^3)))))/(3*s34^2*(-s12+s34+s45)^2*(s23+s45-s51)*(-s23+s34+s51)^2)
}}


==> anc/remainder/qqgaa_twoloop_pmmpm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],(-3*p[1])/5-p[3]-p[4]+(tr5*(-3*pe[1]-5*(pe[3]+pe[4])))/20},
{F[1,1,1]^2,(-5*p[2])/3+(3*(p[3]+p[4]))/5+(tr5*(-25*pe[2]+9*(pe[3]+pe[4])))/60},
{F[1,1,1]^3,p[2]+(tr5*pe[2])/4},
{F[1,1,3],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,3],(5*p[2])/3-(3*p[3])/5+(tr5*(25*pe[2]-9*pe[3]))/60},
{F[1,1,1]^2*F[1,1,3],-p[2]-(tr5*pe[2])/4},
{F[1,1,4],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,4],(5*p[2])/3-(3*p[4])/5+(tr5*(25*pe[2]-9*pe[4]))/60},
{F[1,1,1]^2*F[1,1,4],-p[2]-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,4],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[1,1,3]*F[1,1,4],p[2]+(tr5*pe[2])/4},
{F[2,1,1],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[2,1,1],p[2]+(tr5*pe[2])/4},
{F[2,1,2],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[2,1,2],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,(-5*p[2])/18-(5*tr5*pe[2])/72},
{F[1,1,1]*tci[1,1]^2,p[2]/6+(tr5*pe[2])/24},
{tci[1,2],(3*p[1])/5+(3*tr5*pe[1])/20},
{F[1,1,1]*tci[1,2],(-3*(p[3]+p[4]))/5-(3*tr5*(pe[3]+pe[4]))/20},
{F[1,1,1]^2*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,3]*tci[1,2],(3*p[3])/5+(3*tr5*pe[3])/20},
{F[1,1,1]*F[1,1,3]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,4]*tci[1,2],(3*p[4])/5+(3*tr5*pe[4])/20},
{F[1,1,1]*F[1,1,4]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,4]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,1]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,2]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{tci[1,1]^2*tci[1,2],-1/6*p[2]-(tr5*pe[2])/24}
},{
p[1]->(-10*(2*s12^5*s34*(s23-s51)*s51+s34*s45*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))^2+s12^4*(s23^3*s45-s23^2*s34*(2*s45+s51)+s23*(s34^2*(s45-6*s51)-s45*s51^2-2*s34*s51*(5*s45+s51))+s34*s51*(3*s51*(2*s45+s51)+s34*(3*s45+4*s51)))+s12*(-3*s23^4*s34^2*s45+s23^3*s34*s45*(5*s34^2-5*s34*s45+4*s34*s51-2*s45*s51)-s34*s45^2*(s34+s51)^2*(s34^2+3*s51*(s45+s51)+s34*(2*s45+5*s51))+s23*s45*(s34+s51)*(-s34^4+s45^3*s51-s34^3*(3*s45+2*s51)+s34*s45*s51*(9*s45+4*s51)+s34^2*(4*s45^2+6*s45*s51-2*s51^2))+s23^2*(-2*s34*s45^2*(s45-2*s51)*s51+s45^3*s51^2+s34^4*(-s45+s51)-2*s34^2*s45*(s45^2-6*s45*s51-2*s51^2)+s34^3*(9*s45^2+3*s45*s51+s51^2)))+s12^3*(-(s23^4*s45)-s23^3*s45*(s34+s45)+s23^2*(s45*s51^2+s34^2*(5*s45+3*s51)+s34*(s45^2+7*s45*s51+s51^2))-s34*(s51^2*(6*s45^2+9*s45*s51+s51^2)+s34^2*(s45^2+6*s45*s51+2*s51^2)+s34*s51*(6*s45^2+16*s45*s51+3*s51^2))+s23*(-3*s34^3*(s45-2*s51)+3*s45^2*s51^2+s34*s45*s51*(15*s45+13*s51)+s34^2*(s45^2+17*s45*s51+4*s51^2)))+s12^2*(3*s23^4*s34*s45+s23^3*s34*s45*(-3*s34+4*s45-2*s51)+s23*(s34^4*(3*s45-2*s51)-3*s45^3*s51^2-2*s34^3*s51*(2*s45+s51)-2*s34*s45*s51*(4*s45^2+10*s45*s51+s51^2)-2*s34^2*s45*(s45^2+12*s45*s51+4*s51^2))-s23^2*(2*s45^2*s51^2+3*s34^3*(s45+s51)+2*s34^2*(3*s45^2+6*s45*s51+s51^2)+s34*s45*(-s45^2+4*s45*s51+6*s51^2))+s34*s45*(s34+s51)*(s34^2*(2*s45+3*s51)+s51*(2*s45^2+9*s45*s51+3*s51^2)+s34*(s45^2+11*s45*s51+7*s51^2)))))/(9*s12^2*(s12-s34)*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
p[2]->(2*((s23+s45)/s12-(s23+s45)^2/s12^2+(s45*(5*s23+5*s45-3*s51))/(s12*(s12-s34-s45))+(4*s45^3*(s45-2*s51)*(s23+s45-s51))/(s12*(-s12+s34+s45)^4)-(2*s45^4*(s23+s45-s51)^2)/(s12^2*(-s12+s34+s45)^4)-(2*s45*(s23+s45)*(2*s23+2*s45-s51))/(s12^2*(s12-s34-s45))-(2*s34^2*s51)/((-s12+s34+s45)*(-s23+s34+s51)^2)-(2*s34*(3*s34+2*s45)*s51^2)/((-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(3*s34^2+4*s34*s45+s45^2)*s51^3)/((-s12+s34+s45)^3*(-s23+s34+s51)^2)-(2*(s34+s45)^2*s51^4)/((-s12+s34+s45)^4*(-s23+s34+s51)^2)+(2*s34*s51)/((-s12+s34+s45)*(-s23+s34+s51))+(8*s45*(s34+s45)*s51^3)/((-s12+s34+s45)^4*(-s23+s34+s51))+(-s45+s51)/(s12-s34-s45)+(2*s45*(2*s45^2-6*s45*s51+s51^2))/(-s12+s34+s45)^3-(s45^2*(7*s23^2+14*s23*s45+7*s45^2-6*s23*s51-6*s45*s51+s51^2))/(s12^2*(-s12+s34+s45)^2)+(2*s45*(5*s23*s45+5*s45^2-2*s23*s51-6*s45*s51+s51^2))/(s12*(-s12+s34+s45)^2)-(3*s45^2-4*s45*s51+s51^2)/(-s12+s34+s45)^2-(2*s45^3*(3*s23^2+6*s23*s45+3*s45^2-4*s23*s51-4*s45*s51+s51^2))/(s12^2*(s12-s34-s45)^3)+(2*s45^2*(5*s45^2+5*s23*(s45-s51)-10*s45*s51+3*s51^2))/(s12*(s12-s34-s45)^3)-(2*s45^2*(s45^2-4*s45*s51+6*s51^2))/(-s12+s34+s45)^4-(2*s51^2*(s45*(3*s45-s51)+s34*(5*s45+s51)))/((s12-s34-s45)^3*(-s23+s34+s51))+(2*s51*(-(s45*s51)+s34*(s45+2*s51)))/((-s12+s34+s45)^2*(-s23+s34+s51))))/3,
p[3]->(10*(-((s23+s45)/s12)+(s23+s45)^2/s12^2-(4*s45^2*(s45-2*s51)*(s23+s45-s51))/(s12*(s12-s34-s45)^3)+(2*s45^3*(s23+s45-s51)^2)/(s12^2*(s12-s34-s45)^3)+(2*s45*(s23+s45)*(2*s23+2*s45-s51))/(s12^2*(s12-s34-s45))-s51/(s12-s34)+(2*s51^2)/(s12-s34)^2+(2*s51^2)/((s12-s34)*(s12-s34-s45))+(2*s34^2*s51^4)/((s12-s34)*(s12-s34-s45)^3*(-s23+s34+s51)^2)+(s34^2*s51^4)/((s12-s34)^2*(-s12+s34+s45)^2*(-s23+s34+s51)^2)-(2*(2*s34+s45)*s51^4)/((-s12+s34+s45)^3*(-s23+s34+s51)^2)-(9*s34*s51^2)/((s12-s34)*(s12-s34-s45)*(-s23+s34+s51))+(8*(s34+s45)*s51^3)/((-s12+s34+s45)^3*(-s23+s34+s51))+(6*s34*s51^3)/((s12-s34)*(-s12+s34+s45)^2*(-s23+s34+s51))-(4*s34*s51^3)/((s12-s34)^2*(-s12+s34+s45)*(-s23+s34+s51))-(s51*(2*s34+s51))/((s12-s34-s45)*(-s23+s34+s51))-(2*s34*s51^3*(3*s34+s51))/((s12-s34)*(-s12+s34+s45)^2*(-s23+s34+s51)^2)+(s51^2*(4*s34+s51))/((s12-s34-s45)*(-s23+s34+s51)^2)+(s51*(4*s34+s51))/((s12-s34)*(-s23+s34+s51))+(s45+s51)/(s12-s34-s45)-(s51^3*(8*s34+2*s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51)^2)+(2*s51^2*(5*s34+3*s45+s51))/((-s12+s34+s45)^2*(-s23+s34+s51))+(2*s34*s51^2*(3*s34+2*s51))/((s12-s34)*(s12-s34-s45)*(-s23+s34+s51)^2)+(s34*s51^3*(3*s34+2*s51))/((s12-s34)^2*(-s12+s34+s45)*(-s23+s34+s51)^2)+(s45*(-5*s23-5*s45+3*s51))/(s12*(s12-s34-s45))+(3*s45^2-8*s45*s51-4*s51^2)/(-s12+s34+s45)^2-(s51*(3*s34^2+4*s34*s51+s51^2))/((s12-s34)*(-s23+s34+s51)^2)-(2*s45*(4*s23*s45+4*s45^2-3*s23*s51-7*s45*s51+s51^2))/(s12*(-s12+s34+s45)^2)+(s45^2*(5*s23^2+10*s23*s45+5*s45^2-6*s23*s51-6*s45*s51+s51^2))/(s12^2*(-s12+s34+s45)^2)-(2*s45*(s45^2-4*s45*s51+6*s51^2))/(-s12+s34+s45)^3+(s51*(s34+s51)*(s51*(s45+s51)+s34*(s45+3*s51)))/((s12-s34)^2*(-s23+s34+s51)^2)-(s51*(s51*(s45+2*s51)+s34*(s45+5*s51)))/((s12-s34)^2*(-s23+s34+s51))))/9,
p[4]->(-10*(s12^6*(s23-s51)*(s23+2*s34-s51)*s51-(s34-s45)*s45^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))^2+s12^5*(2*s23^3*s45-s23^2*(4*s34*(s45+s51)+s51*(7*s45+s51))+s23*(2*s34^2*(s45-3*s51)+2*s51^2*(5*s45+s51)+s34*s51*(-9*s45+2*s51))+s51*(4*s34^2*(s45+s51)-s51^2*(5*s45+s51)+s34*s51*(5*s45+2*s51)))+s12*s45*(-s23+s34+s51)^2*(s23^2*s34*(2*s34^2+3*s34*s45-2*s45^2)+s23*s34*s45*(5*s34^2+4*s34*(s45+s51)-s45*(3*s45+2*s51))+s45^2*(s34+s51)*(3*s34^2+s34*(s45+4*s51)-s45*(s45+5*s51)))+s12^4*(-2*s23^4*s45+5*s45*s51^3*(2*s45+s51)-s34*s51^3*(4*s45+s51)+s23^3*s45*(-2*s34-3*s45+2*s51)-2*s34^3*(s45^2+4*s45*s51+s51^2)-3*s34^2*s51*(3*s45^2+6*s45*s51+s51^2)+s23*(-6*s34^3*(s45-s51)-10*s45*s51^2*(2*s45+s51)+s34*s51*(11*s45^2-3*s45*s51-2*s51^2)+s34^2*(s45^2+13*s45*s51+2*s51^2))+s23^2*(2*s34^2*(5*s45+3*s51)+s45*s51*(16*s45+5*s51)+s34*(4*s45^2+23*s45*s51+3*s51^2)))+s12^2*(s23^4*s45*(-6*s34^2-3*s34*s45+s45^2)-s45^2*(s34+s51)^2*(2*s34^3-5*s45*s51*(s45+2*s51)+2*s34*s51*(2*s45+3*s51)+s34^2*(6*s45+9*s51))+s23^3*s45*(10*s34^3-4*s34*s45*(s45-s51)+s45^2*(s45+2*s51)+s34^2*(-7*s45+10*s51))+s23^2*(s34^4*(-2*s45+s51)+s45^3*s51*(7*s45+10*s51)+s34^3*(21*s45^2+s45*s51+s51^2)+s34^2*s45*(-s45^2+26*s45*s51+3*s51^2)+s34*s45^2*(-2*s45^2+5*s45*s51+6*s51^2))+s23*s45*(s34+s51)*(-2*s34^4-3*s34^3*(3*s45+s51)-10*s45^2*s51*(s45+2*s51)+2*s34^2*(5*s45^2+2*s45*s51-s51^2)+s34*s45*(s45^2+9*s45*s51+6*s51^2)))+s12^3*(s23^4*s45*(6*s34+s45)+s23^3*s45*(-6*s34^2+9*s34*s45-8*s34*s51-4*s45*s51)+s23*(s34^4*(6*s45-2*s51)+20*s45^2*s51^2*(s45+s51)+s34^3*(3*s45^2+s45*s51-2*s51^2)-2*s34^2*s45*(3*s45^2+10*s45*s51+s51^2)+s34*s45*s51*(s45^2+3*s45*s51+2*s51^2))+s45*(s34+s51)*(4*s34^3*(s45+s51)-10*s45*s51^2*(s45+s51)+2*s34*s51^2*(3*s45+2*s51)+3*s34^2*(s45^2+6*s45*s51+3*s51^2))-s23^2*(s34^3*(6*s45+4*s51)+2*s45^2*s51*(8*s45+5*s51)+s34^2*(17*s45^2+21*s45*s51+3*s51^2)+s34*s45*(-3*s45^2+28*s45*s51+10*s51^2)))))/(9*s12^2*(s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
pe[1]->(-40*(2*s12^4*s34*s51+s34*s45*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-s12^3*(s23^2*s45+s23*s45*s51+s23*s34*(-2*s45+s51)+s34*s51*(4*s45+3*s51)+s34^2*(s45+4*s51))-s12*(2*s23^3*s34*s45+s23^2*s45*(-3*s34^2+2*s34*s45-s34*s51+s45*s51)+s34*s45*(s34+s51)*(s34^2+2*s34*(s45+2*s51)+s51*(3*s45+2*s51))+s23*(s34^3*s51+s45^3*s51-s34*s45*s51*(3*s45+s51)+s34^2*(-4*s45^2-s45*s51+s51^2)))+s12^2*(s23^3*s45+s23^2*s45*(s45+s51)+s23*(2*s45^2*s51+s34^2*(-3*s45+2*s51)+s34*(-2*s45^2-2*s45*s51+s51^2))+s34*(2*s34^2*(s45+s51)+s51*(2*s45^2+6*s45*s51+s51^2)+s34*(s45^2+9*s45*s51+3*s51^2)))))/(9*(s12-s34)*(s12-s45)*(-s12+s34+s45)^2*(-s23+s34+s51)^2),
pe[2]->(-8*(s12^4*(s23^2+s34^2+s51^2-2*s23*(s34+s51))+(s34^2+s45^2)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-s12*(-s23+s34+s51)^2*(s34^3+s34*s45^2+s23*(3*s34^2+s45^2)+s34^2*(3*s45+s51)+s45^2*(s45+3*s51))-s12^3*(s23^3+3*s34^3+s23^2*(s34+s45-s51)+s34*s51*(2*s45+s51)+s51^2*(3*s45+s51)+s34^2*(s45+3*s51)-s23*(5*s34^2+s51*(6*s45+s51)+2*s34*(s45+3*s51)))+s12^2*(3*s23^3*s34+s23^2*(-3*s34^2+3*s34*s45+s45^2-4*s34*s51-s45*s51)+(s34+s51)*(3*s34^3+3*s34^2*(s45+s51)+3*s45*s51*(s45+s51)+s34*s45*(s45+2*s51))-s23*(3*s34^3+2*s45*s51*(3*s45+2*s51)+s34^2*(6*s45+4*s51)+s34*(2*s45^2+8*s45*s51+s51^2)))))/(3*(-s12+s34+s45)^4*(-s23+s34+s51)^2),
pe[3]->(40*(-(s34^2*(s34-s45)*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51)))+s12^5*(s23^2+s34*(s34-2*s51)-s23*(2*s34+s51))+s12*s34*(-s23+s34+s51)^2*(s34^3+s23*s34*(4*s34-3*s45)-2*s45^2*s51+s34^2*(3*s45+s51)-s34*s45*(3*s45+2*s51))+s12^4*(-s23^3+s23^2*(-2*s34+s51)+s23*(7*s34^2+5*s34*s51+3*s45*s51)+s34*(-4*s34^2+3*s34*s51+4*s51*(s45+s51)))+s12^2*(3*s23^3*s34*(-2*s34+s45)+s23^2*(8*s34^3-9*s34^2*(s45-s51)+s45^2*s51+s34*s45*(3*s45+s51))+s23*(2*s34^4+s45^3*s51+s34^3*(9*s45+s51)-s34*s45*s51*(3*s45+4*s51)-s34^2*(6*s45^2-s45*s51+s51^2))-s34*(s34+s51)*(4*s34^3+3*s34^2*(s45+s51)-4*s45*s51*(s45+s51)-s34*(3*s45^2+8*s45*s51+s51^2)))+s12^3*(s23^3*(4*s34-s45)-s23^2*(2*s34^2-3*s34*s45+s45^2+5*s34*s51+2*s45*s51)-s23*(8*s34^3-2*s34*s45*(s45-s51)+3*s45^2*s51+s34^2*(3*s45+7*s51))+s34*(6*s34^3+s34^2*(s45+3*s51)-2*s51*(s45^2+4*s45*s51+s51^2)-s34*(s45^2+10*s45*s51+5*s51^2)))))/(9*(s12-s34)^2*(s12-s34-s45)^3*(-s23+s34+s51)^2),
pe[4]->(-40*(s12^5*(s23+2*s34-s51)*s51-(s34-s45)*s45^2*(-s23+s34+s51)^2*(s23*s34+s45*(s34+s51))-s12^4*(2*s23^2*s45+2*s34*s51*(2*s45+s51)-s51^2*(4*s45+s51)+2*s34^2*(s45+2*s51)+s23*(-4*s34*s45+3*s34*s51+5*s45*s51+s51^2))+s12*s45*(-s23+s34+s51)^2*(s23*(2*s34^2+2*s34*s45-s45^2)+s45*(3*s34^2+s34*(s45+3*s51)-s45*(s45+4*s51)))-s12^2*(s23^3*s45*(4*s34+s45)-s23^2*s45*(6*s34^2-4*s34*s45+4*s34*s51+s45*s51)+s45*(s34+s51)*(2*s34^3+6*s34^2*(s45+s51)+3*s34*s51*(s45+s51)-2*s45*s51*(2*s45+3*s51))+s23*(s34^3*s51+s34*s45*s51*(-s45+s51)+s45^2*s51*(7*s45+9*s51)+s34^2*(-11*s45^2+s45*s51+s51^2)))+s12^3*(2*s23^3*s45+3*s23^2*s45^2+2*s34^3*(2*s45+s51)+s34*s51^2*(3*s45+s51)-2*s45*s51^2*(3*s45+2*s51)+3*s34^2*(s45^2+4*s45*s51+s51^2)+s23*(s34^2*(-6*s45+3*s51)+s45*s51*(9*s45+5*s51)+2*s34*(-3*s45^2+s45*s51+s51^2)))))/(9*(s12-s45)^2*(s12-s34-s45)^3*(-s23+s34+s51)^2)
}}


==> anc/remainder/qqgaa_twoloop_pmpmm_nc2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],-p[2]+3*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*(pe[2]/8+pe[3]/48+(6528*pe[6])/18546755-(3*pe[20])/2-(3*pe[30])/8-pe[32]/8)},
{F[3,2],p[2]/2-(3*p[3])/2+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+(tr5*(-1/4*pe[2]-pe[3]/24-(13056*pe[6])/18546755+3*pe[20]+(3*pe[30])/4+pe[32]/4))/4},
{F[3,3],(9*p[2]-9*p[3]+52*p[14]-6*p[30]-6*p[32])/9+tr5*(pe[2]/8-(20352*pe[6])/18546755+(12*pe[20]+3*pe[30]-pe[32])/24)},
{F[3,4],-1/4*p[2]+p[3]-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+(tr5*(pe[2]/4-pe[3]/48+(13056*pe[6])/18546755-2*pe[20]-pe[30]/2-pe[32]/4))/4},
{F[3,5],p[2]+(224256*p[6])/18546755+(7841710441*p[14])/333841590-(5*p[30])/12+p[32]/4+(tr5*(pe[2]-(5*pe[3])/48+(9984*pe[6])/976145+pe[32]/4))/4},
{F[3,6],-1/3*p[2]+2*p[3]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6)},
{F[3,7],(3*p[2])/4+(36864*p[6])/3709351+(381664453*p[14])/22256106-p[30]/4+(3*p[32])/4+tr5*((3*pe[2])/16-pe[3]/64+(40896*pe[6])/18546755+(3*pe[32])/16)},
{F[3,8],(8*p[2])/3+(323584*p[6])/18546755+(20333750936*p[14])/500762385-(8*p[30])/9-(4*p[32])/3+tr5*((2*pe[2])/3-pe[3]/18+(62464*pe[6])/18546755-pe[32]/3)},
{F[3,11],p[2]+(tr5*pe[2])/4},
{F[3,12],-1/12*p[2]+p[3]/2-(4096*p[6])/3709351+(308274833*p[14])/200304954+(7*p[30])/36+p[32]/12+(tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6))/4},
{F[3,13],(-774144*p[6]-3440882278*p[14]+55640265*(7*p[30]-p[32]))/667683180+tr5*((7*pe[3])/192+(1344*pe[6])/3709351-pe[32]/48)},
{F[3,14],p[3]+tr5*(pe[2]/8-pe[3]/24+(6528*pe[6])/18546755-pe[20]/2-pe[30]/8-pe[32]/8)},
{F[3,15],p[2]/4+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+tr5*(pe[2]/16-(7*pe[3])/192+(3264*pe[6])/18546755-pe[32]/16)},
{F[3,16],(4*(-82944*p[6]+16841592*p[14]+18546755*p[30]))/18546755+(tr5*pe[3])/4},
{F[3,17],p[2]/4+(12288*p[6])/3709351+(385573154*p[14])/33384159-p[30]/3+tr5*(pe[2]/16-pe[3]/48+(8448*pe[6])/18546755)},
{F[3,18],-1/4*p[2]+(3*p[3])/2-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+tr5*(pe[2]/8-(5*pe[3])/192+(6528*pe[6])/18546755-(3*pe[20])/4-(3*pe[30])/16-pe[32]/8)},
{F[3,19],-1/3*p[2]+p[3]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+(tr5*(pe[2]/6+pe[3]/36+(8704*pe[6])/18546755-2*pe[20]-pe[30]/2-pe[32]/6))/4},
{F[3,22],-p[3]+tr5*(-1/8*pe[2]+pe[3]/24-(6528*pe[6])/18546755+pe[20]/2+pe[30]/8+pe[32]/8)},
{F[3,24],-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[3,31],-1/3*p[2]+(2*p[3])/3+(203776*p[6])/18546755+(1516480274*p[14])/500762385+(2*p[20])/3-(2*p[21])/3-(2*p[30])/9+p[32]/3+tr5*(-1/24*pe[3]+(50688*pe[6])/18546755+(-2*pe[20]-2*pe[21]-pe[30])/12)},
{F[3,32],(-13*p[2])/6+(13*p[3])/3+(479744*p[6])/18546755+(23279721451*p[14])/500762385+(17*p[20])/3-(7*p[21])/6+(14*p[27])/3+(17*p[30])/9+(11*p[32])/6+2*p[33]+tr5*(-1/16*pe[3]+(187392*pe[6])/18546755+(-18*pe[20]-7*pe[21]+28*pe[27]-13*pe[30]-2*pe[32]+12*pe[33])/24)},
{F[3,33],(-7*p[2])/4+(7*p[3])/2+(67584*p[6])/3709351+(2182614889*p[14])/66768318+4*p[20]-(2*p[21])/3+(7*p[27])/3+(19*p[30])/12+(19*p[32])/12+p[33]+(tr5*((-3*pe[3])/16+(112128*pe[6])/3709351-3*pe[20]-(2*pe[21])/3+(7*pe[27])/3-(7*pe[30])/4-pe[32]/6+pe[33]))/4},
{F[3,34],-2*p[2]+4*p[3]+(1677312*p[6])/18546755+(13923657836*p[14])/166920795+(16*p[20])/3-(8*p[21])/3+(56*p[27])/3+(2*p[32])/3+8*p[33]+tr5*(-1/6*pe[3]+(89088*pe[6])/3709351+(-4*pe[20]-4*pe[21]+28*pe[27]-3*pe[30]-2*pe[32]+12*pe[33])/6)},
{F[3,35],p[3]/2+(tr5*(pe[2]/4-pe[3]/12+(13056*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/4))/4},
{F[3,36],(-4*p[2])/3+(8*p[3])/3+(392704*p[6])/18546755+(12777220931*p[14])/500762385+(10*p[20])/3-p[21]/3+(7*p[27])/3+(7*p[30])/9+(7*p[32])/6+p[33]+(tr5*(-1/4*pe[3]+(526848*pe[6])/18546755-2*pe[20]-pe[21]/3+(7*pe[27])/3-(4*pe[30])/3-pe[32]/6+pe[33]))/4},
{F[3,37],-1/6*p[2]+p[3]/3+(101888*p[6])/18546755+(758240137*p[14])/500762385+p[20]/3+p[21]/6-p[30]/9+p[32]/6+tr5*(-1/48*pe[3]+(25344*pe[6])/18546755+(-2*pe[20]+pe[21]-pe[30])/24)},
{F[3,38],p[2]/4-p[3]/2+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+(tr5*(-pe[3]+4*(4*pe[20]+pe[30])))/64},
{F[3,40],(3*p[2])/4-(3*p[3])/2-(32256*p[6])/3709351-(224066873*p[14])/22256106-p[20]-p[21]/2-(5*p[30])/4-(3*p[32])/4+tr5*(-1/64*pe[3]-(76032*pe[6])/18546755+(8*pe[20]-2*pe[21]+3*pe[30])/16)},
{F[3,44],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[3,51],(-5*p[2])/3+(34816*p[6])/3709351-(227964886*p[14])/100152477+(5*p[30])/9-p[32]/3+2*p[33]+(tr5*((-5*pe[2])/3+(5*pe[3])/36+(44032*pe[6])/3709351-pe[32]/3+2*pe[33]))/4},
{F[3,52],(-4*p[2])/3+(181504*p[6])/18546755+(773351707*p[14])/1001524770-p[27]/6+(4*p[30])/9-p[32]/12+(3*p[33])/2+tr5*(-1/3*pe[2]+pe[3]/36+(54592*pe[6])/18546755-pe[27]/24-pe[32]/48+(3*pe[33])/8)},
{F[3,53],-1/4*p[2]+(39936*p[6])/18546755+(169334371*p[14])/333841590+p[27]+p[30]/12-p[32]/4+p[33]+(tr5*(-1/4*pe[2]+pe[3]/48+(46848*pe[6])/18546755+pe[27]-pe[32]/4+pe[33]))/4},
{F[3,54],-6*p[2]-(165888*p[6])/18546755-(3163179328*p[14])/55640265-16*p[27]+2*p[30]+(tr5*(-12*pe[2]+pe[3]-32*pe[27]))/8},
{F[3,55],p[2]/3-(203776*p[6])/18546755-(4966176704*p[14])/500762385+(2*p[27])/3-p[30]/9-(2*p[32])/3+tr5*(pe[2]/12-pe[3]/144-(53248*pe[6])/18546755+pe[27]/6-pe[32]/6)},
{F[3,56],(2*p[2])/3-(196352*p[6])/18546755-(6879352841*p[14])/1001524770+p[27]/2-(2*p[30])/9-(5*p[32])/12-p[33]/2+tr5*(pe[2]/6-pe[3]/72-(53696*pe[6])/18546755+pe[27]/8-(5*pe[32])/48-pe[33]/8)},
{F[3,57],-1/4*p[2]-(12288*p[6])/3709351-(381664453*p[14])/66768318+p[30]/12-p[32]/4+tr5*(-1/16*pe[2]+pe[3]/192-(13632*pe[6])/18546755-pe[32]/16)},
{F[3,59],(-9*p[2])/4+(444672*p[6])/18546755+(545188282*p[14])/55640265-(3*p[27])/2+(3*p[30])/4+(3*p[33])/2+tr5*((-9*pe[2])/16+(3*pe[3])/64+(25344*pe[6])/3709351-(3*pe[27])/8+(3*pe[33])/8)},
{eps5*F[3,70],p[4]+(tr5*pe[4])/4},
{eps5*F[3,71],p[5]+(tr5*pe[5])/4},
{F[4,1],p[6]+(tr5*pe[6])/4},
{F[4,2],(2040520704*p[6]+829082242853*p[14])/17804884800+(2656928*tr5*pe[6])/92733775},
{F[4,3],(-39496192*p[6]-9651323369*p[14])/2967480800-(308564*tr5*pe[6])/92733775},
{F[4,4],(-1248269376*p[6]-124725510557*p[14])/5934961600-(19504209*tr5*pe[6])/370935100},
{F[4,5],(3*(28006144*p[6]+11057013933*p[14]))/185467550+(10502304*tr5*pe[6])/92733775},
{F[4,6],(-11*(224640*p[6]+6318269*p[14]))/59349616-(38610*tr5*pe[6])/3709351},
{F[4,7],(2651741184*p[6]+1091984258213*p[14])/8902442400+(6905576*tr5*pe[6])/92733775},
{F[4,8],(-11827997184*p[6]-4769052841313*p[14])/8902442400-(30802076*tr5*pe[6])/92733775},
{F[4,9],(21260844384*p[6]+1876266423563*p[14])/8902442400+(221467129*tr5*pe[6])/370935100},
{F[4,10],(-87*(182912*p[6]+65897659*p[14]))/185467550-(1989168*tr5*pe[6])/92733775},
{F[4,11],(26727936*p[6]+10368605927*p[14])/296748080+(417624*tr5*pe[6])/18546755},
{F[4,12],(-27852383296*p[6]-4182365928297*p[14])/17804884800-(435193489*tr5*pe[6])/1112805300},
{F[4,13],(-3*(1710592*p[6]+1187927319*p[14]))/741870200-(160368*tr5*pe[6])/92733775},
{F[4,14],(-654833392*p[6]-49577553919*p[14])/4451221200-(40927087*tr5*pe[6])/1112805300},
{F[4,15],(413778432*p[6]+171341128349*p[14])/5934961600+(1616322*tr5*pe[6])/92733775},
{F[4,16],(3*(61045248*p[6]+15579588961*p[14]))/2967480800+(1430748*tr5*pe[6])/92733775},
{F[4,17],(514532864*p[6]+198342253623*p[14])/2967480800+(4019788*tr5*pe[6])/92733775},
{F[4,18],(-8038380928*p[6]-15230103871*p[14])/17804884800-(62799851*tr5*pe[6])/556402650},
{F[4,19],(-86516736*p[6]-34839919397*p[14])/1335366360-(901216*tr5*pe[6])/55640265},
{F[4,20],(4972032*p[6]+2197076449*p[14])/117137400+(51792*tr5*pe[6])/4880725},
{F[4,21],(-3*(43475456*p[6]+15231669517*p[14]))/2967480800-(1018956*tr5*pe[6])/92733775},
{F[4,22],(-328429872*p[6]-29883690679*p[14])/4451221200-(6842289*tr5*pe[6])/370935100},
{F[4,23],(92*(1152*p[6]-233911*p[14]))/278201325+(8832*tr5*pe[6])/92733775},
{F[4,24],(-422035968*p[6]-169664454301*p[14])/2225610600-(4396208*tr5*pe[6])/92733775},
{eps5*F[4,25],p[7]+(tr5*pe[7])/4},
{F[4,26],(1363968*p[6]+1484991101*p[14])/278201325+(113664*tr5*pe[6])/92733775},
{F[4,27],(-3*(154112*p[6]+164479209*p[14]))/92733775-(115584*tr5*pe[6])/92733775},
{eps5*F[4,28],(5*p[7])/3+tr5*((5*pe[7])/12+(4*pe[8])/21)},
{F[4,29],(-1496249856*p[6]-589865233367*p[14])/8902442400-(3896484*tr5*pe[6])/92733775},
{F[4,30],(28571663648*p[6]+3252529233961*p[14])/26707327200+(892864489*tr5*pe[6])/3338415900},
{F[4,31],(11634770528*p[6]+1405315590621*p[14])/8902442400+(363586579*tr5*pe[6])/1112805300},
{F[4,32],(-795726336*p[6]-328403919227*p[14])/6676831800-(8288816*tr5*pe[6])/278201325},
{F[4,33],(7*(38272*p[6]+15309363*p[14]))/7418702+(33488*tr5*pe[6])/3709351},
{F[4,34],(109791744*p[6]+42280652833*p[14])/296748080+(1715496*tr5*pe[6])/18546755},
{F[4,35],(-3*(390290944*p[6]+151649100683*p[14]))/2967480800-(9147444*tr5*pe[6])/92733775},
{F[4,36],(-13957166624*p[6]-2012329386243*p[14])/26707327200-(436161457*tr5*pe[6])/3338415900},
{F[4,37],(-2*(1152*p[6]-233911*p[14]))/278201325-(192*tr5*pe[6])/92733775},
{F[4,38],(-437064192*p[6]-182686861669*p[14])/2225610600-(4552752*tr5*pe[6])/92733775},
{eps5*F[4,39],(5*p[7])/3+tr5*((5*pe[7])/12+(4*pe[8])/21)},
{F[4,40],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{eps5*F[4,41],p[7]+(tr5*pe[7])/4},
{F[4,42],(-619100036*p[6]-141395064277*p[14])/3338415900-(154775009*tr5*pe[6])/3338415900},
{F[4,43],(-207360*p[6]-154491623*p[14])/59349616-(3240*tr5*pe[6])/3709351},
{F[4,44],(1140377792*p[6]+102625325069*p[14])/4451221200+(17818403*tr5*pe[6])/278201325},
{F[4,46],(-44488192*p[6]-17107393819*p[14])/741870200-(1390256*tr5*pe[6])/92733775},
{F[4,47],(7*(6327808*p[6]+2476022631*p[14]))/370935100+(2768416*tr5*pe[6])/92733775},
{eps5*F[4,49],(-2*p[7])/9+(tr5*(-7*pe[7]-8*pe[8]))/126},
{F[4,50],(-16*(1152*p[6]-233911*p[14]))/18546755-(4608*tr5*pe[6])/18546755},
{eps5*F[4,51],(2*p[7])/9+(tr5*(7*pe[7]+20*pe[8]))/126},
{F[4,52],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[4,53],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[4,55],(-9097728*p[6]-3747664621*p[14])/593496160-(71076*tr5*pe[6])/18546755},
{F[4,56],(46262784*p[6]+19323005113*p[14])/2967480800+(361428*tr5*pe[6])/92733775},
{F[4,57],(178775392*p[6]+21996117419*p[14])/4451221200+(5586731*tr5*pe[6])/556402650},
{F[4,58],(-27313744*p[6]-4145973383*p[14])/445122120-(1707109*tr5*pe[6])/111280530},
{F[4,59],(-42*(1152*p[6]-233911*p[14]))/92733775-(12096*tr5*pe[6])/92733775},
{F[4,60],(14*(1152*p[6]-233911*p[14]))/92733775+(4032*tr5*pe[6])/92733775},
{F[4,62],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[4,65],(-761812992*p[6]-108030375919*p[14])/26707327200-(661296*tr5*pe[6])/92733775},
{F[4,66],(-2112942528*p[6]-1262853146471*p[14])/6676831800-(7336606*tr5*pe[6])/92733775},
{F[4,67],(10897068288*p[6]+1278993156751*p[14])/90804912480+(28377782*tr5*pe[6])/945884505},
{F[4,68],(79038979584*p[6]+88210629452963*p[14])/454024562400+(205830676*tr5*pe[6])/4729422525},
{F[4,69],(-689690112*p[6]-290275606609*p[14])/2225610600-(7184272*tr5*pe[6])/92733775},
{F[4,70],(-130294656*p[6]-130634979017*p[14])/4451221200-(678618*tr5*pe[6])/92733775},
{F[4,71],(3*(5175712*p[6]+2331290209*p[14]))/370935100+(970446*tr5*pe[6])/92733775},
{F[4,72],(-155080192*p[6]-53630618719*p[14])/5934961600-(605782*tr5*pe[6])/92733775},
{F[4,73],(36297216*p[6]-185697117113*p[14])/8902442400+(94524*tr5*pe[6])/92733775},
{F[4,74],(-3239578368*p[6]-1671961553251*p[14])/26707327200-(2812134*tr5*pe[6])/92733775},
{F[4,75],(-137*(4730688*p[6]+3629766341*p[14]))/20030495400-(2250362*tr5*pe[6])/278201325},
{F[4,76],(-11*(661248*p[6]-7089298039*p[14]))/8902442400-(18942*tr5*pe[6])/92733775},
{F[4,77],(-4*(29483*p[6]-9473294*p[14]))/4880725-(29483*tr5*pe[6])/4880725},
{F[4,78],(92*(1152*p[6]-233911*p[14]))/278201325+(8832*tr5*pe[6])/92733775},
{F[4,79],(496*(1152*p[6]-233911*p[14]))/278201325+(47616*tr5*pe[6])/92733775},
{eps5*F[4,80],(49*p[7])/24+tr5*((49*pe[7])/96-pe[8]/42)},
{F[4,81],(-2*(1732256*p[6]+689463547*p[14]))/18546755-(866128*tr5*pe[6])/18546755},
{F[4,82],(18*(209568*p[6]+79547161*p[14]))/18546755+(943056*tr5*pe[6])/18546755},
{eps5*F[4,83],(31*p[7])/24+tr5*((31*pe[7])/96+(17*pe[8])/42)},
{F[4,84],(9570525696*p[6]+5532274161647*p[14])/80121981600+(8307748*tr5*pe[6])/278201325},
{F[4,85],(-22084271616*p[6]-7773914362237*p[14])/340518421800-(230044496*tr5*pe[6])/14188267575},
{F[4,86],(687355392*p[6]+284567414569*p[14])/6676831800+(7159952*tr5*pe[6])/278201325},
{F[4,87],(-8148642048*p[6]-5516632177711*p[14])/40060990800-(14146948*tr5*pe[6])/278201325},
{F[4,88],(1093038336*p[6]+817588103797*p[14])/5341465440+(948818*tr5*pe[6])/18546755},
{F[4,89],(-2*(1223808*p[6]+246088681*p[14]))/278201325-(203968*tr5*pe[6])/92733775},
{F[4,90],(2*(950688*p[6]-1468124459*p[14]))/278201325+(158448*tr5*pe[6])/92733775},
{eps5*F[4,91],(5*p[7])/8+tr5*((5*pe[7])/32+pe[8]/2)},
{F[4,92],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{eps5*F[4,93],(49*p[7])/24+tr5*((49*pe[7])/96-pe[8]/42)},
{F[4,94],(-192*(1152*p[6]-233911*p[14]))/92733775-(55296*tr5*pe[6])/92733775},
{F[4,95],(-252466112*p[6]-77724854909*p[14])/2967480800-(3944783*tr5*pe[6])/185467550},
{F[4,97],(79235712*p[6]+123197497559*p[14])/6676831800+(275124*tr5*pe[6])/92733775},
{F[4,98],(-121*(1095552*p[6]+1075823489*p[14]))/3338415900-(920568*tr5*pe[6])/92733775},
{eps5*F[4,100],(-4*p[7])/9+(tr5*(-7*pe[7]-8*pe[8]))/63},
{F[4,101],(4*(97152*p[6]+29731519*p[14]))/55640265+(32384*tr5*pe[6])/18546755},
{eps5*F[4,102],(5*p[7])/12+tr5*((5*pe[7])/48+(5*pe[8])/21)},
{F[4,103],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[4,104],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[4,106],(36251136*p[6]+170966337977*p[14])/26707327200+(31468*tr5*pe[6])/92733775},
{F[4,107],(-235620864*p[6]-201704303873*p[14])/26707327200-(204532*tr5*pe[6])/92733775},
{F[4,108],(3*(226028*p[6]+27197771*p[14]))/92733775+(169521*tr5*pe[6])/92733775},
{F[4,109],(-42*(1152*p[6]-233911*p[14]))/92733775-(12096*tr5*pe[6])/92733775},
{F[4,110],(14*(1152*p[6]-233911*p[14]))/92733775+(4032*tr5*pe[6])/92733775},
{eps5*F[4,111],p[7]/8+tr5*(pe[7]/32-pe[8]/14)},
{F[4,112],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{eps5*F[4,113],p[7]/4+tr5*(pe[7]/16-pe[8]/7)},
{eps5*F[4,114],p[7]/2+tr5*(pe[7]/8-(2*pe[8])/7)},
{F[4,115],(13*(53816832*p[6]+5857426999*p[14]))/26707327200+(607308*tr5*pe[6])/92733775},
{F[4,116],(-43928137728*p[6]-14579507564021*p[14])/53414654400-(19066032*tr5*pe[6])/92733775},
{F[4,117],(6583928064*p[6]+5052721742473*p[14])/151341520800+(17145646*tr5*pe[6])/1576474175},
{F[4,118],(223466928384*p[6]+75021773715313*p[14])/227012281200+(1163890252*tr5*pe[6])/4729422525},
{F[4,119],(-107882496*p[6]-29443248565*p[14])/712195392-(140472*tr5*pe[6])/3709351},
{F[4,120],(204337152*p[6]+99409500199*p[14])/3560976960+(266064*tr5*pe[6])/18546755},
{F[4,121],(-200868864*p[6]-92967045323*p[14])/8902442400-(523096*tr5*pe[6])/92733775},
{F[4,122],(-3*(36594432*p[6]+7685188499*p[14]))/1483740400-(1715364*tr5*pe[6])/92733775},
{F[4,123],(-8710861824*p[6]-2595794286943*p[14])/53414654400-(3780756*tr5*pe[6])/92733775},
{F[4,124],(-20534059008*p[6]-7095070045681*p[14])/160243963200-(2970784*tr5*pe[6])/92733775},
{F[4,125],(980646912*p[6]+203624642609*p[14])/17804884800+(1276884*tr5*pe[6])/92733775},
{F[4,126],(-8*(4769232*p[6]+326027149*p[14]))/278201325-(3179488*tr5*pe[6])/92733775},
{F[4,127],(120448*p[6]-3849189*p[14])/92733775+(30112*tr5*pe[6])/92733775},
{F[4,128],(29372928*p[6]+12984494621*p[14])/741870200+(917904*tr5*pe[6])/92733775},
{eps5*F[4,129],-1/3*p[7]+(tr5*(-7*pe[7]+16*pe[8]))/84},
{F[4,130],(-94137344*p[6]-46798731283*p[14])/741870200-(2941792*tr5*pe[6])/92733775},
{F[4,131],(247922688*p[6]+131572613041*p[14])/2225610600+(2582528*tr5*pe[6])/92733775},
{eps5*F[4,132],(13*p[7])/6+(13*tr5*(7*pe[7]-16*pe[8]))/168},
{F[4,133],(2803609152*p[6]+932788809839*p[14])/10015247700+(6489836*tr5*pe[6])/92733775},
{F[4,134],(-767730432*p[6]-862670941849*p[14])/85129605450-(31988768*tr5*pe[6])/14188267575},
{F[4,135],(-52248278016*p[6]-16657153264687*p[14])/80121981600-(15118136*tr5*pe[6])/92733775},
{F[4,136],(8083418112*p[6]+2567736416149*p[14])/10682930880+(3508428*tr5*pe[6])/18546755},
{F[4,137],(5705088*p[6]+1747253041*p[14])/556402650+(237712*tr5*pe[6])/92733775},
{F[4,138],(-3*(12047872*p[6]+139948729*p[14]))/741870200-(1129488*tr5*pe[6])/92733775},
{eps5*F[4,139],(-11*p[7])/4+tr5*((-11*pe[7])/16+pe[8])},
{F[4,140],(-4*(514944*p[6]+80909333*p[14]))/278201325-(171648*tr5*pe[6])/92733775},
{eps5*F[4,141],-1/3*p[7]+(tr5*(-7*pe[7]+16*pe[8]))/84},
{F[4,143],(580220928*p[6]+158515552841*p[14])/5341465440+(503664*tr5*pe[6])/18546755},
{F[4,144],(-2699882496*p[6]-746636652997*p[14])/13353663600-(4687296*tr5*pe[6])/92733775},
{F[4,145],(4*(1152*p[6]-233911*p[14]))/55640265+(384*tr5*pe[6])/18546755},
{eps5*F[4,146],(2*p[7])/9+tr5*(pe[7]/18-(8*pe[8])/63)},
{F[4,147],(-2*(895104*p[6]+189186253*p[14]))/278201325-(149184*tr5*pe[6])/92733775},
{eps5*F[4,148],(7*p[7])/12+tr5*((7*pe[7])/48-pe[8]/7)},
{F[4,149],(-3*(433024*p[6]+56327993*p[14]))/185467550-(162384*tr5*pe[6])/92733775},
{F[4,150],(-514944*p[6]-80909333*p[14])/185467550-(64368*tr5*pe[6])/92733775},
{F[4,152],(590817024*p[6]+177062218043*p[14])/13353663600+(1025724*tr5*pe[6])/92733775},
{F[4,153],(-27419904*p[6]-9011175953*p[14])/702824400-(47604*tr5*pe[6])/4880725},
{F[4,154],(3*(73344*p[6]+46930183*p[14]))/185467550+(27504*tr5*pe[6])/92733775},
{F[4,155],(-179328*p[6]-25410371*p[14])/185467550-(22416*tr5*pe[6])/92733775},
{F[4,157],(6*(4096*p[6]+1229067*p[14]))/18546755+(6144*tr5*pe[6])/18546755},
{F[4,160],(234989875968*p[6]+13206022168451*p[14])/454024562400+(611952802*tr5*pe[6])/4729422525},
{F[4,161],(3*(2292352*p[6]-877607011*p[14]))/1483740400+(107454*tr5*pe[6])/92733775},
{F[4,162],(338336448*p[6]+141049891261*p[14])/1112805300+(7048676*tr5*pe[6])/92733775},
{F[4,163],(13119485184*p[6]+243229255813*p[14])/50447173600+(102495978*tr5*pe[6])/1576474175},
{F[4,164],(-11898099456*p[6]-3425263689767*p[14])/151341520800-(30984634*tr5*pe[6])/1576474175},
{F[4,165],(404341248*p[6]+173257327261*p[14])/5934961600+(1579458*tr5*pe[6])/92733775},
{F[4,166],(-5553887232*p[6]-485639619847*p[14])/18160982496-(14463248*tr5*pe[6])/189176901},
{F[4,167],(-961408*p[6]-196330881*p[14])/18546755-(240352*tr5*pe[6])/18546755},
{F[4,168],(-23*(3276588288*p[6]-493962751859*p[14]))/1362073687200-(196253986*tr5*pe[6])/14188267575},
{F[4,169],(16*(1152*p[6]-233911*p[14]))/55640265+(1536*tr5*pe[6])/18546755},
{F[4,170],(-417391104*p[6]-170607583453*p[14])/2225610600-(4347824*tr5*pe[6])/92733775},
{eps5*F[4,171],(tr5*pe[8])/4},
{F[4,172],(2*(1234944*p[6]+769318933*p[14]))/278201325+(205824*tr5*pe[6])/92733775},
{F[4,173],(-2*(403968*p[6]+257999051*p[14]))/92733775-(201984*tr5*pe[6])/92733775},
{eps5*F[4,174],(-5*p[7])/3-(5*tr5*(pe[7]-pe[8]))/12},
{F[4,175],(7657158912*p[6]+25449151888409*p[14])/1362073687200+(19940518*tr5*pe[6])/14188267575},
{F[4,176],(30663363072*p[6]+14518202422429*p[14])/454024562400+(79852508*tr5*pe[6])/4729422525},
{F[4,177],(-408749568*p[6]-167416426501*p[14])/3338415900-(8515616*tr5*pe[6])/278201325},
{F[4,178],(-85272192*p[6]-14400624919*p[14])/1669207950-(1184336*tr5*pe[6])/92733775},
{F[4,179],(309146880*p[6]-202207316797*p[14])/18160982496+(805070*tr5*pe[6])/189176901},
{F[4,180],(-8*(192*p[6]-3130111*p[14]))/18546755-(384*tr5*pe[6])/18546755},
{F[4,181],(-440381952*p[6]-182013197989*p[14])/2225610600-(4587312*tr5*pe[6])/92733775},
{eps5*F[4,182],(-5*p[7])/3-(5*tr5*(pe[7]-pe[8]))/12},
{F[4,183],(-16*(1152*p[6]-233911*p[14]))/55640265-(1536*tr5*pe[6])/18546755},
{eps5*F[4,184],(tr5*pe[8])/4},
{F[4,185],(26850531072*p[6]+2358475913839*p[14])/272414737440+(69923258*tr5*pe[6])/2837653515},
{F[4,186],(3*(77635456*p[6]-8200749583*p[14]))/12611793400+(7278324*tr5*pe[6])/1576474175},
{F[4,187],(7016428032*p[6]+3453157600049*p[14])/75670760400+(36543896*tr5*pe[6])/1576474175},
{F[4,189],(-16*(1152*p[6]-233911*p[14]))/18546755-(4608*tr5*pe[6])/18546755},
{eps5*F[4,190],-1/9*p[7]+(tr5*(-pe[7]-8*pe[8]))/36},
{F[4,191],(-16*(1728*p[6]+1503809*p[14]))/11128053-(2304*tr5*pe[6])/3709351},
{eps5*F[4,192],(-5*p[7])/9-(5*tr5*(7*pe[7]-22*pe[8]))/252},
{F[4,193],(-2*(1152*p[6]-233911*p[14]))/3709351-(576*tr5*pe[6])/3709351},
{F[4,194],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[4,196],(12*(2435288*p[6]+135981141*p[14]))/1576474175+(7305864*tr5*pe[6])/1576474175},
{F[4,197],(-12*(1152*p[6]-233911*p[14]))/18546755-(3456*tr5*pe[6])/18546755},
{F[4,198],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{eps5*F[4,199],(-3*tr5*pe[8])/28},
{F[4,200],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{eps5*F[4,201],(-3*tr5*pe[8])/14},
{eps5*F[4,202],(-3*tr5*pe[8])/7},
{F[4,203],(-1252224*p[6]-302141393*p[14])/185467550-(156528*tr5*pe[6])/92733775},
{F[4,204],(85444608*p[6]+88892660081*p[14])/5934961600+(333768*tr5*pe[6])/92733775},
{F[4,205],(1152*p[6]-233911*p[14])/18546755+(288*tr5*pe[6])/18546755},
{F[4,206],(384835584*p[6]+170541076513*p[14])/17804884800+(501088*tr5*pe[6])/92733775},
{F[4,207],(4802688*p[6]+694032991*p[14])/370935100+(300168*tr5*pe[6])/92733775},
{F[4,208],(607104*p[6]-11990567*p[14])/445122120+(6324*tr5*pe[6])/18546755},
{F[4,209],(1266048*p[6]+299334461*p[14])/741870200+(39564*tr5*pe[6])/92733775},
{F[4,210],(-8*(18013504*p[6]-1766862697*p[14]))/1576474175-(36027008*tr5*pe[6])/1576474175},
{F[4,211],(176*(1152*p[6]-233911*p[14]))/278201325+(16896*tr5*pe[6])/92733775},
{F[4,212],(-8*(1152*p[6]-233911*p[14]))/11128053-(768*tr5*pe[6])/3709351},
{eps5*F[4,213],(47*p[7])/24+tr5*((47*pe[7])/96+(13*pe[8])/42)},
{F[4,214],(2*(1252224*p[6]+302141393*p[14]))/278201325+(208704*tr5*pe[6])/92733775},
{eps5*F[4,215],(-67*p[7])/24+tr5*((-67*pe[7])/96+(43*pe[8])/42)},
{F[4,216],(13237632*p[6]+3061622749*p[14])/556402650+(551568*tr5*pe[6])/92733775},
{F[4,217],(1266048*p[6]+299334461*p[14])/1112805300+(26376*tr5*pe[6])/92733775},
{F[4,218],(-2*(2615424*p[6]+519926843*p[14]))/278201325-(435904*tr5*pe[6])/92733775},
{eps5*F[4,219],(17*p[7])/8+(17*tr5*(7*pe[7]-16*pe[8]))/224},
{F[4,220],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{eps5*F[4,221],(23*p[7])/24+tr5*((23*pe[7])/96+pe[8]/42)},
{F[4,222],(-4*(13824*p[6]+15739823*p[14]))/18546755-(13824*tr5*pe[6])/18546755},
{F[4,223],(-3*(452736*p[6]+93540527*p[14]))/370935100-(84888*tr5*pe[6])/92733775},
{F[4,224],(32*(1152*p[6]-233911*p[14]))/92733775+(9216*tr5*pe[6])/92733775},
{eps5*F[4,225],(-5*p[7])/9+tr5*((-5*pe[7])/36+(2*pe[8])/63)},
{F[4,226],(2*(597888*p[6]+138254761*p[14]))/55640265+(99648*tr5*pe[6])/18546755},
{F[4,227],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[4,228],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[4,230],(-3*(425088*p[6]+99154391*p[14]))/370935100-(79704*tr5*pe[6])/92733775},
{F[4,231],(-32*(1152*p[6]-233911*p[14]))/92733775-(9216*tr5*pe[6])/92733775},
{F[4,232],(24*(1152*p[6]-233911*p[14]))/92733775+(6912*tr5*pe[6])/92733775},
{eps5*F[4,233],-1/8*p[7]+tr5*(-1/32*pe[7]+pe[8]/14)},
{eps5*F[4,234],-1/4*p[7]+tr5*(-1/16*pe[7]+pe[8]/7)},
{eps5*F[4,235],-1/2*p[7]+tr5*(-1/8*pe[7]+(2*pe[8])/7)},
{F[4,236],(3052416*p[6]+1482179387*p[14])/185467550+(381552*tr5*pe[6])/92733775},
{F[4,237],(6*(2078776*p[6]+751893057*p[14]))/92733775+(3118164*tr5*pe[6])/92733775},
{F[4,238],(-9*(60928*p[6]+39147471*p[14]))/185467550-(68544*tr5*pe[6])/92733775},
{F[4,239],(-217728*p[6]-82689671*p[14])/9761450-(27216*tr5*pe[6])/4880725},
{F[4,240],(9*(122624*p[6]+47227743*p[14]))/185467550+(137952*tr5*pe[6])/92733775},
{F[4,241],(3*(5888*p[6]+3902101*p[14]))/1952290+(2208*tr5*pe[6])/976145},
{F[4,242],(-53376*p[6]-1526627*p[14])/55640265-(4448*tr5*pe[6])/18546755},
{F[4,243],(1024896*p[6]+1337460097*p[14])/92733775+(256224*tr5*pe[6])/92733775},
{eps5*F[4,244],(-14*p[7])/3+tr5*((-7*pe[7])/6-(43*pe[8])/21)},
{F[4,245],(-3051648*p[6]-678642611*p[14])/278201325-(254304*tr5*pe[6])/92733775},
{eps5*F[4,246],(-2*p[7])/3+(tr5*(-7*pe[7]+4*pe[8]))/42},
{F[4,247],(-252672*p[6]-76049905*p[14])/11128053-(21056*tr5*pe[6])/3709351},
{F[4,248],(5888*p[6]+3902101*p[14])/976145+(1472*tr5*pe[6])/976145},
{F[4,249],(3515264*p[6]+749366473*p[14])/185467550+(439408*tr5*pe[6])/92733775},
{F[4,251],(2*(527232*p[6]+140236799*p[14]))/92733775+(263616*tr5*pe[6])/92733775},
{eps5*F[4,252],p[7]/3+(tr5*(7*pe[7]+62*pe[8]))/84},
{F[4,253],(6*(9664*p[6]+3189623*p[14]))/18546755+(14496*tr5*pe[6])/18546755},
{F[4,254],(2*(136064*p[6]+13587523*p[14]))/92733775+(68032*tr5*pe[6])/92733775},
{eps5*F[4,255],(7*p[7])/9+(tr5*(49*pe[7]+86*pe[8]))/252},
{F[4,256],(-8*(115968*p[6]+19728721*p[14]))/55640265-(77312*tr5*pe[6])/18546755},
{F[4,257],(3*(433024*p[6]+56327993*p[14]))/185467550+(162384*tr5*pe[6])/92733775},
{F[4,258],(269184*p[6]+7165313*p[14])/185467550+(33648*tr5*pe[6])/92733775},
{F[4,260],(402048*p[6]+103832611*p[14])/185467550+(50256*tr5*pe[6])/92733775},
{F[4,261],(2688*p[6]-62368309*p[14])/185467550+(336*tr5*pe[6])/92733775},
{F[4,264],(781824*p[6]-1673399257*p[14])/185467550+(97728*tr5*pe[6])/92733775},
{F[4,265],(-3*(41472*p[6]+10125959*p[14]))/148374040-(3888*tr5*pe[6])/18546755},
{F[4,266],(1465344*p[6]+1835342033*p[14])/556402650+(61056*tr5*pe[6])/92733775},
{F[4,267],(13*(96768*p[6]+73085251*p[14]))/741870200+(39312*tr5*pe[6])/92733775},
{F[4,268],(16*(105696*p[6]+48088997*p[14]))/278201325+(140928*tr5*pe[6])/92733775},
{F[4,269],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[4,270],(28*(1152*p[6]-233911*p[14]))/55640265+(2688*tr5*pe[6])/18546755},
{eps5*F[4,271],-p[7]+(tr5*(-7*pe[7]+9*pe[8]))/28},
{F[4,272],(2*(327552*p[6]+57136339*p[14]))/278201325+(54592*tr5*pe[6])/92733775},
{eps5*F[4,273],2*p[7]+(tr5*(2*pe[7]+5*pe[8]))/4},
{F[4,274],(-4*(193152*p[6]+133883969*p[14]))/55640265-(64384*tr5*pe[6])/18546755},
{F[4,275],(-3*(148096*p[6]+101817477*p[14]))/18546755-(111072*tr5*pe[6])/18546755},
{F[4,276],(-8*(214272*p[6]+49226329*p[14]))/278201325-(142848*tr5*pe[6])/92733775},
{eps5*F[4,277],-3*p[7]+tr5*((-3*pe[7])/4-(43*pe[8])/28)},
{F[4,278],(32*(1152*p[6]-233911*p[14]))/55640265+(3072*tr5*pe[6])/18546755},
{eps5*F[4,279],-p[7]+(tr5*(-7*pe[7]+9*pe[8]))/28},
{F[4,280],(-13824*p[6]+95540707*p[14])/370935100-(864*tr5*pe[6])/92733775},
{eps5*F[4,282],p[7]/3+(tr5*(7*pe[7]+8*pe[8]))/84},
{F[4,283],(2*(797568*p[6]+332635751*p[14]))/278201325+(132928*tr5*pe[6])/92733775},
{F[4,284],(2*(1152*p[6]-233911*p[14]))/3709351+(576*tr5*pe[6])/3709351},
{F[4,285],(6*(1152*p[6]-233911*p[14]))/18546755+(1728*tr5*pe[6])/18546755},
{F[4,287],(-2*(1152*p[6]-233911*p[14]))/3709351-(576*tr5*pe[6])/3709351},
{F[4,288],(6*(1152*p[6]-233911*p[14]))/18546755+(1728*tr5*pe[6])/18546755},
{eps5*F[4,289],(3*tr5*pe[8])/28},
{eps5*F[4,290],(3*tr5*pe[8])/14},
{eps5*F[4,291],(3*tr5*pe[8])/7},
{F[4,292],(176*(1152*p[6]-233911*p[14]))/278201325+(16896*tr5*pe[6])/92733775},
{eps5*F[4,293],(2*tr5*pe[8])/7},
{F[4,294],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{eps5*F[4,295],-p[7]-(tr5*pe[7])/4},
{F[4,296],(32*(1152*p[6]-233911*p[14]))/92733775+(9216*tr5*pe[6])/92733775},
{F[4,297],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[4,298],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[4,300],(-32*(1152*p[6]-233911*p[14]))/92733775-(9216*tr5*pe[6])/92733775},
{F[4,301],(24*(1152*p[6]-233911*p[14]))/92733775+(6912*tr5*pe[6])/92733775},
{F[4,304],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[4,305],(2*(13824*p[6]+15739823*p[14]))/18546755+(6912*tr5*pe[6])/18546755},
{F[4,308],(-2*(27648*p[6]+12932891*p[14]))/55640265-(4608*tr5*pe[6])/18546755},
{F[4,310],(64*(1152*p[6]-233911*p[14]))/92733775+(18432*tr5*pe[6])/92733775},
{F[4,312],(-48*(1152*p[6]-233911*p[14]))/92733775-(13824*tr5*pe[6])/92733775},
{F[4,314],(-4*(13824*p[6]+15739823*p[14]))/55640265-(4608*tr5*pe[6])/18546755},
{F[4,318],(656*(1152*p[6]-233911*p[14]))/55640265+(62976*tr5*pe[6])/18546755},
{F[4,319],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[4,320],(1312*(1152*p[6]-233911*p[14]))/278201325+(125952*tr5*pe[6])/92733775},
{F[4,321],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[4,322],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[4,323],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[4,324],(32*(1152*p[6]-233911*p[14]))/92733775+(9216*tr5*pe[6])/92733775},
{eps5*F[4,325],-p[7]+tr5*(-1/4*pe[7]-(2*pe[8])/7)},
{F[4,326],(256*(1152*p[6]-233911*p[14]))/834603975+(8192*tr5*pe[6])/92733775},
{F[4,327],(8*(1152*p[6]-233911*p[14]))/14642175+(768*tr5*pe[6])/4880725},
{F[4,328],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[4,329],(-32*(1152*p[6]-233911*p[14]))/92733775-(9216*tr5*pe[6])/92733775},
{eps5*F[4,330],p[7]+(tr5*(pe[7]+(8*pe[8])/7))/4},
{F[3,1]*F[1,1,1],(5318722688*p[6]+5319034841*p[14])/2967480800+(41552521*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,1],(-2*(2333568*p[6]+515334551*p[14]))/92733775-(1166784*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,1],(-6169472*p[6]-1508708379*p[14])/185467550-(771184*tr5*pe[6])/92733775},
{F[3,4]*F[1,1,1],(18037183744*p[6]+1355713923783*p[14])/53414654400+(70457749*tr5*pe[6])/834603975},
{F[3,5]*F[1,1,1],(-201979776*p[6]-50114851907*p[14])/2225610600-(2103956*tr5*pe[6])/92733775},
{F[3,6]*F[1,1,1],(11786280064*p[6]+1348774507773*p[14])/13353663600+(184160626*tr5*pe[6])/834603975},
{F[3,7]*F[1,1,1],(-3*(1220992*p[6]+304361479*p[14]))/74187020-(228936*tr5*pe[6])/18546755},
{F[3,8]*F[1,1,1],(-4*(6095744*p[6]+1523678683*p[14]))/92733775-(6095744*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,1],(187465296*p[6]+4063775947*p[14])/92733775+(46866324*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,1],(-438528*p[6]-213888211*p[14])/37093510-(54816*tr5*pe[6])/18546755},
{F[3,11]*F[1,1,1],(-17964672*p[6]-4636531129*p[14])/556402650-(748528*tr5*pe[6])/92733775},
{F[3,12]*F[1,1,1],(30067499008*p[6]+2311492947381*p[14])/53414654400+(117451168*tr5*pe[6])/834603975},
{F[3,13]*F[1,1,1],(258944*p[6]+57878235*p[14])/29674808+(8092*tr5*pe[6])/3709351},
{F[3,14]*F[1,1,1],(24238649984*p[6]+3041178187713*p[14])/26707327200+(189364453*tr5*pe[6])/834603975},
{F[3,15]*F[1,1,1],(12*(1152*p[6]-233911*p[14]))/92733775+(3456*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,1],(164*(1152*p[6]-233911*p[14]))/278201325+(15744*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,1],(-18609792*p[6]-4505540969*p[14])/741870200-(581556*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,1],(7*(110931456*p[6]+11733947611*p[14]))/712195392+(1011094*tr5*pe[6])/3709351},
{F[3,19]*F[1,1,1],(4*(2368128*p[6]+508317221*p[14]))/278201325+(789376*tr5*pe[6])/92733775},
{F[3,21]*F[1,1,1],(-953037824*p[6]-39259899793*p[14])/8902442400-(7445608*tr5*pe[6])/278201325},
{eps5*F[3,23]*F[1,1,1],p[7]/6+tr5*(pe[7]/24-(2*pe[8])/21)},
{F[3,24]*F[1,1,1],(730752*p[6]+182991145*p[14])/22256106+(30448*tr5*pe[6])/3709351},
{eps5*F[3,25]*F[1,1,1],(-5*p[7])/6+tr5*((-5*pe[7])/24-(2*pe[8])/21)},
{F[3,27]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,1],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,1],(8*(507264*p[6]+20646223*p[14]))/278201325+(338176*tr5*pe[6])/92733775},
{F[3,32]*F[1,1,1],(31711104*p[6]+1907171653*p[14])/834603975+(880864*tr5*pe[6])/92733775},
{F[3,33]*F[1,1,1],(2*(235392*p[6]+38755709*p[14]))/18546755+(117696*tr5*pe[6])/18546755},
{F[3,34]*F[1,1,1],(16*(6322176*p[6]+292770607*p[14]))/834603975+(2809856*tr5*pe[6])/92733775},
{F[3,35]*F[1,1,1],(241152*p[6]+352880989*p[14])/185467550+(30144*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,1],(4*(6864768*p[6]+831734951*p[14]))/834603975+(762752*tr5*pe[6])/92733775},
{F[3,37]*F[1,1,1],(17*(30336*p[6]+6204847*p[14]))/55640265+(42976*tr5*pe[6])/18546755},
{F[3,38]*F[1,1,1],(448*(5208*p[6]+874481*p[14]))/92733775+(583296*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,1],(164*(1152*p[6]-233911*p[14]))/278201325+(15744*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,1],(-3*(52608*p[6]+51140581*p[14]))/92733775-(39456*tr5*pe[6])/92733775},
{F[3,42]*F[1,1,1],(-8*(115968*p[6]+19728721*p[14]))/18546755-(231936*tr5*pe[6])/18546755},
{eps5*F[3,43]*F[1,1,1],p[7]/6+tr5*(pe[7]/24-(2*pe[8])/21)},
{F[3,44]*F[1,1,1],(64*(2592*p[6]+4110389*p[14]))/166920795+(4608*tr5*pe[6])/18546755},
{eps5*F[3,45]*F[1,1,1],(-5*p[7])/6+tr5*((-5*pe[7])/24-(2*pe[8])/21)},
{F[3,47]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,1],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,1],(-8*(109536*p[6]+22580287*p[14]))/55640265-(73024*tr5*pe[6])/18546755},
{F[3,52]*F[1,1,1],(-7049344*p[6]-1544370413*p[14])/148374040-(220292*tr5*pe[6])/18546755},
{F[3,53]*F[1,1,1],(-3*(1588224*p[6]+388473643*p[14]))/185467550-(595584*tr5*pe[6])/92733775},
{F[3,54]*F[1,1,1],(-128*(14640*p[6]+3364189*p[14]))/11128053-(156160*tr5*pe[6])/3709351},
{F[3,55]*F[1,1,1],(-1877888*p[6]-475971311*p[14])/37093510-(234736*tr5*pe[6])/18546755},
{F[3,56]*F[1,1,1],(-1594752*p[6]-452680015*p[14])/89024424-(16612*tr5*pe[6])/3709351},
{F[3,57]*F[1,1,1],(-3*(4902272*p[6]+1209607829*p[14]))/370935100-(919176*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,1],(4737024*p[6]+243697043*p[14])/278201325+(394752*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,1],(58752*p[6]+66162139*p[14])/39045800+(1836*tr5*pe[6])/4880725},
{F[3,61]*F[1,1,1],(15783552*p[6]+3657484739*p[14])/185467550+(1972944*tr5*pe[6])/92733775},
{eps5*F[3,62]*F[1,1,1],p[7]/6+tr5*(pe[7]/24-(2*pe[8])/21)},
{eps5*F[3,63]*F[1,1,1],(-13*p[7])/12+tr5*((-13*pe[7])/48+(13*pe[8])/21)},
{F[3,65]*F[1,1,1],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,1],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,1],(3*(4096*p[6]+1229067*p[14]))/18546755+(3072*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,1],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,1],(-16*(13824*p[6]+15739823*p[14]))/166920795-(6144*tr5*pe[6])/18546755},
{eps5*F[3,70]*F[1,1,1],(5*p[7])/6+tr5*((5*pe[7])/24-pe[8]/21)},
{eps5*F[3,71]*F[1,1,1],-1/6*p[7]+tr5*(-1/24*pe[7]+(5*pe[8])/21)},
{eps5*F[3,78]*F[1,1,1],(2*p[7])/3+(tr5*(7*pe[7]-4*pe[8]))/42},
{F[3,79]*F[1,1,1],(-256*(1152*p[6]-233911*p[14]))/92733775-(73728*tr5*pe[6])/92733775},
{eps5*F[3,80]*F[1,1,1],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{eps5*F[3,81]*F[1,1,1],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{eps5*F[3,82]*F[1,1,1],-1/2*p[7]-(tr5*pe[7])/8},
{F[1,1,1]^3,-1/3*p[2]+(13*p[3])/6-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*((3*pe[2])/16-pe[3]/24+(9792*pe[6])/18546755-(13*pe[20])/12-(13*pe[30])/48-(3*pe[32])/16)},
{F[1,1,1]^4,(39901087232*p[6]+3593755934329*p[14])/16024396320+(311727244*tr5*pe[6])/500762385},
{F[1,1,2],p[8]+(tr5*pe[9])/4},
{F[3,1]*F[1,1,2],(8*(10656*p[6]-16073743*p[14]))/55640265+(7104*tr5*pe[6])/18546755},
{F[3,2]*F[1,1,2],(16*(17928*p[6]+2155621*p[14]))/92733775+(71712*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,2],(-23*(13287936*p[6]+4986453407*p[14]))/1335366360-(3183568*tr5*pe[6])/55640265},
{F[3,4]*F[1,1,2],(-1139328*p[6]-325064671*p[14])/556402650-(47472*tr5*pe[6])/92733775},
{F[3,5]*F[1,1,2],(-741032448*p[6]-253254614491*p[14])/5341465440-(1929772*tr5*pe[6])/55640265},
{F[3,6]*F[1,1,2],(-611712*p[6]-617663459*p[14])/278201325-(50976*tr5*pe[6])/92733775},
{F[3,7]*F[1,1,2],(-999936*p[6]-631569227*p[14])/92733775-(249984*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,2],(-1297986048*p[6]-475627782961*p[14])/2225610600-(13520688*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,2],(172*(1152*p[6]-233911*p[14]))/55640265+(16512*tr5*pe[6])/18546755},
{F[3,10]*F[1,1,2],(-47*(1152*p[6]-233911*p[14]))/92733775-(13536*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,2],(670281216*p[6]+239132676787*p[14])/3338415900+(13964192*tr5*pe[6])/278201325},
{F[3,12]*F[1,1,2],(279936*p[6]-427775473*p[14])/556402650+(11664*tr5*pe[6])/92733775},
{F[3,13]*F[1,1,2],(2861925888*p[6]+863839178441*p[14])/26707327200+(7452932*tr5*pe[6])/278201325},
{F[3,14]*F[1,1,2],(-88704*p[6]-93269383*p[14])/55640265-(7392*tr5*pe[6])/18546755},
{F[3,15]*F[1,1,2],(27648*p[6]-98347639*p[14])/92733775+(6912*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,2],(1231621632*p[6]+426971298599*p[14])/2225610600+(12829392*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,2],(-92425728*p[6]-32127737921*p[14])/468549600-(240692*tr5*pe[6])/4880725},
{F[3,18]*F[1,1,2],(-183168*p[6]-333743251*p[14])/185467550-(22896*tr5*pe[6])/92733775},
{F[3,19]*F[1,1,2],(-64*(7236*p[6]+1428677*p[14]))/278201325-(38592*tr5*pe[6])/92733775},
{F[3,20]*F[1,1,2],(410755584*p[6]+154150026013*p[14])/6676831800+(4278704*tr5*pe[6])/278201325},
{F[3,21]*F[1,1,2],(-296*(1152*p[6]-233911*p[14]))/278201325-(28416*tr5*pe[6])/92733775},
{F[3,22]*F[1,1,2],(2*(27648*p[6]+87119911*p[14]))/92733775+(13824*tr5*pe[6])/92733775},
{eps5*F[3,23]*F[1,1,2],-1/2*p[7]-(tr5*pe[7])/8},
{F[3,24]*F[1,1,2],(2*(872064*p[6]+379332023*p[14]))/278201325+(145344*tr5*pe[6])/92733775},
{eps5*F[3,25]*F[1,1,2],p[7]/2+tr5*(pe[7]/8-pe[8]/7)},
{F[3,27]*F[1,1,2],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,2],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,2],(-14*(1152*p[6]-233911*p[14]))/92733775-(4032*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,2],(14*(1152*p[6]-233911*p[14]))/92733775+(4032*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,2],(-2*(31104*p[6]+30777913*p[14]))/55640265-(5184*tr5*pe[6])/18546755},
{F[3,32]*F[1,1,2],(2083968*p[6]-1684324339*p[14])/667683180+(14472*tr5*pe[6])/18546755},
{F[3,33]*F[1,1,2],(176256*p[6]+38398637*p[14])/37093510+(22032*tr5*pe[6])/18546755},
{F[3,34]*F[1,1,2],(-16*(6912*p[6]+91330309*p[14]))/166920795-(3072*tr5*pe[6])/18546755},
{F[3,35]*F[1,1,2],(-64*(378*p[6]+213041*p[14]))/18546755-(6048*tr5*pe[6])/18546755},
{F[3,36]*F[1,1,2],(715392*p[6]-219445751*p[14])/166920795+(19872*tr5*pe[6])/18546755},
{F[3,37]*F[1,1,2],(404352*p[6]-7915741*p[14])/222561060+(8424*tr5*pe[6])/18546755},
{F[3,38]*F[1,1,2],(9*(1152*p[6]-233911*p[14]))/18546755+(2592*tr5*pe[6])/18546755},
{F[3,39]*F[1,1,2],(173*(1152*p[6]-233911*p[14]))/55640265+(16608*tr5*pe[6])/18546755},
{F[3,40]*F[1,1,2],(-266112*p[6]-20153579*p[14])/74187020-(16632*tr5*pe[6])/18546755},
{eps5*F[3,43]*F[1,1,2],(5*p[7])/6+tr5*((5*pe[7])/24+(2*pe[8])/21)},
{F[3,44]*F[1,1,2],(-8*(46656*p[6]-18746773*p[14]))/166920795-(10368*tr5*pe[6])/18546755},
{eps5*F[3,45]*F[1,1,2],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{F[3,49]*F[1,1,2],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,50]*F[1,1,2],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,51]*F[1,1,2],(1152*p[6]-233911*p[14])/976145+(288*tr5*pe[6])/976145},
{F[3,52]*F[1,1,2],(-55488*p[6]-96922691*p[14])/92733775-(13872*tr5*pe[6])/92733775},
{F[3,53]*F[1,1,2],(9*(2176*p[6]-4563333*p[14]))/37093510+(2448*tr5*pe[6])/18546755},
{F[3,54]*F[1,1,2],(2*(83328*p[6]+32538451*p[14]))/18546755+(41664*tr5*pe[6])/18546755},
{F[3,55]*F[1,1,2],(550272*p[6]+321026129*p[14])/92733775+(137568*tr5*pe[6])/92733775},
{F[3,56]*F[1,1,2],(385344*p[6]+246324983*p[14])/92733775+(96336*tr5*pe[6])/92733775},
{F[3,57]*F[1,1,2],(4*(43488*p[6]+60720191*p[14]))/92733775+(43488*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,2],(4019328*p[6]+667624921*p[14])/278201325+(334944*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,2],(-310464*p[6]-354262973*p[14])/92733775-(77616*tr5*pe[6])/92733775},
{eps5*F[3,62]*F[1,1,2],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{eps5*F[3,63]*F[1,1,2],-1/2*p[7]-(tr5*pe[7])/8},
{F[3,67]*F[1,1,2],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,2],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,2],(-16*(13824*p[6]+15739823*p[14]))/166920795-(6144*tr5*pe[6])/18546755},
{eps5*F[3,70]*F[1,1,2],-1/2*p[7]+tr5*(-1/8*pe[7]-(3*pe[8])/7)},
{eps5*F[3,71]*F[1,1,2],p[7]/2+tr5*(pe[7]/8-(4*pe[8])/7)},
{F[3,73]*F[1,1,2],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,2],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,2],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,2],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,2],(32*(1152*p[6]-233911*p[14]))/55640265+(3072*tr5*pe[6])/18546755},
{eps5*F[3,78]*F[1,1,2],(2*p[7])/3+(tr5*(7*pe[7]-4*pe[8]))/42},
{F[3,79]*F[1,1,2],(192*(1152*p[6]-233911*p[14]))/18546755+(55296*tr5*pe[6])/18546755},
{eps5*F[3,80]*F[1,1,2],(-4*p[7])/3+(tr5*(-7*pe[7]-5*pe[8]))/21},
{F[1,1,1]^2*F[1,1,2],-1/6*p[2]+p[3]-(8192*p[6])/3709351-(381664453*p[14])/100152477+p[30]/18-p[32]/6+tr5*(pe[2]/12-(11*pe[3])/288-(512*pe[6])/3709351-pe[20]/2-pe[30]/8-pe[32]/6)},
{F[1,1,1]^3*F[1,1,2],(19524224*p[6]+5164775343*p[14])/1112805300+(1220264*tr5*pe[6])/278201325},
{F[1,1,2]^2,(71*p[14])/9+(-p[15]+p[28]+p[29]+p[31])/2+(tr5*(-pe[15]+pe[28]+pe[29]+pe[31]))/8},
{F[1,1,1]*F[1,1,2]^2,(-2*p[2])/3+p[3]/2-(32768*p[6])/3709351-(1526657812*p[14])/100152477+(2*p[30])/9-(2*p[32])/3+tr5*((-5*pe[2])/48-pe[3]/144-(33088*pe[6])/18546755-pe[20]/4-pe[30]/16-(11*pe[32])/48)},
{F[1,1,1]^2*F[1,1,2]^2,(128*(49424*p[6]+11860043*p[14]))/92733775+(1581568*tr5*pe[6])/92733775},
{F[1,1,2]^3,(11*p[2])/18+(90112*p[6])/11128053+(10507915034*p[14])/300457431-(10*p[30])/27+(4*p[32])/9+tr5*((11*pe[2])/72-(5*pe[3])/216+(17920*pe[6])/11128053+pe[32]/9)},
{F[1,1,1]*F[1,1,2]^3,(-167777664*p[6]-43767672473*p[14])/3338415900-(3495368*tr5*pe[6])/278201325},
{F[1,1,2]^4,(-28195298304*p[6]-10442616494453*p[14])/40060990800-(146850512*tr5*pe[6])/834603975},
{F[3,1]*F[1,1,3],(5418357632*p[6]+501120930949*p[14])/4451221200+(84661838*tr5*pe[6])/278201325},
{F[3,2]*F[1,1,3],(1440382464*p[6]+553729288423*p[14])/4451221200+(7501992*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,3],(64*(48996*p[6]+16132847*p[14]))/278201325+(261312*tr5*pe[6])/92733775},
{F[3,4]*F[1,1,3],(-6350214272*p[6]-738794020929*p[14])/26707327200-(49611049*tr5*pe[6])/834603975},
{F[3,5]*F[1,1,3],(2879424*p[6]+945446743*p[14])/92733775+(719856*tr5*pe[6])/92733775},
{F[3,6]*F[1,1,3],(420691392*p[6]+89707296419*p[14])/1669207950+(5842936*tr5*pe[6])/92733775},
{F[3,7]*F[1,1,3],(8*(39888*p[6]+12765931*p[14]))/18546755+(79776*tr5*pe[6])/18546755},
{F[3,8]*F[1,1,3],(16*(78336*p[6]+28020577*p[14]))/14642175+(104448*tr5*pe[6])/4880725},
{F[3,9]*F[1,1,3],(2*(7299788*p[6]-2112344359*p[14]))/92733775+(3649894*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,3],(-319*(1152*p[6]-233911*p[14]))/185467550-(45936*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,3],(2*(509184*p[6]+174812663*p[14]))/92733775+(254592*tr5*pe[6])/92733775},
{F[3,12]*F[1,1,3],(13*(205909632*p[6]+53891769749*p[14]))/26707327200+(2323633*tr5*pe[6])/92733775},
{F[3,13]*F[1,1,3],(-163008*p[6]-50361991*p[14])/55640265-(13584*tr5*pe[6])/18546755},
{F[3,14]*F[1,1,3],(-7128224*p[6]+29450393907*p[14])/1669207950-(891028*tr5*pe[6])/834603975},
{F[3,15]*F[1,1,3],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,3],(424*(1152*p[6]-233911*p[14]))/278201325+(40704*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,3],(729792*p[6]+269119369*p[14])/92733775+(182448*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,3],(-61728896*p[6]+82636525413*p[14])/1780488480-(482257*tr5*pe[6])/55640265},
{F[3,19]*F[1,1,3],(-302782464*p[6]-114436675223*p[14])/1335366360-(1051328*tr5*pe[6])/18546755},
{F[3,21]*F[1,1,3],(-2516208704*p[6]-493143842903*p[14])/13353663600-(39315761*tr5*pe[6])/834603975},
{F[3,24]*F[1,1,3],(-2*(523008*p[6]+172005731*p[14]))/92733775-(261504*tr5*pe[6])/92733775},
{eps5*F[3,25]*F[1,1,3],(5*p[7])/6+tr5*((5*pe[7])/24+(2*pe[8])/21)},
{F[3,27]*F[1,1,3],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,3],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,3],(21*(1152*p[6]-233911*p[14]))/92733775+(6048*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,3],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,3],(11*(1152*p[6]-233911*p[14]))/18546755+(3168*tr5*pe[6])/18546755},
{F[3,32]*F[1,1,3],(-35899008*p[6]-9526511981*p[14])/1669207950-(1495792*tr5*pe[6])/278201325},
{F[3,33]*F[1,1,3],(-4*(241152*p[6]+56132909*p[14]))/18546755-(241152*tr5*pe[6])/18546755},
{F[3,34]*F[1,1,3],(-64*(302304*p[6]+69990703*p[14]))/834603975-(1612288*tr5*pe[6])/278201325},
{F[3,35]*F[1,1,3],(993408*p[6]+218683861*p[14])/37093510+(124176*tr5*pe[6])/18546755},
{F[3,36]*F[1,1,3],(-8*(1247232*p[6]+272243749*p[14]))/834603975-(831488*tr5*pe[6])/278201325},
{F[3,37]*F[1,1,3],(-113*(1152*p[6]-233911*p[14]))/185467550-(16272*tr5*pe[6])/92733775},
{F[3,38]*F[1,1,3],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,3],(199*(1152*p[6]-233911*p[14]))/278201325+(19104*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,3],(41*(1152*p[6]-233911*p[14]))/185467550+(5904*tr5*pe[6])/92733775},
{F[3,44]*F[1,1,3],(9262464*p[6]+2323208723*p[14])/834603975+(771872*tr5*pe[6])/278201325},
{eps5*F[3,45]*F[1,1,3],(5*p[7])/6+tr5*((5*pe[7])/24+(2*pe[8])/21)},
{F[3,47]*F[1,1,3],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,3],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,3],(21*(1152*p[6]-233911*p[14]))/92733775+(6048*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,3],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,3],(1156892832*p[6]+366219034499*p[14])/2503811925+(32135912*tr5*pe[6])/278201325},
{F[3,52]*F[1,1,3],(7665161472*p[6]+1815684523279*p[14])/80121981600+(6653786*tr5*pe[6])/278201325},
{F[3,53]*F[1,1,3],(204672*p[6]+42520435*p[14])/7418702+(25584*tr5*pe[6])/3709351},
{F[3,54]*F[1,1,3],(8*(6096768*p[6]+1482255751*p[14]))/278201325+(4064512*tr5*pe[6])/92733775},
{F[3,55]*F[1,1,3],(-965361312*p[6]-315528250709*p[14])/2503811925-(26815592*tr5*pe[6])/278201325},
{F[3,56]*F[1,1,3],(-6860383488*p[6]-1453848774991*p[14])/80121981600-(5955194*tr5*pe[6])/278201325},
{F[3,57]*F[1,1,3],(3606912*p[6]+936832609*p[14])/185467550+(450864*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,3],(-2*(3625344*p[6]+747622483*p[14]))/278201325-(604224*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,3],(4749954816*p[6]+1343088740837*p[14])/8902442400+(12369674*tr5*pe[6])/92733775},
{F[3,60]*F[1,1,3],(-1415089152*p[6]-478928524289*p[14])/4006099080-(4913504*tr5*pe[6])/55640265},
{F[3,61]*F[1,1,3],(-2*(1757952*p[6]+477655789*p[14]))/92733775-(878976*tr5*pe[6])/92733775},
{eps5*F[3,63]*F[1,1,3],(5*p[7])/4+tr5*((5*pe[7])/16-(5*pe[8])/7)},
{F[3,67]*F[1,1,3],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,3],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,3],(8*(2477184*p[6]+547996163*p[14]))/834603975+(1651456*tr5*pe[6])/278201325},
{eps5*F[3,70]*F[1,1,3],-1/2*p[7]+tr5*(-1/8*pe[7]+pe[8]/7)},
{eps5*F[3,71]*F[1,1,3],-1/3*p[7]+(tr5*(-7*pe[7]-20*pe[8]))/84},
{F[3,75]*F[1,1,3],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,3],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,3],(2835072*p[6]+648430859*p[14])/37093510+(354384*tr5*pe[6])/18546755},
{eps5*F[3,78]*F[1,1,3],(-7*p[7])/6+tr5*((-7*pe[7])/24-pe[8]/21)},
{F[3,79]*F[1,1,3],(128*(1152*p[6]-233911*p[14]))/18546755+(36864*tr5*pe[6])/18546755},
{eps5*F[3,80]*F[1,1,3],-1/3*p[7]+(tr5*(-7*pe[7]-8*pe[8]))/84},
{eps5*F[3,81]*F[1,1,3],-1/2*p[7]-(tr5*pe[7])/8},
{eps5*F[3,82]*F[1,1,3],-1/7*(tr5*pe[8])},
{F[1,1,1]^2*F[1,1,3],-1/2*p[3]+(tr5*(-1/4*pe[2]+pe[3]/12-(13056*pe[6])/18546755+pe[20]+pe[30]/4+pe[32]/4))/4},
{F[1,1,1]^3*F[1,1,3],(-978560864*p[6]+131116897097*p[14])/2003049540-(61160054*tr5*pe[6])/500762385},
{F[1,1,1]^2*F[1,1,2]*F[1,1,3],(-2*(896256*p[6]+96218567*p[14]))/278201325-(149376*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3],p[2]/4-p[3]/2+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+(tr5*(-pe[3]+4*(4*pe[20]+pe[30])))/64},
{F[1,1,1]*F[1,1,2]^2*F[1,1,3],(-2524032*p[6]-822867359*p[14])/111280530-(105168*tr5*pe[6])/18546755},
{F[1,1,2]^3*F[1,1,3],(62749184*p[6]+66484513*p[14])/8902442400+(490228*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,3]^2,p[2]/2-(5*p[3])/2+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+(tr5*((-3*pe[2])/4+pe[3]/8-(39168*pe[6])/18546755+5*pe[20]+(5*pe[30])/4+(3*pe[32])/4))/4},
{F[1,1,1]^2*F[1,1,3]^2,(-7441925568*p[6]-927853729811*p[14])/5341465440-(38760029*tr5*pe[6])/111280530},
{F[1,1,2]*F[1,1,3]^2,p[2]/4-p[3]+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+(tr5*(-1/4*pe[2]+pe[3]/48-(13056*pe[6])/18546755+2*pe[20]+pe[30]/2+pe[32]/4))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,3]^2,(4*(222624*p[6]+163447693*p[14]))/278201325+(74208*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3]^2,(449167872*p[6]+181960267229*p[14])/17804884800+(584854*tr5*pe[6])/92733775},
{F[1,1,3]^3,p[2]/2+(5*p[3])/6-(311808*p[6])/18546755+(301216262*p[14])/55640265+p[27]/3+(5*p[30])/6+p[32]/3-p[33]+(tr5*((11*pe[2])/12+(5*pe[3])/72-(220928*pe[6])/18546755-(5*pe[20])/3+pe[27]/3-(5*pe[30])/12-pe[32]/12-pe[33]))/4},
{F[1,1,1]*F[1,1,3]^3,(-4878941408*p[6]-1074386603131*p[14])/20030495400-(152466919*tr5*pe[6])/2503811925},
{F[1,1,2]*F[1,1,3]^3,(709672448*p[6]+305238966011*p[14])/8902442400+(5544316*tr5*pe[6])/278201325},
{F[1,1,3]^4,(-28876144704*p[6]-8774941838623*p[14])/192292755840-(150396587*tr5*pe[6])/4006099080},
{F[1,1,4],p[9]+(tr5*pe[10])/4},
{F[3,1]*F[1,1,4],(11214949632*p[6]+2296861418099*p[14])/2967480800+(87616794*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,4],(6*(15552*p[6]+43209089*p[14]))/92733775+(23328*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,4],(-22*(9643008*p[6]+3760591781*p[14]))/834603975-(17678848*tr5*pe[6])/278201325},
{F[3,4]*F[1,1,4],(-38374352128*p[6]-9475873058121*p[14])/53414654400-(149899813*tr5*pe[6])/834603975},
{F[3,5]*F[1,1,4],(-43256832*p[6]-15395584159*p[14])/667683180-(901184*tr5*pe[6])/55640265},
{F[3,6]*F[1,1,4],(20899053824*p[6]+3513313936443*p[14])/13353663600+(326547716*tr5*pe[6])/834603975},
{F[3,7]*F[1,1,4],(-3*(336384*p[6]+395366863*p[14]))/370935100-(63072*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,4],(-4*(4608*p[6]-5816369*p[14]))/14642175-(1536*tr5*pe[6])/4880725},
{F[3,9]*F[1,1,4],(-4446936*p[6]-1479158527*p[14])/55640265-(370578*tr5*pe[6])/18546755},
{F[3,10]*F[1,1,4],(3*(317952*p[6]+28174339*p[14]))/370935100+(59616*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,4],(43178496*p[6]+16227547327*p[14])/166920795+(3598208*tr5*pe[6])/55640265},
{F[3,12]*F[1,1,4],(3790482688*p[6]+433518196221*p[14])/10682930880+(14806573*tr5*pe[6])/166920795},
{F[3,13]*F[1,1,4],(8*(6522576*p[6]+2010157657*p[14]))/834603975+(4348384*tr5*pe[6])/278201325},
{F[3,14]*F[1,1,4],(7363261312*p[6]-172009304241*p[14])/26707327200+(57525479*tr5*pe[6])/834603975},
{F[3,15]*F[1,1,4],(-3*(13824*p[6]+89926843*p[14]))/92733775-(10368*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,4],(2804*(1152*p[6]-233911*p[14]))/278201325+(269184*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,4],(-344856576*p[6]-128397017807*p[14])/1112805300-(7184512*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,4],(23882046208*p[6]+3370035882481*p[14])/17804884800+(93289243*tr5*pe[6])/278201325},
{F[3,19]*F[1,1,4],(-2*(16128*p[6]+89459021*p[14]))/92733775-(8064*tr5*pe[6])/92733775},
{F[3,20]*F[1,1,4],(144864768*p[6]+60914414911*p[14])/1335366360+(1509008*tr5*pe[6])/55640265},
{F[3,21]*F[1,1,4],(-10839969024*p[6]-2224626344243*p[14])/8902442400-(28229086*tr5*pe[6])/92733775},
{F[3,22]*F[1,1,4],(6*(13824*p[6]+89926843*p[14]))/92733775+(20736*tr5*pe[6])/92733775},
{F[3,24]*F[1,1,4],(41472*p[6]+45267179*p[14])/29284350+(1728*tr5*pe[6])/4880725},
{F[3,29]*F[1,1,4],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,30]*F[1,1,4],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,31]*F[1,1,4],(60951166464*p[6]+13119454529923*p[14])/272414737440+(158726996*tr5*pe[6])/2837653515},
{F[3,32]*F[1,1,4],(140303205888*p[6]-45134116467809*p[14])/1816098249600+(91343233*tr5*pe[6])/4729422525},
{F[3,33]*F[1,1,4],(-4071906816*p[6]-1866302435357*p[14])/45402456240-(21207848*tr5*pe[6])/945884505},
{F[3,34]*F[1,1,4],(-6115572224*p[6]-3904301630993*p[14])/15134152080-(95555816*tr5*pe[6])/945884505},
{F[3,35]*F[1,1,4],(3*(73728*p[6]-107704079*p[14]))/370935100+(13824*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,4],(-10135521792*p[6]-6949700410069*p[14])/227012281200-(17596392*tr5*pe[6])/1576474175},
{F[3,37]*F[1,1,4],(-303013012992*p[6]-65951148180719*p[14])/5448294748800-(197274097*tr5*pe[6])/14188267575},
{F[3,38]*F[1,1,4],(-27*(1152*p[6]-233911*p[14]))/92733775-(7776*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,4],(41*(1152*p[6]-233911*p[14]))/92733775+(11808*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,4],(303509349888*p[6]+65850368094191*p[14])/1816098249600+(197597233*tr5*pe[6])/4729422525},
{eps5*F[3,43]*F[1,1,4],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,44]*F[1,1,4],(2053237248*p[6]+1384633857761*p[14])/45402456240+(3564648*tr5*pe[6])/315294835},
{F[3,47]*F[1,1,4],(-6*(1152*p[6]-233911*p[14]))/92733775-(1728*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,4],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,4],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,4],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,4],(724091392*p[6]+211003496359*p[14])/2522358680+(22627856*tr5*pe[6])/315294835},
{F[3,52]*F[1,1,4],(2163169792*p[6]+630515051529*p[14])/10089434720+(16899764*tr5*pe[6])/315294835},
{F[3,53]*F[1,1,4],(465160704*p[6]+194471192903*p[14])/3982671600+(2422712*tr5*pe[6])/82972325},
{F[3,54]*F[1,1,4],(4*(842880*p[6]+180007013*p[14]))/11128053+(280960*tr5*pe[6])/3709351},
{F[3,55]*F[1,1,4],(12032*p[6]+2914881*p[14])/7418702+(1504*tr5*pe[6])/3709351},
{F[3,56]*F[1,1,4],(-139355648*p[6]-40703436743*p[14])/2017886944-(1088716*tr5*pe[6])/63058967},
{F[3,57]*F[1,1,4],(8*(1440*p[6]+634949*p[14]))/3709351+(2880*tr5*pe[6])/3709351},
{F[3,58]*F[1,1,4],(-154368*p[6]-246857251*p[14])/111280530-(6432*tr5*pe[6])/18546755},
{F[3,59]*F[1,1,4],(2174519808*p[6]+635497270361*p[14])/10089434720+(16988436*tr5*pe[6])/315294835},
{eps5*F[3,62]*F[1,1,4],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,65]*F[1,1,4],(9*(4096*p[6]+1229067*p[14]))/37093510+(4608*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,4],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,4],(9984*p[6]+4155023*p[14])/37093510+(1248*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,4],(9984*p[6]+4155023*p[14])/37093510+(1248*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,4],(40109812224*p[6]+6501825553193*p[14])/681036843600+(208905272*tr5*pe[6])/14188267575},
{F[3,75]*F[1,1,4],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,4],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{eps5*F[3,78]*F[1,1,4],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{F[3,79]*F[1,1,4],(-384*(1152*p[6]-233911*p[14]))/92733775-(110592*tr5*pe[6])/92733775},
{eps5*F[3,80]*F[1,1,4],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{eps5*F[3,81]*F[1,1,4],-1/7*(tr5*pe[8])},
{eps5*F[3,82]*F[1,1,4],-1/7*(tr5*pe[8])},
{F[1,1,1]^2*F[1,1,4],p[2]/6-(3*p[3])/2+(8192*p[6])/3709351-(308274833*p[14])/100152477-(7*p[30])/18-p[32]/6+tr5*((-7*pe[2])/48+(11*pe[3])/288-(7616*pe[6])/18546755+(3*pe[20])/4+(3*pe[30])/16+(7*pe[32])/48)},
{F[1,1,1]^3*F[1,1,4],(5747755784*p[6]+1015065719563*p[14])/5007623850+(718469473*tr5*pe[6])/2503811925},
{F[1,1,2]*F[1,1,4],p[15]-p[28]+(tr5*(pe[15]-pe[28]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,4],p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,4],(-33915648*p[6]-10516542661*p[14])/1112805300-(706576*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4],p[2]/6+(8192*p[6])/3709351-(208122356*p[14])/100152477-(2*p[30])/9+tr5*(pe[2]/24-pe[3]/72+(5632*pe[6])/18546755)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,4],(-19987584*p[6]-5709523813*p[14])/1112805300-(416408*tr5*pe[6])/92733775},
{F[1,1,2]^3*F[1,1,4],(-6001872384*p[6]-2119161944413*p[14])/40060990800-(31259752*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,3]*F[1,1,4],p[3]+tr5*(pe[2]/8-pe[3]/24+(6528*pe[6])/18546755-pe[20]/2-pe[30]/8-pe[32]/8)},
{F[1,1,1]^2*F[1,1,3]*F[1,1,4],(-35731648*p[6]-12196031321*p[14])/46854960-(558307*tr5*pe[6])/2928435},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,4],(3574656*p[6]+386979467*p[14])/278201325+(297888*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3]*F[1,1,4],(2*(704448*p[6]+274265411*p[14]))/278201325+(117408*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,4],-1/4*p[2]+p[3]-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+(tr5*(pe[2]/4-pe[3]/48+(13056*pe[6])/18546755-2*pe[20]-pe[30]/2-pe[32]/4))/4},
{F[1,1,1]*F[1,1,3]^2*F[1,1,4],(-8357795328*p[6]+2624029204429*p[14])/53414654400-(10882546*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]^2*F[1,1,4],(-28800*p[6]+50359987*p[14])/22256106-(1200*tr5*pe[6])/3709351},
{F[1,1,3]^3*F[1,1,4],(-68704078336*p[6]-17036834390177*p[14])/681036843600-(1073501224*tr5*pe[6])/42564802725},
{F[1,1,4]^2,(-p[15]-p[18]-p[25])/2+(tr5*(-pe[15]-pe[18]-pe[25]))/8},
{F[1,1,1]*F[1,1,4]^2,p[2]/3-(3*p[3])/2+(16384*p[6])/3709351-(616549666*p[14])/100152477-(7*p[30])/9-p[32]/3+tr5*((-5*pe[2])/48+pe[3]/72-(1088*pe[6])/3709351+(3*pe[20])/4+(3*pe[30])/16+(5*pe[32])/48)},
{F[1,1,1]^2*F[1,1,4]^2,(-21008839008*p[6]-3129574382981*p[14])/6676831800-(218842073*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]^2,(-2*p[2])/3-(8*(110592*p[6]+263164571*p[14]-11128053*p[30]))/100152477+tr5*(-1/6*pe[2]+pe[3]/18-(22528*pe[6])/18546755)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]^2,(36350976*p[6]+7425509107*p[14])/556402650+(1514624*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]^2,(126161536*p[6]+44943283877*p[14])/278201325+(31540384*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]^2,-1/4*p[2]+p[3]-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+(tr5*(pe[2]/4-pe[3]/48+(13056*pe[6])/18546755-2*pe[20]-pe[30]/2-pe[32]/4))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]^2,(70964267008*p[6]+12110860417181*p[14])/17804884800+(277204168*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[1,1,4]^2,(-9*(105344*p[6]+32189653*p[14]))/37093510-(118512*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,4]^2,(-1826131464*p[6]-474018613823*p[14])/3338415900-(25362937*tr5*pe[6])/185467550},
{F[1,1,4]^3,-p[2]+2*p[3]+(188928*p[6])/18546755+(923534068*p[14])/55640265+2*p[20]-p[21]/3+(5*p[27])/3+(5*p[30])/6+(2*p[32])/3+p[33]+(tr5*(-1/8*pe[3]+(310272*pe[6])/18546755-2*pe[20]-pe[21]/3+(5*pe[27])/3-pe[30]-pe[32]/3+pe[33]))/4},
{F[1,1,1]*F[1,1,4]^3,(-6193809664*p[6]+591202647277*p[14])/20030495400-(193556552*tr5*pe[6])/2503811925},
{F[1,1,2]*F[1,1,4]^3,(569075712*p[6]+199405272209*p[14])/2503811925+(47422976*tr5*pe[6])/834603975},
{F[1,1,3]*F[1,1,4]^3,(-73036510208*p[6]-22071168250981*p[14])/160243963200-(285298868*tr5*pe[6])/2503811925},
{F[1,1,4]^4,(-456052583808*p[6]+622511283949969*p[14])/16344884246400-(395878979*tr5*pe[6])/56753070300},
{F[1,1,5],p[10]+(tr5*pe[11])/4},
{F[3,1]*F[1,1,5],(-390056448*p[6]-162804160061*p[14])/741870200-(12189264*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,5],(1098584064*p[6]+469563550723*p[14])/4451221200+(5721792*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,5],(-19964928*p[6]-14832945271*p[14])/6676831800-(207968*tr5*pe[6])/278201325},
{F[3,4]*F[1,1,5],(-1071691776*p[6]-475023969107*p[14])/8902442400-(2790864*tr5*pe[6])/92733775},
{F[3,5]*F[1,1,5],(186145536*p[6]+110917632877*p[14])/13353663600+(969508*tr5*pe[6])/278201325},
{F[3,6]*F[1,1,5],(-1065572352*p[6]-476266504339*p[14])/6676831800-(3699904*tr5*pe[6])/92733775},
{F[3,7]*F[1,1,5],(-3*(1673856*p[6]+216529967*p[14]))/370935100-(313848*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,5],(-4*(4148352*p[6]+826894439*p[14]))/278201325-(1382784*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,5],(34*(1152*p[6]-233911*p[14]))/92733775+(9792*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,5],(9*(1152*p[6]-233911*p[14]))/92733775+(2592*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,5],(-536178432*p[6]-196378855549*p[14])/3338415900-(11170384*tr5*pe[6])/278201325},
{F[3,12]*F[1,1,5],(-1061922816*p[6]-477007534387*p[14])/26707327200-(921808*tr5*pe[6])/92733775},
{F[3,13]*F[1,1,5],(-539328768*p[6]-211194816101*p[14])/2670732720-(2809004*tr5*pe[6])/55640265},
{F[3,14]*F[1,1,5],(377*(1152*p[6]-233911*p[14]))/278201325+(36192*tr5*pe[6])/92733775},
{F[3,15]*F[1,1,5],(78*(1152*p[6]-233911*p[14]))/92733775+(22464*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,5],(-381107712*p[6]-148300036309*p[14])/741870200-(11909616*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,5],(1000678656*p[6]+376926042517*p[14])/4451221200+(5211868*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,5],(-679*(313344*p[6]+140390513*p[14]))/1780488480-(554064*tr5*pe[6])/18546755},
{F[3,19]*F[1,1,5],(-1164814848*p[6]-489499698511*p[14])/6676831800-(4044496*tr5*pe[6])/92733775},
{F[3,20]*F[1,1,5],(47294976*p[6]+19113420857*p[14])/1669207950+(1970624*tr5*pe[6])/278201325},
{F[3,21]*F[1,1,5],(-17*(1152*p[6]-233911*p[14]))/278201325-(1632*tr5*pe[6])/92733775},
{F[3,22]*F[1,1,5],(-24*(1152*p[6]-233911*p[14]))/18546755-(6912*tr5*pe[6])/18546755},
{F[3,24]*F[1,1,5],(9*(177024*p[6]+25878193*p[14]))/185467550+(199152*tr5*pe[6])/92733775},
{eps5*F[3,25]*F[1,1,5],-1/2*p[7]+tr5*(-1/8*pe[7]+pe[8]/7)},
{F[3,27]*F[1,1,5],(-6*(1152*p[6]-233911*p[14]))/92733775-(1728*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,5],(167413248*p[6]+116625315191*p[14])/12018297240+(581296*tr5*pe[6])/166920795},
{F[3,32]*F[1,1,5],(-779920128*p[6]-58691652011*p[14])/24036594480-(1354028*tr5*pe[6])/166920795},
{F[3,33]*F[1,1,5],(-216*(1152*p[6]-233911*p[14]))/92733775-(62208*tr5*pe[6])/92733775},
{F[3,34]*F[1,1,5],(282*(1152*p[6]-233911*p[14]))/92733775+(81216*tr5*pe[6])/92733775},
{F[3,35]*F[1,1,5],(69*(1152*p[6]-233911*p[14]))/92733775+(19872*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,5],(3669576192*p[6]+1363388678419*p[14])/30045743100+(25483168*tr5*pe[6])/834603975},
{F[3,37]*F[1,1,5],(15360152832*p[6]+8712779785399*p[14])/120182972400+(26666932*tr5*pe[6])/834603975},
{F[3,38]*F[1,1,5],(-46*(1152*p[6]-233911*p[14]))/278201325-(4416*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,5],(-115324416*p[6]+271664678063*p[14])/2225610600-(1201296*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,5],(-2816656128*p[6]-2225955055771*p[14])/40060990800-(4890028*tr5*pe[6])/278201325},
{F[3,41]*F[1,1,5],(-13*(17920512*p[6]+15557171909*p[14]))/15022871550-(3235648*tr5*pe[6])/834603975},
{F[3,44]*F[1,1,5],(457*(1152*p[6]-233911*p[14]))/278201325+(43872*tr5*pe[6])/92733775},
{eps5*F[3,45]*F[1,1,5],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{F[3,47]*F[1,1,5],(-6*(1152*p[6]-233911*p[14]))/92733775-(1728*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,5],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,5],(-289*(1152*p[6]-233911*p[14]))/556402650-(13872*tr5*pe[6])/92733775},
{F[3,52]*F[1,1,5],(3*(75168*p[6]+7920751*p[14]))/92733775+(56376*tr5*pe[6])/92733775},
{F[3,53]*F[1,1,5],(-43*(1152*p[6]-233911*p[14]))/92733775-(12384*tr5*pe[6])/92733775},
{F[3,54]*F[1,1,5],(9*(1152*p[6]-233911*p[14]))/4880725+(2592*tr5*pe[6])/4880725},
{F[3,55]*F[1,1,5],(-1252224*p[6]-302141393*p[14])/185467550-(156528*tr5*pe[6])/92733775},
{F[3,56]*F[1,1,5],(-2*(849456*p[6]+140496367*p[14]))/278201325-(141576*tr5*pe[6])/92733775},
{F[3,57]*F[1,1,5],(-9*(445824*p[6]+94943993*p[14]))/370935100-(250776*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,5],(-256*(1152*p[6]-233911*p[14]))/92733775-(73728*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,5],(2036736*p[6]+421049327*p[14])/370935100+(127296*tr5*pe[6])/92733775},
{F[3,61]*F[1,1,5],(3*(14976*p[6]+2816027*p[14]))/1952290+(5616*tr5*pe[6])/976145},
{eps5*F[3,62]*F[1,1,5],p[7]/3+(tr5*(7*pe[7]-16*pe[8]))/84},
{eps5*F[3,63]*F[1,1,5],p[7]/3+(tr5*(7*pe[7]-16*pe[8]))/84},
{eps5*F[3,70]*F[1,1,5],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{eps5*F[3,71]*F[1,1,5],(2*tr5*pe[8])/7},
{F[3,73]*F[1,1,5],(-3*(1152*p[6]-233911*p[14]))/18546755-(864*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,5],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,5],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,5],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,5],(-40904064*p[6]-10055809573*p[14])/556402650-(1704336*tr5*pe[6])/92733775},
{eps5*F[3,78]*F[1,1,5],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{eps5*F[3,80]*F[1,1,5],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{eps5*F[3,82]*F[1,1,5],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{F[1,1,1]^3*F[1,1,5],(-53*(94488576*p[6]+41307640457*p[14]))/26707327200-(13041392*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,5],p[11]+(tr5*pe[12])/4},
{F[1,1,1]^2*F[1,1,2]*F[1,1,5],(6516864*p[6]+345973423*p[14])/1112805300+(135768*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,5],-1/4*p[2]-(39936*p[6])/18546755-(237254489*p[14])/37093510-p[30]/4+p[32]/12+tr5*(-1/16*pe[2]-pe[3]/64-(15168*pe[6])/18546755+pe[32]/48)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,5],(7718016*p[6]+1425084077*p[14])/222561060+(160792*tr5*pe[6])/18546755},
{F[1,1,2]^3*F[1,1,5],(11056328448*p[6]+4222878244561*p[14])/20030495400+(115170088*tr5*pe[6])/834603975},
{F[1,1,1]^2*F[1,1,3]*F[1,1,5],(8758656*p[6]+3229198517*p[14])/1112805300+(182472*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,5],(-4*(1152*p[6]-233911*p[14]))/11128053-(384*tr5*pe[6])/3709351},
{F[1,1,2]^2*F[1,1,3]*F[1,1,5],(-8*(224784*p[6]+58683613*p[14]))/278201325-(149856*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]^2*F[1,1,5],(11*(97376256*p[6]+43194204217*p[14]))/4451221200+(5578848*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]^2*F[1,1,5],(-67*(1152*p[6]-233911*p[14]))/92733775-(19296*tr5*pe[6])/92733775},
{F[1,1,3]^3*F[1,1,5],(-712014336*p[6]-289699364377*p[14])/8012198160-(1236136*tr5*pe[6])/55640265},
{F[1,1,4]*F[1,1,5],-p[11]-(tr5*pe[12])/4},
{F[1,1,1]^2*F[1,1,4]*F[1,1,5],(1052301312*p[6]+478961159059*p[14])/13353663600+(1826912*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5],p[2]/2+(79872*p[6])/18546755+(237254489*p[14])/18546755+p[30]/2-p[32]/6+tr5*(pe[2]/8+pe[3]/32+(30336*pe[6])/18546755-pe[32]/24)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,5],(-4*(2924256*p[6]+650414567*p[14]))/278201325-(974752*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,5],(-318753152*p[6]-112749729739*p[14])/1112805300-(19922072*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,5],(166*(1152*p[6]-233911*p[14]))/92733775+(47808*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,5],(4*(805824*p[6]+253681243*p[14]))/278201325+(268608*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,4]*F[1,1,5],(-7*(153409536*p[6]+67797477877*p[14]))/8902442400-(2796528*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5],(774144*p[6]+3440882278*p[14]+55640265*(-7*p[30]+p[32]))/667683180+tr5*((-7*pe[3])/192-(1344*pe[6])/3709351+pe[32]/48)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,5],(8*(3157434*p[6]+1445689883*p[14]))/166920795+(701652*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]^2*F[1,1,5],(-7*(871517696*p[6]+337723053797*p[14]))/8902442400-(47661124*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]^2*F[1,1,5],(-347897856*p[6]-155785092817*p[14])/2967480800-(2717952*tr5*pe[6])/92733775},
{F[1,1,4]^3*F[1,1,5],(-380149248*p[6]-69485473961*p[14])/10015247700-(7919776*tr5*pe[6])/834603975},
{F[1,1,5]^2,p[12]+(tr5*pe[13])/4},
{F[1,1,1]*F[1,1,5]^2,-1/2*p[2]+(3*p[3])/2-(24576*p[6])/3709351+(308274833*p[14])/33384159+(7*p[30])/6+p[32]/2+(tr5*(pe[2]/4+pe[3]/24+(13056*pe[6])/18546755-3*pe[20]-(3*pe[30])/4-pe[32]/4))/4},
{F[1,1,1]^2*F[1,1,5]^2,(1377758208*p[6]+388828911881*p[14])/17804884800+(1793956*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]^2,-1/4*p[2]-(82944*p[6])/18546755-(5576172679*p[14])/333841590+(11*p[30])/12-p[32]/12+tr5*(-1/16*pe[2]+(11*pe[3])/192-(1728*pe[6])/18546755-pe[32]/48)},
{F[1,1,1]*F[1,1,2]*F[1,1,5]^2,(17467008*p[6]+4181178031*p[14])/556402650+(727792*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,5]^2,(3463612416*p[6]+1155940771087*p[14])/13353663600+(6013216*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]^2,p[2]/2-(3*p[3])/2+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+(tr5*(-1/4*pe[2]-pe[3]/24-(13056*pe[6])/18546755+3*pe[20]+(3*pe[30])/4+pe[32]/4))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,5]^2,(-3*(36413952*p[6]+13224038539*p[14]))/296748080-(1706904*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,5]^2,(-723456*p[6]-316772767*p[14])/92733775-(180864*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,5]^2,(851963904*p[6]+328051238453*p[14])/2670732720+(1479104*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]^2,(774144*p[6]+3440882278*p[14]+55640265*(-7*p[30]+p[32]))/667683180+tr5*((-7*pe[3])/192-(1344*pe[6])/3709351+pe[32]/48)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]^2,(-20452992*p[6]-10808115169*p[14])/2225610600-(213052*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5]^2,(6510426624*p[6]+2367485806043*p[14])/26707327200+(5651412*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,5]^2,(8*(122328*p[6]+131649821*p[14]))/278201325+(81552*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5]^2,(229539168*p[6]+101743446551*p[14])/1669207950+(3188044*tr5*pe[6])/92733775},
{F[1,1,5]^3,(-2*p[2])/3+(5*p[3])/3+(80384*p[6])/18546755+(4826590096*p[14])/500762385+(2*p[20])/3+p[21]/3+(19*p[30])/18+(2*p[32])/3+(tr5*(pe[2]/6-pe[3]/72+(211456*pe[6])/18546755-(8*pe[20])/3+pe[21]/3-(5*pe[30])/6-pe[32]/6))/4},
{F[1,1,1]*F[1,1,5]^3,(-1043313664*p[6]-560619557223*p[14])/8902442400-(8150888*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,5]^3,(-5493769728*p[6]-2123167725221*p[14])/20030495400-(57226768*tr5*pe[6])/834603975},
{F[1,1,3]*F[1,1,5]^3,(-386877312*p[6]-93373853809*p[14])/5007623850-(5373296*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,5]^3,(3770379776*p[6]+2562559468497*p[14])/60536608320+(14728046*tr5*pe[6])/945884505},
{F[1,1,5]^4,(-135334324224*p[6]+107183730502807*p[14])/2884391337600-(29369428*tr5*pe[6])/2503811925},
{F[1,1,6],p[13]+(tr5*pe[14])/4},
{F[3,1]*F[1,1,6],(-4695552*p[6]-984226589*p[14])/58568700-(97824*tr5*pe[6])/4880725},
{F[3,2]*F[1,1,6],(12*(12576*p[6]-10281343*p[14]))/92733775+(37728*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,6],(-461312*p[6]-312299499*p[14])/37093510-(57664*tr5*pe[6])/18546755},
{F[3,4]*F[1,1,6],(-73840128*p[6]-14156245271*p[14])/2225610600-(769168*tr5*pe[6])/92733775},
{F[3,5]*F[1,1,6],(-3877888*p[6]-2911650841*p[14])/148374040-(121184*tr5*pe[6])/18546755},
{F[3,6]*F[1,1,6],(-4713984*p[6]-619310363*p[14])/185467550-(589248*tr5*pe[6])/92733775},
{F[3,7]*F[1,1,6],(-3*(290816*p[6]+198544287*p[14]))/74187020-(54528*tr5*pe[6])/18546755},
{F[3,8]*F[1,1,6],(-4*(219648*p[6]+169306877*p[14]))/11128053-(73216*tr5*pe[6])/3709351},
{F[3,9]*F[1,1,6],(19980288*p[6]+5865561541*p[14])/278201325+(1665024*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,6],(3345408*p[6]+1082664181*p[14])/370935100+(209088*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,6],(-386048*p[6]-203936651*p[14])/37093510-(48256*tr5*pe[6])/18546755},
{F[3,12]*F[1,1,6],(11484672*p[6]+2335663279*p[14])/741870200+(358896*tr5*pe[6])/92733775},
{F[3,13]*F[1,1,6],(115712*p[6]+456659819*p[14])/148374040+(3616*tr5*pe[6])/18546755},
{F[3,14]*F[1,1,6],(12037632*p[6]+3150723749*p[14])/1112805300+(250784*tr5*pe[6])/92733775},
{F[3,15]*F[1,1,6],p[14]},
{F[3,16]*F[1,1,6],(-398*(1152*p[6]-233911*p[14]))/55640265-(38208*tr5*pe[6])/18546755},
{F[3,17]*F[1,1,6],(-3*(367616*p[6]+356053267*p[14]))/148374040-(34464*tr5*pe[6])/18546755},
{F[3,18]*F[1,1,6],(-9*(988672*p[6]+159883729*p[14]))/741870200-(278064*tr5*pe[6])/92733775},
{F[3,19]*F[1,1,6],(-2*(60672*p[6]-43230571*p[14]))/92733775-(30336*tr5*pe[6])/92733775},
{F[3,21]*F[1,1,6],(923136*p[6]+956275877*p[14])/1112805300+(19232*tr5*pe[6])/92733775},
{F[3,22]*F[1,1,6],-2*p[14]},
{eps5*F[3,23]*F[1,1,6],-1/3*p[7]+(tr5*(-7*pe[7]-8*pe[8]))/84},
{F[3,24]*F[1,1,6],(307712*p[6]+219842599*p[14])/37093510+(38464*tr5*pe[6])/18546755},
{eps5*F[3,25]*F[1,1,6],-1/3*p[7]+(tr5*(-7*pe[7]-20*pe[8]))/84},
{F[3,31]*F[1,1,6],(-2163236663808*p[6]-397978466972431*p[14])/4086221061600-(1877809604*tr5*pe[6])/14188267575},
{F[3,32]*F[1,1,6],(-11564912254464*p[6]-4817934024320173*p[14])/16344884246400-(2509746583*tr5*pe[6])/14188267575},
{F[3,33]*F[1,1,6],(-6776518656*p[6]-4955132556667*p[14])/37835380200-(70588736*tr5*pe[6])/1576474175},
{F[3,34]*F[1,1,6],(-1993781469696*p[6]-637625218031147*p[14])/681036843600-(10384278488*tr5*pe[6])/14188267575},
{F[3,35]*F[1,1,6],(3*(134656*p[6]+61270677*p[14]))/74187020+(25248*tr5*pe[6])/18546755},
{F[3,36]*F[1,1,6],(-351100574208*p[6]-214764120089881*p[14])/2043110530800-(609549608*tr5*pe[6])/14188267575},
{F[3,37]*F[1,1,6],(1419946781184*p[6]+148225123757263*p[14])/16344884246400+(308148173*tr5*pe[6])/14188267575},
{F[3,38]*F[1,1,6],(-159*(1152*p[6]-233911*p[14]))/92733775-(45792*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,6],(6*(1152*p[6]-233911*p[14]))/3709351+(1728*tr5*pe[6])/3709351},
{F[3,40]*F[1,1,6],(-2129513015808*p[6]-527639621715631*p[14])/5448294748800-(462133901*tr5*pe[6])/4729422525},
{F[3,41]*F[1,1,6],(-13*(17920512*p[6]+15557171909*p[14]))/15022871550-(3235648*tr5*pe[6])/834603975},
{F[3,42]*F[1,1,6],(14*(1152*p[6]-233911*p[14]))/3709351+(4032*tr5*pe[6])/3709351},
{eps5*F[3,43]*F[1,1,6],(5*p[7])/6+tr5*((5*pe[7])/24+(2*pe[8])/21)},
{F[3,44]*F[1,1,6],(15956961792*p[6]+11701790970509*p[14])/136207368720+(83109176*tr5*pe[6])/2837653515},
{eps5*F[3,45]*F[1,1,6],p[7]/3+(tr5*(7*pe[7]-4*pe[8]))/84},
{F[3,47]*F[1,1,6],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,6],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,6],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,6],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,6],(-7*(8354414592*p[6]+1582480148729*p[14]))/408622106160-(101529344*tr5*pe[6])/2837653515},
{F[3,52]*F[1,1,6],(-2506685681664*p[6]-709489385757223*p[14])/8172442123200-(362657072*tr5*pe[6])/4729422525},
{F[3,53]*F[1,1,6],(-316839936*p[6]-2489338150777*p[14])/113506140600-(3300416*tr5*pe[6])/4729422525},
{F[3,54]*F[1,1,6],(-39185480064*p[6]-9438354581923*p[14])/28376535150-(1632728336*tr5*pe[6])/4729422525},
{F[3,55]*F[1,1,6],(377298432*p[6]-522195383951*p[14])/60091486200+(436688*tr5*pe[6])/278201325},
{F[3,56]*F[1,1,6],(233487065088*p[6]-40509350537459*p[14])/8172442123200+(101339872*tr5*pe[6])/14188267575},
{F[3,57]*F[1,1,6],(16*(4272*p[6]+1369579*p[14]))/4880725+(17088*tr5*pe[6])/4880725},
{F[3,58]*F[1,1,6],(29638656*p[6]+10766751067*p[14])/556402650+(1234944*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,6],(-173202407424*p[6]-38189603585513*p[14])/544829474880-(75174656*tr5*pe[6])/945884505},
{F[3,60]*F[1,1,6],(-538672896*p[6]-176521912547*p[14])/7511435775-(4987712*tr5*pe[6])/278201325},
{F[3,61]*F[1,1,6],(-2*(1263744*p[6]+299802283*p[14]))/92733775-(631872*tr5*pe[6])/92733775},
{eps5*F[3,62]*F[1,1,6],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{eps5*F[3,63]*F[1,1,6],(19*p[7])/12+tr5*((19*pe[7])/48-(13*pe[8])/21)},
{F[3,65]*F[1,1,6],(-3*(4096*p[6]+1229067*p[14]))/37093510-(1536*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,6],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,6],(-9*(4096*p[6]+1229067*p[14]))/37093510-(4608*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,6],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,6],(-39207381504*p[6]-9106526406953*p[14])/681036843600-(204205112*tr5*pe[6])/14188267575},
{eps5*F[3,70]*F[1,1,6],(-2*p[7])/3+(tr5*(-7*pe[7]-8*pe[8]))/42},
{eps5*F[3,71]*F[1,1,6],(4*p[7])/3+(tr5*(pe[7]-pe[8]))/3},
{F[3,73]*F[1,1,6],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,6],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,6],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,6],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,6],(-64*(1152*p[6]-233911*p[14]))/278201325-(6144*tr5*pe[6])/92733775},
{eps5*F[3,78]*F[1,1,6],-1/6*p[7]+(tr5*(-7*pe[7]-8*pe[8]))/168},
{F[3,79]*F[1,1,6],(192*(11264*p[6]+8016623*p[14]))/92733775+(540672*tr5*pe[6])/92733775},
{eps5*F[3,80]*F[1,1,6],(4*p[7])/3+tr5*(pe[7]/3+(37*pe[8])/42)},
{eps5*F[3,81]*F[1,1,6],-1/2*p[7]-(tr5*pe[7])/8},
{eps5*F[3,82]*F[1,1,6],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{F[1,1,1]^2*F[1,1,6],-1/2*p[2]+(3*p[3])/2+(94464*p[6])/18546755+(3753580219*p[14])/333841590+(4*p[20])/3-p[21]/6+(7*p[27])/6+p[30]/2+(5*p[32])/12+p[33]/2+(tr5*(pe[2]/4-pe[3]/8+(9216*pe[6])/976145-(5*pe[20])/3-pe[21]/6+(7*pe[27])/6-(3*pe[30])/4-pe[32]/3+pe[33]/2))/4},
{F[1,1,1]^3*F[1,1,6],(-43162368*p[6]-7031631601*p[14])/1669207950-(1798432*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6],(-18*p[12]+1694*p[14]-3*(9*p[15]+3*p[16]+30*p[19]-77*p[20]+3*p[23]+6*p[24]+30*p[26]-77*p[27]-3*p[28]+3*p[29]+3*p[31]))/18+(tr5*(-6*pe[13]-9*pe[15]-3*pe[16]-30*pe[19]+77*pe[20]-3*pe[23]-6*pe[24]-30*pe[26]+77*pe[27]+3*pe[28]-3*pe[29]-3*pe[31]))/24},
{F[1,1,1]*F[1,1,2]*F[1,1,6],-p[3]+tr5*(-1/8*pe[2]+pe[3]/24-(6528*pe[6])/18546755+pe[20]/2+pe[30]/8+pe[32]/8)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,6],(10533888*p[6]-7053772259*p[14])/3338415900+(73152*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,6],(-26*p[14]+3*(-2*p[20]-2*p[27]+p[30]+p[32]))/6+(tr5*(pe[3]/8+(41472*pe[6])/18546755-pe[20]-pe[27]+pe[32]/2))/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,6],(177664*p[6]+148850973*p[14])/9761450+(22208*tr5*pe[6])/4880725},
{F[1,1,2]^3*F[1,1,6],(-6558208*p[6]-5953123881*p[14])/370935100-(409888*tr5*pe[6])/92733775},
{F[1,1,1]^2*F[1,1,3]*F[1,1,6],(68352*p[6]+20937119*p[14])/17570610+(2848*tr5*pe[6])/2928435},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,6],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,3]*F[1,1,6],(1152*p[6]-233911*p[14])/37093510+(144*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,6],(-4*p[2])/3+(181504*p[6])/18546755+(773351707*p[14])/1001524770-p[27]/6+(4*p[30])/9-p[32]/12+(3*p[33])/2+tr5*(-1/3*pe[2]+pe[3]/36+(54592*pe[6])/18546755-pe[27]/24-pe[32]/48+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,6],(2197632*p[6]-2610012301*p[14])/2225610600+(22892*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]^2*F[1,1,6],(-6*(9248*p[6]+31609411*p[14]))/92733775-(13872*tr5*pe[6])/92733775},
{F[1,1,3]^3*F[1,1,6],(3672020203776*p[6]+961297222984507*p[14])/12258663184800+(1062505846*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6],p[15]+(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,6],(-865571328*p[6]-815293548821*p[14])/50447173600-(6762276*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]*F[1,1,6],p[3]+(44*p[14])/3+2*(p[20]+p[27])+tr5*(pe[2]/8-pe[3]/24+(6528*pe[6])/18546755+pe[27]/2-pe[30]/8-pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,6],(-13805568*p[6]+4194196049*p[14])/1669207950-(191744*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,6],(-1341952*p[6]-2004649039*p[14])/370935100-(83872*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,6],(7*(338304*p[6]+67317673*p[14]))/166920795+(197344*tr5*pe[6])/55640265},
{F[1,1,3]^2*F[1,1,4]*F[1,1,6],(10057243136*p[6]+3035454899977*p[14])/50447173600+(78572212*tr5*pe[6])/1576474175},
{F[1,1,4]^2*F[1,1,6],(-9*p[3]-106*p[14]-3*(4*p[20]+4*p[27]+p[30]+p[32]))/18+tr5*(-1/16*pe[2]+pe[3]/96-(1344*pe[6])/3709351+pe[20]/12-pe[27]/6+pe[30]/16+pe[32]/48)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,6],(4619767296*p[6]+2377724624747*p[14])/75670760400+(24061288*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]^2*F[1,1,6],(15778944*p[6]+12931797883*p[14])/834603975+(438304*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]^2*F[1,1,6],(-3111936*p[6]-384946127*p[14])/351412200-(32416*tr5*pe[6])/14642175},
{F[1,1,4]^3*F[1,1,6],(-131328251904*p[6]-84182269081153*p[14])/1021555265400-(1368002624*tr5*pe[6])/42564802725},
{F[1,1,5]*F[1,1,6],p[16]+(tr5*pe[16])/4},
{F[1,1,1]^2*F[1,1,5]*F[1,1,6],(-43*(1152*p[6]-233911*p[14]))/556402650-(2064*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,6],-1/2*p[2]+p[3]-(39936*p[6])/18546755+(1389799837*p[14])/166920795+2*p[20]+p[30]/6+p[32]/2+(tr5*(-pe[3]-4*pe[30]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,6],(-24*(1152*p[6]-233911*p[14]))/18546755-(6912*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,5]*F[1,1,6],(350976*p[6]+172315831*p[14])/44512212+(7312*tr5*pe[6])/3709351},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,6],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,6],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,5]*F[1,1,6],(124704*p[6]+16409333*p[14])/55640265+(10392*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,1,6],p[2]/2-p[3]+(39936*p[6])/18546755-(1389799837*p[14])/166920795-2*p[20]-p[30]/6-p[32]/2+(tr5*(pe[3]+4*pe[30]))/32},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,6],(83*(1152*p[6]-233911*p[14]))/55640265+(7968*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,6],(-1658112*p[6]-881227679*p[14])/111280530-(69088*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,6],(26*(1152*p[6]-233911*p[14]))/92733775+(7488*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5]*F[1,1,6],(-1113088*p[6]-2174764391*p[14])/741870200-(34784*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,6],(3*p[2])/4-(3*p[3])/2-(59904*p[6])/18546755-(1243839373*p[14])/111280530-p[20]-p[21]/2-(5*p[30])/4-(3*p[32])/4+tr5*(-1/64*pe[3]-(50688*pe[6])/18546755+(8*pe[20]-2*pe[21]+3*pe[30])/16)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,6],(-354816*p[6]-20689187*p[14])/92733775-(88704*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]^2*F[1,1,6],(1204608*p[6]+2191214221*p[14])/222561060+(25096*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]^2*F[1,1,6],(312192*p[6]-174670411*p[14])/111280530+(13008*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]^2*F[1,1,6],(15940796928*p[6]+3163265627621*p[14])/95584118400+(10378123*tr5*pe[6])/248916975},
{F[1,1,5]^3*F[1,1,6],(5509062342144*p[6]+447490788568033*p[14])/24517326369600+(2391086086*tr5*pe[6])/42564802725},
{F[1,1,6]^2,(-669*p[14]-3*p[15]-3*p[16]+3*p[18]+36*p[19]-103*p[20]-3*p[23]+3*p[25]+36*p[26]-103*p[27])/6+(tr5*(-3*pe[15]-3*pe[16]+3*pe[18]+36*pe[19]-103*pe[20]-3*pe[23]+3*pe[25]+36*pe[26]-103*pe[27]))/24},
{F[1,1,1]*F[1,1,6]^2,-2*p[2]+(9*p[3])/2+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(2*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+(tr5*(pe[2]/4-pe[3]/4+(661248*pe[6])/18546755-(11*pe[20])/3-(2*pe[21])/3+(14*pe[27])/3-(9*pe[30])/4-(7*pe[32])/12+2*pe[33]))/4},
{F[1,1,1]^2*F[1,1,6]^2,(-80756802048*p[6]-60468210521161*p[14])/1362073687200-(210304172*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]^2,(-2*p[3]-50*p[14]-6*p[20]-6*p[27]-p[30]-p[32])/2+(tr5*(-1/2*pe[2]+pe[3]/24-(67584*pe[6])/18546755-pe[20]-3*pe[27]+pe[30]/2))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,6]^2,(42624*p[6]-116030657*p[14])/43926525+(1184*tr5*pe[6])/4880725},
{F[1,1,2]^2*F[1,1,6]^2,(7*(26368*p[6]+46164801*p[14]))/185467550+(23072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]^2,(-4*p[2])/3+(181504*p[6])/18546755+(773351707*p[14])/1001524770-p[27]/6+(4*p[30])/9-p[32]/12+(3*p[33])/2+tr5*(-1/3*pe[2]+pe[3]/36+(54592*pe[6])/18546755-pe[27]/24-pe[32]/48+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,6]^2,(-145896576*p[6]-31703966057*p[14])/6676831800-(1519756*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[1,1,6]^2,(-67008*p[6]-94583581*p[14])/92733775-(16752*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,6]^2,(-37510324128*p[6]-9086844080971*p[14])/510777632700-(86829454*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,1,6]^2,2*p[2]-(7*p[3])/2-(377856*p[6])/18546755-(3334140563*p[14])/166920795-(7*p[20])/3+(2*p[21])/3-(5*p[27])/3-(3*p[30])/2-(7*p[32])/6-2*p[33]+(tr5*(pe[2]/4+(5*pe[3])/24-(593664*pe[6])/18546755+(14*pe[20])/3+(2*pe[21])/3-(5*pe[27])/3+(7*pe[30])/4+(7*pe[32])/12-2*pe[33]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,6]^2,(4226938368*p[6]+3633747583091*p[14])/136207368720+(22015304*tr5*pe[6])/2837653515},
{F[1,1,2]*F[1,1,4]*F[1,1,6]^2,(-1441152*p[6]-634715089*p[14])/834603975-(40032*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,6]^2,(95055333888*p[6]+27912744943141*p[14])/454024562400+(247539932*tr5*pe[6])/4729422525},
{F[1,1,4]^2*F[1,1,6]^2,(-113449714176*p[6]+11086992416243*p[14])/2724147374400-(147720982*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]^2,(-3*p[2])/4+(3*p[3])/2+(119808*p[6])/18546755+(1170859141*p[14])/111280530-p[21]/2+(3*p[30])/4+(3*p[32])/4+tr5*(-1/64*pe[3]+(55296*pe[6])/18546755+(-12*pe[20]-2*pe[21]-3*pe[30])/16)},
{F[1,1,1]*F[1,1,5]*F[1,1,6]^2,(-2*(133632*p[6]+28506589*p[14]))/55640265-(22272*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[1,1,6]^2,(-116352*p[6]-198936049*p[14])/222561060-(2424*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]^2,(328896*p[6]+16678807*p[14])/111280530+(13704*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,1,6]^2,(305449575936*p[6]+65456409574127*p[14])/1816098249600+(198860401*tr5*pe[6])/4729422525},
{F[1,1,5]^2*F[1,1,6]^2,(-2490225698304*p[6]-733055300816303*p[14])/5448294748800-(540413563*tr5*pe[6])/4729422525},
{F[1,1,6]^3,(23*p[2])/6-(4*p[3])/3-(724224*p[6])/18546755-(16893294317*p[14])/1001524770-(20*p[20])/9+(23*p[21])/18-(17*p[27])/18-(5*p[30])/6-(7*p[32])/36-(23*p[33])/6+tr5*((19*pe[2])/24+pe[3]/288-(41408*pe[6])/3709351+pe[20]/9+(23*pe[21])/72-(17*pe[27])/72+pe[30]/6+(17*pe[32])/144-(23*pe[33])/24)},
{F[1,1,1]*F[1,1,6]^3,(-7*(723084032*p[6]+534276024629*p[14]))/22701228120-(158174632*tr5*pe[6])/2837653515},
{F[1,1,2]*F[1,1,6]^3,(18122112*p[6]+28962634859*p[14])/5007623850+(251696*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,6]^3,(-402841447424*p[6]-101887006651493*p[14])/908049124800-(1573599404*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]^3,(-494259884544*p[6]+64525275327107*p[14])/1634488424640-(643567558*tr5*pe[6])/8512960545},
{F[1,1,5]*F[1,1,6]^3,(-1224627273216*p[6]-202928657717177*p[14])/3268976849280-(265761127*tr5*pe[6])/2837653515},
{F[1,1,6]^4,(221963297280*p[6]+59061536443057*p[14])/108965894976+(289014710*tr5*pe[6])/567530703},
{F[1,1,7],p[17]+(tr5*pe[17])/4},
{F[3,1]*F[1,1,7],(-2*(1557632*p[6]+466811549*p[14]))/92733775-(778816*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,7],(24*(9664*p[6]+3189623*p[14]))/92733775+(57984*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,7],(8*(934272*p[6]+366700829*p[14]))/278201325+(622848*tr5*pe[6])/92733775},
{F[3,4]*F[1,1,7],(4*(2639616*p[6]+422280937*p[14]))/834603975+(879872*tr5*pe[6])/278201325},
{F[3,5]*F[1,1,7],(26163072*p[6]+11008791679*p[14])/370935100+(1635192*tr5*pe[6])/92733775},
{F[3,6]*F[1,1,7],(-2*(98688*p[6]+51545591*p[14]))/43926525-(16448*tr5*pe[6])/14642175},
{F[3,7]*F[1,1,7],(7180416*p[6]+2993253937*p[14])/185467550+(897552*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,7],(16*(185472*p[6]+79477729*p[14]))/14642175+(247296*tr5*pe[6])/4880725},
{F[3,9]*F[1,1,7],(-8*(2261376*p[6]+653638007*p[14]))/278201325-(1507584*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,7],(77952*p[6]+83088049*p[14])/37093510+(9744*tr5*pe[6])/18546755},
{F[3,11]*F[1,1,7],(3*(818304*p[6]+328425353*p[14]))/92733775+(613728*tr5*pe[6])/92733775},
{F[3,12]*F[1,1,7],(-8738688*p[6]-2924140391*p[14])/1669207950-(364112*tr5*pe[6])/278201325},
{F[3,13]*F[1,1,7],(-5141376*p[6]-3407276407*p[14])/1112805300-(107112*tr5*pe[6])/92733775},
{F[3,14]*F[1,1,7],(15451008*p[6]+2550379231*p[14])/834603975+(1287584*tr5*pe[6])/278201325},
{F[3,15]*F[1,1,7],(-12*(1152*p[6]-233911*p[14]))/18546755-(3456*tr5*pe[6])/18546755},
{F[3,16]*F[1,1,7],(431*(1152*p[6]-233911*p[14]))/55640265+(41376*tr5*pe[6])/18546755},
{F[3,17]*F[1,1,7],(3*(2305152*p[6]+1015684489*p[14]))/370935100+(432216*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,7],(8*(174336*p[6]-4487273*p[14]))/278201325+(116224*tr5*pe[6])/92733775},
{F[3,19]*F[1,1,7],(-16*(1472*p[6]+731489*p[14]))/18546755-(5888*tr5*pe[6])/18546755},
{F[3,21]*F[1,1,7],(2*(4539264*p[6]+1056633223*p[14]))/834603975+(756544*tr5*pe[6])/278201325},
{F[3,22]*F[1,1,7],(-24*(1152*p[6]-233911*p[14]))/18546755-(6912*tr5*pe[6])/18546755},
{eps5*F[3,23]*F[1,1,7],p[7]/2+(tr5*pe[7])/8},
{F[3,24]*F[1,1,7],(-72*(32896*p[6]+13928047*p[14]))/92733775-(592128*tr5*pe[6])/92733775},
{eps5*F[3,25]*F[1,1,7],(5*p[7])/6+tr5*((5*pe[7])/24+(2*pe[8])/21)},
{F[3,29]*F[1,1,7],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,30]*F[1,1,7],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,31]*F[1,1,7],(-15859467264*p[6]+60873404265427*p[14])/681036843600-(82601392*tr5*pe[6])/14188267575},
{F[3,32]*F[1,1,7],(-1507256810496*p[6]+2919804603353*p[14])/2724147374400-(654191324*tr5*pe[6])/4729422525},
{F[3,33]*F[1,1,7],(-7*(468831744*p[6]+75676026323*p[14]))/5044717360-(51278472*tr5*pe[6])/315294835},
{F[3,34]*F[1,1,7],(-7492113024*p[6]+2226651555407*p[14])/28376535150-(312171376*tr5*pe[6])/4729422525},
{F[3,35]*F[1,1,7],(2423424*p[6]+497089493*p[14])/185467550+(302928*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,7],(-2*(917570016*p[6]+310960437527*p[14]))/8512960545-(50976112*tr5*pe[6])/945884505},
{F[3,37]*F[1,1,7],(476044612608*p[6]-2252566391419*p[14])/2724147374400+(619849756*tr5*pe[6])/14188267575},
{F[3,38]*F[1,1,7],(-6*(3712*p[6]+70587*p[14]))/3709351-(5568*tr5*pe[6])/3709351},
{F[3,39]*F[1,1,7],(3*(14345728*p[6]-30496013879*p[14]))/741870200+(1344912*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,7],(-120210226176*p[6]+51660862357943*p[14])/908049124800-(156523732*tr5*pe[6])/4729422525},
{F[3,41]*F[1,1,7],(-202910208*p[6]-109059166981*p[14])/6676831800-(2113648*tr5*pe[6])/278201325},
{F[3,42]*F[1,1,7],(6*(140672*p[6]+12651879*p[14]))/92733775+(211008*tr5*pe[6])/92733775},
{eps5*F[3,43]*F[1,1,7],(-5*p[7])/6+tr5*((-5*pe[7])/24-(2*pe[8])/21)},
{F[3,44]*F[1,1,7],(2575689984*p[6]+144416940613*p[14])/11350614060+(17886736*tr5*pe[6])/315294835},
{eps5*F[3,45]*F[1,1,7],-1/2*p[7]-(tr5*pe[7])/8},
{F[3,47]*F[1,1,7],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,48]*F[1,1,7],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[3,49]*F[1,1,7],(-14*(1152*p[6]-233911*p[14]))/92733775-(4032*tr5*pe[6])/92733775},
{F[3,50]*F[1,1,7],(14*(1152*p[6]-233911*p[14]))/92733775+(4032*tr5*pe[6])/92733775},
{F[3,51]*F[1,1,7],(-21626720256*p[6]-1077593997917*p[14])/37835380200-(225278336*tr5*pe[6])/1576474175},
{F[3,52]*F[1,1,7],(-3*(7163976704*p[6]+345899978103*p[14]))/50447173600-(167905704*tr5*pe[6])/1576474175},
{F[3,53]*F[1,1,7],(-17449861632*p[6]-2221949214449*p[14])/75670760400-(90884696*tr5*pe[6])/1576474175},
{F[3,54]*F[1,1,7],(-2596614528*p[6]+271786080629*p[14])/4729422525-(216384544*tr5*pe[6])/1576474175},
{F[3,55]*F[1,1,7],(-991104*p[6]-293338703*p[14])/92733775-(247776*tr5*pe[6])/92733775},
{F[3,56]*F[1,1,7],(4082721792*p[6]+143709485089*p[14])/30268304160+(10632088*tr5*pe[6])/315294835},
{F[3,57]*F[1,1,7],(-701568*p[6]-228483301*p[14])/92733775-(175392*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,7],(-11035008*p[6]-3694328131*p[14])/278201325-(919584*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,7],(-3*(6959954944*p[6]+275221305783*p[14]))/50447173600-(163123944*tr5*pe[6])/1576474175},
{eps5*F[3,62]*F[1,1,7],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{eps5*F[3,63]*F[1,1,7],(2*p[7])/3+(tr5*(7*pe[7]-4*pe[8]))/42},
{F[3,67]*F[1,1,7],(3*(1152*p[6]-233911*p[14]))/18546755+(864*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,7],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,7],(4*(927104*p[6]+285726253*p[14]))/55640265+(927104*tr5*pe[6])/55640265},
{eps5*F[3,70]*F[1,1,7],p[7]/2+tr5*(pe[7]/8+pe[8]/7)},
{eps5*F[3,71]*F[1,1,7],(-5*p[7])/6+tr5*((-5*pe[7])/24+pe[8]/21)},
{F[3,73]*F[1,1,7],(1152*p[6]-233911*p[14])/18546755+(288*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,7],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,7],(6*(1152*p[6]-233911*p[14]))/18546755+(1728*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,7],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,7],(32*(1152*p[6]-233911*p[14]))/55640265+(3072*tr5*pe[6])/18546755},
{F[3,79]*F[1,1,7],(-192*(11264*p[6]+8016623*p[14]))/92733775-(540672*tr5*pe[6])/92733775},
{eps5*F[3,80]*F[1,1,7],(-3*p[7])/2+tr5*((-3*pe[7])/8-(13*pe[8])/14)},
{eps5*F[3,81]*F[1,1,7],p[7]/2+(tr5*pe[7])/8},
{eps5*F[3,82]*F[1,1,7],-1/2*p[7]-(tr5*pe[7])/8},
{F[1,1,1]^2*F[1,1,7],p[2]/2-p[3]-(94464*p[6])/18546755-(3753580219*p[14])/333841590-(4*p[20])/3+p[21]/6-(7*p[27])/6-p[30]/2-(5*p[32])/12-p[33]/2+tr5*(pe[3]/96-(40512*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/48)},
{F[1,1,1]^3*F[1,1,7],(2*(14000448*p[6]+1994852561*p[14]))/834603975+(2333408*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7],(1300992*p[6])/18546755-p[11]/2+p[12]-(792490468*p[14])/55640265+p[16]/2+5*p[19]-(77*p[20])/6-p[29]/2+tr5*((325248*pe[6])/18546755+(-3*pe[12]+6*pe[13]+3*pe[16]+30*pe[19]-77*pe[20]-3*pe[29])/24)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,7],(-4*(2638656*p[6]+1087067917*p[14]))/834603975-(293184*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,7],(41472*p[6])/18546755-(8420796*p[14])/18546755+p[20]-p[30]/2+(tr5*(-1/8*pe[3]+pe[20]))/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,7],(-9330048*p[6]-4040516411*p[14])/185467550-(1166256*tr5*pe[6])/92733775},
{F[1,1,2]^3*F[1,1,7],(11532800*p[6]+4699051337*p[14])/356097696+(90100*tr5*pe[6])/11128053},
{F[1,1,1]^2*F[1,1,3]*F[1,1,7],(4288896*p[6]+1206385907*p[14])/333841590+(59568*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,7],-1/2*p[2]+p[3]-(24576*p[6])/3709351+(308274833*p[14])/33384159+(7*p[30])/6+p[32]/2+(tr5*(pe[3]-4*(4*pe[20]+pe[30])))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,7],(12*(1152*p[6]-233911*p[14]))/18546755+(3456*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,3]*F[1,1,7],(398148096*p[6]+174514832797*p[14])/8902442400+(1036844*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,7],p[2]/4-p[3]/2+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+(tr5*(-pe[3]+4*(4*pe[20]+pe[30])))/64},
{F[1,1,1]*F[1,1,3]^2*F[1,1,7],(-8*(4434816*p[6]+645083537*p[14]))/834603975-(2956544*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]^2*F[1,1,7],(-428560896*p[6]-168339582397*p[14])/8902442400-(1116044*tr5*pe[6])/92733775},
{F[1,1,3]^3*F[1,1,7],(81462265344*p[6]+5146418074573*p[14])/272414737440+(70713772*tr5*pe[6])/945884505},
{F[1,1,4]*F[1,1,7],p[18]+(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,4]*F[1,1,7],-p[2]+2*p[3]+(188928*p[6])/18546755+(3753580219*p[14])/166920795+(8*p[20])/3-p[21]/3+(7*p[27])/3+p[30]+(5*p[32])/6+p[33]+tr5*(-1/48*pe[3]+(81024*pe[6])/18546755+(-8*pe[20]-2*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,7],(2522033664*p[6]+2086894446023*p[14])/151341520800+(6567796*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]*F[1,1,7],p[2]/2-p[3]+(39936*p[6])/18546755-(1389799837*p[14])/166920795-2*p[20]-p[30]/6-p[32]/2+(tr5*(pe[3]+4*pe[30]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,7],(16*(1448928*p[6]+517218971*p[14]))/834603975+(643968*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,7],(2017152*p[6]+1074162239*p[14])/185467550+(252144*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-4*(5194368*p[6]+1541841001*p[14]))/834603975-(577152*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,7],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,4]*F[1,1,7],(1981056*p[6]+364350257*p[14])/166920795+(165088*tr5*pe[6])/55640265},
{F[1,1,4]^2*F[1,1,7],(3*p[2])/4-(3*p[3])/2-(148992*p[6])/18546755-(1135304669*p[14])/111280530-(4*p[20])/3+p[21]/3-(7*p[30])/12-(3*p[32])/4+tr5*((5*pe[3])/192-(59136*pe[6])/18546755+(20*pe[20]+4*pe[21]+9*pe[30])/48)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,7],(-1469855232*p[6]-780877619749*p[14])/25223586800-(22966488*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]^2*F[1,1,7],(-85836672*p[6]-35614776779*p[14])/1669207950-(1192176*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]^2*F[1,1,7],(14334336*p[6]+3024407027*p[14])/834603975+(398176*tr5*pe[6])/92733775},
{F[1,1,4]^3*F[1,1,7],(-1632681481728*p[6]-224197978731121*p[14])/4086221061600-(4251774692*tr5*pe[6])/42564802725},
{F[1,1,5]*F[1,1,7],-2*p[12]-p[16]+(tr5*(-2*pe[13]-pe[16]))/4},
{F[1,1,1]^2*F[1,1,5]*F[1,1,7],(571*(1152*p[6]-233911*p[14]))/556402650+(27408*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,7],p[2]/2-p[3]+(39936*p[6])/18546755-(1389799837*p[14])/166920795-2*p[20]-p[30]/6-p[32]/2+(tr5*(pe[3]+4*pe[30]))/32},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,7],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,5]*F[1,1,7],(-8102016*p[6]-2806125137*p[14])/556402650-(337584*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,7],(-44*(1152*p[6]-233911*p[14]))/92733775-(12672*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,7],(-14*(1152*p[6]-233911*p[14]))/18546755-(4032*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,5]*F[1,1,7],(317*(1152*p[6]-233911*p[14]))/834603975+(10144*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,7],-1/2*p[2]+p[3]-(39936*p[6])/18546755+(1389799837*p[14])/166920795+2*p[20]+p[30]/6+p[32]/2+(tr5*(-pe[3]-4*pe[30]))/32},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,7],(-451*(1152*p[6]-233911*p[14]))/278201325-(43296*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,7],(9*(303488*p[6]+103237491*p[14]))/92733775+(682848*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,7],(-14*(1152*p[6]-233911*p[14]))/92733775-(4032*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5]*F[1,1,7],(7007616*p[6]+3028340587*p[14])/1112805300+(145992*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,7],(-7*p[2])/12+(7*p[3])/6-(512*p[6])/18546755+(9223351099*p[14])/1001524770+(2*p[20])/3+p[21]/3+(31*p[30])/36+(7*p[32])/12+tr5*(pe[3]/192+(25344*pe[6])/18546755+(-20*pe[20]+4*pe[21]-7*pe[30])/48)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,7],(-874112*p[6]-111018609*p[14])/92733775-(218528*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]^2*F[1,1,7],(-12822912*p[6]-5927843959*p[14])/556402650-(534288*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]^2*F[1,1,7],(1196928*p[6]+869771771*p[14])/834603975+(33248*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]^2*F[1,1,7],(-614607360*p[6]-120638346029*p[14])/5735047104-(800270*tr5*pe[6])/29870037},
{F[1,1,5]^3*F[1,1,7],(366817022208*p[6]-223849050872819*p[14])/2043110530800+(636835108*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,7],(-1740288*p[6])/18546755+p[11]/2+p[12]+(1060084652*p[14])/55640265+p[16]/2-p[18]-7*p[19]+(103*p[20])/6+p[29]/2+tr5*((-435072*pe[6])/18546755+(3*pe[12]+6*pe[13]+3*pe[16]-6*pe[18]-42*pe[19]+103*pe[20]+3*pe[29])/24)},
{F[1,1,1]*F[1,1,6]*F[1,1,7],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,6]*F[1,1,7],(-12087040512*p[6]+11566520500001*p[14])/272414737440-(31476668*tr5*pe[6])/2837653515},
{F[1,1,2]*F[1,1,6]*F[1,1,7],-1/2*p[2]+p[3]-(24576*p[6])/3709351+(308274833*p[14])/33384159+2*p[20]+p[30]/6+p[32]/2+tr5*(-1/32*pe[3]-(20736*pe[6])/18546755-pe[30]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,7],(-611712*p[6]+198393761*p[14])/166920795-(16992*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,6]*F[1,1,7],(17*(1152*p[6]-233911*p[14]))/11128053+(1632*tr5*pe[6])/3709351},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,7],(371328*p[6]+92759933*p[14])/33384159+(30944*tr5*pe[6])/11128053},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,7],(6*(1152*p[6]-233911*p[14]))/18546755+(1728*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,6]*F[1,1,7],(-12817824768*p[6]-638322312451*p[14])/30268304160-(33379752*tr5*pe[6])/315294835},
{F[1,1,4]*F[1,1,6]*F[1,1,7],(-3*p[2])/2+3*p[3]+(500736*p[6])/18546755+(1011799661*p[14])/55640265+(2*p[20])/3-(2*p[21])/3+(7*p[30])/6+(3*p[32])/2+tr5*((-5*pe[3])/96+(33792*pe[6])/3709351-(4*pe[20])/3-pe[21]/6-(3*pe[30])/8)},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,7],(3326797824*p[6]-846839894707*p[14])/20030495400+(34654144*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-141696*p[6]-45415967*p[14])/166920795-(3936*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,7],(-9718656*p[6]-2230579967*p[14])/834603975-(809888*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[1,1,6]*F[1,1,7],(-3224016384*p[6]+4384054021507*p[14])/272414737440-(8395876*tr5*pe[6])/2837653515},
{F[1,1,5]*F[1,1,6]*F[1,1,7],(3*p[2])/2-3*p[3]-(64512*p[6])/3709351-(224066873*p[14])/11128053-(3*p[30])/2-(3*p[32])/2+tr5*(pe[3]/32-(6912*pe[6])/976145+(3*(4*pe[20]+pe[30]))/8)},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,7],(439*(1152*p[6]-233911*p[14]))/278201325+(42144*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,7],(34*(1152*p[6]-233911*p[14]))/55640265+(3264*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,7],(-286*(1152*p[6]-233911*p[14]))/278201325-(27456*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,7],(116*(1152*p[6]-233911*p[14]))/92733775+(33408*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,6]*F[1,1,7],(7*(32887358208*p[6]+30446501020331*p[14]))/1362073687200+(66612126*tr5*pe[6])/1576474175},
{F[1,1,6]^2*F[1,1,7],(-11*p[2])/12+(11*p[3])/6+(77056*p[6])/3709351+(3223848767*p[14])/100152477+(11*p[20])/3-p[21]/2+(35*p[27])/6+(17*p[30])/36+p[32]/2+(5*p[33])/2+tr5*((-3*pe[3])/64+(23616*pe[6])/3709351+(-6*pe[21]+70*pe[27]-11*pe[30]-5*pe[32]+30*pe[33])/48)},
{F[1,1,1]*F[1,1,6]^2*F[1,1,7],(-192583629312*p[6]+45226109663041*p[14])/681036843600-(1003039736*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]^2*F[1,1,7],(5*(17280*p[6]-18346069*p[14]))/33384159+(2400*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,6]^2*F[1,1,7],(-195885659136*p[6]-9983618820877*p[14])/454024562400-(510118904*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,1,6]^2*F[1,1,7],(7*(24111263232*p[6]-14235419730601*p[14]))/908049124800+(73254706*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]^2*F[1,1,7],(-397760873472*p[6]+953763265698871*p[14])/8172442123200-(172639268*tr5*pe[6])/14188267575},
{F[1,1,6]^3*F[1,1,7],(306060962304*p[6]-485839887025447*p[14])/1634488424640+(398516878*tr5*pe[6])/8512960545},
{F[1,1,7]^2,p[19]+(tr5*pe[19])/4},
{F[1,1,1]*F[1,1,7]^2,p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,7]^2,(1634566784*p[6]+198459666613*p[14])/12611793400+(51080212*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,7]^2,p[20]+(tr5*pe[20])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,7]^2,(-736128*p[6]+297843169*p[14])/333841590-(10224*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,7]^2,(444375552*p[6]+165128452189*p[14])/17804884800+(578614*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]^2,p[2]/4-p[3]/2+(12288*p[6])/3709351-(308274833*p[14])/66768318-(7*p[30])/12-p[32]/4+(tr5*(-pe[3]+4*(4*pe[20]+pe[30])))/64},
{F[1,1,1]*F[1,1,3]*F[1,1,7]^2,(3702912*p[6]+929704529*p[14])/333841590+(154288*tr5*pe[6])/55640265},
{F[1,1,2]*F[1,1,3]*F[1,1,7]^2,(-397926912*p[6]-174559743709*p[14])/8902442400-(1036268*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,7]^2,(57374208*p[6]+21842026735*p[14])/2136586176+(24902*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,7]^2,(3*p[2])/4-(3*p[3])/2-(250368*p[6])/18546755-(1011799661*p[14])/111280530-p[20]/3+p[21]/3-(7*p[30])/12-(3*p[32])/4+tr5*((5*pe[3])/192-(16896*pe[6])/3709351+(32*pe[20]+4*pe[21]+9*pe[30])/48)},
{F[1,1,1]*F[1,1,4]*F[1,1,7]^2,(-5212767744*p[6]+318332467217*p[14])/25223586800-(81449496*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]*F[1,1,7]^2,(-521856*p[6]-710095537*p[14])/333841590-(7248*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,7]^2,(34290048*p[6]+7751242111*p[14])/834603975+(2857504*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[1,1,7]^2,(9926605824*p[6]+1555566909425*p[14])/27241473744+(51701072*tr5*pe[6])/567530703},
{F[1,1,5]*F[1,1,7]^2,-1/4*p[2]+p[3]/2-(12288*p[6])/3709351+(308274833*p[14])/66768318-p[20]+(7*p[30])/12+p[32]/4+(tr5*(pe[3]-4*(8*pe[20]+pe[30])))/64},
{F[1,1,1]*F[1,1,5]*F[1,1,7]^2,(-8*(800064*p[6]+162117023*p[14]))/278201325-(533376*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,7]^2,(-227*(1152*p[6]-233911*p[14]))/55640265-(21792*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,7]^2,(473*(1152*p[6]-233911*p[14]))/834603975+(15136*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,7]^2,(-79*(1152*p[6]-233911*p[14]))/92733775-(22752*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,7]^2,(305002105344*p[6]-371787193752617*p[14])/8172442123200+(44126462*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]^2,(-5*p[2])/4+(5*p[3])/2+(669696*p[6])/18546755+(9997227901*p[14])/333841590+(5*p[20])/3-p[21]+(14*p[27])/3+(7*p[30])/12+(11*p[32])/12+2*p[33]+(tr5*((-13*pe[3])/48+(156672*pe[6])/3709351-(10*pe[20])/3-pe[21]+(14*pe[27])/3-(5*pe[30])/4-pe[32]/3+2*pe[33]))/4},
{F[1,1,1]*F[1,1,6]*F[1,1,7]^2,(269269077504*p[6]+72186222164653*p[14])/681036843600+(1402443112*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]*F[1,1,7]^2,(756864*p[6]-79492507*p[14])/333841590+(10512*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,7]^2,(-2*(19095168*p[6]+4530631501*p[14]))/834603975-(3182528*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[1,1,7]^2,(-144689152512*p[6]-13020417616429*p[14])/544829474880-(188397334*tr5*pe[6])/2837653515},
{F[1,1,5]*F[1,1,6]*F[1,1,7]^2,(-133540992*p[6]-291369679829*p[14])/6009148620-(927368*tr5*pe[6])/166920795},
{F[1,1,6]^2*F[1,1,7]^2,(-126724330176*p[6]-53588729758157*p[14])/170259210900-(2640090212*tr5*pe[6])/14188267575},
{F[1,1,7]^3,p[2]/6-p[3]/3-(356352*p[6])/18546755-(6689163158*p[14])/500762385-(4*p[20])/9+(2*p[21])/9-(35*p[27])/9+p[30]/3+p[32]/9-(5*p[33])/3+tr5*((5*pe[3])/144-(84352*pe[6])/18546755+(4*pe[20]+4*pe[21]-70*pe[27]+3*pe[30]+5*pe[32]-30*pe[33])/72)},
{F[1,1,1]*F[1,1,7]^3,(43837095168*p[6]+5934062419651*p[14])/170259210900+(304424272*tr5*pe[6])/4729422525},
{F[1,1,2]*F[1,1,7]^3,(6319701504*p[6]+2659931719603*p[14])/80121981600+(5485852*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,7]^3,(18856448*p[6]+7282395637*p[14])/1068293088+(147316*tr5*pe[6])/33384159},
{F[1,1,4]*F[1,1,7]^3,(56921854848*p[6]+14350787949761*p[14])/102155526540+(1185871976*tr5*pe[6])/8512960545},
{F[1,1,5]*F[1,1,7]^3,(-13*(11976251904*p[6]+316599970303*p[14]))/721097834400-(135148676*tr5*pe[6])/2503811925},
{F[1,1,6]*F[1,1,7]^3,(-1138974794496*p[6]+670701297200153*p[14])/6129331592400-(73236548*tr5*pe[6])/1576474175},
{F[1,1,7]^4,(-1186938624*p[6]+45778661110447*p[14])/1634488424640-(1545493*tr5*pe[6])/8512960545},
{F[3,1]*F[1,1,8],(273539648*p[6]+31541382739*p[14])/178048848+(4274057*tr5*pe[6])/11128053},
{F[3,2]*F[1,1,8],(8*(256884*p[6]+109158413*p[14]))/92733775+(513768*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,8],(-90510336*p[6]-24928753477*p[14])/1112805300-(1885632*tr5*pe[6])/92733775},
{F[3,4]*F[1,1,8],(-1375815184*p[6]-133186773713*p[14])/6676831800-(85988449*tr5*pe[6])/1669207950},
{F[3,5]*F[1,1,8],(-1005179904*p[6]-290078776103*p[14])/4451221200-(5235312*tr5*pe[6])/92733775},
{F[3,6]*F[1,1,8],(2636814464*p[6]+588698987273*p[14])/6676831800+(82400452*tr5*pe[6])/834603975},
{F[3,7]*F[1,1,8],(-3*(31005696*p[6]+8881791247*p[14]))/741870200-(2906784*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,8],(-2*(91478016*p[6]+26957878837*p[14]))/278201325-(15246336*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,8],(-4*(114117072*p[6]+15216705029*p[14]))/278201325-(38039024*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,8],(-7739136*p[6]-2601605777*p[14])/370935100-(483696*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,8],(-92639232*p[6]-26722096549*p[14])/1112805300-(1929984*tr5*pe[6])/92733775},
{F[3,12]*F[1,1,8],(-2*(8831257*p[6]+30474574*p[14]))/43926525-(8831257*tr5*pe[6])/87853050},
{F[3,13]*F[1,1,8],(87579648*p[6]+25523823061*p[14])/4451221200+(456144*tr5*pe[6])/92733775},
{F[3,14]*F[1,1,8],(-452529664*p[6]+481500930727*p[14])/6676831800-(14141552*tr5*pe[6])/834603975},
{F[3,15]*F[1,1,8],(-62*(1152*p[6]-233911*p[14]))/92733775-(17856*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,8],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,8],(-3*(29918208*p[6]+8360733031*p[14]))/1483740400-(1402416*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,8],(-155314912*p[6]+66623196491*p[14])/890244240-(4853591*tr5*pe[6])/111280530},
{F[3,19]*F[1,1,8],(-2*(2010144*p[6]+882389833*p[14]))/278201325-(335024*tr5*pe[6])/92733775},
{F[3,21]*F[1,1,8],(-3362575424*p[6]-624097677243*p[14])/13353663600-(52540241*tr5*pe[6])/834603975},
{eps5*F[3,23]*F[1,1,8],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,24]*F[1,1,8],(3*(10203136*p[6]+2987418877*p[14]))/370935100+(1913088*tr5*pe[6])/92733775},
{F[3,27]*F[1,1,8],(-6*(1152*p[6]-233911*p[14]))/92733775-(1728*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,8],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,8],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,8],(-7*(1152*p[6]-233911*p[14]))/92733775-(2016*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,8],(82885248*p[6]+55131746861*p[14])/556402650+(3453552*tr5*pe[6])/92733775},
{F[3,32]*F[1,1,8],(151*(896*p[6]+555601*p[14]))/4685496+(4228*tr5*pe[6])/585687},
{F[3,33]*F[1,1,8],(6554496*p[6]+1142025047*p[14])/185467550+(819312*tr5*pe[6])/92733775},
{F[3,34]*F[1,1,8],(-16*(363136*p[6]+45789587*p[14]))/55640265-(1452544*tr5*pe[6])/55640265},
{F[3,35]*F[1,1,8],(-8868096*p[6]-1445035247*p[14])/370935100-(554256*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,8],(-109968128*p[6]-61389211121*p[14])/556402650-(13746016*tr5*pe[6])/278201325},
{F[3,37]*F[1,1,8],(-7966848*p[6]-31271928361*p[14])/2225610600-(82988*tr5*pe[6])/92733775},
{F[3,38]*F[1,1,8],(-4*(531048*p[6]+214808161*p[14]))/92733775-(531048*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,8],(794*(1152*p[6]-233911*p[14]))/278201325+(76224*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,8],(775967616*p[6]+687060749587*p[14])/6676831800+(2694332*tr5*pe[6])/92733775},
{F[3,41]*F[1,1,8],(-1255002624*p[6]-1290768377593*p[14])/20030495400-(4357648*tr5*pe[6])/278201325},
{F[3,42]*F[1,1,8],(6*(694624*p[6]+289139843*p[14]))/92733775+(1041936*tr5*pe[6])/92733775},
{F[3,44]*F[1,1,8],(-838528*p[6]-159458871*p[14])/55640265-(209632*tr5*pe[6])/55640265},
{F[3,49]*F[1,1,8],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,50]*F[1,1,8],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[3,51]*F[1,1,8],(-4*(9216*p[6]+1838063*p[14]))/11128053-(3072*tr5*pe[6])/3709351},
{F[3,52]*F[1,1,8],(-2306816*p[6]-345602687*p[14])/741870200-(72088*tr5*pe[6])/92733775},
{F[3,53]*F[1,1,8],(3*(287232*p[6]+158056999*p[14]))/370935100+(53856*tr5*pe[6])/92733775},
{F[3,54]*F[1,1,8],(-64*(76368*p[6]+11541001*p[14]))/278201325-(407296*tr5*pe[6])/92733775},
{F[3,55]*F[1,1,8],(832256*p[6]+88606117*p[14])/185467550+(104032*tr5*pe[6])/92733775},
{F[3,56]*F[1,1,8],(6015744*p[6]+169523383*p[14])/2225610600+(62664*tr5*pe[6])/92733775},
{F[3,57]*F[1,1,8],(-129408*p[6]-282836581*p[14])/185467550-(16176*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,8],(421632*p[6]+329250199*p[14])/29284350+(17568*tr5*pe[6])/4880725},
{F[3,59]*F[1,1,8],(-3*(314112*p[6]+53683049*p[14]))/148374040-(29448*tr5*pe[6])/18546755},
{eps5*F[3,63]*F[1,1,8],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,65]*F[1,1,8],(-3*(4096*p[6]+1229067*p[14]))/37093510-(1536*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,8],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,8],(-3*(9984*p[6]+4155023*p[14]))/37093510-(3744*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,8],(9984*p[6]+4155023*p[14])/37093510+(1248*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,8],(-8*(779648*p[6]+130199311*p[14]))/278201325-(1559296*tr5*pe[6])/278201325},
{eps5*F[3,70]*F[1,1,8],-1/3*p[7]+(tr5*(-7*pe[7]-8*pe[8]))/84},
{eps5*F[3,71]*F[1,1,8],p[7]/2+(tr5*pe[7])/8},
{F[3,75]*F[1,1,8],(3*(1152*p[6]-233911*p[14]))/18546755+(864*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,8],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{eps5*F[3,78]*F[1,1,8],-1/3*p[7]+(tr5*(-7*pe[7]-8*pe[8]))/84},
{F[3,79]*F[1,1,8],(-6918144*p[6]-4227317743*p[14])/37093510-(864768*tr5*pe[6])/18546755},
{eps5*F[3,80]*F[1,1,8],(7*p[7])/3+(tr5*(49*pe[7]+86*pe[8]))/84},
{eps5*F[3,82]*F[1,1,8],p[7]/2+(tr5*pe[7])/8},
{F[1,1,1]^2*F[1,1,8],p[2]/6-p[3]+(8192*p[6])/3709351-(308274833*p[14])/100152477-(7*p[30])/18-p[32]/6+(tr5*(-1/3*pe[2]+(5*pe[3])/72-(17408*pe[6])/18546755+2*pe[20]+pe[30]/2+pe[32]/3))/4},
{F[1,1,1]^3*F[1,1,8],(-57397803008*p[6]+7380755298719*p[14])/80121981600-(448420336*tr5*pe[6])/2503811925},
{F[1,1,1]*F[1,1,2]*F[1,1,8],p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,8],(1233408*p[6]+558132731*p[14])/117137400+(12848*tr5*pe[6])/4880725},
{F[1,1,2]^2*F[1,1,8],-1/12*p[2]-(4096*p[6])/3709351-(381664453*p[14])/200304954+p[30]/36-p[32]/12+tr5*(-1/48*pe[2]+pe[3]/576-(4544*pe[6])/18546755-pe[32]/48)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,8],(52623232*p[6]+15424681049*p[14])/370935100+(3288952*tr5*pe[6])/92733775},
{F[1,1,2]^3*F[1,1,8],(-2191174656*p[6]-612097410167*p[14])/13353663600-(11412368*tr5*pe[6])/278201325},
{F[1,1,1]^2*F[1,1,3]*F[1,1,8],(-6419806592*p[6]-2824156123419*p[14])/13353663600-(100309478*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,8],(1093248*p[6]+334421111*p[14])/92733775+(273312*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3]*F[1,1,8],(18*(26688*p[6]+10036691*p[14]))/92733775+(120096*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,8],-1/4*p[2]+(3*p[3])/2-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+tr5*(pe[2]/8-(5*pe[3])/192+(6528*pe[6])/18546755-(3*pe[20])/4-(3*pe[30])/16-pe[32]/8)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,8],(68915364608*p[6]+5070677765131*p[14])/53414654400+(269200643*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,3]^2*F[1,1,8],(-9*(1664*p[6]+1310729*p[14]))/7418702-(1872*tr5*pe[6])/3709351},
{F[1,1,3]^3*F[1,1,8],(743967504*p[6]+145976950453*p[14])/3338415900+(5166441*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,4]*F[1,1,8],-1/3*p[2]+2*p[3]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,8],(306249216*p[6]-2516629857563*p[14])/26707327200+(797524*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]*F[1,1,8],-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,8],(-62170368*p[6]-21347920001*p[14])/1112805300-(1295216*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,8],(-26578944*p[6]-7493200133*p[14])/741870200-(830592*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,8],p[2]/2-3*p[3]+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+(tr5*(-pe[2]+(5*pe[3])/24-(52224*pe[6])/18546755+6*pe[20]+(3*pe[30])/2+pe[32]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-4574093312*p[6]+664297022481*p[14])/5341465440-(35735104*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,8],(-48*(16176*p[6]+579407*p[14]))/92733775-(194112*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,4]*F[1,1,8],(34545006208*p[6]+3186635780681*p[14])/53414654400+(269882861*tr5*pe[6])/1669207950},
{F[1,1,4]^2*F[1,1,8],-1/12*p[2]+p[3]/2-(4096*p[6])/3709351+(308274833*p[14])/200304954+(7*p[30])/36+p[32]/12+(tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6))/4},
{F[1,1,1]*F[1,1,4]^2*F[1,1,8],(115142514432*p[6]+11451223648549*p[14])/53414654400+(149925149*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]^2*F[1,1,8],(18384768*p[6]+5280737281*p[14])/111280530+(766032*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]^2*F[1,1,8],(-80047254976*p[6]-11178910544157*p[14])/26707327200-(1250738359*tr5*pe[6])/1669207950},
{F[1,1,4]^3*F[1,1,8],(6520886272*p[6]+922611011279*p[14])/8433892800+(25472212*tr5*pe[6])/131779575},
{F[1,1,1]^2*F[1,1,5]*F[1,1,8],(1064134656*p[6]+476558425267*p[14])/13353663600+(1847456*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,8],(-9*(172416*p[6]+26813837*p[14]))/185467550-(193968*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,5]*F[1,1,8],(82568448*p[6]+23202920011*p[14])/2225610600+(860088*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,8],(14*(1152*p[6]-233911*p[14]))/55640265+(1344*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,8],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,5]*F[1,1,8],(-3*(118441984*p[6]+52909351963*p[14]))/2967480800-(2775984*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-1063913472*p[6]-476603336179*p[14])/6676831800-(3694144*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,8],(-3232512*p[6]-942376015*p[14])/44512212-(67344*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,8],(212649984*p[6]+95347613783*p[14])/890244240+(1107552*tr5*pe[6])/18546755},
{F[1,1,4]^2*F[1,1,5]*F[1,1,8],(-1590718464*p[6]-629476809073*p[14])/26707327200-(1380832*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,8],p[2]/6-p[3]/3-(101888*p[6])/18546755-(758240137*p[14])/500762385-p[20]/3-p[21]/6+p[30]/9-p[32]/6+tr5*(pe[3]/48-(25344*pe[6])/18546755+(2*pe[20]-pe[21]+pe[30])/24)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,8],(-32*(53763*p[6]+19849906*p[14]))/55640265-(143368*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]^2*F[1,1,8],(3*(4854592*p[6]+1399604819*p[14]))/185467550+(1820472*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]^2*F[1,1,8],(4145856*p[6]+1739283367*p[14])/185467550+(518232*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]^2*F[1,1,8],(7805548032*p[6]+1393896645791*p[14])/217931789952+(5081737*tr5*pe[6])/567530703},
{F[1,1,5]^3*F[1,1,8],(-495606784*p[6]-355088721173*p[14])/2670732720-(7743856*tr5*pe[6])/166920795},
{F[1,1,1]*F[1,1,6]*F[1,1,8],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,6]*F[1,1,8],(30618624*p[6]+11742398593*p[14])/3338415900+(637888*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,8],(-707328*p[6]-334884925*p[14])/66768318-(9824*tr5*pe[6])/3709351},
{F[1,1,2]^2*F[1,1,6]*F[1,1,8],(-356096*p[6]-284205357*p[14])/74187020-(22256*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,8],(32*(270228*p[6]+67809871*p[14]))/834603975+(720608*tr5*pe[6])/278201325},
{F[1,1,3]^2*F[1,1,6]*F[1,1,8],(-1398304*p[6]-223537353*p[14])/92733775-(349576*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[1,1,8],-p[2]+2*p[3]+(188928*p[6])/18546755+(3753580219*p[14])/166920795+(8*p[20])/3-p[21]/3+(7*p[27])/3+p[30]+(5*p[32])/6+p[33]+tr5*(-1/48*pe[3]+(81024*pe[6])/18546755+(-8*pe[20]-2*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,8],(152268288*p[6]+271474092791*p[14])/11948014800+(793064*tr5*pe[6])/248916975},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,8],(3515904*p[6]+1678635023*p[14])/333841590+(48832*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,8],(1901568*p[6]+198731917*p[14])/133536636+(39616*tr5*pe[6])/11128053},
{F[1,1,4]^2*F[1,1,6]*F[1,1,8],(-2309134848*p[6]-1413179708831*p[14])/45402456240-(12026744*tr5*pe[6])/945884505},
{F[1,1,5]*F[1,1,6]*F[1,1,8],p[21]+(tr5*pe[21])/4},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*F[1,1,8],(1632384*p[6]+781353413*p[14])/278201325+(136032*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,8],(173952*p[6]+38866459*p[14])/37093510+(21744*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-41*(1152*p[6]-233911*p[14]))/18546755-(11808*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,8],(-12219938304*p[6]-2617859370503*p[14])/36321964992-(15911378*tr5*pe[6])/189176901},
{F[1,1,5]^2*F[1,1,6]*F[1,1,8],(1636945786368*p[6]+2001083594840401*p[14])/16344884246400+(355239971*tr5*pe[6])/14188267575},
{F[1,1,6]^2*F[1,1,8],-1/6*p[2]+p[3]/3+(101888*p[6])/18546755+(758240137*p[14])/500762385+p[20]/3-p[21]/2-p[30]/9+p[32]/6+tr5*(-1/48*pe[3]+(25344*pe[6])/18546755+(-2*pe[20]-3*pe[21]-pe[30])/24)},
{F[1,1,1]*F[1,1,6]^2*F[1,1,8],(101347419648*p[6]+61729320941461*p[14])/681036843600+(527851144*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]^2*F[1,1,8],(-3*(384*p[6]+182335*p[14]))/780916-(72*tr5*pe[6])/195229},
{F[1,1,3]*F[1,1,6]^2*F[1,1,8],(-1113344*p[6]-216999383*p[14])/741870200-(34792*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]^2*F[1,1,8],(230984679936*p[6]-282976472818523*p[14])/5448294748800+(150380651*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]^2*F[1,1,8],(1502571704832*p[6]+401204231227109*p[14])/1634488424640+(652157858*tr5*pe[6])/2837653515},
{F[1,1,6]^3*F[1,1,8],(-2400446427648*p[6]-700463455625311*p[14])/5448294748800-(1562790643*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,7]*F[1,1,8],-p[2]+2*p[3]+(188928*p[6])/18546755+(3753580219*p[14])/166920795+(8*p[20])/3-p[21]/3+(7*p[27])/3+p[30]+(5*p[32])/6+p[33]+tr5*(-1/48*pe[3]+(81024*pe[6])/18546755+(-8*pe[20]-2*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,7]*F[1,1,8],(-9151488*p[6]-3687290761*p[14])/166920795-(254208*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,8],(16*(1448928*p[6]+517218971*p[14]))/834603975+(643968*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,7]*F[1,1,8],(2224512*p[6]+1032058259*p[14])/185467550+(278064*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,8],(-8*(1191936*p[6]+283471477*p[14]))/834603975-(794624*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,8],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,7]*F[1,1,8],(2554144*p[6]+854361883*p[14])/92733775+(638536*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[1,1,8],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-249942528*p[6]-983991742001*p[14])/45402456240-(433928*tr5*pe[6])/315294835},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,8],(-8*(2846016*p[6]+1044963937*p[14]))/834603975-(632448*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,8],(22*(53376*p[6]+112807157*p[14]))/834603975+(97856*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[1,1,7]*F[1,1,8],(8117899776*p[6]+6249536187557*p[14])/227012281200+(14093576*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,7]*F[1,1,8],-1/3*p[2]+(2*p[3])/3+(203776*p[6])/18546755+(1516480274*p[14])/500762385+(2*p[20])/3-(2*p[21])/3-(2*p[30])/9+p[32]/3+tr5*(-1/24*pe[3]+(50688*pe[6])/18546755+(-2*pe[20]-2*pe[21]-pe[30])/12)},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,8],(1147264*p[6]+96770723*p[14])/92733775+(286816*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,8],(-72576*p[6]-59450627*p[14])/55640265-(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,8],(116*(1152*p[6]-233911*p[14]))/92733775+(33408*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,8],(306741179904*p[6]+65194152303503*p[14])/1362073687200+(798805156*tr5*pe[6])/14188267575},
{F[1,1,5]^2*F[1,1,7]*F[1,1,8],(-1489690266624*p[6]-58759960859743*p[14])/8172442123200-(646566956*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,7]*F[1,1,8],p[2]/3-(2*p[3])/3-(203776*p[6])/18546755-(1516480274*p[14])/500762385-(2*p[20])/3+(2*p[30])/9-p[32]/3+tr5*(pe[3]/24-(50688*pe[6])/18546755+(2*pe[20]+pe[30])/12)},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,8],(77*(493275648*p[6]-728553477689*p[14]))/681036843600+(197824088*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-36*(1152*p[6]-233911*p[14]))/18546755-(10368*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,8],(106*(1152*p[6]-233911*p[14]))/92733775+(30528*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-72957055488*p[6]+50487490450309*p[14])/681036843600-(379984664*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,8],(-75725903616*p[6]-55125095002487*p[14])/227012281200-(394405748*tr5*pe[6])/4729422525},
{F[1,1,6]^2*F[1,1,7]*F[1,1,8],(-1981721373696*p[6]-550155306601397*p[14])/8172442123200-(860122124*tr5*pe[6])/14188267575},
{F[1,1,7]^2*F[1,1,8],p[21]/3+(tr5*pe[21])/12},
{F[1,1,1]*F[1,1,7]^2*F[1,1,8],(-14206564992*p[6]-1051999613069*p[14])/56753070300-(295970104*tr5*pe[6])/4729422525},
{F[1,1,2]*F[1,1,7]^2*F[1,1,8],(162432*p[6]+41205569*p[14])/111280530+(6768*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]^2*F[1,1,8],(-156*(1152*p[6]-233911*p[14]))/92733775-(44928*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]^2*F[1,1,8],(255990102528*p[6]-41878608038879*p[14])/2724147374400+(333320446*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]^2*F[1,1,8],(2400668160*p[6]+3615352845307*p[14])/27241473744+(12503480*tr5*pe[6])/567530703},
{F[1,1,6]*F[1,1,7]^2*F[1,1,8],(72957691392*p[6]+44932281957469*p[14])/302683041600+(94996994*tr5*pe[6])/1576474175},
{F[1,1,7]^3*F[1,1,8],(108995748864*p[6]-83042562669227*p[14])/1362073687200+(283843096*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,8]^2,p[2]/3-2*p[3]+(16384*p[6])/3709351-(616549666*p[14])/100152477-(7*p[30])/9-p[32]/3+tr5*(-1/6*pe[2]+(5*pe[3])/144-(8704*pe[6])/18546755+pe[20]+pe[30]/4+pe[32]/6)},
{F[1,1,1]^2*F[1,1,8]^2,(-39935172416*p[6]-4558001837837*p[14])/26707327200-(623987069*tr5*pe[6])/1669207950},
{F[1,1,2]*F[1,1,8]^2,(-5*p[2])/12-(20480*p[6])/3709351-(1908322265*p[14])/200304954+(5*p[30])/36-(5*p[32])/12+tr5*((-5*pe[2])/48+(5*pe[3])/576-(4544*pe[6])/3709351-(5*pe[32])/48)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]^2,(-18297696*p[6]-4854840497*p[14])/278201325-(1524808*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,8]^2,(-9479168*p[6]-224639161*p[14])/593496160-(74056*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]^2,-1/4*p[2]+(3*p[3])/2-(12288*p[6])/3709351+(308274833*p[14])/66768318+(7*p[30])/12+p[32]/4+tr5*(pe[2]/8-(5*pe[3])/192+(6528*pe[6])/18546755-(3*pe[20])/4-(3*pe[30])/16-pe[32]/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,8]^2,(44975582208*p[6]+4109543473631*p[14])/53414654400+(19520652*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,8]^2,(-1401984*p[6]-642668063*p[14])/185467550-(175248*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,8]^2,(571766656*p[6]+400031412087*p[14])/3560976960+(4466927*tr5*pe[6])/111280530},
{F[1,1,4]*F[1,1,8]^2,-1/12*p[2]+p[3]/2-(4096*p[6])/3709351+(308274833*p[14])/200304954+(7*p[30])/36+p[32]/12+(tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8]^2,(-3644736256*p[6]-583466454217*p[14])/2811297600-(14237251*tr5*pe[6])/43926525},
{F[1,1,2]*F[1,1,4]*F[1,1,8]^2,(23758272*p[6]+6906759029*p[14])/278201325+(1979856*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,8]^2,(65944296192*p[6]+2639903458519*p[14])/53414654400+(85864969*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[1,1,8]^2,(14695902208*p[6]+3633069347131*p[14])/26707327200+(114811736*tr5*pe[6])/834603975},
{F[1,1,5]*F[1,1,8]^2,p[2]/6-p[3]/3-(101888*p[6])/18546755-(758240137*p[14])/500762385-p[20]/3-p[21]/6+p[30]/9-p[32]/6+tr5*(pe[3]/48-(25344*pe[6])/18546755+(2*pe[20]-pe[21]+pe[30])/24)},
{F[1,1,1]*F[1,1,5]*F[1,1,8]^2,(1000839168*p[6]+464186844451*p[14])/6676831800+(3475136*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,8]^2,(294912*p[6]+69946069*p[14])/111280530+(12288*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,8]^2,(-3*(117170176*p[6]+53167589707*p[14]))/2967480800-(2746176*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,8]^2,(85027112448*p[6]-31083534052789*p[14])/5448294748800+(55356193*tr5*pe[6])/14188267575},
{F[1,1,5]^2*F[1,1,8]^2,(-1283488704*p[6]-844044516593*p[14])/12018297240-(4456558*tr5*pe[6])/166920795},
{F[1,1,6]*F[1,1,8]^2,(-7*p[2])/6+(7*p[3])/3+(290816*p[6])/18546755+(12018980794*p[14])/500762385+3*p[20]-(5*p[21])/6+(7*p[27])/3+(8*p[30])/9+p[32]+p[33]+tr5*(-1/24*pe[3]+(106368*pe[6])/18546755+(-10*pe[20]-5*pe[21]+14*pe[27]-7*pe[30]-pe[32]+6*pe[33])/24)},
{F[1,1,1]*F[1,1,6]*F[1,1,8]^2,(75846144*p[6]+889844783*p[14])/3338415900+(1580128*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6]*F[1,1,8]^2,(726048*p[6]+79775341*p[14])/166920795+(20168*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,8]^2,(-151790592*p[6]-33134656369*p[14])/6676831800-(1581152*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[1,1,8]^2,(23*(41616896*p[6]+2613952927*p[14]))/7121953920+(1869509*tr5*pe[6])/55640265},
{F[1,1,5]*F[1,1,6]*F[1,1,8]^2,(-2424571559424*p[6]-1338410700528893*p[14])/5448294748800-(526165703*tr5*pe[6])/4729422525},
{F[1,1,6]^2*F[1,1,8]^2,(-1595970390528*p[6]-411505357102841*p[14])/3268976849280-(115449247*tr5*pe[6])/945884505},
{F[1,1,7]*F[1,1,8]^2,p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+(tr5*(pe[3]/12-(324096*pe[6])/18546755+(4*pe[20])/3+pe[21]-(7*pe[27])/3+pe[30]+pe[32]/6-pe[33]))/4},
{F[1,1,1]*F[1,1,7]*F[1,1,8]^2,(31983936*p[6]+24741560527*p[14])/1669207950+(1332664*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7]*F[1,1,8]^2,(-19882368*p[6]-6349112851*p[14])/1669207950-(276144*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,1,8]^2,(4*(2914944*p[6]+644577533*p[14]))/834603975+(971648*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,7]*F[1,1,8]^2,(-272597070336*p[6]-31197130418177*p[14])/1362073687200-(709888204*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]*F[1,1,8]^2,(188663837696*p[6]+238018182820297*p[14])/908049124800+(736968116*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,7]*F[1,1,8]^2,(430262265856*p[6]+276786533778117*p[14])/908049124800+(1680711976*tr5*pe[6])/14188267575},
{F[1,1,7]^2*F[1,1,8]^2,(241598537472*p[6]-85046603150621*p[14])/681036843600+(1258325716*tr5*pe[6])/14188267575},
{F[1,1,8]^3,p[2]/2+(24576*p[6])/3709351+(381664453*p[14])/33384159-p[30]/6+p[32]/2+tr5*(pe[2]/8-pe[3]/96+(27264*pe[6])/18546755+pe[32]/8)},
{F[1,1,1]*F[1,1,8]^3,(-1907536576*p[6]-5137144244657*p[14])/40060990800-(29805259*tr5*pe[6])/2503811925},
{F[1,1,2]*F[1,1,8]^3,(55446528*p[6]+18341092159*p[14])/534146544+(288784*tr5*pe[6])/11128053},
{F[1,1,3]*F[1,1,8]^3,(1740090816*p[6]+1795551888287*p[14])/26707327200+(3020991*tr5*pe[6])/185467550},
{F[1,1,4]*F[1,1,8]^3,(-1086712768*p[6]+4801450617949*p[14])/80121981600-(16979887*tr5*pe[6])/5007623850},
{F[1,1,5]*F[1,1,8]^3,(410305536*p[6]-1778392286273*p[14])/180274458600+(1424672*tr5*pe[6])/2503811925},
{F[1,1,6]*F[1,1,8]^3,(342791424*p[6]+211858819547*p[14])/3605489172+(2380496*tr5*pe[6])/100152477},
{F[1,1,7]*F[1,1,8]^3,(-8*(105524964*p[6]+54362969773*p[14]))/7511435775-(7816664*tr5*pe[6])/278201325},
{F[1,1,8]^4,(-9562755424*p[6]-3216364279883*p[14])/32048792640-(298836107*tr5*pe[6])/4006099080},
{F[1,1,9],p[22]+(tr5*pe[22])/4},
{F[3,1]*F[1,1,9],(-6567936*p[6]-2406657677*p[14])/370935100-(410496*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,9],(2*(215616*p[6]+157142837*p[14]))/92733775+(107808*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,9],(-78107136*p[6]-69671974127*p[14])/3338415900-(1627232*tr5*pe[6])/278201325},
{F[3,4]*F[1,1,9],(-926208*p[6]-6581501131*p[14])/2225610600-(9648*tr5*pe[6])/92733775},
{F[3,5]*F[1,1,9],(-3210114048*p[6]-1655997223511*p[14])/13353663600-(16719344*tr5*pe[6])/278201325},
{F[3,6]*F[1,1,9],(-1004032*p[6]-1207747699*p[14])/185467550-(125504*tr5*pe[6])/92733775},
{F[3,7]*F[1,1,9],(-359545344*p[6]-169246660933*p[14])/1483740400-(5617896*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,9],(-11*(141568512*p[6]+73292896909*p[14]))/2225610600-(16221392*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,9],(-1169664*p[6]+206586377*p[14])/278201325-(97472*tr5*pe[6])/92733775},
{F[3,10]*F[1,1,9],(-3*(2510848*p[6]+716324561*p[14]))/370935100-(470784*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,9],(-1067767296*p[6]-489112666997*p[14])/6676831800-(11122576*tr5*pe[6])/278201325},
{F[3,12]*F[1,1,9],(-991744*p[6]-2261225533*p[14])/741870200-(30992*tr5*pe[6])/92733775},
{F[3,13]*F[1,1,9],(24324096*p[6]+19437665527*p[14])/2670732720+(126688*tr5*pe[6])/55640265},
{F[3,14]*F[1,1,9],(1410048*p[6]-7426807739*p[14])/1112805300+(29376*tr5*pe[6])/92733775},
{F[3,15]*F[1,1,9],(-3*(29952*p[6]+86652089*p[14]))/92733775-(22464*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,9],(9*(1152*p[6]-233911*p[14]))/18546755+(2592*tr5*pe[6])/18546755},
{F[3,17]*F[1,1,9],(443430912*p[6]+128226749209*p[14])/4451221200+(2309536*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,9],(-3*(819712*p[6]+1616108559*p[14]))/741870200-(76848*tr5*pe[6])/92733775},
{F[3,19]*F[1,1,9],(-2*(462336*p[6]+307970077*p[14]))/278201325-(77056*tr5*pe[6])/92733775},
{F[3,20]*F[1,1,9],(47294976*p[6]+19113420857*p[14])/1669207950+(1970624*tr5*pe[6])/278201325},
{F[3,21]*F[1,1,9],(2224128*p[6]+73887221*p[14])/1112805300+(46336*tr5*pe[6])/92733775},
{F[3,22]*F[1,1,9],(18*(10752*p[6]+28728089*p[14]))/92733775+(48384*tr5*pe[6])/92733775},
{eps5*F[3,23]*F[1,1,9],p[7]/2+(tr5*pe[7])/8},
{F[3,24]*F[1,1,9],(2951168*p[6]+1377031781*p[14])/18546755+(737792*tr5*pe[6])/18546755},
{F[3,27]*F[1,1,9],(2*(1152*p[6]-233911*p[14]))/92733775+(576*tr5*pe[6])/92733775},
{F[3,28]*F[1,1,9],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,29]*F[1,1,9],(6*(1152*p[6]-233911*p[14]))/92733775+(1728*tr5*pe[6])/92733775},
{F[3,30]*F[1,1,9],(-2*(1152*p[6]-233911*p[14]))/92733775-(576*tr5*pe[6])/92733775},
{F[3,31]*F[1,1,9],(-8*(51648*p[6]-25942639*p[14]))/92733775-(103296*tr5*pe[6])/92733775},
{F[3,32]*F[1,1,9],(-10449792*p[6]+21039496781*p[14])/3338415900-(72568*tr5*pe[6])/92733775},
{F[3,33]*F[1,1,9],(-2*(499968*p[6]-8783599*p[14]))/92733775-(249984*tr5*pe[6])/92733775},
{F[3,34]*F[1,1,9],(2*(1487232*p[6]+9342333499*p[14]))/834603975+(82624*tr5*pe[6])/92733775},
{F[3,35]*F[1,1,9],(-3*(18432*p[6]+14804179*p[14]))/14837404-(3456*tr5*pe[6])/3709351},
{F[3,36]*F[1,1,9],(-2*(1809792*p[6]-923876831*p[14]))/834603975-(100544*tr5*pe[6])/92733775},
{F[3,37]*F[1,1,9],(-9*(15232*p[6]+5150179*p[14]))/74187020-(8568*tr5*pe[6])/18546755},
{F[3,38]*F[1,1,9],(-419712*p[6]-38423459*p[14])/92733775-(104928*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,9],(-128*(1152*p[6]-233911*p[14]))/55640265-(12288*tr5*pe[6])/18546755},
{F[3,40]*F[1,1,9],(308352*p[6]+555614989*p[14])/370935100+(19272*tr5*pe[6])/92733775},
{F[3,42]*F[1,1,9],(6*(136064*p[6]+13587523*p[14]))/92733775+(204096*tr5*pe[6])/92733775},
{eps5*F[3,43]*F[1,1,9],(-2*p[7])/3+(tr5*(-7*pe[7]-8*pe[8]))/42},
{F[3,44]*F[1,1,9],(2772864*p[6]-1675829077*p[14])/834603975+(77024*tr5*pe[6])/92733775},
{eps5*F[3,45]*F[1,1,9],(-2*p[7])/3+(tr5*(-7*pe[7]-8*pe[8]))/42},
{F[3,51]*F[1,1,9],(3455087616*p[6]+1576828375487*p[14])/60091486200+(3998944*tr5*pe[6])/278201325},
{F[3,52]*F[1,1,9],(13448139264*p[6]+4814669277023*p[14])/240365944800+(3891244*tr5*pe[6])/278201325},
{F[3,53]*F[1,1,9],(-3*(521216*p[6]-33705463*p[14]))/370935100-(97728*tr5*pe[6])/92733775},
{F[3,54]*F[1,1,9],(-129408*p[6]-1210174331*p[14])/278201325-(10784*tr5*pe[6])/92733775},
{F[3,55]*F[1,1,9],(4*(45391968*p[6]+29708265401*p[14]))/7511435775+(1681184*tr5*pe[6])/278201325},
{F[3,56]*F[1,1,9],(11513719296*p[6]+3882320334407*p[14])/48073188960+(3331516*tr5*pe[6])/55640265},
{F[3,57]*F[1,1,9],(25087488*p[6]+16822124341*p[14])/1483740400+(391992*tr5*pe[6])/92733775},
{F[3,58]*F[1,1,9],(456666624*p[6]+124401733453*p[14])/445122120+(4756944*tr5*pe[6])/18546755},
{F[3,59]*F[1,1,9],(-3610980864*p[6]-947041754573*p[14])/16024396320-(1044844*tr5*pe[6])/18546755},
{F[3,60]*F[1,1,9],(-538672896*p[6]-176521912547*p[14])/7511435775-(4987712*tr5*pe[6])/278201325},
{F[3,61]*F[1,1,9],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{eps5*F[3,63]*F[1,1,9],p[7]/6+tr5*(pe[7]/24+(4*pe[8])/21)},
{F[3,65]*F[1,1,9],(9*(4096*p[6]+1229067*p[14]))/37093510+(4608*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,9],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,9],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,9],(3*(4096*p[6]+1229067*p[14]))/37093510+(1536*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,9],(16*(13824*p[6]+15739823*p[14]))/166920795+(6144*tr5*pe[6])/18546755},
{eps5*F[3,70]*F[1,1,9],(2*tr5*pe[8])/7},
{eps5*F[3,71]*F[1,1,9],-1/2*p[7]+tr5*(-1/8*pe[7]+(2*pe[8])/7)},
{F[3,73]*F[1,1,9],(1152*p[6]-233911*p[14])/18546755+(288*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,9],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,9],(3*(1152*p[6]-233911*p[14]))/18546755+(864*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,9],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,9],(-64*(1152*p[6]-233911*p[14]))/278201325-(6144*tr5*pe[6])/92733775},
{eps5*F[3,78]*F[1,1,9],-1/3*p[7]+(tr5*(-7*pe[7]+16*pe[8]))/84},
{F[3,79]*F[1,1,9],(1511424*p[6]+972834863*p[14])/37093510+(188928*tr5*pe[6])/18546755},
{eps5*F[3,80]*F[1,1,9],-p[7]+(tr5*(-7*pe[7]-22*pe[8]))/28},
{eps5*F[3,81]*F[1,1,9],(tr5*pe[8])/7},
{eps5*F[3,82]*F[1,1,9],-1/2*p[7]-(tr5*pe[7])/8},
{F[1,1,1]^2*F[1,1,9],p[2]/6+(8192*p[6])/3709351+(381664453*p[14])/100152477-p[30]/18+p[32]/6+tr5*(pe[2]/24-pe[3]/288+(9088*pe[6])/18546755+pe[32]/24)},
{F[1,1,1]^3*F[1,1,9],(-58855296*p[6]-58218121397*p[14])/3338415900-(1226152*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,9],-p[11]+p[15]-p[28]+(tr5*(-pe[12]+pe[15]-pe[28]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,9],p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,9],(2*(5544096*p[6]+3101398397*p[14]))/278201325+(924016*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,9],(5*p[2])/12+(80896*p[6])/18546755+(4324647643*p[14])/1001524770+p[30]/36-p[32]/12+tr5*((5*pe[2])/48+pe[3]/576+(4160*pe[6])/3709351-pe[32]/48)},
{F[1,1,1]*F[1,1,2]^2*F[1,1,9],(30891648*p[6]+15006830831*p[14])/111280530+(1287152*tr5*pe[6])/18546755},
{F[1,1,2]^3*F[1,1,9],(1762482432*p[6]+450554059199*p[14])/10015247700+(36718384*tr5*pe[6])/834603975},
{F[1,1,1]^2*F[1,1,3]*F[1,1,9],(30912*p[6]+17313559*p[14])/2928435+(2576*tr5*pe[6])/976145},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,9],(27*(39808*p[6]+12524581*p[14]))/92733775+(268704*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3]*F[1,1,9],(32*(87624*p[6]+34370893*p[14]))/278201325+(233664*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,9],(-2*p[2])/3+(196352*p[6])/18546755+(6879352841*p[14])/1001524770-p[27]/2+(2*p[30])/9+(5*p[32])/12+p[33]/2+tr5*(-1/6*pe[2]+pe[3]/72+(53696*pe[6])/18546755-pe[27]/8+(5*pe[32])/48+pe[33]/8)},
{F[1,1,1]*F[1,1,3]^2*F[1,1,9],(15146112*p[6]+10711037359*p[14])/741870200+(473316*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]^2*F[1,1,9],(-2*(167328*p[6]-10792129*p[14]))/92733775-(83664*tr5*pe[6])/92733775},
{F[1,1,3]^3*F[1,1,9],(7*(10879213248*p[6]+3399028980011*p[14]))/180274458600+(88141774*tr5*pe[6])/834603975},
{F[1,1,4]*F[1,1,9],p[11]-p[15]+p[28]+(tr5*(pe[12]-pe[15]+pe[28]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,9],-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]^2*F[1,1,4]*F[1,1,9],(1621248*p[6]+636476963*p[14])/44512212+(33776*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,4]*F[1,1,9],(-5*p[2])/6-(161792*p[6])/18546755-(4324647643*p[14])/500762385-p[30]/18+p[32]/6+tr5*((-5*pe[2])/24-pe[3]/288-(8320*pe[6])/3709351+pe[32]/24)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,9],(-17*(970496*p[6]+616939447*p[14]))/185467550-(2062304*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,9],(-333744896*p[6]-131930884697*p[14])/1112805300-(20859056*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-8845056*p[6]-5900934667*p[14])/556402650-(368544*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,9],(-4*(509184*p[6]+174812663*p[14]))/92733775-(509184*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,4]*F[1,1,9],(10624326144*p[6]+2683488521233*p[14])/151341520800+(27667516*tr5*pe[6])/1576474175},
{F[1,1,4]^2*F[1,1,9],(2*p[2])/3+(142336*p[6])/18546755+(15891842263*p[14])/1001524770-(11*p[30])/36-p[32]/12+tr5*(pe[2]/6-(11*pe[3])/576+(29248*pe[6])/18546755-pe[32]/48)},
{F[1,1,1]*F[1,1,4]^2*F[1,1,9],(-41809024*p[6]-5255978243*p[14])/741870200-(1306532*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]^2*F[1,1,9],(-2078868992*p[6]-495037681569*p[14])/8902442400-(16241164*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]^2*F[1,1,9],(2267136*p[6]+413312927*p[14])/117137400+(23616*tr5*pe[6])/4880725},
{F[1,1,4]^3*F[1,1,9],(-3163605504*p[6]-1171169657653*p[14])/20030495400-(32954224*tr5*pe[6])/834603975},
{F[1,1,1]^2*F[1,1,5]*F[1,1,9],(-9*(172416*p[6]+26813837*p[14]))/370935100-(96984*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,9],(-1588608*p[6]-233839381*p[14])/185467550-(198576*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,5]*F[1,1,9],(-20495104*p[6]-1268593103*p[14])/556402650-(2561888*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,9],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,9],(4*(1152*p[6]-233911*p[14]))/3709351+(1152*tr5*pe[6])/3709351},
{F[1,1,3]^2*F[1,1,5]*F[1,1,9],(96*(1143*p[6]+202606*p[14]))/18546755+(27432*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,1,9],-1/2*p[2]-(24576*p[6])/3709351-(771146308*p[14])/33384159+(2*p[30])/3+tr5*(-1/8*pe[2]+pe[3]/24-(16896*pe[6])/18546755)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,9],(22008192*p[6]+4928308819*p[14])/370935100+(1375512*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,9],(2640638464*p[6]+857849944223*p[14])/4451221200+(41259976*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,9],(-2*(812736*p[6]+252277777*p[14]))/92733775-(406368*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5]*F[1,1,9],(88*(388286*p[6]+144847437*p[14]))/55640265+(8542292*tr5*pe[6])/55640265},
{F[1,1,5]^2*F[1,1,9],p[2]/4+(12288*p[6])/3709351+(385573154*p[14])/33384159-p[30]/3+tr5*(pe[2]/16-pe[3]/48+(8448*pe[6])/18546755)},
{F[1,1,1]*F[1,1,5]^2*F[1,1,9],(-22428288*p[6]-6944974841*p[14])/741870200-(700884*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]^2*F[1,1,9],(-10122941952*p[6]-3391277758189*p[14])/26707327200-(8787276*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]^2*F[1,1,9],(3577536*p[6]+1731034427*p[14])/278201325+(298128*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]^2*F[1,1,9],(-6660988416*p[6]-2528873488237*p[14])/13353663600-(11564216*tr5*pe[6])/92733775},
{F[1,1,5]^3*F[1,1,9],(5*(51430656*p[6]+19416160475*p[14]))/1602439632+(1339340*tr5*pe[6])/33384159},
{F[1,1,6]*F[1,1,9],p[23]+(tr5*pe[23])/4},
{F[1,1,1]^2*F[1,1,6]*F[1,1,9],(-312192*p[6]-455919259*p[14])/333841590-(4336*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[1,1,9],p[2]/2+(39936*p[6])/18546755+(1058371823*p[14])/166920795+2*p[27]-p[30]/6-p[32]/2+tr5*(pe[2]/8-pe[3]/96+(6528*pe[6])/18546755+pe[27]/2-pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,9],(-141824*p[6]-30964723*p[14])/37093510-(17728*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,6]*F[1,1,9],(-699456*p[6]-466928827*p[14])/55640265-(58288*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,9],3*p[2]-(566784*p[6])/18546755-(637725379*p[14])/55640265+p[27]-p[30]-p[32]/2-3*p[33]+(tr5*(3*pe[2]-pe[3]/4-(649728*pe[6])/18546755+pe[27]-pe[32]/2-3*pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,9],(-1514112*p[6]-520984699*p[14])/74187020-(94632*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,9],(672768*p[6]+512532401*p[14])/92733775+(168192*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,6]*F[1,1,9],(-2097018384384*p[6]-584473200235663*p[14])/2724147374400-(2730492688*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]*F[1,1,9],-1/2*p[2]-(39936*p[6])/18546755-(1058371823*p[14])/166920795-2*p[27]+p[30]/6+p[32]/2+tr5*(-1/8*pe[2]+pe[3]/96-(6528*pe[6])/18546755-pe[27]/2+pe[32]/8)},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,9],(2*(5815872*p[6]+1925681779*p[14]))/834603975+(323104*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,9],(8*(136848*p[6]+82721071*p[14]))/55640265+(91232*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,9],(-3*(720557568*p[6]+210179589931*p[14]))/5044717360-(33776136*tr5*pe[6])/315294835},
{F[1,1,4]^2*F[1,1,6]*F[1,1,9],(-124471296*p[6]-80906556647*p[14])/6676831800-(432192*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,9],(1152*p[6]-233911*p[14])/18546755+(288*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,9],(-1933056*p[6]-442101317*p[14])/185467550-(241632*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,9],(1153536*p[6]+1057867717*p[14])/74187020+(72096*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[1,1,6]*F[1,1,9],(-5819136*p[6]-4042440227*p[14])/741870200-(181848*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,1,9],(-3*p[2])/4+(163584*p[6])/18546755+(78065168*p[14])/18546755-p[27]/2+p[30]/4+(3*p[33])/2+tr5*((-3*pe[2])/16+pe[3]/64+(9216*pe[6])/3709351-pe[27]/8+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,6]^2*F[1,1,9],(-11067264*p[6]+27285302227*p[14])/6676831800-(38428*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]^2*F[1,1,9],(-1939392*p[6]-1507253219*p[14])/278201325-(161616*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]^2*F[1,1,9],(740842213824*p[6]+191225149952593*p[14])/1021555265400+(857456266*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,1,6]^2*F[1,1,9],(102816133632*p[6]+29065283376349*p[14])/454024562400+(89250116*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]^2*F[1,1,9],(3*(315968*p[6]+177981601*p[14]))/185467550+(118488*tr5*pe[6])/92733775},
{F[1,1,6]^3*F[1,1,9],(-906088495104*p[6]-249771787836253*p[14])/8172442123200-(131089192*tr5*pe[6])/4729422525},
{F[1,1,1]^2*F[1,1,7]*F[1,1,9],(2*(8993664*p[6]+6519896573*p[14]))/834603975+(499648*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*F[1,1,9],(2374272*p[6]+1001649829*p[14])/92733775+(593568*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,7]*F[1,1,9],(7030656*p[6]+3023662367*p[14])/278201325+(585888*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,9],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,9],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,7]*F[1,1,9],(-19747439616*p[6]-652022912837*p[14])/151341520800-(51425624*tr5*pe[6])/1576474175},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-8*(3017664*p[6]+917377423*p[14]))/834603975-(670592*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,9],(-6*(41856*p[6]+17531767*p[14]))/4880725-(62784*tr5*pe[6])/4880725},
{F[1,1,4]^2*F[1,1,7]*F[1,1,9],(43*(206208*p[6]+75267331*p[14]))/175706100+(61576*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,9],(10*(1152*p[6]-233911*p[14]))/11128053+(960*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,9],(-3*(2374272*p[6]+1001649829*p[14]))/185467550-(890352*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,7]*F[1,1,9],(23801472*p[6]+7778958229*p[14])/1112805300+(495864*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-2316672*p[6]-1532654519*p[14])/166920795-(64352*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,9],(6*(1152*p[6]-233911*p[14]))/18546755+(1728*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,9],(21217649664*p[6]+958866163973*p[14])/25223586800+(331525776*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-2*(1360512*p[6]-832651541*p[14]))/834603975-(75584*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,9],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[1,1,7]*F[1,1,9],(-37919849472*p[6]-1014374783129*p[14])/90804912480-(32916536*tr5*pe[6])/315294835},
{F[1,1,1]*F[1,1,7]^2*F[1,1,9],(-2*(4110336*p[6]+4451230727*p[14]))/834603975-(228352*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]^2*F[1,1,9],(-22*(1152*p[6]-233911*p[14]))/55640265-(2112*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]^2*F[1,1,9],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]^2*F[1,1,9],(4*(62784*p[6]+15071983*p[14]))/33384159+(6976*tr5*pe[6])/3709351},
{F[1,1,5]*F[1,1,7]^2*F[1,1,9],(523392*p[6]+17371469*p[14])/92733775+(130848*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]^2*F[1,1,9],(-7433856*p[6]+7815324383*p[14])/1669207950-(103248*tr5*pe[6])/92733775},
{F[1,1,7]^3*F[1,1,9],(-8168832*p[6]-7614714599*p[14])/2503811925-(226912*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,8]*F[1,1,9],-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]^2*F[1,1,8]*F[1,1,9],(-4589568*p[6]-88170101*p[14])/445122120-(47808*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,8]*F[1,1,9],-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,9],(-224356608*p[6]-97533111931*p[14])/1112805300-(4674096*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,8]*F[1,1,9],(-690482688*p[6]-257657854591*p[14])/4451221200-(3596264*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-9115392*p[6]-2754917719*p[14])/556402650-(379808*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,9],(-3*(72576*p[6]+22357117*p[14]))/18546755-(54432*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,8]*F[1,1,9],(-7062144*p[6]-7777602583*p[14])/1112805300-(147128*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,1,9],p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,9],(3*(5908736*p[6]+1345271427*p[14]))/370935100+(1107888*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,9],(2*(2341248*p[6]+887964061*p[14]))/14642175+(390208*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,9],(325632*p[6]+322712249*p[14])/19522900+(20352*tr5*pe[6])/4880725},
{F[1,1,4]^2*F[1,1,8]*F[1,1,9],(-23*(1118208*p[6]+350372695*p[14]))/178048848-(133952*tr5*pe[6])/3709351},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,9],(312192*p[6]+47890649*p[14])/37093510+(39024*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,9],(312192*p[6]+47890649*p[14])/37093510+(39024*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,9],(16*(1152*p[6]-233911*p[14]))/92733775+(4608*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*F[1,1,9],(83252736*p[6]+24176782177*p[14])/741870200+(2601648*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,8]*F[1,1,9],(-9*(9655808*p[6]+2686402481*p[14]))/1483740400-(1357848*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,9],(7*(2928384*p[6]+981872413*p[14]))/1669207950+(284704*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,9],(310016*p[6]+219374777*p[14])/37093510+(38752*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,9],(4516608*p[6]+721209631*p[14])/370935100+(282288*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,9],(-23920128*p[6]-7847599171*p[14])/1669207950-(332224*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,9],(140928*p[6]-646840279*p[14])/185467550+(17616*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,1,8]*F[1,1,9],(-22520832*p[6]-1949471399*p[14])/2225610600-(234592*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-8*(1790784*p[6]+888291313*p[14]))/834603975-(397952*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2374272*p[6]-1001649829*p[14])/92733775-(593568*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,9],(8*(3017664*p[6]+917377423*p[14]))/834603975+(670592*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,9],(-8*(51648*p[6]-25942639*p[14]))/92733775-(103296*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,9],(667776*p[6]+260073697*p[14])/55640265+(55648*tr5*pe[6])/18546755},
{F[1,1,7]^2*F[1,1,8]*F[1,1,9],(-11*(177792*p[6]+87544769*p[14]))/556402650-(81488*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,1,9],p[2]/6+(8192*p[6])/3709351+(381664453*p[14])/100152477-p[30]/18+p[32]/6+tr5*(pe[2]/24-pe[3]/288+(9088*pe[6])/18546755+pe[32]/24)},
{F[1,1,1]*F[1,1,8]^2*F[1,1,9],(24752768*p[6]+10656318051*p[14])/370935100+(1547048*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]^2*F[1,1,9],(720646656*p[6]+276571248217*p[14])/4451221200+(3753368*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]^2*F[1,1,9],(12097536*p[6]-8731362823*p[14])/2225610600+(126016*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]^2*F[1,1,9],(-37658112*p[6]-12526292539*p[14])/445122120-(392272*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,8]^2*F[1,1,9],(-1184256*p[6]-37740817*p[14])/556402650-(49344*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]^2*F[1,1,9],(-4*(81432*p[6]+8271701*p[14]))/33384159-(9048*tr5*pe[6])/3709351},
{F[1,1,7]*F[1,1,8]^2*F[1,1,9],(3701376*p[6]+435436277*p[14])/333841590+(51408*tr5*pe[6])/18546755},
{F[1,1,8]^3*F[1,1,9],(-36360768*p[6]-15259524851*p[14])/278201325-(3030064*tr5*pe[6])/92733775},
{F[1,1,9]^2,p[24]+(tr5*pe[24])/4},
{F[1,1,1]*F[1,1,9]^2,p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[1,1,9]^2,(-21621248*p[6]-8479241611*p[14])/185467550-(2702656*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]^2,(-11*p[2])/12-(203776*p[6])/18546755-(27459036883*p[14])/1001524770+(23*p[30])/36+p[32]/12+tr5*((-11*pe[2])/48+(23*pe[3])/576-(1984*pe[6])/976145+pe[32]/48)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]^2,(-11*(8429184*p[6]+5707175213*p[14]))/1112805300-(1931688*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,9]^2,(4169074176*p[6]+937213060057*p[14])/26707327200+(3618988*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]^2,(-2*p[2])/3+(196352*p[6])/18546755+(6879352841*p[14])/1001524770-p[27]/2+(2*p[30])/9+(5*p[32])/12+p[33]/2+tr5*(-1/6*pe[2]+pe[3]/72+(53696*pe[6])/18546755-pe[27]/8+(5*pe[32])/48+pe[33]/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,9]^2,(64538496*p[6]+19908827947*p[14])/2225610600+(672276*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,9]^2,(-462528*p[6]-176964971*p[14])/14642175-(38544*tr5*pe[6])/4880725},
{F[1,1,3]^2*F[1,1,9]^2,(-32437863936*p[6]-12067538728907*p[14])/96146377920-(1564326*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,9]^2,(2*p[2])/3+(142336*p[6])/18546755+(15891842263*p[14])/1001524770-(11*p[30])/36-p[32]/12+tr5*(pe[2]/6-(11*pe[3])/576+(29248*pe[6])/18546755-pe[32]/48)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]^2,(44468352*p[6]+25875794399*p[14])/445122120+(463212*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[1,1,9]^2,(17373593088*p[6]+7359925456141*p[14])/26707327200+(15081244*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,9]^2,(4569837056*p[6]+1368821697567*p[14])/50447173600+(35701852*tr5*pe[6])/1576474175},
{F[1,1,4]^2*F[1,1,9]^2,(-1902921984*p[6]-860421590813*p[14])/6676831800-(6607368*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]^2,p[2]/4+(12288*p[6])/3709351+(385573154*p[14])/33384159-p[30]/3+tr5*(pe[2]/16-pe[3]/48+(8448*pe[6])/18546755)},
{F[1,1,1]*F[1,1,5]*F[1,1,9]^2,(-1002624*p[6]-216812573*p[14])/29674808-(31332*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,5]*F[1,1,9]^2,(-541929984*p[6]-201148450397*p[14])/1068293088-(1411276*tr5*pe[6])/11128053},
{F[1,1,3]*F[1,1,5]*F[1,1,9]^2,(3770784*p[6]+1112209763*p[14])/278201325+(314232*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,9]^2,(-3413393664*p[6]-1016403439973*p[14])/13353663600-(17778092*tr5*pe[6])/278201325},
{F[1,1,5]^2*F[1,1,9]^2,(1047331584*p[6]+358674473413*p[14])/4451221200+(5454852*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]^2,(-9*p[2])/4+(343296*p[6])/18546755+(198912176*p[14])/55640265-(3*p[27])/2+(3*p[30])/4+(3*p[33])/2+tr5*((-9*pe[2])/16+(3*pe[3])/64+(101376*pe[6])/18546755-(3*pe[27])/8+(3*pe[33])/8)},
{F[1,1,1]*F[1,1,6]*F[1,1,9]^2,(6568064*p[6]+500437423*p[14])/741870200+(205252*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[1,1,9]^2,(24145152*p[6]+19424541689*p[14])/1112805300+(503024*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[1,1,9]^2,(4041064751616*p[6]+1208158847618587*p[14])/8172442123200+(1753934354*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]*F[1,1,9]^2,(5997977088*p[6]+1509158775311*p[14])/30268304160+(15619732*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,6]*F[1,1,9]^2,(-1579008*p[6]-4470631031*p[14])/741870200-(49344*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,1,9]^2,(-11305863936*p[6]-2773201695353*p[14])/27241473744-(19628236*tr5*pe[6])/189176901},
{F[1,1,1]*F[1,1,7]*F[1,1,9]^2,(1824384*p[6]+247788113*p[14])/185467550+(228048*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[1,1,9]^2,(-7051392*p[6]-3019451969*p[14])/111280530-(293808*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[1,1,9]^2,(-817296384*p[6]-28589199917*p[14])/6053660832-(2128376*tr5*pe[6])/63058967},
{F[1,1,4]*F[1,1,7]*F[1,1,9]^2,(3*(5555328*p[6]+2334064121*p[14]))/370935100+(1041624*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[1,1,9]^2,(20515968*p[6]+9187942601*p[14])/1112805300+(427416*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[1,1,9]^2,(-63229725696*p[6]-2693481434447*p[14])/151341520800-(164660744*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[1,1,9]^2,(4834176*p[6]+3036895057*p[14])/556402650+(201424*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]^2,-1/3*p[2]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/12*pe[2]+pe[3]/144-(18176*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]^2,(5860608*p[6]+3255055721*p[14])/55640265+(488384*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,8]*F[1,1,9]^2,(110994944*p[6]+40977120003*p[14])/296748080+(1734296*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[1,1,9]^2,(-6929664*p[6]-1962274523*p[14])/445122120-(72184*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,8]*F[1,1,9]^2,(-446749696*p[6]-168314523597*p[14])/1483740400-(6980464*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[1,1,9]^2,(-76879872*p[6]-23245167229*p[14])/1483740400-(1201248*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[1,1,9]^2,(-369920*p[6]+512251*p[14])/29674808-(11560*tr5*pe[6])/3709351},
{F[1,1,7]*F[1,1,8]*F[1,1,9]^2,(-20466816*p[6]-8950632737*p[14])/556402650-(852784*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,1,9]^2,(132734976*p[6]-14679767743*p[14])/4451221200+(691328*tr5*pe[6])/92733775},
{F[1,1,9]^3,(14*p[2])/9-(889856*p[6])/55640265-(9179992474*p[14])/1502287155+p[27]-(14*p[30])/27-p[32]/9-p[33]+(tr5*((14*pe[2])/9-(7*pe[3])/54-(203776*pe[6])/11128053+pe[27]-pe[32]/9-pe[33]))/4},
{F[1,1,1]*F[1,1,9]^3,(-47970912*p[6]-19602126559*p[14])/278201325-(3997576*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]^3,(882622464*p[6]+553598702023*p[14])/6676831800+(9193984*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,9]^3,(-63858235392*p[6]-19247495453869*p[14])/120182972400-(110864992*tr5*pe[6])/834603975},
{F[1,1,4]*F[1,1,9]^3,(-2*(747974352*p[6]+307648398439*p[14]))/4729422525-(124662392*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,9]^3,(70035456*p[6]+13902521557*p[14])/2670732720+(364768*tr5*pe[6])/55640265},
{F[1,1,6]*F[1,1,9]^3,(-499292011008*p[6]-287078978234681*p[14])/12258663184800-(144471068*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,9]^3,(22059152384*p[6]+1499866607813*p[14])/75670760400+(344674256*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,9]^3,(3528384*p[6]+2050127213*p[14])/55640265+(294032*tr5*pe[6])/18546755},
{F[1,1,9]^4,(294003969408*p[6]+72810077724731*p[14])/721097834400+(85070593*tr5*pe[6])/834603975},
{F[1,1,10],-p[8]-p[9]-p[10]-p[13]-(5185*p[14])/54-(13*p[15])/6-p[17]-p[22]+(tr5*(-6*pe[9]-6*pe[10]-6*pe[11]-6*pe[14]-13*pe[15]-6*pe[17]-6*pe[22]))/24},
{F[3,1]*F[1,1,10],(29626368*p[6]+7739942801*p[14])/556402650+(1234432*tr5*pe[6])/92733775},
{F[3,2]*F[1,1,10],(2518272*p[6]+694209629*p[14])/92733775+(629568*tr5*pe[6])/92733775},
{F[3,3]*F[1,1,10],(9*(334336*p[6]+107277627*p[14]))/92733775+(752256*tr5*pe[6])/92733775},
{F[3,4]*F[1,1,10],(-3349248*p[6]-982968451*p[14])/133536636-(69776*tr5*pe[6])/11128053},
{F[3,5]*F[1,1,10],(9866304*p[6]+3365954813*p[14])/111280530+(411096*tr5*pe[6])/18546755},
{F[3,6]*F[1,1,10],(-4*(7449312*p[6]+2328157859*p[14]))/834603975-(2483104*tr5*pe[6])/278201325},
{F[3,7]*F[1,1,10],(2*(2140704*p[6]+608589853*p[14]))/92733775+(1070352*tr5*pe[6])/92733775},
{F[3,8]*F[1,1,10],(8*(3117312*p[6]+1128978559*p[14]))/92733775+(6234624*tr5*pe[6])/92733775},
{F[3,9]*F[1,1,10],(-8*(15232*p[6]+5150179*p[14]))/18546755-(30464*tr5*pe[6])/18546755},
{F[3,10]*F[1,1,10],(-6*(22688*p[6]-2030809*p[14]))/92733775-(34032*tr5*pe[6])/92733775},
{F[3,11]*F[1,1,10],(2*(4364352*p[6]+1478539439*p[14]))/278201325+(727392*tr5*pe[6])/92733775},
{F[3,12]*F[1,1,10],(-11*(3388416*p[6]+1012108987*p[14]))/3338415900-(776512*tr5*pe[6])/278201325},
{F[3,13]*F[1,1,10],(-1647936*p[6]-546361177*p[14])/185467550-(205992*tr5*pe[6])/92733775},
{F[3,14]*F[1,1,10],(-15863808*p[6]-6948693581*p[14])/1669207950-(660992*tr5*pe[6])/278201325},
{F[3,15]*F[1,1,10],(-9*(2048*p[6]+9887911*p[14]))/92733775-(4608*tr5*pe[6])/92733775},
{F[3,16]*F[1,1,10],(-307*(1152*p[6]-233911*p[14]))/92733775-(88416*tr5*pe[6])/92733775},
{F[3,17]*F[1,1,10],(4688064*p[6]+1505544223*p[14])/185467550+(586008*tr5*pe[6])/92733775},
{F[3,18]*F[1,1,10],(-30206208*p[6]-9044125481*p[14])/1112805300-(629296*tr5*pe[6])/92733775},
{F[3,19]*F[1,1,10],(-2*(523008*p[6]+134912221*p[14]))/55640265-(87168*tr5*pe[6])/18546755},
{F[3,21]*F[1,1,10],(-20714496*p[6]-6211062397*p[14])/1669207950-(863104*tr5*pe[6])/278201325},
{F[3,22]*F[1,1,10],(2*(13824*p[6]+15739823*p[14]))/18546755+(6912*tr5*pe[6])/18546755},
{eps5*F[3,23]*F[1,1,10],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,24]*F[1,1,10],(-17*(516096*p[6]+173409197*p[14]))/278201325-(731136*tr5*pe[6])/92733775},
{eps5*F[3,25]*F[1,1,10],-1/2*p[7]+tr5*(-1/8*pe[7]+pe[8]/7)},
{F[3,29]*F[1,1,10],(3*(1152*p[6]-233911*p[14]))/18546755+(864*tr5*pe[6])/18546755},
{F[3,30]*F[1,1,10],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,31]*F[1,1,10],(-60729959424*p[6]-18373226261893*p[14])/113506140600-(632603744*tr5*pe[6])/4729422525},
{F[3,32]*F[1,1,10],(-118229453824*p[6]-37725898081893*p[14])/151341520800-(923667608*tr5*pe[6])/4729422525},
{F[3,33]*F[1,1,10],(-6834573312*p[6]-2087577177409*p[14])/25223586800-(106790208*tr5*pe[6])/1576474175},
{F[3,34]*F[1,1,10],(-8*(61344224*p[6]+20420892943*p[14]))/278201325-(122688448*tr5*pe[6])/278201325},
{F[3,35]*F[1,1,10],(-2*(692448*p[6]+238062911*p[14]))/92733775-(346224*tr5*pe[6])/92733775},
{F[3,36]*F[1,1,10],(-212193536*p[6]-70987428427*p[14])/1112805300-(13262096*tr5*pe[6])/278201325},
{F[3,37]*F[1,1,10],(60512812032*p[6]+18417317549749*p[14])/454024562400+(157585448*tr5*pe[6])/4729422525},
{F[3,38]*F[1,1,10],(44*(1152*p[6]-233911*p[14]))/92733775+(12672*tr5*pe[6])/92733775},
{F[3,39]*F[1,1,10],(-297*(1152*p[6]-233911*p[14]))/92733775-(85536*tr5*pe[6])/92733775},
{F[3,40]*F[1,1,10],(-60655696896*p[6]-18388305100597*p[14])/151341520800-(157957544*tr5*pe[6])/1576474175},
{eps5*F[3,43]*F[1,1,10],-1/6*p[7]+tr5*(-1/24*pe[7]+(2*pe[8])/21)},
{F[3,44]*F[1,1,10],(211483904*p[6]+71131517603*p[14])/1112805300+(13217744*tr5*pe[6])/278201325},
{eps5*F[3,45]*F[1,1,10],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{F[3,49]*F[1,1,10],(3*(1152*p[6]-233911*p[14]))/18546755+(864*tr5*pe[6])/18546755},
{F[3,50]*F[1,1,10],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,51]*F[1,1,10],(93955462656*p[6]+159797135803817*p[14])/681036843600+(489351368*tr5*pe[6])/14188267575},
{F[3,52]*F[1,1,10],(-8572640768*p[6]+36625731115849*p[14])/302683041600-(33486878*tr5*pe[6])/4729422525},
{F[3,53]*F[1,1,10],(-7879501824*p[6]-1378353767393*p[14])/75670760400-(41039072*tr5*pe[6])/1576474175},
{F[3,54]*F[1,1,10],(469696128*p[6]+998640516221*p[14])/1669207950+(19570672*tr5*pe[6])/278201325},
{F[3,55]*F[1,1,10],(-587387008*p[6]-160809001731*p[14])/1112805300-(36711688*tr5*pe[6])/278201325},
{F[3,56]*F[1,1,10],(-34308828672*p[6]-12547678717229*p[14])/143376177600-(44672954*tr5*pe[6])/746750925},
{F[3,57]*F[1,1,10],(12*(224*p[6]+90093*p[14]))/195229+(672*tr5*pe[6])/195229},
{F[3,58]*F[1,1,10],(-187*(11966976*p[6]+3226892807*p[14]))/2225610600-(23310672*tr5*pe[6])/92733775},
{F[3,59]*F[1,1,10],(265813522944*p[6]+193853572002583*p[14])/908049124800+(346111358*tr5*pe[6])/4729422525},
{F[3,60]*F[1,1,10],(-1543320576*p[6]-429707979307*p[14])/20030495400-(5358752*tr5*pe[6])/278201325},
{F[3,61]*F[1,1,10],(-18*(135552*p[6]+34298989*p[14]))/92733775-(609984*tr5*pe[6])/92733775},
{eps5*F[3,62]*F[1,1,10],p[7]/6+tr5*(pe[7]/24-(2*pe[8])/21)},
{eps5*F[3,63]*F[1,1,10],(-9*p[7])/4+tr5*((-9*pe[7])/16+(5*pe[8])/7)},
{F[3,65]*F[1,1,10],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[3,66]*F[1,1,10],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[3,67]*F[1,1,10],(9984*p[6]+4155023*p[14])/18546755+(2496*tr5*pe[6])/18546755},
{F[3,68]*F[1,1,10],(-9984*p[6]-4155023*p[14])/18546755-(2496*tr5*pe[6])/18546755},
{F[3,69]*F[1,1,10],(-4*(2836608*p[6]+994325071*p[14]))/166920795-(945536*tr5*pe[6])/55640265},
{eps5*F[3,70]*F[1,1,10],p[7]/6+(tr5*(7*pe[7]+8*pe[8]))/168},
{eps5*F[3,71]*F[1,1,10],-1/2*p[7]+tr5*(-1/8*pe[7]+(2*pe[8])/7)},
{F[3,73]*F[1,1,10],(-3*(1152*p[6]-233911*p[14]))/18546755-(864*tr5*pe[6])/18546755},
{F[3,74]*F[1,1,10],(-1152*p[6]+233911*p[14])/18546755-(288*tr5*pe[6])/18546755},
{F[3,75]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,76]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[3,77]*F[1,1,10],(128*(1152*p[6]-233911*p[14]))/278201325+(12288*tr5*pe[6])/92733775},
{F[3,79]*F[1,1,10],(-32*(45312*p[6]+21710759*p[14]))/18546755-(362496*tr5*pe[6])/18546755},
{eps5*F[3,81]*F[1,1,10],-1/7*(tr5*pe[8])},
{F[1,1,1]^3*F[1,1,10],(-96107520*p[6]-29662924081*p[14])/1068293088-(250280*tr5*pe[6])/11128053},
{F[1,1,2]*F[1,1,10],(-1300992*p[6])/18546755+p[11]/2-(13331630081*p[14])/166920795-p[15]/2+p[23]/2+p[24]+5*p[26]-(77*p[27])/6+p[28]/2-p[31]/2+tr5*((-325248*pe[6])/18546755+(3*pe[12]-3*pe[15]+3*pe[23]+6*pe[24]+30*pe[26]-77*pe[27]+3*pe[28]-3*pe[31])/24)},
{F[1,1,1]^2*F[1,1,2]*F[1,1,10],(-7*(1391616*p[6]+552039487*p[14]))/556402650-(405888*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,10],(-41472*p[6])/18546755-(47219469*p[14])/18546755+p[27]-p[32]/2+(tr5*((-41472*pe[6])/18546755+pe[27]-pe[32]/2))/4},
{F[1,1,1]*F[1,1,2]^2*F[1,1,10],(-35491968*p[6]-12267528751*p[14])/556402650-(1478832*tr5*pe[6])/92733775},
{F[1,1,2]^3*F[1,1,10],(586113024*p[6]+188650827493*p[14])/13353663600+(3052672*tr5*pe[6])/278201325},
{F[1,1,1]^2*F[1,1,3]*F[1,1,10],(16948992*p[6]+5615544119*p[14])/834603975+(1412416*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*F[1,1,10],(-3*(1152*p[6]-233911*p[14]))/18546755-(864*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,3]*F[1,1,10],(14*(1152*p[6]-233911*p[14]))/92733775+(4032*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,10],p[2]-(188928*p[6])/18546755-(637725379*p[14])/166920795+p[27]/3-p[30]/3-p[32]/6-p[33]+(tr5*(pe[2]-pe[3]/12-(216576*pe[6])/18546755+pe[27]/3-pe[32]/6-pe[33]))/4},
{F[1,1,1]*F[1,1,3]^2*F[1,1,10],(69020544*p[6]+19802450933*p[14])/1669207950+(2875856*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]^2*F[1,1,10],(987264*p[6]+726876023*p[14])/278201325+(82272*tr5*pe[6])/92733775},
{F[1,1,3]^3*F[1,1,10],(-113451120896*p[6]-51329085106697*p[14])/227012281200-(1772673764*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,10],p[25]+(tr5*pe[25])/4},
{F[1,1,1]^2*F[1,1,4]*F[1,1,10],(2*(121632*p[6]+36816301*p[14]))/11128053+(20272*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,4]*F[1,1,10],-1/2*p[2]-(39936*p[6])/18546755-(1058371823*p[14])/166920795-2*p[27]+p[30]/6+p[32]/2+tr5*(-1/8*pe[2]+pe[3]/96-(6528*pe[6])/18546755-pe[27]/2+pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*F[1,1,10],(17*(516096*p[6]+173409197*p[14]))/278201325+(731136*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*F[1,1,10],(4779072*p[6]+1950734129*p[14])/278201325+(398256*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*F[1,1,10],(-4779264*p[6]-1038813023*p[14])/1669207950-(199136*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*F[1,1,10],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,4]*F[1,1,10],(-7621569024*p[6]-2246449818703*p[14])/45402456240-(39695672*tr5*pe[6])/945884505},
{F[1,1,4]^2*F[1,1,10],p[2]/4-(39936*p[6])/18546755-(169334371*p[14])/333841590-p[27]-p[30]/12+p[32]/4-p[33]+(tr5*(pe[2]/4-pe[3]/48-(46848*pe[6])/18546755-pe[27]+pe[32]/4-pe[33]))/4},
{F[1,1,1]*F[1,1,4]^2*F[1,1,10],(11924544*p[6]+3529165483*p[14])/278201325+(993712*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]^2*F[1,1,10],(-36929664*p[6]-12532010473*p[14])/556402650-(1538736*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]^2*F[1,1,10],(-122528256*p[6]-33945038767*p[14])/3338415900-(2552672*tr5*pe[6])/278201325},
{F[1,1,4]^3*F[1,1,10],(-596193921024*p[6]-164004301290443*p[14])/2043110530800-(3105176672*tr5*pe[6])/42564802725},
{F[1,1,1]^2*F[1,1,5]*F[1,1,10],(518181888*p[6]+210233728441*p[14])/8902442400+(1349432*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,5]*F[1,1,10],(-3*(469824*p[6]+167348993*p[14]))/92733775-(352368*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*F[1,1,10],(-3337344*p[6]-991567783*p[14])/185467550-(417168*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*F[1,1,10],(14*(1152*p[6]-233911*p[14]))/55640265+(1344*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,5]*F[1,1,10],(84096*p[6]+41493197*p[14])/58568700+(1752*tr5*pe[6])/4880725},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*F[1,1,10],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*F[1,1,10],(158976*p[6]+50692607*p[14])/4880725+(39744*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,4]^2*F[1,1,5]*F[1,1,10],(1689408*p[6]+537940381*p[14])/185467550+(211176*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,5]^2*F[1,1,10],(-1073*(734208*p[6]+252767081*p[14]))/8902442400-(2051576*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]^2*F[1,1,10],(-9399168*p[6]-3099144001*p[14])/278201325-(783264*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]^2*F[1,1,10],(2*(1468224*p[6]+397383743*p[14]))/92733775+(734112*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]^2*F[1,1,10],(9*(176704*p[6]+62006303*p[14]))/185467550+(198792*tr5*pe[6])/92733775},
{F[1,1,5]^3*F[1,1,10],(121014395904*p[6]+37961992021603*p[14])/454024562400+(315141656*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,10],(1740288*p[6])/18546755-p[11]/2+(17833219459*p[14])/166920795+p[15]/2+p[23]/2+p[24]-p[25]-7*p[26]+(103*p[27])/6-p[28]/2+p[31]/2+tr5*((435072*pe[6])/18546755+(-3*pe[12]+3*pe[15]+3*pe[23]+6*pe[24]-6*pe[25]-42*pe[26]+103*pe[27]-3*pe[28]+3*pe[31])/24)},
{F[1,1,1]^2*F[1,1,6]*F[1,1,10],(-9684224*p[6]-3425756693*p[14])/117137400-(302632*tr5*pe[6])/14642175},
{F[1,1,2]*F[1,1,6]*F[1,1,10],p[2]/2+(24576*p[6])/3709351+(381664453*p[14])/33384159+2*p[27]-p[30]/6-p[32]/2+tr5*(pe[2]/8-pe[3]/96+(27264*pe[6])/18546755+pe[27]/2-pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*F[1,1,10],(3*(1920*p[6]+2083049*p[14]))/3709351+(1440*tr5*pe[6])/3709351},
{F[1,1,2]^2*F[1,1,6]*F[1,1,10],(-4*(48672*p[6]+31847459*p[14]))/55640265-(16224*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,10],-1/3*p[2]+(203776*p[6])/18546755+(4966176704*p[14])/500762385-(2*p[27])/3+p[30]/9+(2*p[32])/3+tr5*(-1/12*pe[2]+pe[3]/144+(53248*pe[6])/18546755-pe[27]/6+pe[32]/6)},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*F[1,1,10],(3*(1708608*p[6]+410396831*p[14]))/92733775+(1281456*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*F[1,1,10],(-550272*p[6]-321026129*p[14])/92733775-(137568*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,6]*F[1,1,10],(4790919181824*p[6]+2457269254820093*p[14])/8172442123200+(2079392006*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]*F[1,1,10],-1/2*p[2]-(24576*p[6])/3709351-(381664453*p[14])/33384159+p[30]/6-p[32]/2+2*p[33]+tr5*(-1/8*pe[2]+pe[3]/96-(27264*pe[6])/18546755-pe[32]/8+pe[33]/2)},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*F[1,1,10],(188087552*p[6]+64630396039*p[14])/1112805300+(11755472*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*F[1,1,10],(67968*p[6]+97479781*p[14])/55640265+(5664*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*F[1,1,10],(10427136*p[6]+2921328677*p[14])/556402650+(434464*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,6]*F[1,1,10],(-9290298624*p[6]+6902869549057*p[14])/340518421800-(96773944*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*F[1,1,10],(7*(1152*p[6]-233911*p[14]))/18546755+(2016*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*F[1,1,10],(3664512*p[6]+925137059*p[14])/556402650+(152688*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*F[1,1,10],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[1,1,6]*F[1,1,10],(-808600576*p[6]-245206244127*p[14])/2017886944-(6317192*tr5*pe[6])/63058967},
{F[1,1,6]^2*F[1,1,10],(-7*p[2])/12-(101888*p[6])/18546755-(10808404529*p[14])/1001524770-(8*p[27])/3+(7*p[30])/36-p[32]/12-p[33]+tr5*((-7*pe[2])/48+(7*pe[3])/576-(4288*pe[6])/3709351-(2*pe[27])/3-pe[32]/48-pe[33]/4)},
{F[1,1,1]*F[1,1,6]^2*F[1,1,10],(-505165696*p[6]-162975562147*p[14])/1112805300-(31572856*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6]^2*F[1,1,10],(1627776*p[6]+596821507*p[14])/556402650+(67824*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]^2*F[1,1,10],(-31*(1785466368*p[6]-1404760052099*p[14]))/430128532800-(8007734*tr5*pe[6])/248916975},
{F[1,1,4]*F[1,1,6]^2*F[1,1,10],(309991443456*p[6]+85319109195817*p[14])/681036843600+(1614538768*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]^2*F[1,1,10],(-61156107264*p[6]-18513710185973*p[14])/151341520800-(159260696*tr5*pe[6])/1576474175},
{F[1,1,6]^3*F[1,1,10],(347584897024*p[6]-241151524947357*p[14])/1362073687200+(2715507008*tr5*pe[6])/42564802725},
{F[1,1,1]^2*F[1,1,7]*F[1,1,10],(210930944*p[6]+71243794883*p[14])/2225610600+(6591592*tr5*pe[6])/278201325},
{F[1,1,2]^2*F[1,1,7]*F[1,1,10],(18*(1152*p[6]-233911*p[14]))/18546755+(5184*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*F[1,1,10],(-3*(1152*p[6]-233911*p[14]))/18546755-(864*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*F[1,1,10],(-26*(1152*p[6]-233911*p[14]))/18546755-(7488*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,7]*F[1,1,10],(7078607872*p[6]+318391994679*p[14])/25223586800+(110603248*tr5*pe[6])/1576474175},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*F[1,1,10],(-210239744*p[6]-71384141483*p[14])/1112805300-(13139984*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*F[1,1,10],(16*(1152*p[6]-233911*p[14]))/18546755+(4608*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*F[1,1,10],(91*(1152*p[6]-233911*p[14]))/92733775+(26208*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,7]*F[1,1,10],(5737064832*p[6]+1471894092449*p[14])/11350614060+(39840728*tr5*pe[6])/315294835},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*F[1,1,10],(214*(1152*p[6]-233911*p[14]))/278201325+(20544*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*F[1,1,10],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,7]*F[1,1,10],(60771790848*p[6]+18364732485661*p[14])/227012281200+(316519744*tr5*pe[6])/4729422525},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*F[1,1,10],(211622144*p[6]+71103448283*p[14])/1112805300+(13226384*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*F[1,1,10],(28*(1152*p[6]-233911*p[14]))/18546755+(8064*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*F[1,1,10],(2*(51840*p[6]+19148813*p[14]))/11128053+(8640*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*F[1,1,10],(-11118714368*p[6]-4523815943851*p[14])/37835380200-(347459824*tr5*pe[6])/4729422525},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*F[1,1,10],(256*(1152*p[6]-233911*p[14]))/278201325+(24576*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,1,7]*F[1,1,10],(-21352596992*p[6]-9249417133519*p[14])/75670760400-(333634328*tr5*pe[6])/4729422525},
{F[1,1,1]*F[1,1,7]^2*F[1,1,10],(211518464*p[6]+71124500273*p[14])/1112805300+(13219904*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7]^2*F[1,1,10],(-11*(1152*p[6]-233911*p[14]))/18546755-(3168*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]^2*F[1,1,10],(92*(1152*p[6]-233911*p[14]))/278201325+(8832*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]^2*F[1,1,10],(-31494254592*p[6]-5797397576519*p[14])/113506140600-(328065152*tr5*pe[6])/4729422525},
{F[1,1,5]*F[1,1,7]^2*F[1,1,10],(157*(1152*p[6]-233911*p[14]))/278201325+(15072*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]^2*F[1,1,10],(-11681389568*p[6]-2263014048731*p[14])/15134152080-(182521712*tr5*pe[6])/945884505},
{F[1,1,7]^3*F[1,1,10],(26566301952*p[6]+5334977381039*p[14])/85129605450+(368976416*tr5*pe[6])/4729422525},
{F[1,1,1]^2*F[1,1,8]*F[1,1,10],(2661312*p[6]+903182369*p[14])/166920795+(221776*tr5*pe[6])/55640265},
{F[1,1,2]*F[1,1,8]*F[1,1,10],p[2]/2+(24576*p[6])/3709351+(381664453*p[14])/33384159-p[30]/6+p[32]/2+tr5*(pe[2]/8-pe[3]/96+(27264*pe[6])/18546755+pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*F[1,1,10],(2*(4516416*p[6]+1447663187*p[14]))/278201325+(752736*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,8]*F[1,1,10],(13876224*p[6]+4807783393*p[14])/234274800+(72272*tr5*pe[6])/4880725},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*F[1,1,10],(4092672*p[6]+621821329*p[14])/556402650+(170528*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*F[1,1,10],(91*(1152*p[6]-233911*p[14]))/92733775+(26208*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,8]*F[1,1,10],(-8*(44784*p[6]+13480063*p[14]))/14642175-(29856*tr5*pe[6])/4880725},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-11*(321024*p[6]+99134543*p[14]))/87853050-(147136*tr5*pe[6])/14642175},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*F[1,1,10],(-9672192*p[6]-3321908419*p[14])/278201325-(806016*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*F[1,1,10],(4*(3687936*p[6]+1136759677*p[14]))/278201325+(1229312*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,8]*F[1,1,10],(-8*(223536*p[6]+69755957*p[14]))/166920795-(149024*tr5*pe[6])/55640265},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*F[1,1,10],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-111*(1152*p[6]-233911*p[14]))/92733775-(31968*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[1,1,8]*F[1,1,10],(-60569213952*p[6]-18405865267189*p[14])/454024562400-(157732328*tr5*pe[6])/4729422525},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*F[1,1,10],(211115264*p[6]+71020901573*p[14])/1112805300+(13194704*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*F[1,1,10],(3*(11904*p[6]+9947423*p[14]))/18546755+(8928*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-736768*p[6]-149209751*p[14])/92733775-(184192*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*F[1,1,10],(-209525504*p[6]-70230893453*p[14])/1112805300-(13095344*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*F[1,1,10],(638352384*p[6]+193587225563*p[14])/796534320+(3324752*tr5*pe[6])/16594465},
{F[1,1,6]^2*F[1,1,8]*F[1,1,10],(-60080083968*p[6]-18303393312101*p[14])/151341520800-(156458552*tr5*pe[6])/1576474175},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-211691264*p[6]-71089413623*p[14])/1112805300-(13230704*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*F[1,1,10],(2*(1152*p[6]-233911*p[14]))/3709351+(576*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*F[1,1,10],(12*(1152*p[6]-233911*p[14]))/18546755+(3456*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*F[1,1,10],(217893632*p[6]+72797517599*p[14])/1112805300+(13618352*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-60680607744*p[6]-18383247009133*p[14])/113506140600-(632089664*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*F[1,1,10],(-900736*p[6]-146827677*p[14])/92733775-(225184*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[1,1,8]*F[1,1,10],(61065864192*p[6]+18405915904069*p[14])/227012281200+(318051376*tr5*pe[6])/4729422525},
{F[1,1,8]^2*F[1,1,10],-1/4*p[2]-(12288*p[6])/3709351-(381664453*p[14])/66768318+p[30]/12-p[32]/4+tr5*(-1/16*pe[2]+pe[3]/192-(13632*pe[6])/18546755-pe[32]/16)},
{F[1,1,1]*F[1,1,8]^2*F[1,1,10],(261768576*p[6]+69133419407*p[14])/3338415900+(5453512*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,8]^2*F[1,1,10],(-47520768*p[6]-13095519191*p[14])/890244240-(247504*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]^2*F[1,1,10],(-18324992*p[6]-5130075369*p[14])/370935100-(1145312*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]^2*F[1,1,10],(-16647168*p[6]-4193088401*p[14])/3338415900-(346816*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,8]^2*F[1,1,10],(-2890481664*p[6]-921578270623*p[14])/23896029600-(7527296*tr5*pe[6])/248916975},
{F[1,1,6]*F[1,1,8]^2*F[1,1,10],(-91305300992*p[6]-28603744205069*p[14])/151341520800-(713322664*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,1,8]^2*F[1,1,10],(81919351296*p[6]+25605304112647*p[14])/113506140600+(284442192*tr5*pe[6])/1576474175},
{F[1,1,8]^3*F[1,1,10],(47369216*p[6]-1509158963*p[14])/4451221200+(740144*tr5*pe[6])/278201325},
{F[1,1,9]*F[1,1,10],-p[23]-2*p[24]+(tr5*(-pe[23]-2*pe[24]))/4},
{F[1,1,1]^2*F[1,1,9]*F[1,1,10],(9337728*p[6]+2802506671*p[14])/556402650+(389072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[1,1,10],-1/2*p[2]-(39936*p[6])/18546755-(1058371823*p[14])/166920795-2*p[27]+p[30]/6+p[32]/2+tr5*(-1/8*pe[2]+pe[3]/96-(6528*pe[6])/18546755-pe[27]/2+pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*F[1,1,10],(2*(4378176*p[6]+1475732507*p[14]))/278201325+(729696*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,9]*F[1,1,10],(2*(5200704*p[6]+2050590253*p[14]))/278201325+(866784*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[1,1,10],(-5*p[2])/3+(34816*p[6])/3709351-(227964886*p[14])/100152477+(5*p[30])/9-p[32]/3+2*p[33]+(tr5*((-5*pe[2])/3+(5*pe[3])/36+(44032*pe[6])/3709351-pe[32]/3+2*pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*F[1,1,10],(-13*(751104*p[6]+125691353*p[14]))/556402650-(406848*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*F[1,1,10],(41*(1152*p[6]-233911*p[14]))/92733775+(11808*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,9]*F[1,1,10],(3943023588864*p[6]+1288611209736773*p[14])/8172442123200+(1711381766*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,9]*F[1,1,10],p[2]/2+(39936*p[6])/18546755+(1058371823*p[14])/166920795+2*p[27]-p[30]/6-p[32]/2+tr5*(pe[2]/8-pe[3]/96+(6528*pe[6])/18546755+pe[27]/2-pe[32]/8)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-17835264*p[6]-5930168723*p[14])/556402650-(743136*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*F[1,1,10],(-17859456*p[6]-6388925467*p[14])/278201325-(1488288*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*F[1,1,10],(723464704*p[6]+211130743943*p[14])/2522358680+(22608272*tr5*pe[6])/315294835},
{F[1,1,4]^2*F[1,1,9]*F[1,1,10],(68789376*p[6]+22755047357*p[14])/1112805300+(1433112*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-59*(1152*p[6]-233911*p[14]))/92733775-(16992*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-123*(1152*p[6]-233911*p[14]))/185467550-(17712*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*F[1,1,10],(-4*(230544*p[6]+76060813*p[14]))/18546755-(230544*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[1,1,9]*F[1,1,10],(14027328*p[6]+4524117821*p[14])/556402650+(584472*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[1,1,10],(-3*p[2])/2+(64512*p[6])/3709351+(90530237*p[14])/11128053+p[30]/2+p[32]/2+tr5*((-3*pe[2])/8+pe[3]/32+(91008*pe[6])/18546755+pe[32]/8)},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*F[1,1,10],(9*(4096*p[6]+1229067*p[14]))/37093510+(4608*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-14976*p[6]-108239687*p[14])/55640265-(1248*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-1734292778496*p[6]-842938767373747*p[14])/1362073687200-(4516387444*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-271872*p[6]-260091839*p[14])/111280530-(11328*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*F[1,1,10],(-7*(1152*p[6]-233911*p[14]))/18546755-(2016*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[1,1,9]*F[1,1,10],(4287030465024*p[6]+2312250801007043*p[14])/8172442123200+(620230102*tr5*pe[6])/4729422525},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-12*(1152*p[6]-233911*p[14]))/18546755-(3456*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-21610269696*p[6]-1080934246997*p[14])/37835380200-(225106976*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*F[1,1,10],(-2*(362112*p[6]+50119009*p[14]))/92733775-(181056*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*F[1,1,10],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*F[1,1,10],(2*(1292928*p[6]+232054021*p[14]))/278201325+(215488*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[1,1,9]*F[1,1,10],(-2*(172416*p[6]+26813837*p[14]))/278201325-(28736*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-496*(19128*p[6]+5775871*p[14]))/278201325-(790624*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-2*(5888448*p[6]+2560081811*p[14]))/278201325-(981408*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-599808*p[6]-589169281*p[14])/556402650-(24992*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*F[1,1,10],(8*(1128384*p[6]+373653713*p[14]))/278201325+(752256*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*F[1,1,10],(-2*(588864*p[6]+81355673*p[14]))/278201325-(98144*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*F[1,1,10],(16*(77568*p[6]+15161251*p[14]))/278201325+(103424*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,1,9]*F[1,1,10],(35825152*p[6]+17753599239*p[14])/1483740400+(559768*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[1,1,10],(19*p[2])/12-(188416*p[6])/18546755+(749082347*p[14])/1001524770+p[27]-(19*p[30])/36-p[32]/12-p[33]+(tr5*((19*pe[2])/12-(19*pe[3])/144-(232192*pe[6])/18546755+pe[27]-pe[32]/12-pe[33]))/4},
{F[1,1,1]*F[1,1,9]^2*F[1,1,10],(20028288*p[6]+6566774191*p[14])/556402650+(834512*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]^2*F[1,1,10],(-7916736*p[6]-2581000127*p[14])/92733775-(1979184*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]^2*F[1,1,10],(462248262144*p[6]+218368197507413*p[14])/1634488424640+(200628586*tr5*pe[6])/2837653515},
{F[1,1,4]*F[1,1,9]^2*F[1,1,10],(-2181920768*p[6]-548362093551*p[14])/25223586800-(34092512*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,9]^2*F[1,1,10],(29256192*p[6]+8804266469*p[14])/1112805300+(609504*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]^2*F[1,1,10],(1771130752512*p[6]+847187867753059*p[14])/2724147374400+(2306159834*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,9]^2*F[1,1,10],(7398462464*p[6]+432813970023*p[14])/25223586800+(115600976*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,9]^2*F[1,1,10],(-157257216*p[6]-68499955537*p[14])/4451221200-(819048*tr5*pe[6])/92733775},
{F[1,1,9]^3*F[1,1,10],(-115071772032*p[6]-41372941129649*p[14])/127694408175-(3196438112*tr5*pe[6])/14188267575},
{F[1,1,10]^2,p[26]+(tr5*pe[26])/4},
{F[1,1,1]^2*F[1,1,10]^2,(611398656*p[6]+211089479417*p[14])/17804884800+(796092*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]^2,p[27]+(tr5*pe[27])/4},
{F[1,1,1]*F[1,1,2]*F[1,1,10]^2,(1152*p[6]-233911*p[14])/37093510+(144*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,10]^2,(88939776*p[6]+40888748857*p[14])/4451221200+(463228*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,10]^2,(-4048896*p[6]-816177497*p[14])/278201325-(337408*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,10]^2,(59*(1152*p[6]-233911*p[14]))/278201325+(5664*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,10]^2,(-545728480768*p[6]-248069587977351*p[14])/908049124800-(2131751878*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,10]^2,p[2]/4+(12288*p[6])/3709351+(381664453*p[14])/66768318-p[30]/12+p[32]/4-p[33]+(tr5*(pe[2]/4-pe[3]/48+(54528*pe[6])/18546755+pe[32]/4-pe[33]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,10]^2,(10739456*p[6]+2713660267*p[14])/370935100+(671216*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,10]^2,(14976*p[6]+71146177*p[14])/111280530+(624*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,10]^2,(-4*(137296*p[6]+32141717*p[14]))/18546755-(137296*tr5*pe[6])/18546755},
{F[1,1,4]^2*F[1,1,10]^2,(15857928192*p[6]-2379223036031*p[14])/340518421800+(165186752*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,5]*F[1,1,10]^2,(-642957312*p[6]-224959351009*p[14])/8902442400-(1674368*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,10]^2,(13*(1152*p[6]-233911*p[14]))/278201325+(1248*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,10]^2,(452736*p[6]+93540527*p[14])/92733775+(113184*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,10]^2,(43*(1152*p[6]-233911*p[14]))/92733775+(12384*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,10]^2,(502367232*p[6]+195639973849*p[14])/17804884800+(654124*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]^2,(-7*p[2])/4-(102912*p[6])/18546755-(6653091257*p[14])/333841590-4*p[27]+(7*p[30])/12-p[32]/4+p[33]+(tr5*((-7*pe[2])/4+(7*pe[3])/48-(54528*pe[6])/18546755-4*pe[27]-pe[32]/4+pe[33]))/4},
{F[1,1,1]*F[1,1,6]*F[1,1,10]^2,(-62075904*p[6]-13762931153*p[14])/1112805300-(1293248*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[1,1,10]^2,(2*(89856*p[6]+301697*p[14]))/55640265+(14976*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,10]^2,(97881689088*p[6]+25898457082891*p[14])/120182972400+(56644496*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[1,1,10]^2,(146271588864*p[6]+60369263095973*p[14])/681036843600+(761831192*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*F[1,1,10]^2,(5*(1152*p[6]-233911*p[14]))/44512212+(120*tr5*pe[6])/3709351},
{F[1,1,6]^2*F[1,1,10]^2,(-1703005819392*p[6]-269618744888519*p[14])/2724147374400-(2217455494*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,7]*F[1,1,10]^2,(1152*p[6]-233911*p[14])/37093510+(144*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,7]*F[1,1,10]^2,(-1152*p[6]+233911*p[14])/976145-(288*tr5*pe[6])/976145},
{F[1,1,3]*F[1,1,7]*F[1,1,10]^2,(-91*(1152*p[6]-233911*p[14]))/278201325-(8736*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[1,1,10]^2,(-362063328*p[6]-115186271591*p[14])/2837653515-(30171944*tr5*pe[6])/945884505},
{F[1,1,5]*F[1,1,7]*F[1,1,10]^2,(-104*(1152*p[6]-233911*p[14]))/278201325-(9984*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[1,1,10]^2,(-15564194816*p[6]+13250937713*p[14])/25223586800-(243190544*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[1,1,10]^2,(138047010816*p[6]+12323864635987*p[14])/454024562400+(359497424*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,10]^2,-1/4*p[2]-(12288*p[6])/3709351-(381664453*p[14])/66768318+p[30]/12-p[32]/4+tr5*(-1/16*pe[2]+pe[3]/192-(13632*pe[6])/18546755-pe[32]/16)},
{F[1,1,1]*F[1,1,8]*F[1,1,10]^2,(-361216*p[6]-39997187*p[14])/370935100-(22576*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[1,1,10]^2,(-18855168*p[6]-8851298861*p[14])/445122120-(196408*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[1,1,10]^2,(32*(4994*p[6]+3010883*p[14]))/92733775+(39952*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,1,10]^2,(-3*(321536*p[6]+68661627*p[14]))/370935100-(60288*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[1,1,10]^2,(111*(1152*p[6]-233911*p[14]))/185467550+(15984*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[1,1,10]^2,(509952*p[6]+384853279*p[14])/222561060+(10624*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,8]*F[1,1,10]^2,(-549504*p[6]-259359553*p[14])/92733775-(137376*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,1,10]^2,(55166976*p[6]+46200676757*p[14])/8902442400+(143664*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]^2,p[2]/4+(12288*p[6])/3709351+(381664453*p[14])/66768318-p[27]-p[30]/12+p[32]/4+(tr5*(pe[2]/4-pe[3]/48+(54528*pe[6])/18546755-pe[27]+pe[32]/4))/4},
{F[1,1,1]*F[1,1,9]*F[1,1,10]^2,(1411136*p[6]+351274317*p[14])/37093510+(176392*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,9]*F[1,1,10]^2,(-2*(48384*p[6]-28371017*p[14]))/55640265-(8064*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,9]*F[1,1,10]^2,(835386135552*p[6]+648369582681839*p[14])/2043110530800+(1450323152*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,9]*F[1,1,10]^2,(1164288*p[6]+103617791*p[14])/370935100+(72768*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[1,1,10]^2,(2572416*p[6]+479201507*p[14])/222561060+(53592*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,9]*F[1,1,10]^2,(-414402048*p[6]-68040142913*p[14])/4807318896-(239816*tr5*pe[6])/11128053},
{F[1,1,7]*F[1,1,9]*F[1,1,10]^2,(2*(2477952*p[6]+795130289*p[14]))/278201325+(412992*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[1,1,10]^2,(1153536*p[6]+2170673017*p[14])/890244240+(6008*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[1,1,10]^2,(-1410921340416*p[6]-1231648830470287*p[14])/8172442123200-(612379054*tr5*pe[6])/14188267575},
{F[1,1,10]^3,(3*p[2])/2+(41472*p[6])/18546755+(790794832*p[14])/55640265+4*p[27]-p[30]/2+tr5*((3*pe[2])/8-pe[3]/32+pe[27])},
{F[1,1,1]*F[1,1,10]^3,(3496915968*p[6]+1172856583901*p[14])/26707327200+(9106552*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,10]^3,(79593088*p[6]+32513731241*p[14])/1112805300+(4974568*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,10]^3,(-77884107264*p[6]-23662854018973*p[14])/240365944800-(67607732*tr5*pe[6])/834603975},
{F[1,1,4]*F[1,1,10]^3,(49790509824*p[6]+10723317399793*p[14])/510777632700+(1037302288*tr5*pe[6])/42564802725},
{F[1,1,5]*F[1,1,10]^3,(90249216*p[6]+41204001677*p[14])/5341465440+(235024*tr5*pe[6])/55640265},
{F[1,1,6]*F[1,1,10]^3,(2206765675008*p[6]+2614754308841831*p[14])/12258663184800+(1915595204*tr5*pe[6])/42564802725},
{F[1,1,7]*F[1,1,10]^3,(44871885312*p[6]+112827723179*p[14])/136207368720+(233707736*tr5*pe[6])/2837653515},
{F[1,1,8]*F[1,1,10]^3,(4*(182008*p[6]+89135861*p[14]))/55640265+(182008*tr5*pe[6])/55640265},
{F[1,1,9]*F[1,1,10]^3,(412730574336*p[6]+101179375351777*p[14])/721097834400+(119424356*tr5*pe[6])/834603975},
{F[1,1,10]^4,(-1511746295808*p[6]-2216961757747831*p[14])/16344884246400-(984209828*tr5*pe[6])/42564802725},
{F[1,1,1]*F[2,1,1],-p[2]+4*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+(tr5*(pe[2]-pe[3]/12+(52224*pe[6])/18546755-8*pe[20]-2*pe[30]-pe[32]))/4},
{F[1,1,1]^2*F[2,1,1],(32896658848*p[6]+2244284448561*p[14])/13353663600+(1028020589*tr5*pe[6])/1669207950},
{F[1,1,1]*F[1,1,2]*F[2,1,1],(-4*(4608*p[6]+13706531*p[14]))/14642175-(1536*tr5*pe[6])/4880725},
{F[1,1,2]^2*F[2,1,1],(-56*(1152*p[6]-233911*p[14]))/278201325-(5376*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,1],-p[2]+4*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+(tr5*(pe[2]-pe[3]/12+(52224*pe[6])/18546755-8*pe[20]-2*pe[30]-pe[32]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,1],(3134715248*p[6]+298289219061*p[14])/1112805300+(195919703*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[2,1,1],(-12*(1536*p[6]+30599377*p[14]))/92733775-(4608*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,1],(2328813272*p[6]+458384525379*p[14])/3338415900+(291101659*tr5*pe[6])/1669207950},
{F[1,1,1]*F[1,1,4]*F[2,1,1],(3682893368*p[6]+645696302901*p[14])/834603975+(920723342*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,4]*F[2,1,1],(112*(1152*p[6]-233911*p[14]))/278201325+(10752*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,1],(3720529208*p[6]+654746510031*p[14])/834603975+(930132302*tr5*pe[6])/834603975},
{F[1,1,4]^2*F[2,1,1],(3*(1469248*p[6]+133399751*p[14]))/37093510+(550968*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,5]*F[2,1,1],(-1129863168*p[6]-489919726451*p[14])/2225610600-(11769408*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[2,1,1],(148*(1152*p[6]-233911*p[14]))/278201325+(14208*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[2,1,1],(-1133033472*p[6]-489276003379*p[14])/2225610600-(11802432*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,1],(-4*(1152*p[6]-233911*p[14]))/278201325-(384*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[2,1,1],(-752256*p[6]-181097707*p[14])/55640265-(62688*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,6]*F[2,1,1],(-16*(70752*p[6]+14511589*p[14]))/14642175-(94336*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,6]*F[2,1,1],(-4*(2219008*p[6]+466469431*p[14]))/92733775-(2219008*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[2,1,1],(-4*(1259136*p[6]+300737927*p[14]))/278201325-(419712*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[2,1,1],(2*(254592*p[6]+59586199*p[14]))/55640265+(42432*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,7]*F[2,1,1],(-2*(357504*p[6]+148669153*p[14]))/43926525-(59584*tr5*pe[6])/14642175},
{F[1,1,2]*F[1,1,7]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,1],(-2*(6350208*p[6]+2914535731*p[14]))/834603975-(1058368*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,7]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[2,1,1],(148*(1152*p[6]-233911*p[14]))/278201325+(14208*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[2,1,1],(8*(1152*p[6]-233911*p[14]))/92733775+(2304*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,1],(-56*(1152*p[6]-233911*p[14]))/278201325-(5376*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,8]*F[2,1,1],(11*(199056416*p[6]+62179086337*p[14]))/3338415900+(136851286*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,8]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,1],(3563435872*p[6]+777809629979*p[14])/3338415900+(222714742*tr5*pe[6])/834603975},
{F[1,1,4]*F[1,1,8]*F[2,1,1],(-3*(5930816*p[6]+336172237*p[14]))/92733775-(4448112*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[2,1,1],(-4*(1152*p[6]-233911*p[14]))/278201325-(384*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[2,1,1],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,1],(112*(1152*p[6]-233911*p[14]))/278201325+(10752*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,1],(168055488*p[6]+10806226441*p[14])/556402650+(7002312*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,9]*F[2,1,1],(-2*(2141568*p[6]+1790770051*p[14]))/278201325-(356928*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,1],(8*(1152*p[6]-233911*p[14]))/92733775+(2304*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,1],(-2*(2196864*p[6]+1779542323*p[14]))/278201325-(366144*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,1],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,1],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[2,1,1],(12*(1152*p[6]-233911*p[14]))/92733775+(3456*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,1],(-8*(5832192*p[6]+1566888569*p[14]))/834603975-(3888128*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,10]*F[2,1,1],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,1],(-4*(415104*p[6]+117450703*p[14]))/43926525-(138368*tr5*pe[6])/14642175},
{F[1,1,4]*F[1,1,10]*F[2,1,1],(16*(62784*p[6]+15071983*p[14]))/55640265+(83712*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,10]*F[2,1,1],(6*(402048*p[6]+103832611*p[14]))/92733775+(603072*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,1],(-4*(254592*p[6]+59586199*p[14]))/55640265-(84864*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,10]*F[2,1,1],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,10]*F[2,1,1],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[2,1,1],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,1],(-220032*p[6]-66603529*p[14])/55640265-(18336*tr5*pe[6])/18546755},
{F[2,1,1]^2,(164873232*p[6]-41904319451*p[14])/1483740400+(10304577*tr5*pe[6])/370935100},
{F[1,1,1]*F[2,1,2],-1/3*p[2]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(-1/12*pe[2]+(7*pe[3])/144-(4352*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[2,1,2],(15144767872*p[6]-1307089996371*p[14])/26707327200+(118318499*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,2]*F[2,1,2],(2*(49536*p[6]+175409377*p[14]))/278201325+(8256*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,2],(-128*(1152*p[6]-233911*p[14]))/92733775-(36864*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[2,1,2],(649332608*p[6]+523328903581*p[14])/5341465440+(5072911*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,3]*F[2,1,2],(-286*(1152*p[6]-233911*p[14]))/92733775-(82368*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,2],(3*(1588352*p[6]+336928889*p[14]))/92733775+(1191264*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,2],-1/3*p[2]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(-1/12*pe[2]+(7*pe[3])/144-(4352*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]*F[1,1,4]*F[2,1,2],(25609587968*p[6]+3845231857251*p[14])/8902442400+(200074906*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,4]*F[2,1,2],(-2*(206208*p[6]-227337619*p[14]))/278201325-(34368*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,2],(-85477559168*p[6]-16976470327201*p[14])/26707327200-(667793431*tr5*pe[6])/834603975},
{F[1,1,4]^2*F[2,1,2],(-2375519584*p[6]-861613223763*p[14])/6676831800-(74234987*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,5]*F[2,1,2],(-216686592*p[6]-94527989639*p[14])/1335366360-(752384*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[2,1,2],(-17*(1152*p[6]-233911*p[14]))/92733775-(4896*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,2],(-7*(154930176*p[6]+67488715357*p[14]))/6676831800-(3765664*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,6]*F[2,1,2],(-5159424*p[6]-1703492593*p[14])/278201325-(429952*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[2,1,2],(404*(1152*p[6]-233911*p[14]))/92733775+(116352*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[2,1,2],(-16654848*p[6]-2955078661*p[14])/1112805300-(346976*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[2,1,2],(-24006144*p[6]-7150086133*p[14])/1112805300-(500128*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[2,1,2],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[2,1,2],(-3*(143872*p[6]+22305879*p[14]))/92733775-(107904*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,7]*F[2,1,2],(-2*(324224*p[6]+99027093*p[14]))/92733775-(162112*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[2,1,2],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,2],(2*(4504704*p[6]+1063650553*p[14]))/278201325+(750784*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[2,1,2],(8*(61824*p[6]+12175783*p[14]))/55640265+(41216*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,7]*F[2,1,2],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[2,1,2],(-2*(2299008*p[6]+522351881*p[14]))/278201325-(383168*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,2],(4*(24960*p[6]+4823531*p[14]))/11128053+(8320*tr5*pe[6])/3709351},
{F[1,1,1]*F[1,1,8]*F[2,1,2],(1787025728*p[6]+1598648116071*p[14])/13353663600+(27922277*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,8]*F[2,1,2],(138*(1152*p[6]-233911*p[14]))/92733775+(39744*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,2],(-3144205376*p[6]-599876051657*p[14])/2225610600-(98256418*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,8]*F[2,1,2],(1599609152*p[6]+1560660933339*p[14])/13353663600+(24993893*tr5*pe[6])/834603975},
{F[1,1,5]*F[1,1,8]*F[2,1,2],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[2,1,2],(3524352*p[6]+799039939*p[14])/278201325+(293696*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,2],(-8*(29568*p[6]+7011551*p[14]))/14642175-(19712*tr5*pe[6])/4880725},
{F[1,1,8]^2*F[2,1,2],(163799744*p[6]+31247475933*p[14])/234274800+(2559371*tr5*pe[6])/14642175},
{F[1,1,1]*F[1,1,9]*F[2,1,2],(17*(17664*p[6]+27324623*p[14]))/278201325+(25024*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,2],(-128*(1152*p[6]-233911*p[14]))/92733775-(36864*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,2],(1978368*p[6]+143201*p[14])/370935100+(123648*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,2],(5366784*p[6]+2217791263*p[14])/1112805300+(111808*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[2,1,2],(-3*(4096*p[6]+1229067*p[14]))/18546755-(3072*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,9]*F[2,1,2],(-128*(1152*p[6]-233911*p[14]))/92733775-(36864*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[2,1,2],(64*(1152*p[6]-233911*p[14]))/92733775+(18432*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,2],(-8*(30336*p[6]+6204847*p[14]))/11128053-(20224*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,10]*F[2,1,2],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,2],(-556032*p[6]-168554099*p[14])/29284350-(23168*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,10]*F[2,1,2],(-6752256*p[6]-1627361717*p[14])/185467550-(844032*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,2],(5961984*p[6]+1787824663*p[14])/278201325+(496832*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,2],(-4*(1152*p[6]-233911*p[14]))/3709351-(1152*tr5*pe[6])/3709351},
{F[1,1,8]*F[1,1,10]*F[2,1,2],(3*(4096*p[6]+1229067*p[14]))/3709351+(3072*tr5*pe[6])/3709351},
{F[1,1,9]*F[1,1,10]*F[2,1,2],(3*(4096*p[6]+1229067*p[14]))/18546755+(3072*tr5*pe[6])/18546755},
{F[1,1,10]^2*F[2,1,2],(-2*(1441536*p[6]+480080827*p[14]))/278201325-(240256*tr5*pe[6])/92733775},
{F[2,1,2]^2,(-8970376448*p[6]-2169609997561*p[14])/17804884800-(35040533*tr5*pe[6])/278201325},
{F[2,1,3],p[28]+(tr5*pe[28])/4},
{F[1,1,2]*F[2,1,3],p[2]+(49152*p[6])/3709351+(318738386*p[14])/11128053-p[30]+p[32]/3+(tr5*(pe[2]-pe[3]/4+(162816*pe[6])/18546755+pe[32]/3))/4},
{F[1,1,1]*F[1,1,2]*F[2,1,3],(-55350144*p[6]-13613929883*p[14])/556402650-(2306256*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,3],(-29612544*p[6]-8836032133*p[14])/140564880-(154232*tr5*pe[6])/2928435},
{F[1,1,2]*F[1,1,3]*F[2,1,3],(8*(1181664*p[6]+386018773*p[14]))/278201325+(787776*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,3],p[2]+(49152*p[6])/3709351+(318738386*p[14])/11128053-p[30]+p[32]/3+(tr5*(pe[2]-pe[3]/4+(162816*pe[6])/18546755+pe[32]/3))/4},
{F[1,1,1]*F[1,1,4]*F[2,1,3],(-55350144*p[6]-13613929883*p[14])/556402650-(2306256*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[2,1,3],(-419839488*p[6]-117561305441*p[14])/2225610600-(4373328*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,3],(8*(1181664*p[6]+386018773*p[14]))/278201325+(787776*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[2,1,3],(472945152*p[6]+348504360389*p[14])/13353663600+(2463256*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,5]*F[2,1,3],(597472896*p[6]+232803852397*p[14])/1669207950+(24894704*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,5]*F[2,1,3],(380853312*p[6]+158475128759*p[14])/834603975+(31737776*tr5*pe[6])/278201325},
{F[1,1,5]^2*F[2,1,3],(-47294976*p[6]-19113420857*p[14])/1112805300-(985312*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[2,1,3],(-39*(5120*p[6]+4318347*p[14]))/7418702-(24960*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,6]*F[2,1,3],(-39*(5120*p[6]+4318347*p[14]))/7418702-(24960*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,7]*F[2,1,3],(20907648*p[6]+9108412861*p[14])/278201325+(1742304*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[2,1,3],(20907648*p[6]+9108412861*p[14])/278201325+(1742304*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,3],(-91063296*p[6]-26300216597*p[14])/370935100-(5691456*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[2,1,3],(-91063296*p[6]-26300216597*p[14])/370935100-(5691456*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,3],(-20522496*p[6]-10434455797*p[14])/70282440-(213776*tr5*pe[6])/2928435},
{F[1,1,4]*F[1,1,9]*F[2,1,3],(-2233406976*p[6]-1105953825857*p[14])/6676831800-(23264656*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,9]*F[2,1,3],(47294976*p[6]+19113420857*p[14])/222561060+(985312*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,3],(-47294976*p[6]-19113420857*p[14])/370935100-(2955936*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[2,1,3],(2*(13568832*p[6]+4617214399*p[14]))/278201325+(2261472*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,10]*F[2,1,3],(2*(13568832*p[6]+4617214399*p[14]))/278201325+(2261472*tr5*pe[6])/92733775},
{F[2,1,3]^2,(-69*(469504*p[6]+18009553*p[14]))/2967480800-(253092*tr5*pe[6])/92733775},
{F[2,1,4],p[29]+(tr5*pe[29])/4},
{F[1,1,1]^2*F[2,1,4],(8*(1152*p[6]-233911*p[14]))/55640265+(768*tr5*pe[6])/18546755},
{F[1,1,2]*F[2,1,4],(27648*p[6]+3592456606*p[14]+55640265*(-4*p[30]+p[32]))/166920795+tr5*(-1/12*pe[3]-(5376*pe[6])/3709351+pe[32]/12)},
{F[1,1,1]*F[1,1,2]*F[2,1,4],(-1257856*p[6]-296876327*p[14])/37093510-(157232*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[2,1,4],(-8115500544*p[6]-2804716314883*p[14])/13353663600-(42268232*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,3]*F[2,1,4],(-32*(1152*p[6]-233911*p[14]))/278201325-(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[2,1,4],(8*(395424*p[6]+128361043*p[14]))/278201325+(263616*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,4],(32*(1152*p[6]-233911*p[14]))/55640265+(3072*tr5*pe[6])/18546755},
{F[1,1,4]*F[2,1,4],(82944*p[6]-16841592*p[14]-18546755*p[30])/18546755-(tr5*pe[3])/16},
{F[1,1,1]*F[1,1,4]*F[2,1,4],(-32*(1152*p[6]-233911*p[14]))/278201325-(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[2,1,4],(-1251918336*p[6]-437749325177*p[14])/3338415900-(26081632*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*F[2,1,4],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[2,1,4],(-88*(1152*p[6]-233911*p[14]))/278201325-(8448*tr5*pe[6])/92733775},
{F[1,1,5]*F[2,1,4],(774144*p[6]+3440882278*p[14]+55640265*(-7*p[30]+p[32]))/166920795+tr5*((-7*pe[3])/48-(5376*pe[6])/3709351+pe[32]/12)},
{F[1,1,1]*F[1,1,5]*F[2,1,4],(-19162752*p[6]-4393263689*p[14])/556402650-(798448*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[2,1,4],(163867648*p[6]+120469339111*p[14])/2225610600+(5120864*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,5]*F[2,1,4],(24*(42912*p[6]+14470259*p[14]))/92733775+(257472*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,4],(-1268617728*p[6]-434358551321*p[14])/3338415900-(26429536*tr5*pe[6])/278201325},
{F[1,1,5]^2*F[2,1,4],(4*(135866352*p[6]+52306654939*p[14]))/834603975+(45288784*tr5*pe[6])/278201325},
{F[1,1,6]*F[2,1,4],p[30]+tr5*(pe[3]/16+(20736*pe[6])/18546755)},
{F[1,1,2]*F[1,1,6]*F[2,1,4],(-244736*p[6]-430461787*p[14])/37093510-(30592*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,6]*F[2,1,4],(104*(1152*p[6]-233911*p[14]))/55640265+(9984*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,6]*F[2,1,4],(-605184*p[6]-1317583393*p[14])/111280530-(25216*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[2,1,4],(-8*(1152*p[6]-233911*p[14]))/11128053-(768*tr5*pe[6])/3709351},
{F[1,1,7]*F[2,1,4],(82944*p[6]-16841592*p[14]-18546755*p[30])/18546755-(tr5*pe[3])/16},
{F[1,1,2]*F[1,1,7]*F[2,1,4],(5728896*p[6]+3287981797*p[14])/278201325+(477408*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[2,1,4],(-32*(1152*p[6]-233911*p[14]))/18546755-(9216*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[2,1,4],(-104*(1152*p[6]-233911*p[14]))/55640265-(9984*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,7]*F[2,1,4],(6097536*p[6]+3213130277*p[14])/278201325+(508128*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[2,1,4],(104*(1152*p[6]-233911*p[14]))/55640265+(9984*tr5*pe[6])/18546755},
{F[1,1,7]^2*F[2,1,4],(-16*(1152*p[6]-233911*p[14]))/55640265-(1536*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,8]*F[2,1,4],(-16*(1152*p[6]-233911*p[14]))/92733775-(4608*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,4],(-88298496*p[6]-25377862597*p[14])/1112805300-(1839552*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,4],(16*(1152*p[6]-233911*p[14]))/92733775+(4608*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[2,1,4],(-4635648*p[6]-1338040711*p[14])/58568700-(96576*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,9]*F[2,1,4],(155625216*p[6]+40022036687*p[14])/1669207950+(6484384*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,9]*F[2,1,4],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,4],(-104*(1152*p[6]-233911*p[14]))/92733775-(29952*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,4],(7*(22255872*p[6]+5712621929*p[14]))/1669207950+(6491296*tr5*pe[6])/278201325},
{F[1,1,7]*F[1,1,9]*F[2,1,4],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,9]*F[2,1,4],(16*(1152*p[6]-233911*p[14]))/92733775+(4608*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[2,1,4],(96*(32772*p[6]+11699279*p[14]))/92733775+(786528*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,4],(48*(1152*p[6]-233911*p[14]))/92733775+(13824*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,10]*F[2,1,4],(8*(405936*p[6]+137818327*p[14]))/92733775+(811872*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,4],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,10]*F[2,1,4],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[2,1,4],(88*(1152*p[6]-233911*p[14]))/92733775+(25344*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,4],(-24*(1152*p[6]-233911*p[14]))/92733775-(6912*tr5*pe[6])/92733775},
{F[2,1,4]^2,(-393724416*p[6]-145738243037*p[14])/2967480800-(3075972*tr5*pe[6])/92733775},
{F[1,1,1]^2*F[2,1,5],(8*(1152*p[6]-233911*p[14]))/92733775+(2304*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,5],(-32*(1152*p[6]-233911*p[14]))/278201325-(3072*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,5],-p[2]+3*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*(pe[2]/8+pe[3]/48+(6528*pe[6])/18546755-(3*pe[20])/2-(3*pe[30])/8-pe[32]/8)},
{F[1,1,1]*F[1,1,3]*F[2,1,5],(2*(3484032*p[6]+714493049*p[14]))/92733775+(1742016*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[2,1,5],(-4*(22464*p[6]+4712113*p[14]))/18546755-(22464*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[2,1,5],(-531162624*p[6]-196469966293*p[14])/1483740400-(8299416*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,5],(-12*(1728*p[6]+8922511*p[14]))/18546755-(5184*tr5*pe[6])/18546755},
{F[1,1,5]*F[2,1,5],-p[2]+3*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*(pe[2]/8+pe[3]/48+(6528*pe[6])/18546755-(3*pe[20])/2-(3*pe[30])/8-pe[32]/8)},
{F[1,1,1]*F[1,1,5]*F[2,1,5],(2*(3484032*p[6]+714493049*p[14]))/92733775+(1742016*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[2,1,5],(-4*(341568*p[6]+69746051*p[14]))/278201325-(113856*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[2,1,5],(-252661248*p[6]-101912446891*p[14])/445122120-(2631888*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[2,1,5],(-12*(1728*p[6]+8922511*p[14]))/18546755-(5184*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[2,1,5],(-48236544*p[6]-22442867233*p[14])/234274800-(251232*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,6]*F[2,1,5],(-12*(30912*p[6]-21732241*p[14]))/92733775-(92736*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[2,1,5],(-4*(576*p[6]-409799*p[14]))/585687-(192*tr5*pe[6])/195229},
{F[1,1,6]^2*F[2,1,5],(-8*(1152*p[6]-233911*p[14]))/278201325-(768*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[2,1,5],(-12*(28288*p[6]+14863691*p[14]))/92733775-(84864*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[2,1,5],(-4*(10368*p[6]+5313503*p[14]))/11128053-(3456*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,7]*F[2,1,5],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,5],(-32*(1152*p[6]-233911*p[14]))/278201325-(3072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,5],(-8*(20136*p[6]+8816881*p[14]))/3709351-(40272*tr5*pe[6])/3709351},
{F[1,1,5]*F[1,1,8]*F[2,1,5],(-8*(20136*p[6]+8816881*p[14]))/3709351-(40272*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,9]*F[2,1,5],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,5],(-16*(58224*p[6]+38408543*p[14]))/92733775-(232896*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,5],(-64*(8676*p[6]+5772977*p[14]))/55640265-(46272*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,5],(-8*(1152*p[6]-233911*p[14]))/278201325-(768*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,5],(-16*(1152*p[6]-233911*p[14]))/92733775-(4608*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[2,1,5],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,5],(-24*(112416*p[6]+31268887*p[14]))/92733775-(674496*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,10]*F[2,1,5],(-8*(1016352*p[6]+280484339*p[14]))/278201325-(677568*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,5],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,5],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[2,1,5],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,5],(8*(1152*p[6]-233911*p[14]))/278201325+(768*tr5*pe[6])/92733775},
{F[2,1,5]^2,(-41457024*p[6]-9943532293*p[14])/2225610600-(431844*tr5*pe[6])/92733775},
{F[2,1,6],-p[15]-p[18]-p[25]+(tr5*(-pe[15]-pe[18]-pe[25]))/4},
{F[1,1,1]^2*F[2,1,6],(8*(13824*p[6]+15739823*p[14]))/55640265+(9216*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,2]*F[2,1,6],(-8*(13824*p[6]+15739823*p[14]))/18546755-(27648*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[2,1,6],(8*(13824*p[6]+15739823*p[14]))/55640265+(9216*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[2,1,6],(4*(2477184*p[6]+547996163*p[14]))/278201325+(825728*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,6],(-2*(2477184*p[6]+547996163*p[14]))/278201325-(412864*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,6],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(1847068136*p[14])/55640265+4*p[20]-(2*p[21])/3+(10*p[27])/3+(5*p[30])/3+(4*p[32])/3+2*p[33]+(tr5*(-1/4*pe[3]+(620544*pe[6])/18546755-(2*(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33]))/3))/4},
{F[1,1,1]*F[1,1,4]*F[2,1,6],(8*(20736*p[6]+14336357*p[14]))/55640265+(13824*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[2,1,6],(8*(41472*p[6]+10125959*p[14]))/55640265+(27648*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[2,1,6],(-2*(4626048*p[6]+1162656961*p[14]))/278201325-(771008*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[2,1,6],(17563264512*p[6]+4011497381759*p[14])/151341520800+(45737668*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,5]*F[2,1,6],(-2*(1152*p[6]-233911*p[14]))/976145-(576*tr5*pe[6])/976145},
{F[1,1,6]*F[2,1,6],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(1847068136*p[14])/55640265+4*p[20]-(2*p[21])/3+(10*p[27])/3+(5*p[30])/3+(4*p[32])/3+2*p[33]+(tr5*(-1/4*pe[3]+(620544*pe[6])/18546755-(2*(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33]))/3))/4},
{F[1,1,1]*F[1,1,6]*F[2,1,6],(16*(1152*p[6]-233911*p[14]))/18546755+(4608*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[2,1,6],(64*(1152*p[6]-233911*p[14]))/18546755+(18432*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[2,1,6],(2*(1152*p[6]-233911*p[14]))/976145+(576*tr5*pe[6])/976145},
{F[1,1,4]*F[1,1,6]*F[2,1,6],(-5928586752*p[6]-5976188192389*p[14])/37835380200-(61756112*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]*F[2,1,6],(-2*(1152*p[6]-233911*p[14]))/976145-(576*tr5*pe[6])/976145},
{F[1,1,6]^2*F[2,1,6],(-2711732736*p[6]-1788511711037*p[14])/10089434720-(21185412*tr5*pe[6])/315294835},
{F[1,1,1]*F[1,1,7]*F[2,1,6],(4*(2615424*p[6]+705394393*p[14]))/278201325+(871808*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[2,1,6],(16*(13824*p[6]+15739823*p[14]))/55640265+(18432*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,6],(-8*(2477184*p[6]+547996163*p[14]))/278201325-(1651456*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[2,1,6],(-217394345472*p[6]-29315248498229*p[14])/227012281200-(1132262216*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]*F[2,1,6],(-130442838528*p[6]-12431984884771*p[14])/227012281200-(679389784*tr5*pe[6])/4729422525},
{F[1,1,7]^2*F[2,1,6],(-4*(2615424*p[6]+705394393*p[14]))/92733775-(2615424*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,8]*F[2,1,6],(-4*(779648*p[6]+130199311*p[14]))/92733775-(779648*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[2,1,6],(878848*p[6]+169818741*p[14])/18546755+(219712*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,8]*F[2,1,6],(1275648*p[6]+328296461*p[14])/92733775+(318912*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,6],(4*(779648*p[6]+130199311*p[14]))/92733775+(779648*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,6],(2*(779648*p[6]+130199311*p[14]))/92733775+(389824*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,6],(8*(13824*p[6]+15739823*p[14]))/55640265+(9216*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,9]*F[2,1,6],(-5762304*p[6]-1333789103*p[14])/278201325-(480192*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[2,1,6],(-91392*p[6]-12354319*p[14])/4880725-(22848*tr5*pe[6])/4880725},
{F[1,1,7]*F[1,1,9]*F[2,1,6],(-16*(13824*p[6]+15739823*p[14]))/55640265-(18432*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,6],(-4*(13824*p[6]+15739823*p[14]))/55640265-(4608*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,10]*F[2,1,6],(-4*(2477184*p[6]+547996163*p[14]))/278201325-(825728*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[2,1,6],(-8*(13824*p[6]+15739823*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,6],(4*(2477184*p[6]+547996163*p[14]))/278201325+(825728*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,10]*F[2,1,6],(-34809088*p[6]-9910617071*p[14])/74187020-(2175568*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,10]*F[2,1,6],(-563983104*p[6]-159945566353*p[14])/1112805300-(11749648*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,6],(4*(2726016*p[6]+905499997*p[14]))/55640265+(908672*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[2,1,6],(8*(13824*p[6]+15739823*p[14]))/55640265+(9216*tr5*pe[6])/18546755},
{F[1,1,10]^2*F[2,1,6],(-16*(1376832*p[6]+477763199*p[14]))/278201325-(1835776*tr5*pe[6])/92733775},
{F[2,1,6]^2,(40109812224*p[6]+8923289885993*p[14])/454024562400+(104452636*tr5*pe[6])/4729422525},
{F[2,1,7],2*p[12]+(tr5*pe[13])/2},
{F[1,1,1]^2*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/55640265-(768*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[2,1,7],(-32*(1152*p[6]-233911*p[14]))/55640265-(3072*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[2,1,7],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[2,1,7],(32*(1152*p[6]-233911*p[14]))/18546755+(9216*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[2,1,7],(-32*(1152*p[6]-233911*p[14]))/55640265-(3072*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,4]*F[2,1,7],(16*(1152*p[6]-233911*p[14]))/92733775+(4608*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,7],(-16*(1152*p[6]-233911*p[14]))/92733775-(4608*tr5*pe[6])/92733775},
{F[1,1,5]*F[2,1,7],(-2*p[2])/3+(4*p[3])/3+(324608*p[6])/18546755+(3487683532*p[14])/500762385+(4*p[20])/3+(2*p[21])/3+(5*p[30])/9+(2*p[32])/3+tr5*(-1/48*pe[3]+(101376*pe[6])/18546755+(-2*pe[20]+pe[21]-pe[30])/6)},
{F[1,1,1]*F[1,1,5]*F[2,1,7],(4*(134016*p[6]+28103237*p[14]))/14642175+(44672*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,5]*F[2,1,7],(137856*p[6]-3262343*p[14])/18546755+(34464*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[2,1,7],(-20*(1152*p[6]-233911*p[14]))/11128053-(1920*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,5]*F[2,1,7],(-302573078016*p[6]-66040475984687*p[14])/1362073687200-(787950724*tr5*pe[6])/14188267575},
{F[1,1,5]^2*F[2,1,7],(338655744*p[6]+514665892123*p[14])/2530167840+(293972*tr5*pe[6])/8785305},
{F[1,1,2]*F[1,1,6]*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[2,1,7],(104*(1152*p[6]-233911*p[14]))/92733775+(29952*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,6]*F[2,1,7],(-56*(1152*p[6]-233911*p[14]))/92733775-(16128*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[2,1,7],(1943339678208*p[6]+434569117620631*p[14])/4086221061600+(1686926804*tr5*pe[6])/14188267575},
{F[1,1,6]^2*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,7]*F[2,1,7],(-2*p[2])/3+(4*p[3])/3+(324608*p[6])/18546755+(3487683532*p[14])/500762385+(4*p[20])/3+(2*p[21])/3+(5*p[30])/9+(2*p[32])/3+tr5*(-1/48*pe[3]+(101376*pe[6])/18546755+(-2*pe[20]+pe[21]-pe[30])/6)},
{F[1,1,1]*F[1,1,7]*F[2,1,7],(4*(501888*p[6]+108289331*p[14]))/55640265+(167296*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,7]*F[2,1,7],(376704*p[6]-2301877*p[14])/55640265+(31392*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,7],(-188*(1152*p[6]-233911*p[14]))/92733775-(54144*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[2,1,7],(-12092093952*p[6]-2643817877639*p[14])/54482947488-(31489828*tr5*pe[6])/567530703},
{F[1,1,5]*F[1,1,7]*F[2,1,7],(515572072704*p[6]-8177056966097*p[14])/1021555265400+(596726936*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]*F[2,1,7],(1941715302912*p[6]+434898943358359*p[14])/4086221061600+(1685516756*tr5*pe[6])/14188267575},
{F[1,1,7]^2*F[2,1,7],(833773056*p[6]-300999107855*p[14])/2867523552+(2171284*tr5*pe[6])/29870037},
{F[1,1,1]*F[1,1,8]*F[2,1,7],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,7],(56*(1152*p[6]-233911*p[14]))/55640265+(5376*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/14642175-(768*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,8]*F[2,1,7],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,8]*F[2,1,7],(-472396032*p[6]-422184652799*p[14])/3338415900-(3280528*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[2,1,7],(144*(1152*p[6]-233911*p[14]))/92733775+(41472*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,7],(-474165504*p[6]-421825365503*p[14])/3338415900-(3292816*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/14642175-(768*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,9]*F[2,1,7],(-32*(1152*p[6]-233911*p[14]))/55640265-(3072*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,1,9]*F[2,1,7],(-128*(36*p[6]+10993*p[14]))/585687-(384*tr5*pe[6])/195229},
{F[1,1,7]*F[1,1,9]*F[2,1,7],(-96*(1392*p[6]+490139*p[14]))/18546755-(33408*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,9]*F[2,1,7],(-32*(1152*p[6]-233911*p[14]))/55640265-(3072*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,7],(16*(1152*p[6]-233911*p[14]))/55640265+(1536*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,7],(-48*(1152*p[6]-233911*p[14]))/92733775-(13824*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,10]*F[2,1,7],(60480380928*p[6]+18423902612221*p[14])/113506140600+(630003968*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,10]*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,7],(60548063232*p[6]+18410159873149*p[14])/113506140600+(630708992*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,10]*F[2,1,7],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,10]^2*F[2,1,7],(24*(1152*p[6]-233911*p[14]))/92733775+(6912*tr5*pe[6])/92733775},
{F[2,1,7]^2,(-120135168*p[6]+272641490399*p[14])/8902442400-(312852*tr5*pe[6])/92733775},
{F[2,1,8],(-1300992*p[6])/18546755-p[11]/2-(13331630081*p[14])/166920795+p[15]/2-p[16]+p[18]+p[23]/2+p[24]+5*p[26]-(77*p[27])/6-p[28]/2+p[31]/2+tr5*((-325248*pe[6])/18546755+(-3*pe[12]+3*pe[15]-6*pe[16]+6*pe[18]+3*pe[23]+6*pe[24]+30*pe[26]-77*pe[27]-3*pe[28]+3*pe[31])/24)},
{F[1,1,1]*F[2,1,8],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(2*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-2*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]^2*F[2,1,8],(8*(1518336*p[6]-30093373*p[14]))/834603975+(337408*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,8],p[2]-2*p[3]+(162816*p[6])/18546755-(2931174002*p[14])/166920795-4*p[20]-(4*p[30])/3-p[32]+(tr5*pe[30])/4},
{F[1,1,1]*F[1,1,2]*F[2,1,8],(16*(46656*p[6]-18746773*p[14]))/166920795+(20736*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[2,1,8],(-88*(1152*p[6]-233911*p[14]))/55640265-(8448*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[2,1,8],(-2*(9220992*p[6]+2331629519*p[14]))/834603975-(1536832*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[2,1,8],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[2,1,8],(-8*(1152*p[6]-233911*p[14]))/14642175-(768*tr5*pe[6])/4880725},
{F[1,1,4]*F[2,1,8],p[2]-2*p[3]-(540672*p[6])/18546755-(1525328812*p[14])/55640265-(4*p[20])/3+(2*p[21])/3-(14*p[27])/3-(2*p[30])/3-(2*p[32])/3-2*p[33]+tr5*(pe[3]/24-(162048*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+3*pe[30]+pe[32]-6*pe[33])/12)},
{F[1,1,1]*F[1,1,4]*F[2,1,8],(-2761394688*p[6]-1442632782241*p[14])/22701228120-(9588176*tr5*pe[6])/315294835},
{F[1,1,2]*F[1,1,4]*F[2,1,8],(-32*(864*p[6]-1102771*p[14]))/33384159-(768*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,4]*F[2,1,8],(2*(9324672*p[6]+2310577529*p[14]))/834603975+(1554112*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[2,1,8],(13326538752*p[6]+7462056611089*p[14])/113506140600+(46272704*tr5*pe[6])/1576474175},
{F[1,1,5]*F[2,1,8],-2*p[2]+4*p[3]+(79872*p[6])/18546755+(5121317956*p[14])/166920795+4*p[20]+(8*p[30])/3+2*p[32]+tr5*((101376*pe[6])/18546755-pe[20]-pe[30]/2)},
{F[1,1,1]*F[1,1,5]*F[2,1,8],(-178*(1152*p[6]-233911*p[14]))/55640265-(17088*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[2,1,8],(164*(1152*p[6]-233911*p[14]))/55640265+(15744*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[2,1,8],(364*(1152*p[6]-233911*p[14]))/278201325+(34944*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,8],(2*(1152*p[6]-233911*p[14]))/2928435+(192*tr5*pe[6])/976145},
{F[1,1,5]^2*F[2,1,8],(-8284032*p[6]-1285426799*p[14])/278201325-(690336*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,8],(8*p[2])/3-(16*p[3])/3-(251392*p[6])/3709351-(7231200059*p[14])/100152477-6*p[20]+3*p[21]-(35*p[27])/3-(8*p[30])/9-(11*p[32])/6-5*p[33]+tr5*(pe[3]/6-(367488*pe[6])/18546755+(28*pe[20]+18*pe[21]-70*pe[27]+16*pe[30]+5*pe[32]-30*pe[33])/24)},
{F[1,1,1]*F[1,1,6]*F[2,1,8],(-109717307904*p[6]-59090255413153*p[14])/340518421800-(1142888624*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]*F[2,1,8],(44928*p[6]+272788147*p[14])/33384159+(1248*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,6]*F[2,1,8],(2*(3264384*p[6]+1439139763*p[14]))/834603975+(544064*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[2,1,8],(10596585984*p[6]+42259550228363*p[14])/170259210900+(220762208*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*F[2,1,8],(29*(3542976*p[6]+2813763547*p[14]))/1502287155+(2854064*tr5*pe[6])/166920795},
{F[1,1,6]^2*F[2,1,8],(12395036745216*p[6]+3656011398334387*p[14])/4086221061600+(3586526836*tr5*pe[6])/4729422525},
{F[1,1,7]*F[2,1,8],(5*p[2])/3-(10*p[3])/3-(799232*p[6])/18546755-(21973318003*p[14])/500762385-(14*p[20])/3+(7*p[21])/3-7*p[27]-(2*p[30])/9-(7*p[32])/6-3*p[33]+(tr5*(pe[3]/2-(47616*pe[6])/976145+2*pe[20]+(7*pe[21])/3-7*pe[27]+(5*pe[30])/3+pe[32]/2-3*pe[33]))/4},
{F[1,1,1]*F[1,1,7]*F[2,1,8],(-1616630016*p[6]-84566778937*p[14])/3152948350-(202078752*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,7]*F[2,1,8],(11*(10368*p[6]+72081821*p[14]))/166920795+(3168*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,8],(136*(121728*p[6]+37105921*p[14]))/834603975+(1379584*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,7]*F[2,1,8],(111807220224*p[6]+22473023856193*p[14])/454024562400+(291164636*tr5*pe[6])/4729422525},
{F[1,1,5]*F[1,1,7]*F[2,1,8],(2*(269136288*p[6]+201506354141*p[14]))/7511435775+(14952016*tr5*pe[6])/834603975},
{F[1,1,6]*F[1,1,7]*F[2,1,8],(9359292860928*p[6]+2007353165583871*p[14])/4086221061600+(8124386164*tr5*pe[6])/14188267575},
{F[1,1,7]^2*F[2,1,8],(1096879799808*p[6]-62969924711419*p[14])/1362073687200+(952152604*tr5*pe[6])/4729422525},
{F[1,1,8]*F[2,1,8],2*p[2]-4*p[3]-(377856*p[6])/18546755-(7507160438*p[14])/166920795-(16*p[20])/3+(2*p[21])/3-(14*p[27])/3-2*p[30]-(5*p[32])/3-2*p[33]+tr5*(pe[3]/24-(162048*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/12)},
{F[1,1,1]*F[1,1,8]*F[2,1,8],(-2*(481152*p[6]-1334147161*p[14]))/834603975-(80192*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,8]*F[2,1,8],(-4*(176256*p[6]-72881893*p[14]))/166920795-(19584*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[2,1,8],(2*(9220992*p[6]+2331629519*p[14]))/834603975+(1536832*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,8]*F[2,1,8],(10605746688*p[6]+6921485204341*p[14])/113506140600+(110476528*tr5*pe[6])/4729422525},
{F[1,1,5]*F[1,1,8]*F[2,1,8],(4*(4074624*p[6]+656397193*p[14]))/278201325+(1358208*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[2,1,8],(60980957184*p[6]+21650847853063*p[14])/340518421800+(635218304*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,8]*F[2,1,8],(6734653696*p[6]-1682823194503*p[14])/18917690100+(420915856*tr5*pe[6])/4729422525},
{F[1,1,8]^2*F[2,1,8],(-10536832*p[6]-2146881199*p[14])/278201325-(2634208*tr5*pe[6])/278201325},
{F[1,1,1]*F[1,1,9]*F[2,1,8],(-2*(2772864*p[6]-1675829077*p[14]))/834603975-(154048*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,8],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,9]*F[2,1,8],(2*(2461824*p[6]-1612673107*p[14]))/834603975+(136768*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,8],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,9]*F[2,1,8],(2368*(2808*p[6]-6366019*p[14]))/834603975+(184704*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,9]*F[2,1,8],(1660032*p[6]-1894993171*p[14])/166920795+(46112*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,9]*F[2,1,8],(2*(185472*p[6]-1892335171*p[14]))/834603975+(10304*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[2,1,8],(2*(431232*p[6]+36084349*p[14]))/278201325+(71872*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,8],(-211483904*p[6]-71131517603*p[14])/556402650-(26435488*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,10]*F[2,1,8],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,8],(16*(1152*p[6]-233911*p[14]))/14642175+(1536*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,10]*F[2,1,8],(226356224*p[6]+74046688193*p[14])/556402650+(28294528*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,10]*F[2,1,8],(-16*(1152*p[6]-233911*p[14]))/14642175-(1536*tr5*pe[6])/4880725},
{F[1,1,6]*F[1,1,10]*F[2,1,8],(19835969408*p[6]+6343675968881*p[14])/9458845050+(2479496176*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,1,10]*F[2,1,8],(16*(95173708*p[6]+29933764711*p[14]))/945884505+(380694832*tr5*pe[6])/945884505},
{F[1,1,8]*F[1,1,10]*F[2,1,8],(42986752*p[6]+14284038479*p[14])/111280530+(5373344*tr5*pe[6])/55640265},
{F[1,1,9]*F[1,1,10]*F[2,1,8],(-4*(396672*p[6]+43101679*p[14]))/278201325-(132224*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,8],(-3612288*p[6]-997563541*p[14])/556402650-(150512*tr5*pe[6])/92733775},
{F[2,1,8]^2,(47492402304*p[6]+5469660034153*p[14])/113506140600+(494712524*tr5*pe[6])/4729422525},
{F[1,1,1]*F[2,1,9],-1/3*p[2]+2*p[3]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6)},
{F[1,1,1]^2*F[2,1,9],(4538469848*p[6]+359386898961*p[14])/1669207950+(567308731*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,2]*F[2,1,9],(4*(3456*p[6]-37795243*p[14]))/55640265+(1152*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[2,1,9],(44*(1152*p[6]-233911*p[14]))/278201325+(4224*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[2,1,9],(914845344*p[6]+383774924633*p[14])/6676831800+(9529639*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[2,1,9],(-2*(1152*p[6]-233911*p[14]))/3709351-(576*tr5*pe[6])/3709351},
{F[1,1,3]^2*F[2,1,9],(24959792*p[6]-5641175681*p[14])/370935100+(1559987*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,4]*F[2,1,9],(22637999936*p[6]+2899442022177*p[14])/13353663600+(353718749*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,4]*F[2,1,9],(344*(1152*p[6]-233911*p[14]))/278201325+(33024*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[2,1,9],(-3*(3875208*p[6]-379210019*p[14]))/185467550-(1453203*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[2,1,9],(5137488*p[6]-1523052629*p[14])/222561060+(107031*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,5]*F[2,1,9],(-1062586368*p[6]-476872801651*p[14])/6676831800-(3689536*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[2,1,9],(-4*(1152*p[6]-233911*p[14]))/92733775-(1152*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,9],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,6]*F[2,1,9],(26112*p[6]-407148341*p[14])/185467550+(3264*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[2,1,9],(18*(4096*p[6]+1229067*p[14]))/18546755+(18432*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,6]*F[2,1,9],(4*(937728*p[6]+273265321*p[14]))/278201325+(312576*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[2,1,9],(-16*(140256*p[6]+41071667*p[14]))/278201325-(187008*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,7]*F[2,1,9],(-8*(597504*p[6]+775104653*p[14]))/834603975-(398336*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7]*F[2,1,9],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,9],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[2,1,9],(-2*(2226816*p[6]+660655337*p[14]))/278201325-(371136*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[2,1,9],(32*(140256*p[6]+41071667*p[14]))/278201325+(374016*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,9],(8*(126144*p[6]+20753633*p[14]))/278201325+(84096*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,9],-1/3*p[2]+2*p[3]-(16384*p[6])/3709351+(616549666*p[14])/100152477+(7*p[30])/9+p[32]/3+tr5*(pe[2]/6-(5*pe[3])/144+(8704*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/6)},
{F[1,1,1]*F[1,1,8]*F[2,1,9],(3582337408*p[6]+574815115001*p[14])/2670732720+(55974022*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,8]*F[2,1,9],(2*(19584*p[6]-78163507*p[14]))/55640265+(3264*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[2,1,9],(1444641792*p[6]+238249654169*p[14])/6676831800+(15048352*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,8]*F[2,1,9],(22351319552*p[6]+2776403663889*p[14])/13353663600+(349239368*tr5*pe[6])/834603975},
{F[1,1,5]*F[1,1,8]*F[2,1,9],(-7*(151750656*p[6]+68134309717*p[14]))/6676831800-(3688384*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[2,1,9],(391680*p[6]+65134949*p[14])/22256106+(16320*tr5*pe[6])/3709351},
{F[1,1,7]*F[1,1,8]*F[2,1,9],(-14*(1310592*p[6]+723047519*p[14]))/834603975-(1529024*tr5*pe[6])/278201325},
{F[1,1,8]^2*F[2,1,9],(-4082695616*p[6]+20626965613*p[14])/3338415900-(255168476*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,9]*F[2,1,9],(261632*p[6]+6637979*p[14])/7418702+(32704*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,9]*F[2,1,9],(164*(1152*p[6]-233911*p[14]))/278201325+(15744*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,9],(-8*(1952*p[6]+2179589*p[14]))/18546755-(3904*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,9]*F[2,1,9],(-2*(89856*p[6]-110978833*p[14]))/278201325-(14976*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,9],(4*(1152*p[6]-233911*p[14]))/92733775+(1152*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[2,1,9],(6*(4096*p[6]+1229067*p[14]))/18546755+(6144*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,9]*F[2,1,9],(-6*(363392*p[6]+91074119*p[14]))/92733775-(545088*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,9],(20186112*p[6]+877968109*p[14])/556402650+(841088*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[2,1,9],(2*(1514496*p[6]+403443947*p[14]))/278201325+(252416*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,9],(-30747648*p[6]-9676057511*p[14])/834603975-(2562304*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,10]*F[2,1,9],(-14*(1152*p[6]-233911*p[14]))/18546755-(4032*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,9],(-32*(1312*p[6]+248789*p[14]))/18546755-(10496*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,10]*F[2,1,9],(24*(1312*p[6]+248789*p[14]))/18546755+(7872*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,10]*F[2,1,9],(-6*(4096*p[6]+1229067*p[14]))/18546755-(6144*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,10]*F[2,1,9],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,10]*F[2,1,9],(-33017088*p[6]-10513525691*p[14])/834603975-(2751424*tr5*pe[6])/278201325},
{F[1,1,9]*F[1,1,10]*F[2,1,9],(-4*(1472*p[6]+731489*p[14]))/18546755-(1472*tr5*pe[6])/18546755},
{F[1,1,10]^2*F[2,1,9],(16*(1312*p[6]+248789*p[14]))/18546755+(5248*tr5*pe[6])/18546755},
{F[2,1,9]^2,(356203584*p[6]+20546541863*p[14])/741870200+(11131362*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[2,1,10],(13*(17920512*p[6]+15557171909*p[14]))/10015247700+(1617824*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,6]*F[2,1,10],(-13*(17920512*p[6]+15557171909*p[14]))/2003049540-(1617824*tr5*pe[6])/55640265},
{F[1,1,6]^2*F[2,1,10],(13*(17920512*p[6]+15557171909*p[14]))/3338415900+(1617824*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,10],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(4*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-4*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]*F[1,1,7]*F[2,1,10],(4*(5993856*p[6]+81233917*p[14]))/834603975+(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[2,1,10],(217728*p[6]-415144279*p[14])/166920795+(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[2,1,10],(-2*(8681856*p[6]+2441099867*p[14]))/834603975-(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,7]*F[2,1,10],(180980657664*p[6]-17362800305677*p[14])/1362073687200+(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]*F[2,1,10],(-1713831552*p[6]-779282140289*p[14])/7511435775-(47606432*tr5*pe[6])/834603975},
{F[1,1,6]*F[1,1,7]*F[2,1,10],(-3151164363264*p[6]-1159024547214023*p[14])/4086221061600-(303931748*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[2,1,10],(-85384215296*p[6]-3879745767647*p[14])/113506140600-(2668256728*tr5*pe[6])/14188267575},
{F[1,1,8]*F[2,1,10],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(4*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-4*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]*F[1,1,8]*F[2,1,10],(4*(5993856*p[6]+81233917*p[14]))/834603975+(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,10],(217728*p[6]-415144279*p[14])/166920795+(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[2,1,10],(-2*(8681856*p[6]+2441099867*p[14]))/834603975-(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,8]*F[2,1,10],(180980657664*p[6]-17362800305677*p[14])/1362073687200+(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,8]*F[2,1,10],(-906465024*p[6]-684655780163*p[14])/3004574310-(12589792*tr5*pe[6])/166920795},
{F[1,1,6]*F[1,1,8]*F[2,1,10],(-3056113967616*p[6]-1076509307408687*p[14])/4086221061600-(884292236*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,1,8]*F[2,1,10],(-178604250112*p[6]-3438518287059*p[14])/227012281200-(2790691408*tr5*pe[6])/14188267575},
{F[1,1,8]^2*F[2,1,10],(-821607936*p[6]-864033917077*p[14])/13353663600-(4279208*tr5*pe[6])/278201325},
{F[1,1,7]*F[1,1,9]*F[2,1,10],(-1070208*p[6]+5781329819*p[14])/834603975-(29728*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,10],(-1070208*p[6]+5781329819*p[14])/834603975-(29728*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,10],(-103800293376*p[6]-32898752948857*p[14])/113506140600-(1081253056*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,10]*F[2,1,10],(-103800293376*p[6]-32898752948857*p[14])/113506140600-(1081253056*tr5*pe[6])/4729422525},
{F[2,1,10]^2,(-37541376*p[6]-636413375707*p[14])/26707327200-(32588*tr5*pe[6])/92733775},
{F[2,1,11],p[31]+(tr5*pe[31])/4},
{F[1,1,1]*F[2,1,11],(-2*p[2])/3-(32768*p[6])/3709351-(1526657812*p[14])/100152477+(2*p[30])/9-(2*p[32])/3+tr5*(-1/6*pe[2]+pe[3]/72-(36352*pe[6])/18546755-pe[32]/6)},
{F[1,1,1]^2*F[2,1,11],(963456*p[6]+240383867*p[14])/14642175+(80288*tr5*pe[6])/4880725},
{F[1,1,2]*F[2,1,11],2*p[2]+(488448*p[6])/18546755+(2966694088*p[14])/55640265-p[30]+tr5*(pe[2]/2-pe[3]/16+(101376*pe[6])/18546755)},
{F[1,1,1]*F[1,1,2]*F[2,1,11],(-84837504*p[6]-19743801253*p[14])/556402650-(3534896*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,11],(-8*(13516152*p[6]+4959047809*p[14]))/166920795-(9010768*tr5*pe[6])/55640265},
{F[1,1,1]*F[1,1,3]*F[2,1,11],(-12*(9216*p[6]+3009437*p[14]))/4880725-(27648*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,3]*F[2,1,11],(24*(216864*p[6]+71883473*p[14]))/92733775+(1301184*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,11],(8*(1152*p[6]-233911*p[14]))/14642175+(768*tr5*pe[6])/4880725},
{F[1,1,4]*F[2,1,11],(2*p[2])/3+(80896*p[6])/18546755+(5083437734*p[14])/500762385-(2*p[30])/9-p[32]/3+tr5*(pe[2]/6-pe[3]/72+(15616*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,4]*F[2,1,11],(-32*(546852*p[6]+115967489*p[14]))/278201325-(1458272*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[2,1,11],(-1302624768*p[6]-480868153001*p[14])/3338415900-(27138016*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*F[2,1,11],(12*(9216*p[6]+3009437*p[14]))/4880725+(27648*tr5*pe[6])/4880725},
{F[1,1,4]^2*F[2,1,11],(-16*(19776*p[6]+11440157*p[14]))/92733775-(79104*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,5]*F[2,1,11],(63360*p[6]+9391001*p[14])/3709351+(15840*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,5]*F[2,1,11],(377667456*p[6]+150265934117*p[14])/1669207950+(15736144*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,5]*F[2,1,11],(-16*(1152*p[6]-233911*p[14]))/14642175-(1536*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,5]*F[2,1,11],(-1219968*p[6]-123223351*p[14])/92733775-(304992*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[2,1,11],(-244224*p[6]-228612193*p[14])/278201325-(20352*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,11],p[32]+(tr5*pe[32])/4},
{F[1,1,1]*F[1,1,6]*F[2,1,11],(307712*p[6]+219842599*p[14])/18546755+(76928*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[2,1,11],(-1718272*p[6]-1359470959*p[14])/37093510-(214784*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,6]*F[2,1,11],(-219648*p[6]-169306877*p[14])/11128053-(18304*tr5*pe[6])/3709351},
{F[1,1,5]*F[1,1,6]*F[2,1,11],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[2,1,11],(2*(50688*p[6]+45348181*p[14]))/55640265+(8448*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,7]*F[2,1,11],(-144*(32896*p[6]+13928047*p[14]))/92733775-(1184256*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[2,1,11],(3*(790656*p[6]+334039217*p[14]))/18546755+(592992*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[2,1,11],(4*(1190016*p[6]+500240137*p[14]))/92733775+(1190016*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[2,1,11],(-32*(1152*p[6]-233911*p[14]))/55640265-(3072*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,7]*F[2,1,11],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[1,1,7]^2*F[2,1,11],(16*(1152*p[6]-233911*p[14]))/55640265+(1536*tr5*pe[6])/18546755},
{F[1,1,8]*F[2,1,11],(2*p[2])/3+(32768*p[6])/3709351+(1526657812*p[14])/100152477-(2*p[30])/9+(2*p[32])/3+tr5*(pe[2]/6-pe[3]/72+(36352*pe[6])/18546755+pe[32]/6)},
{F[1,1,1]*F[1,1,8]*F[2,1,11],(18399488*p[6]+5918641841*p[14])/185467550+(2299936*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,11],(-18938880*p[6]-5528033137*p[14])/44512212-(394560*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,8]*F[2,1,11],(12*(9216*p[6]+3009437*p[14]))/4880725+(27648*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,8]*F[2,1,11],(-31140864*p[6]-9534393373*p[14])/185467550-(3892608*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[2,1,11],(-913536*p[6]-148350167*p[14])/55640265-(76128*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,8]*F[2,1,11],(-307712*p[6]-219842599*p[14])/18546755-(76928*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,8]*F[2,1,11],(16*(876672*p[6]+378396379*p[14]))/278201325+(1168896*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,11],(-92648448*p[6]-27276627911*p[14])/556402650-(3860352*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,11],(8*p[2])/3+(569344*p[6])/18546755+(31783684526*p[14])/500762385-(11*p[30])/9-p[32]/3+tr5*((2*pe[2])/3-(11*pe[3])/144+(116992*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,9]*F[2,1,11],(7*(6930816*p[6]+7247865787*p[14]))/556402650+(2021488*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,11],(-1688685056*p[6]-749963241517*p[14])/2225610600-(52771408*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,9]*F[2,1,11],(4*(5391936*p[6]+1826293477*p[14]))/278201325+(1797312*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,11],(-2310799872*p[6]-946440199229*p[14])/3338415900-(48141664*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,9]*F[2,1,11],(29*(12164736*p[6]+5010502327*p[14]))/1669207950+(14699056*tr5*pe[6])/278201325},
{F[1,1,6]*F[1,1,9]*F[2,1,11],(-1486848*p[6]-1150928011*p[14])/22256106-(61952*tr5*pe[6])/3709351},
{F[1,1,7]*F[1,1,9]*F[2,1,11],(49675392*p[6]+21072072169*p[14])/278201325+(4139616*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,11],(-52435968*p[6]-18492550201*p[14])/58568700-(1092416*tr5*pe[6])/4880725},
{F[1,1,9]^2*F[2,1,11],(-5975572992*p[6]-3416530752419*p[14])/13353663600-(31122776*tr5*pe[6])/278201325},
{F[1,1,10]*F[2,1,11],(-82944*p[6]-94438938*p[14]-18546755*p[32])/18546755+tr5*((-20736*pe[6])/18546755-pe[32]/4)},
{F[1,1,1]*F[1,1,10]*F[2,1,11],(-34*(516096*p[6]+173409197*p[14]))/278201325-(1462272*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[2,1,11],(4*(11484576*p[6]+3997162907*p[14]))/278201325+(3828192*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,11],(-16*(1152*p[6]-233911*p[14]))/14642175-(1536*tr5*pe[6])/4880725},
{F[1,1,4]*F[1,1,10]*F[2,1,11],(2*(9176832*p[6]+3422490149*p[14]))/278201325+(1529472*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,10]*F[2,1,11],(364*(1152*p[6]-233911*p[14]))/278201325+(34944*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,11],(-8*(23616*p[6]+23024957*p[14]))/55640265-(15744*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,10]*F[2,1,11],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[1,1,8]*F[1,1,10]*F[2,1,11],(4*(928512*p[6]+312230119*p[14]))/55640265+(309504*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[2,1,11],(2*(32010048*p[6]+10888014811*p[14]))/278201325+(5335008*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,11],(101376*p[6]+257617157*p[14])/278201325+(8448*tr5*pe[6])/92733775},
{F[2,1,11]^2,(-408626688*p[6]-158477112091*p[14])/2967480800-(3192396*tr5*pe[6])/92733775},
{F[1,1,1]^2*F[2,1,12],(-4*(105984*p[6]+71213963*p[14]))/92733775-(105984*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[2,1,12],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,12],(-192*(1152*p[6]-233911*p[14]))/92733775-(55296*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[2,1,12],(-32*(1152*p[6]-233911*p[14]))/18546755-(9216*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[2,1,12],(16*(1152*p[6]-233911*p[14]))/18546755+(4608*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,4]*F[2,1,12],(96*(1152*p[6]-233911*p[14]))/92733775+(27648*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[2,1,12],(96*(1152*p[6]-233911*p[14]))/92733775+(27648*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[2,1,12],(-48*(1152*p[6]-233911*p[14]))/92733775-(13824*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[2,1,12],(24*(11264*p[6]+8016623*p[14]))/92733775+(67584*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,7]*F[2,1,12],(24*(1536*p[6]+924569*p[14]))/3709351+(9216*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,7]*F[2,1,12],(-48*(11264*p[6]+8016623*p[14]))/92733775-(135168*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,12],(-12*(15872*p[6]+7080979*p[14]))/92733775-(47616*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,12],p[2]+(49152*p[6])/3709351+(763328906*p[14])/33384159-p[30]/3+p[32]+(tr5*(pe[2]-pe[3]/12+(218112*pe[6])/18546755+pe[32]))/4},
{F[1,1,1]*F[1,1,8]*F[2,1,12],(-4096128*p[6]-1158975491*p[14])/37093510-(512016*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,8]*F[2,1,12],(-2*(862848*p[6]+381203311*p[14]))/92733775-(431424*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,12],(6*(520704*p[6]+172473553*p[14]))/92733775+(781056*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[2,1,12],(-301824*p[6]-402384193*p[14])/92733775-(75456*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[2,1,12],(-3*(63360*p[6]+9391001*p[14]))/7418702-(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,8]*F[2,1,12],(974592*p[6]-290622481*p[14])/92733775+(243648*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,12],(4*(1209216*p[6]+558164137*p[14]))/92733775+(1209216*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,12],(-57867264*p[6]-398307173*p[14])/741870200-(1808352*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,12],p[2]+(49152*p[6])/3709351+(763328906*p[14])/33384159-p[30]/3+p[32]+(tr5*(pe[2]-pe[3]/12+(218112*pe[6])/18546755+pe[32]))/4},
{F[1,1,1]*F[1,1,9]*F[2,1,12],(-3*(6777728*p[6]+1941606021*p[14]))/185467550-(2541648*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,12],(-2*(918144*p[6]+369975583*p[14]))/92733775-(459072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,12],(2*(1469952*p[6]+536133539*p[14]))/92733775+(734976*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,12],(-191232*p[6]-424839649*p[14])/92733775-(47808*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[2,1,12],(-3*(63360*p[6]+9391001*p[14]))/7418702-(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,9]*F[2,1,12],(86784*p[6]-135084077*p[14])/18546755+(21696*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,9]*F[2,1,12],(4*(1344384*p[6]+654363613*p[14]))/92733775+(1344384*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,12],(-5388288*p[6]-2015592871*p[14])/14837404-(336768*tr5*pe[6])/3709351},
{F[1,1,9]^2*F[2,1,12],(-222311424*p[6]-107098114393*p[14])/741870200-(6947232*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[2,1,12],(32*(1152*p[6]-233911*p[14]))/18546755+(9216*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[2,1,12],(-32*(1152*p[6]-233911*p[14]))/18546755-(9216*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,10]*F[2,1,12],(-48*(11264*p[6]+8016623*p[14]))/92733775-(135168*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[2,1,12],(48*(11264*p[6]+8016623*p[14]))/92733775+(135168*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,10]*F[2,1,12],(2*(857088*p[6]+289639091*p[14]))/18546755+(428544*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[2,1,12],(2*(4647936*p[6]+1621881527*p[14]))/92733775+(2323968*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[2,1,12],(32*(45312*p[6]+21710759*p[14]))/92733775+(362496*tr5*pe[6])/92733775},
{F[2,1,12]^2,(16920576*p[6]+10381647707*p[14])/741870200+(528768*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,13],2*p[2]-(377856*p[6])/18546755-(1275450758*p[14])/166920795+(2*p[27])/3-(2*p[30])/3-p[32]/3-2*p[33]+(tr5*(2*pe[2]-pe[3]/6-(433152*pe[6])/18546755+(2*pe[27])/3-pe[32]/3-2*pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[2,1,13],(3293568*p[6]+592427791*p[14])/111280530+(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[2,1,13],(14*(31488*p[6]+24517691*p[14]))/92733775+(110208*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,13],(15960715776*p[6]+6492642441907*p[14])/80121981600+(13854788*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*F[2,1,13],(-714987008*p[6]-208508058811*p[14])/2522358680-(22343344*tr5*pe[6])/315294835},
{F[1,1,3]*F[1,1,5]*F[2,1,13],(-2375424*p[6]-352279493*p[14])/278201325-(197952*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[2,1,13],(245486103552*p[6]+23203128166589*p[14])/2043110530800+(426191152*tr5*pe[6])/14188267575},
{F[1,1,6]^2*F[2,1,13],(-538672896*p[6]-176521912547*p[14])/1669207950-(7481568*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[2,1,13],(21222349824*p[6]+957911807093*p[14])/37835380200+(221066144*tr5*pe[6])/1576474175},
{F[1,1,3]*F[1,1,8]*F[2,1,13],(3234048*p[6]+301582861*p[14])/556402650+(134752*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[2,1,13],(6178097664*p[6]+2096449079063*p[14])/6009148620+(14301152*tr5*pe[6])/55640265},
{F[1,1,6]*F[1,1,9]*F[2,1,13],(538672896*p[6]+176521912547*p[14])/1001524770+(2493856*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,13],(-538672896*p[6]-176521912547*p[14])/5007623850-(2493856*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,13],2*p[2]-(377856*p[6])/18546755-(1275450758*p[14])/166920795+(2*p[27])/3-(2*p[30])/3-p[32]/3-2*p[33]+(tr5*(2*pe[2]-pe[3]/6-(433152*pe[6])/18546755+(2*pe[27])/3-pe[32]/3-2*pe[33]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,13],(3293568*p[6]+592427791*p[14])/111280530+(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,10]*F[2,1,13],(14*(31488*p[6]+24517691*p[14]))/92733775+(110208*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,13],(46851053568*p[6]-23836814129549*p[14])/340518421800+(488031808*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,10]*F[2,1,13],(-714987008*p[6]-208508058811*p[14])/2522358680-(22343344*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,10]*F[2,1,13],(-2375424*p[6]-352279493*p[14])/278201325-(197952*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,13],(93052929024*p[6]+19044813697153*p[14])/408622106160+(161550224*tr5*pe[6])/2837653515},
{F[1,1,7]*F[1,1,10]*F[2,1,13],(21222349824*p[6]+957911807093*p[14])/37835380200+(221066144*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,10]*F[2,1,13],(3234048*p[6]+301582861*p[14])/556402650+(134752*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[2,1,13],(4*(576747648*p[6]+168698186311*p[14]))/7511435775+(21361024*tr5*pe[6])/278201325},
{F[1,1,10]^2*F[2,1,13],(-208647639552*p[6]-262103630890339*p[14])/1362073687200-(543353228*tr5*pe[6])/14188267575},
{F[2,1,13]^2,(-3988804608*p[6]-1535226662831*p[14])/26707327200-(3462504*tr5*pe[6])/92733775},
{F[2,1,14],(1300992*p[6])/18546755+p[11]/2+p[12]-(792490468*p[14])/55640265+p[16]/2+5*p[19]-(77*p[20])/6-p[23]+p[25]+p[29]/2+(tr5*((1300992*pe[6])/18546755+pe[12]/2+pe[13]+pe[16]/2+5*pe[19]-(77*pe[20])/6-pe[23]+pe[25]+pe[29]/2))/4},
{F[1,1,1]^2*F[2,1,14],(-2*(548736*p[6]+123505957*p[14]))/55640265-(91456*tr5*pe[6])/18546755},
{F[1,1,2]*F[2,1,14],-p[2]-(162816*p[6])/18546755-(2966694088*p[14])/166920795-4*p[27]+p[30]/3+tr5*(-1/4*pe[2]+pe[3]/48-(33792*pe[6])/18546755-pe[27])},
{F[1,1,2]^2*F[2,1,14],(2*(16896*p[6]+2751557*p[14]))/18546755+(8448*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[2,1,14],(32*(14640*p[6]+3364189*p[14]))/11128053+(39040*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,3]*F[2,1,14],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[2,1,14],(768768*p[6]+208656241*p[14])/55640265+(64064*tr5*pe[6])/18546755},
{F[1,1,4]*F[2,1,14],p[2]+(162816*p[6])/18546755+(2966694088*p[14])/166920795+4*p[27]-p[30]/3+tr5*(pe[2]/4-pe[3]/48+(33792*pe[6])/18546755+pe[27])},
{F[1,1,1]*F[1,1,4]*F[2,1,14],(2*(1134336*p[6]+258073517*p[14]))/55640265+(189056*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[2,1,14],(-16*(1632*p[6]+1214189*p[14]))/18546755-(6528*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[2,1,14],(-16*(150576*p[6]+35112307*p[14]))/55640265-(200768*tr5*pe[6])/18546755},
{F[1,1,4]^2*F[2,1,14],(329469312*p[6]-122847377791*p[14])/9458845050+(13727888*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,5]*F[2,1,14],(-2*(1152*p[6]-233911*p[14]))/18546755-(576*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[2,1,14],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[2,1,14],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[2,1,14],(32*(1152*p[6]-233911*p[14]))/92733775+(9216*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,14],(19*p[2])/3-(443392*p[6])/18546755+(11036497432*p[14])/500762385+(26*p[27])/3-(19*p[30])/9+p[32]/3-4*p[33]+tr5*((19*pe[2])/12-(19*pe[3])/144-(154624*pe[6])/18546755+(13*pe[27])/6+pe[32]/12-pe[33])},
{F[1,1,1]*F[1,1,6]*F[2,1,14],(12515712*p[6]+2701262339*p[14])/111280530+(521488*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[2,1,14],(4992*p[6]+308098969*p[14])/92733775+(1248*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[2,1,14],(-14611362048*p[6]-3933979779811*p[14])/20030495400-(50733896*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[2,1,14],(-7*(114084352*p[6]+38635278219*p[14]))/1261179340-(49911904*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,6]*F[2,1,14],(-9*(30336*p[6]+6204847*p[14]))/37093510-(34128*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[2,1,14],(346318004736*p[6]+102423995822227*p[14])/240365944800+(100207756*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,7]*F[2,1,14],(-4*(1152*p[6]-233911*p[14]))/3709351-(1152*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,7]*F[2,1,14],(64*(1152*p[6]-233911*p[14]))/92733775+(18432*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[2,1,14],(-9*(30797696*p[6]-462693603*p[14]))/1576474175-(69294816*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,7]*F[2,1,14],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[2,1,14],(9026061312*p[6]+227792191159*p[14])/6305896700+(564128832*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[2,1,14],(2132217984*p[6]-144663654137*p[14])/9458845050+(88842416*tr5*pe[6])/1576474175},
{F[1,1,1]*F[1,1,8]*F[2,1,14],(-6*(4096*p[6]+1229067*p[14]))/18546755-(6144*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,8]*F[2,1,14],(-2*(1152*p[6]-233911*p[14]))/3709351-(576*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,8]*F[2,1,14],(6*(4096*p[6]+1229067*p[14]))/18546755+(6144*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,8]*F[2,1,14],(4*(9024*p[6]+1258823*p[14]))/18546755+(9024*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,8]*F[2,1,14],(6415104*p[6]+521191853*p[14])/556402650+(267296*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,14],(4*(170112*p[6]+27281659*p[14]))/278201325+(56704*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,14],(-2*(170112*p[6]+27281659*p[14]))/278201325-(28352*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,14],2*p[2]-(79872*p[6])/18546755+(1778074904*p[14])/166920795+4*p[27]-(2*p[30])/3+tr5*(pe[2]/2-pe[3]/24-(33792*pe[6])/18546755+pe[27])},
{F[1,1,1]*F[1,1,9]*F[2,1,14],(-6*(4096*p[6]+1229067*p[14]))/18546755-(6144*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,9]*F[2,1,14],(-2*(25728*p[6]+7140491*p[14]))/18546755-(12864*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,9]*F[2,1,14],(-2*(3252096*p[6]+823409647*p[14]))/92733775-(1626048*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[2,1,14],(4*(1728*p[6]+1503809*p[14]))/3709351+(1728*tr5*pe[6])/3709351},
{F[1,1,5]*F[1,1,9]*F[2,1,14],(2*(1152*p[6]-233911*p[14]))/18546755+(576*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,9]*F[2,1,14],(12463193088*p[6]+3127528053841*p[14])/60091486200+(14424992*tr5*pe[6])/278201325},
{F[1,1,7]*F[1,1,9]*F[2,1,14],(-32*(10464*p[6]+5603123*p[14]))/278201325-(27904*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[2,1,14],(2*(426624*p[6]+37019993*p[14]))/278201325+(71104*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[2,1,14],(9882624*p[6]+2599132993*p[14])/278201325+(823552*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,14],(16*p[2])/3-(523264*p[6])/18546755+(4686266494*p[14])/500762385+(14*p[27])/3-(16*p[30])/9+p[32]/3-4*p[33]+tr5*((4*pe[2])/3-pe[3]/9-(33536*pe[6])/3709351+(7*pe[27])/6+pe[32]/12-pe[33])},
{F[1,1,1]*F[1,1,10]*F[2,1,14],(139*(3968*p[6]+842907*p[14]))/7418702+(68944*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,10]*F[2,1,14],(4*(32448*p[6]+101600911*p[14]))/92733775+(32448*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,14],(-13813053696*p[6]-3744428014147*p[14])/20030495400-(47961992*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,10]*F[2,1,14],(-2231161344*p[6]-770775353383*p[14])/3783538020-(46482528*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,10]*F[2,1,14],(-54*(11968*p[6]+2721801*p[14]))/92733775-(161568*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,14],(63437630976*p[6]-99288437397743*p[14])/204311053080+(73423184*tr5*pe[6])/945884505},
{F[1,1,7]*F[1,1,10]*F[2,1,14],(27087675648*p[6]+698265027311*p[14])/18917690100+(564326576*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,10]*F[2,1,14],(1323776*p[6]+50626607*p[14])/185467550+(165472*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[2,1,14],(12339565056*p[6]+2845496183917*p[14])/60091486200+(14281904*tr5*pe[6])/278201325},
{F[1,1,10]^2*F[2,1,14],(-7495715328*p[6]-13051897442771*p[14])/26707327200-(19520092*tr5*pe[6])/278201325},
{F[2,1,14]^2,(5405509248*p[6]+2376799525781*p[14])/22701228120+(56307388*tr5*pe[6])/945884505},
{F[2,1,15],2*p[24]+(tr5*pe[24])/2},
{F[1,1,1]^2*F[2,1,15],(-254*(1152*p[6]-233911*p[14]))/278201325-(24384*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[2,1,15],(-400896*p[6]-567735397*p[14])/278201325-(33408*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[2,1,15],(8*(165312*p[6]+12800659*p[14]))/278201325+(110208*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[2,1,15],(104*(1152*p[6]-233911*p[14]))/92733775+(29952*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[2,1,15],(-1956096*p[6]-808358197*p[14])/278201325-(163008*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,4]*F[2,1,15],(-12*(4096*p[6]+1229067*p[14]))/18546755-(12288*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[2,1,15],(-4*(27648*p[6]+12932891*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[2,1,15],(8*(1152*p[6]-233911*p[14]))/18546755+(2304*tr5*pe[6])/18546755},
{F[1,1,4]^2*F[2,1,15],(2*(27648*p[6]+12932891*p[14]))/55640265+(4608*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[2,1,15],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[2,1,15],(-64*(1152*p[6]-233911*p[14]))/92733775-(18432*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[2,1,15],(32*(1152*p[6]-233911*p[14]))/92733775+(9216*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[2,1,15],(4*(20736*p[6]+14336357*p[14]))/55640265+(6912*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[2,1,15],(6*(31232*p[6]+16326669*p[14]))/18546755+(46848*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,6]*F[2,1,15],(8*(1152*p[6]-233911*p[14]))/55640265+(768*tr5*pe[6])/18546755},
{F[1,1,6]^2*F[2,1,15],(-163584*p[6]-244985963*p[14])/278201325-(13632*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[2,1,15],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,7]*F[2,1,15],(-4*(632448*p[6]+242517961*p[14]))/278201325-(210816*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[2,1,15],(2*(667008*p[6]+235500631*p[14]))/278201325+(111168*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,8]*F[2,1,15],(8*(165312*p[6]+12800659*p[14]))/278201325+(110208*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[2,1,15],(6*(105984*p[6]+71213963*p[14]))/92733775+(158976*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[2,1,15],(-16*(91296*p[6]+4645997*p[14]))/278201325-(121728*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[2,1,15],(12*(4096*p[6]+1229067*p[14]))/18546755+(12288*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,8]*F[2,1,15],(8*(258624*p[6]+86587643*p[14]))/278201325+(172416*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[2,1,15],(-4*(667008*p[6]+235500631*p[14]))/278201325-(222336*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[2,1,15],(-649728*p[6]-331743071*p[14])/278201325-(54144*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,15],(8*p[2])/3-(702464*p[6])/18546755-(11208854356*p[14])/500762385+2*p[27]-(8*p[30])/9-(2*p[32])/3-2*p[33]+(tr5*((8*pe[2])/3-(2*pe[3])/9-(776192*pe[6])/18546755+2*pe[27]-(2*pe[32])/3-2*pe[33]))/4},
{F[1,1,1]*F[1,1,9]*F[2,1,15],(-10933376*p[6]-3261599157*p[14])/185467550-(1366672*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[2,1,15],(2*(82944*p[6]+46217375*p[14]))/11128053+(13824*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,9]*F[2,1,15],(-12411078912*p[6]-3397022419459*p[14])/20030495400-(43094024*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,9]*F[2,1,15],(-430287360*p[6]-126187114909*p[14])/1513415208-(4482160*tr5*pe[6])/63058967},
{F[1,1,5]*F[1,1,9]*F[2,1,15],(-2*(33984*p[6]+6277583*p[14]))/2928435-(5664*tr5*pe[6])/976145},
{F[1,1,6]*F[1,1,9]*F[2,1,15],(806290864128*p[6]+165201051736021*p[14])/2043110530800+(1399810528*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,9]*F[2,1,15],(20069557248*p[6]+586617654661*p[14])/37835380200+(209057888*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,9]*F[2,1,15],(2020608*p[6]+646885141*p[14])/111280530+(84192*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[2,1,15],(280254408192*p[6]+79482154444969*p[14])/240365944800+(81092132*tr5*pe[6])/278201325},
{F[1,1,10]*F[2,1,15],(8*p[2])/3-(702464*p[6])/18546755-(11208854356*p[14])/500762385+2*p[27]-(8*p[30])/9-(2*p[32])/3-2*p[33]+(tr5*((8*pe[2])/3-(2*pe[3])/9-(776192*pe[6])/18546755+2*pe[27]-(2*pe[32])/3-2*pe[33]))/4},
{F[1,1,1]*F[1,1,10]*F[2,1,15],(-1299840*p[6]-364187191*p[14])/22256106-(54160*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,10]*F[2,1,15],(6*(187392*p[6]+116506769*p[14]))/92733775+(281088*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[2,1,15],(-12331784448*p[6]-3386415654211*p[14])/20030495400-(42818696*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,10]*F[2,1,15],(-718816768*p[6]-209972531291*p[14])/2522358680-(22463024*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,10]*F[2,1,15],(-2*(3117888*p[6]+618825841*p[14]))/278201325-(519648*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[2,1,15],(155444262912*p[6]+30951734784209*p[14])/408622106160+(269868512*tr5*pe[6])/2837653515},
{F[1,1,7]*F[1,1,10]*F[2,1,15],(817296384*p[6]+28589199917*p[14])/1513415208+(8513504*tr5*pe[6])/63058967},
{F[1,1,8]*F[1,1,10]*F[2,1,15],(5937408*p[6]+1112767081*p[14])/556402650+(247392*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[2,1,15],(-614078913024*p[6]-307405223596093*p[14])/1021555265400-(2132218448*tr5*pe[6])/14188267575},
{F[1,1,10]^2*F[2,1,15],(-227599830528*p[6]-105271953902051*p[14])/272414737440-(592707892*tr5*pe[6])/2837653515},
{F[2,1,15]^2,(741118464*p[6]+199402101623*p[14])/2967480800+(5789988*tr5*pe[6])/92733775},
{F[2,2,1]^2,(-14*(1152*p[6]-233911*p[14]))/92733775-(4032*tr5*pe[6])/92733775},
{F[2,2,1]*F[2,2,4],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[2,2,4]^2,(-14*(1152*p[6]-233911*p[14]))/92733775-(4032*tr5*pe[6])/92733775},
{F[2,2,1]*F[2,2,7],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[2,2,4]*F[2,2,7],(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[2,2,7]^2,(-4*(1152*p[6]-233911*p[14]))/18546755-(1152*tr5*pe[6])/18546755},
{F[2,2,1]*F[2,2,9],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[2,2,4]*F[2,2,9],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[2,2,7]*F[2,2,9],(4*(1152*p[6]-233911*p[14]))/18546755+(1152*tr5*pe[6])/18546755},
{F[2,2,9]^2,(9984*p[6]+4155023*p[14])/18546755+(2496*tr5*pe[6])/18546755},
{tci[1,1]^2,(-18*p[12]-1426*p[14]-3*(39*p[15]-3*p[16]+6*p[18]-30*p[19]+77*p[20]-3*p[23]+6*p[24]+6*p[25]-30*p[26]+77*p[27]-9*p[28]+9*p[29]+9*p[31]))/108+(tr5*(-6*pe[13]-39*pe[15]+3*pe[16]-6*pe[18]+30*pe[19]-77*pe[20]+3*pe[23]-6*pe[24]-6*pe[25]+30*pe[26]-77*pe[27]+9*pe[28]-9*pe[29]-9*pe[31]))/144},
{F[1,1,1]*tci[1,1]^2,(4*p[2])/9-(3*p[3])/2+(65536*p[6])/11128053-(2466198664*p[14])/300457431-(28*p[30])/27-(4*p[32])/9+(tr5*((-11*pe[2])/36-pe[3]/108-(47872*pe[6])/55640265+3*pe[20]+(3*pe[30])/4+(11*pe[32])/36))/4},
{F[1,1,1]^2*tci[1,1]^2,(7*(92128242624*p[6]+12548544333893*p[14]))/80121981600+(3358842179*tr5*pe[6])/1669207950},
{F[1,1,2]*tci[1,1]^2,-1/9*p[2]-(16384*p[6])/11128053-(4302049760*p[14])/300457431-(8*p[30])/27-(4*p[32])/9+tr5*(-1/36*pe[2]-pe[3]/54-(2048*pe[6])/2928435-pe[32]/9)},
{F[1,1,1]*F[1,1,2]*tci[1,1]^2,(-93765632*p[6]-29749369449*p[14])/1112805300-(5860352*tr5*pe[6])/278201325},
{F[1,1,2]^2*tci[1,1]^2,(-12201512448*p[6]+273795046589*p[14])/160243963200-(15887386*tr5*pe[6])/834603975},
{F[1,1,3]*tci[1,1]^2,p[2]/6-(7*p[3])/6-(176384*p[6])/18546755+(4252320523*p[14])/1001524770+p[27]/6+(11*p[30])/18+p[32]/4-p[33]/2+tr5*((-5*pe[2])/48+(25*pe[3])/288-(7808*pe[6])/3709351+(7*pe[20])/12+pe[27]/24+(7*pe[30])/48+(5*pe[32])/24-pe[33]/8)},
{F[1,1,1]*F[1,1,3]*tci[1,1]^2,(-635614124352*p[6]-68025857608889*p[14])/160243963200-(3310490231*tr5*pe[6])/3338415900},
{F[1,1,2]*F[1,1,3]*tci[1,1]^2,(7*(4134385152*p[6]+1812430189639*p[14]))/106829308800+(6280533*tr5*pe[6])/92733775},
{F[1,1,3]^2*tci[1,1]^2,(-249808498662*p[6]-63143101067659*p[14])/340518421800-(41634749777*tr5*pe[6])/227012281200},
{F[1,1,4]*tci[1,1]^2,(-11*p[2])/18+p[3]+(201472*p[6])/55640265+(9652590158*p[14])/1502287155+p[20]-p[21]/6+(5*p[27])/6+(61*p[30])/108+p[32]/3+p[33]/2+(tr5*(-1/9*pe[2]-(11*pe[3])/432+(420352*pe[6])/55640265-pe[20]-pe[21]/6+(5*pe[27])/6-pe[30]/2-pe[32]/6+pe[33]/2))/4},
{F[1,1,1]*F[1,1,4]*tci[1,1]^2,(-208001149824*p[6]-17153534645543*p[14])/160243963200-(541669661*tr5*pe[6])/1669207950},
{F[1,1,2]*F[1,1,4]*tci[1,1]^2,(13298102784*p[6]+4948995673663*p[14])/16024396320+(11543492*tr5*pe[6])/55640265},
{F[1,1,3]*F[1,1,4]*tci[1,1]^2,(-2892260617344*p[6]-1190462844981133*p[14])/5448294748800-(2510642897*tr5*pe[6])/18917690100},
{F[1,1,4]^2*tci[1,1]^2,(-959024134272*p[6]+1845496946758871*p[14])/8172442123200-(2497458683*tr5*pe[6])/85129605450},
{F[1,1,5]*tci[1,1]^2,(5*p[2])/36-(7*p[3])/36-(341504*p[6])/55640265+(18748772083*p[14])/3004574310-(4*p[20])/9-(2*p[21])/9-(65*p[30])/108-p[32]/36+tr5*(pe[2]/96-(17*pe[3])/576-(42208*pe[6])/18546755-pe[20]/72-pe[21]/18+(7*pe[30])/288+(5*pe[32])/288)},
{F[1,1,1]*F[1,1,5]*tci[1,1]^2,(51303066624*p[6]+25160990025343*p[14])/320487926400+(11133478*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,5]*tci[1,1]^2,(-28424759808*p[6]-8891264798281*p[14])/80121981600-(74022812*tr5*pe[6])/834603975},
{F[1,1,3]*F[1,1,5]*tci[1,1]^2,(25854852096*p[6]+13301529589847*p[14])/160243963200+(11221724*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,5]*tci[1,1]^2,(-446107439616*p[6]-144402413168387*p[14])/2043110530800-(2323476248*tr5*pe[6])/42564802725},
{F[1,1,5]^2*tci[1,1]^2,(447027148224*p[6]-10822576139707*p[14])/4086221061600+(776088799*tr5*pe[6])/28376535150},
{F[1,1,6]*tci[1,1]^2,(-10*p[2])/3+(25*p[3])/9+(125952*p[6])/3709351+(1542524030*p[14])/100152477+(16*p[20])/9-(10*p[21])/9+(2*p[27])/3+(25*p[30])/18+(5*p[32])/6+(10*p[33])/3+tr5*((-35*pe[2])/72-(25*pe[3])/864+(122624*pe[6])/11128053-(17*pe[20])/18-(5*pe[21])/18+pe[27]/6-(25*pe[30])/72-(5*pe[32])/36+(5*pe[33])/6)},
{F[1,1,1]*F[1,1,6]*tci[1,1]^2,(1831389696*p[6]+1038083317427*p[14])/45402456240+(3179496*tr5*pe[6])/315294835},
{F[1,1,2]*F[1,1,6]*tci[1,1]^2,(4*(445344*p[6]-129065167*p[14]))/834603975+(148448*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,6]*tci[1,1]^2,(58312878096384*p[6]+16974680387713763*p[14])/49034652739200+(1406078272*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,1,6]*tci[1,1]^2,(4762637952*p[6]+380072223923*p[14])/20431105308+(99221624*tr5*pe[6])/1702592109},
{F[1,1,5]*F[1,1,6]*tci[1,1]^2,(-993863953152*p[6]-389965228081739*p[14])/1290385598400-(431364563*tr5*pe[6])/2240252775},
{F[1,1,6]^2*tci[1,1]^2,(-3157670877696*p[6]-1143980373370867*p[14])/6537953698560-(228419479*tr5*pe[6])/1891769010},
{F[1,1,7]*tci[1,1]^2,p[2]-2*p[3]-(188928*p[6])/18546755-(5399966077*p[14])/500762385+(4*p[20])/9+p[21]/3+(7*p[27])/9-(11*p[30])/9-(19*p[32])/18+p[33]/3+tr5*(pe[3]/144-(85632*pe[6])/18546755+(80*pe[20]+6*pe[21]+14*pe[27]+18*pe[30]-pe[32]+6*pe[33])/72)},
{F[1,1,1]*F[1,1,7]*tci[1,1]^2,(-19424034432*p[6]-24915671765299*p[14])/681036843600-(33722282*tr5*pe[6])/4729422525},
{F[1,1,2]*F[1,1,7]*tci[1,1]^2,(-5817291264*p[6]-3063700688773*p[14])/320487926400-(420811*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*tci[1,1]^2,(43157190144*p[6]+7950666956203*p[14])/217931789952+(28097129*tr5*pe[6])/567530703},
{F[1,1,4]*F[1,1,7]*tci[1,1]^2,(-11*(3226550016*p[6]+1633124022037*p[14]))/1021555265400-(369708856*tr5*pe[6])/42564802725},
{F[1,1,5]*F[1,1,7]*tci[1,1]^2,(2666268237312*p[6]+2238888716056459*p[14])/24517326369600+(385744826*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,7]*tci[1,1]^2,(-20192468631552*p[6]+3755216417208661*p[14])/24517326369600-(973788032*tr5*pe[6])/4729422525},
{F[1,1,7]^2*tci[1,1]^2,(7341484869888*p[6]+304680317796091*p[14])/16344884246400+(9559225091*tr5*pe[6])/85129605450},
{F[1,1,8]*tci[1,1]^2,(7*p[2])/18-p[3]/6+(69376*p[6])/55640265+(7455533893*p[14])/3004574310-(4*p[20])/9+p[21]/9-(7*p[27])/18-(5*p[30])/27+(5*p[32])/36-p[33]/6+(tr5*((11*pe[2])/36-pe[3]/54+(2048*pe[6])/11128053-pe[20]/9+pe[21]/9-(7*pe[27])/18+pe[30]/12+(2*pe[32])/9-pe[33]/6))/4},
{F[1,1,1]*F[1,1,8]*tci[1,1]^2,(-1163188650048*p[6]-184575236964761*p[14])/160243963200-(6058274219*tr5*pe[6])/3338415900},
{F[1,1,2]*F[1,1,8]*tci[1,1]^2,(59834059776*p[6]+20739140709707*p[14])/160243963200+(8656548*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*tci[1,1]^2,(1704132791552*p[6]+281433045019139*p[14])/320487926400+(6656768717*tr5*pe[6])/5007623850},
{F[1,1,4]*F[1,1,8]*tci[1,1]^2,(21072502601664*p[6]+3581211683558423*p[14])/8172442123200+(109752617717*tr5*pe[6])/170259210900},
{F[1,1,5]*F[1,1,8]*tci[1,1]^2,(237396466944*p[6]+53084628849883*p[14])/1634488424640+(103036661*tr5*pe[6])/2837653515},
{F[1,1,6]*F[1,1,8]*tci[1,1]^2,(649657597952*p[6]+239375631055109*p[14])/1089658949760+(1268862496*tr5*pe[6])/8512960545},
{F[1,1,7]*F[1,1,8]*tci[1,1]^2,(-1836696260096*p[6]-1000049083274547*p[14])/2724147374400-(7174594766*tr5*pe[6])/42564802725},
{F[1,1,8]^2*tci[1,1]^2,(-1607662397472*p[6]-530113360727929*p[14])/961463779200-(16746483307*tr5*pe[6])/40060990800},
{F[1,1,9]*tci[1,1]^2,p[2]/18+(270848*p[6])/11128053+(9235157362*p[14])/300457431-(2*p[27])/3-(7*p[30])/54+p[32]/3+(2*p[33])/3+tr5*(pe[2]/72-(7*pe[3])/864+(330496*pe[6])/55640265-pe[27]/6+pe[32]/12+pe[33]/6)},
{F[1,1,1]*F[1,1,9]*tci[1,1]^2,(415444992*p[6]+126737815169*p[14])/6676831800+(4327552*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,9]*tci[1,1]^2,(-22682112*p[6]-10044107129*p[14])/140564880-(118136*tr5*pe[6])/2928435},
{F[1,1,3]*F[1,1,9]*tci[1,1]^2,(18681971521536*p[6]+4188427350619277*p[14])/49034652739200+(1351415764*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,9]*tci[1,1]^2,(-996847590912*p[6]-328946707440959*p[14])/1362073687200-(2595957268*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,9]*tci[1,1]^2,(2388450816*p[6]+824739231545*p[14])/3204879264+(2073308*tr5*pe[6])/11128053},
{F[1,1,6]*F[1,1,9]*tci[1,1]^2,(-13259051532288*p[6]-3820977464966491*p[14])/9806930547840-(2877398336*tr5*pe[6])/8512960545},
{F[1,1,7]*F[1,1,9]*tci[1,1]^2,(-30747873024*p[6]+11207417930807*p[14])/340518421800-(35587816*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,9]*tci[1,1]^2,(-3057451776*p[6]-1169045908657*p[14])/20030495400-(10616152*tr5*pe[6])/278201325},
{F[1,1,9]^2*tci[1,1]^2,(-27091310902272*p[6]-10277195122606979*p[14])/32689768492800-(2939595367*tr5*pe[6])/14188267575},
{F[1,1,10]*tci[1,1]^2,p[2]/3-(62976*p[6])/18546755-(637725379*p[14])/500762385+p[27]/9-p[30]/9-p[32]/18-(5*p[33])/3+(tr5*(pe[2]/3-pe[3]/36-(72192*pe[6])/18546755+pe[27]/9-pe[32]/18-(5*pe[33])/3))/4},
{F[1,1,1]*F[1,1,10]*tci[1,1]^2,(436214784*p[6]+70935847873*p[14])/21365861760+(283994*tr5*pe[6])/55640265},
{F[1,1,2]*F[1,1,10]*tci[1,1]^2,(-246354048*p[6]-26947399811*p[14])/13353663600-(427698*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*tci[1,1]^2,(-182849510016*p[6]-64164809299637*p[14])/107532133200-(317447066*tr5*pe[6])/746750925},
{F[1,1,4]*F[1,1,10]*tci[1,1]^2,(-1558382627328*p[6]-368628582750971*p[14])/4086221061600-(4058288092*tr5*pe[6])/42564802725},
{F[1,1,5]*F[1,1,10]*tci[1,1]^2,(-37015182336*p[6]-10194103839727*p[14])/286752355200-(24098426*tr5*pe[6])/746750925},
{F[1,1,6]*F[1,1,10]*tci[1,1]^2,(-722082653184*p[6]+306992187230137*p[14])/2724147374400-(940211788*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,10]*tci[1,1]^2,(607836878848*p[6]+121801321269161*p[14])/908049124800+(2374362808*tr5*pe[6])/14188267575},
{F[1,1,8]*F[1,1,10]*tci[1,1]^2,(8392313856*p[6]-7760180302393*p[14])/544829474880+(10927492*tr5*pe[6])/2837653515},
{F[1,1,9]*F[1,1,10]*tci[1,1]^2,(461718893056*p[6]+154131732575557*p[14])/544829474880+(1803589426*tr5*pe[6])/8512960545},
{F[1,1,10]^2*tci[1,1]^2,(-345756319488*p[6]-251052446585981*p[14])/3268976849280-(150067847*tr5*pe[6])/5675307030},
{F[1,2,2]*tci[1,1]^2,2*p[2]-(377856*p[6])/18546755-(1275450758*p[14])/166920795+(2*p[27])/3-(2*p[30])/3-p[32]/3-2*p[33]+(tr5*(2*pe[2]-pe[3]/6-(433152*pe[6])/18546755+(2*pe[27])/3-pe[32]/3-2*pe[33]))/4},
{F[1,1,1]*F[1,2,2]*tci[1,1]^2,(3293568*p[6]+592427791*p[14])/111280530+(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,2,2]*tci[1,1]^2,(14*(31488*p[6]+24517691*p[14]))/92733775+(110208*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,2,2]*tci[1,1]^2,(152914910976*p[6]+68184550470307*p[14])/340518421800+(530954552*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,2,2]*tci[1,1]^2,(-714987008*p[6]-208508058811*p[14])/2522358680-(22343344*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,2,2]*tci[1,1]^2,(-2375424*p[6]-352279493*p[14])/278201325-(197952*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,2,2]*tci[1,1]^2,(245486103552*p[6]+23203128166589*p[14])/2043110530800+(426191152*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,2,2]*tci[1,1]^2,(21222349824*p[6]+957911807093*p[14])/37835380200+(221066144*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,2,2]*tci[1,1]^2,(3234048*p[6]+301582861*p[14])/556402650+(134752*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,2,2]*tci[1,1]^2,(6178097664*p[6]+2096449079063*p[14])/6009148620+(14301152*tr5*pe[6])/55640265},
{F[1,1,10]*F[1,2,2]*tci[1,1]^2,(-18807318528*p[6]-24994002158821*p[14])/170259210900-(391819136*tr5*pe[6])/14188267575},
{F[1,2,2]^2*tci[1,1]^2,(-3988804608*p[6]-1535226662831*p[14])/26707327200-(3462504*tr5*pe[6])/92733775},
{F[1,2,3]*tci[1,1]^2,-2*p[2]+4*p[3]+(377856*p[6])/18546755+(1847068136*p[14])/55640265+4*p[20]-(2*p[21])/3+(10*p[27])/3+(5*p[30])/3+(4*p[32])/3+2*p[33]+(tr5*(-1/4*pe[3]+(620544*pe[6])/18546755-(2*(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33]))/3))/4},
{F[1,1,1]*F[1,2,3]*tci[1,1]^2,(16*(31104*p[6]+30777913*p[14]))/55640265+(41472*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,2,3]*tci[1,1]^2,(-16*p[14])/3},
{F[1,1,3]*F[1,2,3]*tci[1,1]^2,(-2*(4626048*p[6]+1162656961*p[14]))/278201325-(771008*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,3]*tci[1,1]^2,(7*(588006912*p[6]+134295220759*p[14]))/56753070300+(85751008*tr5*pe[6])/4729422525},
{F[1,1,5]*F[1,2,3]*tci[1,1]^2,(-2*(1152*p[6]-233911*p[14]))/976145-(576*tr5*pe[6])/976145},
{F[1,1,6]*F[1,2,3]*tci[1,1]^2,(-5281218048*p[6]-5868010872061*p[14])/37835380200-(55012688*tr5*pe[6])/1576474175},
{F[1,1,7]*F[1,2,3]*tci[1,1]^2,(-217394345472*p[6]-29315248498229*p[14])/227012281200-(1132262216*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,2,3]*tci[1,1]^2,(878848*p[6]+169818741*p[14])/18546755+(219712*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,2,3]*tci[1,1]^2,(-5762304*p[6]-1333789103*p[14])/278201325-(480192*tr5*pe[6])/92733775},
{F[1,1,10]*F[1,2,3]*tci[1,1]^2,(-34809088*p[6]-9910617071*p[14])/74187020-(2175568*tr5*pe[6])/18546755},
{F[1,2,3]^2*tci[1,1]^2,(40109812224*p[6]+8923289885993*p[14])/454024562400+(104452636*tr5*pe[6])/4729422525},
{F[1,2,6]*tci[1,1]^2,-p[2]-(49152*p[6])/3709351-(318738386*p[14])/11128053+p[30]-p[32]/3+tr5*(-1/4*pe[2]+pe[3]/16-(40704*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,2,6]*tci[1,1]^2,(55350144*p[6]+13613929883*p[14])/556402650+(2306256*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,2,6]*tci[1,1]^2,(83*(9321984*p[6]+2465679613*p[14]))/1483740400+(12089448*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,2,6]*tci[1,1]^2,(-8*(1181664*p[6]+386018773*p[14]))/278201325-(787776*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,6]*tci[1,1]^2,(1603516416*p[6]+214151092537*p[14])/6676831800+(16703296*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,2,6]*tci[1,1]^2,(-380853312*p[6]-158475128759*p[14])/834603975-(31737776*tr5*pe[6])/278201325},
{F[1,1,6]*F[1,2,6]*tci[1,1]^2,(39*(5120*p[6]+4318347*p[14]))/7418702+(24960*tr5*pe[6])/3709351},
{F[1,1,7]*F[1,2,6]*tci[1,1]^2,(-20907648*p[6]-9108412861*p[14])/278201325-(1742304*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,2,6]*tci[1,1]^2,(91063296*p[6]+26300216597*p[14])/370935100+(5691456*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,2,6]*tci[1,1]^2,(2233406976*p[6]+1105953825857*p[14])/6676831800+(23264656*tr5*pe[6])/278201325},
{F[1,1,10]*F[1,2,6]*tci[1,1]^2,(-2*(13568832*p[6]+4617214399*p[14]))/278201325-(2261472*tr5*pe[6])/92733775},
{F[1,2,6]^2*tci[1,1]^2,(-69*(469504*p[6]+18009553*p[14]))/2967480800-(253092*tr5*pe[6])/92733775},
{F[1,2,7]*tci[1,1]^2,-p[2]+3*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*(pe[2]/8+pe[3]/48+(6528*pe[6])/18546755-(3*pe[20])/2-(3*pe[30])/8-pe[32]/8)},
{F[1,1,1]*F[1,2,7]*tci[1,1]^2,(6*(1164416*p[6]+237540587*p[14]))/92733775+(1746624*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,2,7]*tci[1,1]^2,(-4*(22464*p[6]+4712113*p[14]))/18546755-(22464*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,2,7]*tci[1,1]^2,(-1442481408*p[6]-590396612581*p[14])/2225610600-(15025848*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,7]*tci[1,1]^2,(-12*(1728*p[6]+8922511*p[14]))/18546755-(5184*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,2,7]*tci[1,1]^2,(-7*(170744832*p[6]+75776573249*p[14]))/2225610600-(12450144*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,2,7]*tci[1,1]^2,(-12*(30912*p[6]-21732241*p[14]))/92733775-(92736*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,2,7]*tci[1,1]^2,(-12*(28288*p[6]+14863691*p[14]))/92733775-(84864*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,2,7]*tci[1,1]^2,(-8*(20136*p[6]+8816881*p[14]))/3709351-(40272*tr5*pe[6])/3709351},
{F[1,1,9]*F[1,2,7]*tci[1,1]^2,(-16*(58224*p[6]+38408543*p[14]))/92733775-(232896*tr5*pe[6])/92733775},
{F[1,1,10]*F[1,2,7]*tci[1,1]^2,(-8*(339552*p[6]+93338839*p[14]))/92733775-(679104*tr5*pe[6])/92733775},
{F[1,2,7]^2*tci[1,1]^2,(-41457024*p[6]-9943532293*p[14])/2225610600-(431844*tr5*pe[6])/92733775},
{F[1,2,8]*tci[1,1]^2,2*p[2]-4*p[3]-(377856*p[6])/18546755-(7507160438*p[14])/166920795-(16*p[20])/3+(4*p[21])/3-(14*p[27])/3-2*p[30]-(5*p[32])/3-2*p[33]+tr5*(pe[3]/24-(162048*pe[6])/18546755+(8*pe[20]+4*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/12)},
{F[1,1,1]*F[1,2,8]*tci[1,1]^2,(-4*(5993856*p[6]+81233917*p[14]))/834603975-(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,2,8]*tci[1,1]^2,(-217728*p[6]+415144279*p[14])/166920795-(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,2,8]*tci[1,1]^2,(2*(8681856*p[6]+2441099867*p[14]))/834603975+(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,2,8]*tci[1,1]^2,(-180980657664*p[6]+17362800305677*p[14])/1362073687200-(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,2,8]*tci[1,1]^2,(906465024*p[6]+684655780163*p[14])/3004574310+(12589792*tr5*pe[6])/166920795},
{F[1,1,6]*F[1,2,8]*tci[1,1]^2,(3056113967616*p[6]+1076509307408687*p[14])/4086221061600+(884292236*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,2,8]*tci[1,1]^2,(883683749376*p[6]+110345529305857*p[14])/1362073687200+(767086588*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,2,8]*tci[1,1]^2,(-24162952704*p[6]+201063174345097*p[14])/1362073687200-(62924356*tr5*pe[6])/14188267575},
{F[1,1,9]*F[1,2,8]*tci[1,1]^2,(1070208*p[6]-5781329819*p[14])/834603975+(29728*tr5*pe[6])/92733775},
{F[1,1,10]*F[1,2,8]*tci[1,1]^2,(103800293376*p[6]+32898752948857*p[14])/113506140600+(1081253056*tr5*pe[6])/4729422525},
{F[1,2,8]^2*tci[1,1]^2,(-37541376*p[6]-636413375707*p[14])/26707327200-(32588*tr5*pe[6])/92733775},
{F[1,2,9]*tci[1,1]^2,p[2]+(49152*p[6])/3709351+(763328906*p[14])/33384159-p[30]/3+p[32]+(tr5*(pe[2]-pe[3]/12+(218112*pe[6])/18546755+pe[32]))/4},
{F[1,1,1]*F[1,2,9]*tci[1,1]^2,(-4464768*p[6]-1380872051*p[14])/37093510-(558096*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,2,9]*tci[1,1]^2,(-2*(862848*p[6]+381203311*p[14]))/92733775-(431424*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,2,9]*tci[1,1]^2,(6*(520704*p[6]+172473553*p[14]))/92733775+(781056*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,9]*tci[1,1]^2,(-301824*p[6]-402384193*p[14])/92733775-(75456*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,2,9]*tci[1,1]^2,(-3*(63360*p[6]+9391001*p[14]))/7418702-(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,2,9]*tci[1,1]^2,(974592*p[6]-290622481*p[14])/92733775+(243648*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,2,9]*tci[1,1]^2,(4*(1439616*p[6]+696849487*p[14]))/92733775+(1439616*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,2,9]*tci[1,1]^2,(-10445952*p[6]-1983988129*p[14])/37093510-(1305744*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,2,9]*tci[1,1]^2,(-1730304*p[6]-625786823*p[14])/3904580-(108144*tr5*pe[6])/976145},
{F[1,1,10]*F[1,2,9]*tci[1,1]^2,(2*(857088*p[6]+289639091*p[14]))/18546755+(428544*tr5*pe[6])/18546755},
{F[1,2,9]^2*tci[1,1]^2,(16920576*p[6]+10381647707*p[14])/741870200+(528768*tr5*pe[6])/92733775},
{F[2,1,1]*tci[1,1]^2,(299171667008*p[6]+46163850260231*p[14])/17804884800+(4674557297*tr5*pe[6])/1112805300},
{F[2,1,2]*tci[1,1]^2,(-13496460448*p[6]-5172652801011*p[14])/26707327200-(421764389*tr5*pe[6])/3338415900},
{F[2,1,3]*tci[1,1]^2,(-6695228928*p[6]-1320524063171*p[14])/26707327200-(17435492*tr5*pe[6])/278201325},
{F[2,1,4]*tci[1,1]^2,(-19468800*p[6]-6518401973*p[14])/2136586176-(8450*tr5*pe[6])/3709351},
{F[2,1,5]*tci[1,1]^2,(-712729152*p[6]-311856695489*p[14])/2225610600-(7424262*tr5*pe[6])/92733775},
{F[2,1,6]*tci[1,1]^2,(70632420864*p[6]+15839968082423*p[14])/681036843600+(367877192*tr5*pe[6])/14188267575},
{F[2,1,7]*tci[1,1]^2,(-125236224*p[6]-69623186743*p[14])/17804884800-(163068*tr5*pe[6])/92733775},
{F[2,1,8]*tci[1,1]^2,(79210670592*p[6]+58347887430019*p[14])/908049124800+(103138894*tr5*pe[6])/4729422525},
{F[2,1,9]*tci[1,1]^2,(352760711936*p[6]+50457315096627*p[14])/53414654400+(1377971531*tr5*pe[6])/834603975},
{F[2,1,10]*tci[1,1]^2,(1546057216*p[6]-1931087123063*p[14])/22701228120+(48314288*tr5*pe[6])/2837653515},
{F[2,1,11]*tci[1,1]^2,(-11651830272*p[6]-3307852716629*p[14])/53414654400-(5057218*tr5*pe[6])/92733775},
{F[2,1,12]*tci[1,1]^2,(-62975744*p[6]-11952227733*p[14])/370935100-(3935984*tr5*pe[6])/92733775},
{F[2,1,13]*tci[1,1]^2,(37269298944*p[6]+27937997067283*p[14])/681036843600+(64703644*tr5*pe[6])/4729422525},
{F[2,1,14]*tci[1,1]^2,(4830461952*p[6]-4817736160411*p[14])/454024562400+(12579328*tr5*pe[6])/4729422525},
{F[2,1,15]*tci[1,1]^2,(-536322816*p[6]-211496055287*p[14])/26707327200-(465558*tr5*pe[6])/92733775},
{eps5*tci[1,1]^3,(2*(p[4]-p[5]))/27+(tr5*(pe[4]-pe[5]))/54},
{eps5*F[1,1,1]*tci[1,1]^3,(-19*p[7])/216+tr5*((-19*pe[7])/864+pe[8]/126)},
{eps5*F[1,1,2]*tci[1,1]^3,(-49*p[7])/270+(tr5*(-343*pe[7]-88*pe[8]))/7560},
{eps5*F[1,1,3]*tci[1,1]^3,(89*p[7])/648+(tr5*(623*pe[7]-272*pe[8]))/18144},
{eps5*F[1,1,5]*tci[1,1]^3,p[7]/45+(tr5*(7*pe[7]-4*pe[8]))/1260},
{eps5*F[1,1,6]*tci[1,1]^3,(139*p[7])/1080+tr5*((139*pe[7])/4320+(23*pe[8])/378)},
{eps5*F[1,1,7]*tci[1,1]^3,(-17*p[7])/324+(tr5*(-595*pe[7]-3152*pe[8]))/45360},
{eps5*F[1,1,8]*tci[1,1]^3,(14*p[7])/81+(tr5*(49*pe[7]+86*pe[8]))/1134},
{eps5*F[1,1,9]*tci[1,1]^3,(-17*p[7])/270+(tr5*(-119*pe[7]-568*pe[8]))/7560},
{eps5*F[1,1,10]*tci[1,1]^3,(-247*p[7])/3240-(13*tr5*(133*pe[7]-208*pe[8]))/90720},
{tci[1,1]^4,(-13*(21307011072*p[6]+10138178508395*p[14]))/6537953698560-(90166388*tr5*pe[6])/8512960545},
{tci[1,2],-p[9]-(tr5*pe[10])/4},
{F[3,1]*tci[1,2],(-18528678656*p[6]-2371463089417*p[14])/2225610600-(579021208*tr5*pe[6])/278201325},
{F[3,2]*tci[1,2],(-1319482368*p[6]-558618219751*p[14])/4451221200-(6872304*tr5*pe[6])/92733775},
{F[3,3]*tci[1,2],(238707456*p[6]+84097012297*p[14])/667683180+(4973072*tr5*pe[6])/55640265},
{F[3,4]*tci[1,2],(440441184*p[6]+106632413659*p[14])/534146544+(4587929*tr5*pe[6])/22256106},
{F[3,5]*tci[1,2],(246206208*p[6]+70668041681*p[14])/702824400+(1282324*tr5*pe[6])/14642175},
{F[3,6]*tci[1,2],(-20662246976*p[6]-3378572395057*p[14])/6676831800-(645695218*tr5*pe[6])/834603975},
{F[3,7]*tci[1,2],(7*(16985856*p[6]+4866188767*p[14]))/741870200+(3715656*tr5*pe[6])/92733775},
{F[3,8]*tci[1,2],(2*(116320512*p[6]+31619801209*p[14]))/278201325+(19386752*tr5*pe[6])/92733775},
{F[3,9]*tci[1,2],(-8*(15936456*p[6]-8593168883*p[14]))/278201325-(10624304*tr5*pe[6])/92733775},
{F[3,10]*tci[1,2],(2976384*p[6]+1126682413*p[14])/92733775+(744096*tr5*pe[6])/92733775},
{F[3,11]*tci[1,2],(-102905088*p[6]-45830396371*p[14])/667683180-(2143856*tr5*pe[6])/55640265},
{F[3,12]*tci[1,2],(-4111993232*p[6]-725769472249*p[14])/6676831800-(256999577*tr5*pe[6])/1669207950},
{F[3,13]*tci[1,2],(-1175031552*p[6]-347829977189*p[14])/13353663600-(6119956*tr5*pe[6])/278201325},
{F[3,14]*tci[1,2],(-7419435264*p[6]-1316594727223*p[14])/6676831800-(25761928*tr5*pe[6])/92733775},
{F[3,15]*tci[1,2],(18432*p[6]+51897689*p[14])/18546755+(4608*tr5*pe[6])/18546755},
{F[3,16]*tci[1,2],(-128*(1152*p[6]-233911*p[14]))/11128053-(12288*tr5*pe[6])/3709351},
{F[3,17]*tci[1,2],(1725318912*p[6]+602950184609*p[14])/4451221200+(8986036*tr5*pe[6])/92733775},
{F[3,18]*tci[1,2],(-3297621984*p[6]-631858824863*p[14])/1483740400-(103050687*tr5*pe[6])/185467550},
{F[3,19]*tci[1,2],(1385381376*p[6]+578621733907*p[14])/6676831800+(4810352*tr5*pe[6])/92733775},
{F[3,20]*tci[1,2],(-144864768*p[6]-60914414911*p[14])/1335366360-(1509008*tr5*pe[6])/55640265},
{F[3,21]*tci[1,2],(117841472*p[6]+22565354431*p[14])/66768318+(14730184*tr5*pe[6])/33384159},
{F[3,22]*tci[1,2],(-6*(13824*p[6]+89926843*p[14]))/92733775-(20736*tr5*pe[6])/92733775},
{F[3,24]*tci[1,2],(-39129856*p[6]-11209447467*p[14])/370935100-(2445616*tr5*pe[6])/92733775},
{F[3,31]*tci[1,2],(-528458067456*p[6]-201179497565567*p[14])/1362073687200-(1376192884*tr5*pe[6])/14188267575},
{F[3,32]*tci[1,2],(-222689177088*p[6]+18830962898609*p[14])/1816098249600-(144979933*tr5*pe[6])/4729422525},
{F[3,33]*tci[1,2],(18381236736*p[6]+9733200987577*p[14])/227012281200+(95735608*tr5*pe[6])/4729422525},
{F[3,34]*tci[1,2],(6212499968*p[6]+4099861945361*p[14])/15134152080+(97070312*tr5*pe[6])/945884505},
{F[3,35]*tci[1,2],(-4*(110592*p[6]+70278319*p[14]))/92733775-(110592*tr5*pe[6])/92733775},
{F[3,36]*tci[1,2],(50247627264*p[6]+31683973318573*p[14])/227012281200+(87235464*tr5*pe[6])/1576474175},
{F[3,37]*tci[1,2],(7*(39405912576*p[6]+18771361077257*p[14]))/5448294748800+(179584237*tr5*pe[6])/14188267575},
{F[3,38]*tci[1,2],(-11*(672*p[6]-1682011*p[14]))/3709351-(1848*tr5*pe[6])/3709351},
{F[3,39]*tci[1,2],(-256*(1152*p[6]-233911*p[14]))/55640265-(24576*tr5*pe[6])/18546755},
{F[3,40]*tci[1,2],(-511944211968*p[6]-249632371849951*p[14])/1816098249600-(333297013*tr5*pe[6])/4729422525},
{F[3,41]*tci[1,2],(1255002624*p[6]+1290768377593*p[14])/20030495400+(4357648*tr5*pe[6])/278201325},
{F[3,42]*tci[1,2],(22*(21408*p[6]-42985919*p[14]))/92733775+(117744*tr5*pe[6])/92733775},
{F[3,44]*tci[1,2],(-9589989888*p[6]-7262258126341*p[14])/227012281200-(16649288*tr5*pe[6])/1576474175},
{F[3,51]*tci[1,2],(-248598842112*p[6]-76960750937609*p[14])/340518421800-(863190424*tr5*pe[6])/4729422525},
{F[3,52]*tci[1,2],(-176693687424*p[6]-50587160963743*p[14])/681036843600-(306759874*tr5*pe[6])/4729422525},
{F[3,53]*tci[1,2],(-9157507584*p[6]-3749900246513*p[14])/75670760400-(47695352*tr5*pe[6])/1576474175},
{F[3,54]*tci[1,2],(-4*(20331648*p[6]+4588679611*p[14]))/278201325-(6777216*tr5*pe[6])/92733775},
{F[3,55]*tci[1,2],(2153644992*p[6]+690952718569*p[14])/5007623850+(29911736*tr5*pe[6])/278201325},
{F[3,56]*tci[1,2],(253*(228665664*p[6]+58312751873*p[14]))/340518421800+(200876434*tr5*pe[6])/4729422525},
{F[3,57]*tci[1,2],(17*(388224*p[6]+106639543*p[14]))/370935100+(412488*tr5*pe[6])/92733775},
{F[3,58]*tci[1,2],(-16*(13824*p[6]+15739823*p[14]))/55640265-(18432*tr5*pe[6])/18546755},
{F[3,59]*tci[1,2],(-28158392256*p[6]-8114285492617*p[14])/37835380200-(293316586*tr5*pe[6])/1576474175},
{F[3,60]*tci[1,2],(1415089152*p[6]+478928524289*p[14])/4006099080+(4913504*tr5*pe[6])/55640265},
{F[3,61]*tci[1,2],(-8751744*p[6]-1746861583*p[14])/185467550-(1093968*tr5*pe[6])/92733775},
{F[3,69]*tci[1,2],(-40109812224*p[6]-6501825553193*p[14])/681036843600-(208905272*tr5*pe[6])/14188267575},
{F[3,77]*tci[1,2],(-2835072*p[6]-648430859*p[14])/37093510-(354384*tr5*pe[6])/18546755},
{eps5*F[3,78]*tci[1,2],(2*p[7])/3+(tr5*(7*pe[7]+8*pe[8]))/42},
{F[3,79]*tci[1,2],(6918144*p[6]+4227317743*p[14])/37093510+(864768*tr5*pe[6])/18546755},
{eps5*F[3,80]*tci[1,2],(-7*p[7])/3+(tr5*(-49*pe[7]-86*pe[8]))/84},
{eps5*F[3,82]*tci[1,2],(2*tr5*pe[8])/7},
{F[1,1,1]^2*tci[1,2],(2*p[2])/3-(7*p[3])/2+(32768*p[6])/3709351-(1233099332*p[14])/100152477-(14*p[30])/9-(2*p[32])/3+(tr5*((-13*pe[2])/12+(7*pe[3])/36-(56576*pe[6])/18546755+7*pe[20]+(7*pe[30])/4+(13*pe[32])/12))/4},
{F[1,1,1]^3*tci[1,2],(-793445599616*p[6]-100741601382187*p[14])/80121981600-(6198793747*tr5*pe[6])/2503811925},
{F[1,1,2]*tci[1,2],-p[15]-(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,2]*tci[1,2],-1/3*p[2]-2*p[3]-(16384*p[6])/3709351-(763328906*p[14])/100152477+p[30]/9-p[32]/3+tr5*(-1/3*pe[2]+(13*pe[3])/144-(31232*pe[6])/18546755+pe[20]+pe[30]/4+pe[32]/6)},
{F[1,1,1]^2*F[1,1,2]*tci[1,2],(-58408704*p[6]-19020591553*p[14])/2225610600-(608424*tr5*pe[6])/92733775},
{F[1,1,2]^2*tci[1,2],(-2*p[2])/3-(32768*p[6])/3709351-(480620830*p[14])/100152477+(14*p[30])/9+(2*p[32])/3+tr5*(-1/6*pe[2]+(7*pe[3])/72-(8704*pe[6])/18546755+pe[32]/6)},
{F[1,1,1]*F[1,1,2]^2*tci[1,2],(-76886016*p[6]-20771019037*p[14])/556402650-(3203584*tr5*pe[6])/92733775},
{F[1,1,2]^3*tci[1,2],(45491864064*p[6]+13997272444373*p[14])/80121981600+(118468396*tr5*pe[6])/834603975},
{F[1,1,1]*F[1,1,3]*tci[1,2],-p[2]+5*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*((3*pe[2])/8-pe[3]/16+(19584*pe[6])/18546755-(5*pe[20])/2-(5*pe[30])/8-(3*pe[32])/8)},
{F[1,1,1]^2*F[1,1,3]*tci[1,2],(24461832832*p[6]+2772228763849*p[14])/4451221200+(382216138*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*tci[1,2],-1/2*p[2]+2*p[3]-(24576*p[6])/3709351+(308274833*p[14])/33384159+(7*p[30])/6+p[32]/2+tr5*(pe[2]/8-pe[3]/96+(6528*pe[6])/18546755-pe[20]-pe[30]/4-pe[32]/8)},
{F[1,1,1]*F[1,1,2]*F[1,1,3]*tci[1,2],(-4*(1262592*p[6]+578237519*p[14]))/278201325-(420864*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,3]*tci[1,2],(-42808832*p[6]-16640569859*p[14])/593496160-(334444*tr5*pe[6])/18546755},
{F[1,1,3]^2*tci[1,2],-1/2*p[2]+p[3]/2+(311808*p[6])/18546755-(301216262*p[14])/55640265-p[27]/3-(5*p[30])/6-p[32]/3+p[33]+(tr5*(-1/4*pe[2]-(7*pe[3])/24+(255744*pe[6])/18546755-pe[20]-pe[27]/3-pe[30]/4-(7*pe[32])/12+pe[33]))/4},
{F[1,1,1]*F[1,1,3]^2*tci[1,2],(33226747712*p[6]+5141230445959*p[14])/13353663600+(519167933*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,3]^2*tci[1,2],(-709611008*p[6]-306240601531*p[14])/2967480800-(5543836*tr5*pe[6])/92733775},
{F[1,1,3]^3*tci[1,2],(575639807568*p[6]+169659154918651*p[14])/1021555265400+(11992495991*tr5*pe[6])/85129605450},
{F[1,1,1]*F[1,1,4]*tci[1,2],(-2*p[2])/3+3*p[3]-(32768*p[6])/3709351+(1233099332*p[14])/100152477+(14*p[30])/9+(2*p[32])/3+(tr5*((5*pe[2])/6-pe[3]/9+(8704*pe[6])/3709351-6*pe[20]-(3*pe[30])/2-(5*pe[32])/6))/4},
{F[1,1,1]^2*F[1,1,4]*tci[1,2],(96220493824*p[6]+18324352181693*p[14])/26707327200+(751722608*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,4]*tci[1,2],p[2]/3+(16384*p[6])/3709351+(1341987662*p[14])/100152477-(7*p[30])/9-p[32]/3+tr5*(pe[2]/12-(7*pe[3])/144+(4352*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[1,1,2]*F[1,1,4]*tci[1,2],(74363904*p[6]+30803795753*p[14])/1112805300+(1549248*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,4]*tci[1,2],(-742940288*p[6]-283492045891*p[14])/1112805300-(46433768*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*tci[1,2],p[2]/2-2*p[3]+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+tr5*(-1/8*pe[2]+pe[3]/96-(6528*pe[6])/18546755+pe[20]+pe[30]/4+pe[32]/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,4]*tci[1,2],(-27995844352*p[6]-5632837867169*p[14])/5341465440-(218717534*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,3]*F[1,1,4]*tci[1,2],(4242816*p[6]-305091563*p[14])/278201325+(353568*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,4]*tci[1,2],(274233815104*p[6]+71674892473403*p[14])/454024562400+(4284903361*tr5*pe[6])/28376535150},
{F[1,1,4]^2*tci[1,2],p[2]-2*p[3]-(188928*p[6])/18546755-(923534068*p[14])/55640265-2*p[20]+p[21]/3-(5*p[27])/3-(5*p[30])/6-(2*p[32])/3-p[33]+tr5*(pe[3]/32-(77568*pe[6])/18546755+(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33])/12)},
{F[1,1,1]*F[1,1,4]^2*tci[1,2],(14453959616*p[6]-582533182213*p[14])/13353663600+(225843119*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,4]^2*tci[1,2],(-12235811328*p[6]-4227153091021*p[14])/13353663600-(21242728*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]^2*tci[1,2],(9612252944*p[6]+2852317932133*p[14])/6676831800+(600765809*tr5*pe[6])/1669207950},
{F[1,1,4]^3*tci[1,2],(11800783008*p[6]-6828900516469*p[14])/53766066600+(40974941*tr5*pe[6])/746750925},
{F[1,1,5]*tci[1,2],p[11]+(tr5*pe[12])/4},
{F[1,1,1]^2*F[1,1,5]*tci[1,2],(10580603904*p[6]+4579374899603*p[14])/26707327200+(9184552*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*tci[1,2],-1/2*p[2]-(79872*p[6])/18546755-(237254489*p[14])/18546755-p[30]/2+p[32]/6+tr5*(-1/8*pe[2]-pe[3]/32-(30336*pe[6])/18546755+pe[32]/24)},
{F[1,1,1]*F[1,1,2]*F[1,1,5]*tci[1,2],(8*(1360176*p[6]+345908407*p[14]))/278201325+(906784*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,5]*tci[1,2],(-449*(2034432*p[6]+792452249*p[14]))/6676831800-(3171736*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*tci[1,2],-p[2]+3*p[3]-(49152*p[6])/3709351+(616549666*p[14])/33384159+(7*p[30])/3+p[32]+tr5*(pe[2]/8+pe[3]/48+(6528*pe[6])/18546755-(3*pe[20])/2-(3*pe[30])/8-pe[32]/8)},
{F[1,1,1]*F[1,1,3]*F[1,1,5]*tci[1,2],(-944174592*p[6]-452694482519*p[14])/2225610600-(9835152*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,1,5]*tci[1,2],(-2*(1971072*p[6]+712583579*p[14]))/278201325-(328512*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,5]*tci[1,2],(-4137435648*p[6]-1625044970461*p[14])/13353663600-(7183048*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*tci[1,2],(-43008*p[6])/18546755-(1720441139*p[14])/166920795+(7*p[30])/6-p[32]/6+tr5*((7*pe[3])/96+(2688*pe[6])/3709351-pe[32]/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,5]*tci[1,2],(-2*(126432144*p[6]+57800227733*p[14]))/834603975-(7024008*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,5]*tci[1,2],(13584711168*p[6]+4915467672301*p[14])/13353663600+(23584568*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,5]*tci[1,2],(346718208*p[6]+147122175281*p[14])/1483740400+(5417472*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,5]*tci[1,2],(1829220096*p[6]+374871497897*p[14])/13353663600+(9527188*tr5*pe[6])/278201325},
{F[1,1,5]^2*tci[1,2],-1/6*p[2]+p[3]/3+(80384*p[6])/18546755-(3644843143*p[14])/1001524770+p[20]/3+p[21]/6+(17*p[30])/36+p[32]/12+tr5*(pe[3]/64+(32064*pe[6])/18546755+(-4*pe[20]+2*pe[21]-2*pe[30]-pe[32])/48)},
{F[1,1,1]*F[1,1,5]^2*tci[1,2],(90263040*p[6]+37847941441*p[14])/356097696+(235060*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,5]^2*tci[1,2],(-5*(64820736*p[6]+20982871807*p[14]))/1068293088-(281340*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,5]^2*tci[1,2],(-3349357056*p[6]-1475146273867*p[14])/6676831800-(11629712*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]^2*tci[1,2],(-1662666837504*p[6]-693196210051703*p[14])/5448294748800-(1082465389*tr5*pe[6])/14188267575},
{F[1,1,5]^3*tci[1,2],(865567068672*p[6]+469220280496429*p[14])/2724147374400+(1127040454*tr5*pe[6])/14188267575},
{F[1,1,6]*tci[1,2],-p[15]-(tr5*pe[15])/4},
{F[1,1,1]*F[1,1,6]*tci[1,2],-p[2]+p[3]+(188928*p[6])/18546755+(3753580219*p[14])/166920795+(8*p[20])/3-p[21]/3+(7*p[27])/3+p[30]+(5*p[32])/6+p[33]+(tr5*(-1/2*pe[2]+pe[3]/12+(297984*pe[6])/18546755+(2*pe[20])/3-pe[21]/3+(7*pe[27])/3-pe[30]/2+pe[32]/3+pe[33]))/4},
{F[1,1,1]^2*F[1,1,6]*tci[1,2],(650531328*p[6]+191885473021*p[14])/7965343200+(1694092*tr5*pe[6])/82972325},
{F[1,1,2]*F[1,1,6]*tci[1,2],(-44*p[14])/3-2*(p[20]+p[27])+(tr5*(-pe[20]-pe[27]))/2},
{F[1,1,1]*F[1,1,2]*F[1,1,6]*tci[1,2],(4211712*p[6]+2242129469*p[14])/333841590+(58496*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,1,6]*tci[1,2],(634368*p[6]+619245461*p[14])/37093510+(79296*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*tci[1,2],(8*p[2])/3-(363008*p[6])/18546755-(773351707*p[14])/500762385+p[27]/3-(8*p[30])/9+p[32]/6-3*p[33]+(tr5*((8*pe[2])/3-(2*pe[3])/9-(436736*pe[6])/18546755+pe[27]/3+pe[32]/6-3*pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,6]*tci[1,2],(-4580736*p[6]-729208241*p[14])/133536636-(95432*tr5*pe[6])/11128053},
{F[1,1,2]*F[1,1,3]*F[1,1,6]*tci[1,2],(6144*p[6]+19902283*p[14])/4880725+(1536*tr5*pe[6])/4880725},
{F[1,1,3]^2*F[1,1,6]*tci[1,2],(-26362999680*p[6]-7564197116221*p[14])/27241473744-(137307290*tr5*pe[6])/567530703},
{F[1,1,4]*F[1,1,6]*tci[1,2],-2*p[2]+5*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(2*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(pe[2]/8-pe[3]/12+(168576*pe[6])/18546755-(7*pe[20])/6-pe[21]/6+(7*pe[27])/6-(5*pe[30])/8-(5*pe[32])/24+pe[33]/2)},
{F[1,1,1]*F[1,1,4]*F[1,1,6]*tci[1,2],(-4302767616*p[6]-2128897824887*p[14])/37835380200-(44820496*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]*F[1,1,6]*tci[1,2],(-15326208*p[6]-27768395131*p[14])/1669207950-(212864*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,6]*tci[1,2],(-92412068352*p[6]-27909248893889*p[14])/227012281200-(481312856*tr5*pe[6])/4729422525},
{F[1,1,4]^2*F[1,1,6]*tci[1,2],(38757997824*p[6]+15334337575793*p[14])/170259210900+(807458288*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*tci[1,2],-1/2*p[2]+p[3]-(39936*p[6])/18546755+(1389799837*p[14])/166920795+2*p[20]-p[21]+p[30]/6+p[32]/2+(tr5*(-pe[3]-4*(2*pe[21]+pe[30])))/32},
{F[1,1,1]*F[1,1,5]*F[1,1,6]*tci[1,2],(-2047104*p[6]-697145453*p[14])/278201325-(170592*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,6]*tci[1,2],(23*(28608*p[6]+15829091*p[14]))/55640265+(54832*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,5]*F[1,1,6]*tci[1,2],(-3*(189888*p[6]-54011959*p[14]))/92733775-(142416*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,6]*tci[1,2],(60845256192*p[6]+14316378516499*p[14])/181609824960+(79225594*tr5*pe[6])/945884505},
{F[1,1,5]^2*F[1,1,6]*tci[1,2],(-108653459328*p[6]-62817495846301*p[14])/408622106160-(188634478*tr5*pe[6])/2837653515},
{F[1,1,6]^2*tci[1,2],(3*p[2])/2-(4*p[3])/3-(283392*p[6])/18546755-(9109317077*p[14])/333841590-(10*p[20])/3+p[21]/2-(17*p[27])/6-(5*p[30])/6-(7*p[32])/12-(3*p[33])/2+tr5*((5*pe[2])/24+pe[3]/288-(96832*pe[6])/18546755-pe[20]/6+pe[21]/8-(17*pe[27])/24+pe[30]/6+pe[32]/48-(3*pe[33])/8)},
{F[1,1,1]*F[1,1,6]^2*tci[1,2],(-26843858688*p[6]-16196043797941*p[14])/681036843600-(139811764*tr5*pe[6])/14188267575},
{F[1,1,2]*F[1,1,6]^2*tci[1,2],(1095808*p[6]+1900071731*p[14])/370935100+(68488*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]^2*tci[1,2],(-1478718429696*p[6]-517325295801197*p[14])/4086221061600-(427869916*tr5*pe[6])/4729422525},
{F[1,1,4]*F[1,1,6]^2*tci[1,2],(-31*(82298807808*p[6]+38950666562831*p[14]))/5448294748800-(1660978543*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]^2*tci[1,2],(-17744560003584*p[6]-4586851590441113*p[14])/16344884246400-(3850815973*tr5*pe[6])/14188267575},
{F[1,1,6]^3*tci[1,2],(23039427703296*p[6]+5982854897461897*p[14])/16344884246400+(14999627411*tr5*pe[6])/42564802725},
{F[1,1,7]*tci[1,2],-p[18]-(tr5*pe[18])/4},
{F[1,1,1]*F[1,1,7]*tci[1,2],p[2]-2*p[3]-(188928*p[6])/18546755-(3753580219*p[14])/166920795-(8*p[20])/3+p[21]/3-(7*p[27])/3-p[30]-(5*p[32])/6-p[33]+tr5*(pe[3]/48-(81024*pe[6])/18546755+(8*pe[20]+2*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/24)},
{F[1,1,1]^2*F[1,1,7]*tci[1,2],(-11401471488*p[6]-1461045353591*p[14])/151341520800-(29691332*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,7]*tci[1,2],(82944*p[6])/18546755-(16841592*p[14])/18546755+2*p[20]-p[30]+(tr5*(-pe[3]+8*pe[20]))/16},
{F[1,1,1]*F[1,1,2]*F[1,1,7]*tci[1,2],(-4*(6469632*p[6]+1932037949*p[14]))/834603975-(718848*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,7]*tci[1,2],(-10972672*p[6]-4975171207*p[14])/118699232-(85724*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,7]*tci[1,2],-1/2*p[2]+p[3]-(24576*p[6])/3709351+(308274833*p[14])/33384159+(7*p[30])/6+p[32]/2+(tr5*(pe[3]-4*(4*pe[20]+pe[30])))/32},
{F[1,1,1]*F[1,1,3]*F[1,1,7]*tci[1,2],(4201344*p[6]+669712783*p[14])/43926525+(116704*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,3]*F[1,1,7]*tci[1,2],(424137216*p[6]+169237800637*p[14])/4451221200+(2209048*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,7]*tci[1,2],(-30579669504*p[6]-3495401037313*p[14])/90804912480-(26544852*tr5*pe[6])/315294835},
{F[1,1,4]*F[1,1,7]*tci[1,2],(-3*p[2])/2+3*p[3]+(297984*p[6])/18546755+(1135304669*p[14])/55640265+(8*p[20])/3-(2*p[21])/3+(7*p[30])/6+(3*p[32])/2+tr5*((-5*pe[3])/96+(118272*pe[6])/18546755-(5*pe[20])/6-pe[21]/6-(3*pe[30])/8)},
{F[1,1,1]*F[1,1,4]*F[1,1,7]*tci[1,2],(5721537024*p[6]+2782500472543*p[14])/37835380200+(59599344*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,4]*F[1,1,7]*tci[1,2],(16*(1639008*p[6]+756824981*p[14]))/834603975+(728448*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,1,7]*tci[1,2],(-2*(44164224*p[6]+9579308993*p[14]))/834603975-(2453568*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,1,7]*tci[1,2],(335586556416*p[6]+48040829814787*p[14])/1362073687200+(873923324*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]*tci[1,2],(5*p[2])/6-(5*p[3])/3-(32768*p[6])/3709351-(1137175957*p[14])/100152477-(8*p[20])/3+(2*p[21])/3+p[30]/18-(5*p[32])/6+tr5*((7*pe[3])/96-(50688*pe[6])/18546755+(4*pe[20]+4*pe[21]+5*pe[30])/24)},
{F[1,1,1]*F[1,1,5]*F[1,1,7]*tci[1,2],(-1142656*p[6]-97706367*p[14])/92733775-(285664*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,7]*tci[1,2],(-4*(1880064*p[6]+638328773*p[14]))/278201325-(626688*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,7]*tci[1,2],(-8*(555264*p[6]+165456223*p[14]))/834603975-(123392*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,7]*tci[1,2],(-321115209216*p[6]-73172127590687*p[14])/1362073687200-(836237524*tr5*pe[6])/14188267575},
{F[1,1,5]^2*F[1,1,7]*tci[1,2],(560179596672*p[6]+16726541783179*p[14])/2043110530800+(972534022*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,7]*tci[1,2],p[2]/6-p[3]/3-(108032*p[6])/18546755+(3671023982*p[14])/500762385+(8*p[20])/3+p[21]/3+(7*p[27])/3-(7*p[30])/18-p[32]/3+p[33]+tr5*(-1/96*pe[3]-(37248*pe[6])/18546755+(20*pe[20]+2*pe[21]+14*pe[27]+pe[30]-pe[32]+6*pe[33])/24)},
{F[1,1,1]*F[1,1,6]*F[1,1,7]*tci[1,2],(-2889212928*p[6]+740184384379*p[14])/20030495400-(30095968*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,6]*F[1,1,7]*tci[1,2],(308*(1152*p[6]-233911*p[14]))/55640265+(29568*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,7]*tci[1,2],(21344658432*p[6]+1067603116549*p[14])/25223586800+(333510288*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,6]*F[1,1,7]*tci[1,2],(-407432080896*p[6]-79091005539047*p[14])/681036843600-(2122042088*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*F[1,1,7]*tci[1,2],(304973505792*p[6]+234424864523369*p[14])/681036843600+(529467892*tr5*pe[6])/4729422525},
{F[1,1,6]^2*F[1,1,7]*tci[1,2],(2864677416192*p[6]+294443566808269*p[14])/4086221061600+(2486699146*tr5*pe[6])/14188267575},
{F[1,1,7]^2*tci[1,2],(-79*p[14])/9+(-14*p[20]+2*p[21]-14*p[27]+p[30]+p[32]-6*p[33])/6+tr5*(pe[3]/96+(3456*pe[6])/18546755+(-14*pe[20]+2*pe[21]-14*pe[27]+pe[32]-6*pe[33])/24)},
{F[1,1,1]*F[1,1,7]^2*tci[1,2],(35857469952*p[6]-6522123332161*p[14])/227012281200+(62252552*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,7]^2*tci[1,2],(1220599296*p[6]+613193168647*p[14])/26707327200+(1059548*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]^2*tci[1,2],(-88960512*p[6]-28881078623*p[14])/1068293088-(231668*tr5*pe[6])/11128053},
{F[1,1,4]*F[1,1,7]^2*tci[1,2],(-819846388224*p[6]-125691932233193*p[14])/908049124800-(355836106*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,7]^2*tci[1,2],(66757722624*p[6]-9959660813317*p[14])/408622106160+(115898824*tr5*pe[6])/2837653515},
{F[1,1,6]*F[1,1,7]^2*tci[1,2],(1822769593344*p[6]+261338483581283*p[14])/4086221061600+(1582265272*tr5*pe[6])/14188267575},
{F[1,1,7]^3*tci[1,2],(-81780735936*p[6]-44438205466327*p[14])/510777632700-(1703765332*tr5*pe[6])/42564802725},
{F[1,1,1]*F[1,1,8]*tci[1,2],(-2*p[2])/3+4*p[3]-(32768*p[6])/3709351+(1233099332*p[14])/100152477+(14*p[30])/9+(2*p[32])/3+tr5*(pe[2]/3-(5*pe[3])/72+(17408*pe[6])/18546755-2*pe[20]-pe[30]/2-pe[32]/3)},
{F[1,1,1]^2*F[1,1,8]*tci[1,2],(7483970912*p[6]+490907599799*p[14])/1335366360+(233874091*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,8]*tci[1,2],(5*p[2])/6+(40960*p[6])/3709351+(1908322265*p[14])/100152477-(5*p[30])/18+(5*p[32])/6+tr5*((5*pe[2])/24-(5*pe[3])/288+(9088*pe[6])/3709351+(5*pe[32])/24)},
{F[1,1,1]*F[1,1,2]*F[1,1,8]*tci[1,2],(42667776*p[6]+11459633557*p[14])/278201325+(3555648*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,8]*tci[1,2],(3*(81029632*p[6]+19146581949*p[14]))/1483740400+(3798264*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*tci[1,2],p[2]/2-3*p[3]+(24576*p[6])/3709351-(308274833*p[14])/33384159-(7*p[30])/6-p[32]/2+(tr5*(-pe[2]+(5*pe[3])/24-(52224*pe[6])/18546755+6*pe[20]+(3*pe[30])/2+pe[32]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,8]*tci[1,2],(-65394338048*p[6]-1194303238611*p[14])/26707327200-(510893266*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,3]*F[1,1,8]*tci[1,2],(9*(162176*p[6]+70108057*p[14]))/92733775+(364896*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,8]*tci[1,2],(-5275997504*p[6]-942089362853*p[14])/1780488480-(82437461*tr5*pe[6])/111280530},
{F[1,1,4]*F[1,1,8]*tci[1,2],p[2]/6-p[3]+(8192*p[6])/3709351-(308274833*p[14])/100152477-(7*p[30])/18-p[32]/6+(tr5*(-1/3*pe[2]+(5*pe[3])/72-(17408*pe[6])/18546755+2*pe[20]+pe[30]/2+pe[32]/3))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,8]*tci[1,2],(-4900172288*p[6]+237991361339*p[14])/5341465440-(38282596*tr5*pe[6])/166920795},
{F[1,1,2]*F[1,1,4]*F[1,1,8]*tci[1,2],(-2117568*p[6]-605559751*p[14])/11128053-(176464*tr5*pe[6])/3709351},
{F[1,1,3]*F[1,1,4]*F[1,1,8]*tci[1,2],(82475674112*p[6]+13209796736709*p[14])/26707327200+(644341204*tr5*pe[6])/834603975},
{F[1,1,4]^2*F[1,1,8]*tci[1,2],(-33807305184*p[6]-5164936004413*p[14])/13353663600-(352159429*tr5*pe[6])/556402650},
{F[1,1,5]*F[1,1,8]*tci[1,2],-1/3*p[2]+(2*p[3])/3+(203776*p[6])/18546755+(1516480274*p[14])/500762385+(2*p[20])/3+p[21]/3-(2*p[30])/9+p[32]/3+tr5*(-1/24*pe[3]+(50688*pe[6])/18546755+(-2*pe[20]+pe[21]-pe[30])/12)},
{F[1,1,1]*F[1,1,5]*F[1,1,8]*tci[1,2],(-200383488*p[6]-92793580751*p[14])/667683180-(1391552*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,5]*F[1,1,8]*tci[1,2],(84501504*p[6]+23552287553*p[14])/1112805300+(1760448*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,8]*tci[1,2],(57510912*p[6]+26238288589*p[14])/296748080+(898608*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,1,8]*tci[1,2],(22847199744*p[6]+62187266088733*p[14])/2724147374400+(29748958*tr5*pe[6])/14188267575},
{F[1,1,5]^2*F[1,1,8]*tci[1,2],(3045696579072*p[6]+2224574740501579*p[14])/16344884246400+(660958459*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,8]*tci[1,2],(7*p[2])/3-(14*p[3])/3-(581632*p[6])/18546755-(24037961588*p[14])/500762385-6*p[20]+(5*p[21])/3-(14*p[27])/3-(16*p[30])/9-2*p[32]-2*p[33]+tr5*(pe[3]/12-(212736*pe[6])/18546755+(10*pe[20]+5*pe[21]-14*pe[27]+7*pe[30]+pe[32]-6*pe[33])/12)},
{F[1,1,1]*F[1,1,6]*F[1,1,8]*tci[1,2],(-6574790144*p[6]-2488736659783*p[14])/75670760400-(102731096*tr5*pe[6])/4729422525},
{F[1,1,2]*F[1,1,6]*F[1,1,8]*tci[1,2],(-1441728*p[6]-161655881*p[14])/166920795-(40048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,1,8]*tci[1,2],(42585024*p[6]+8895346093*p[14])/834603975+(3548752*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,6]*F[1,1,8]*tci[1,2],(-163729608192*p[6]+22427625294781*p[14])/908049124800-(71063198*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]*F[1,1,8]*tci[1,2],(1666010032128*p[6]+762845254970821*p[14])/1362073687200+(482063088*tr5*pe[6])/1576474175},
{F[1,1,6]^2*F[1,1,8]*tci[1,2],(12906589330944*p[6]+3521171686978883*p[14])/16344884246400+(311212127*tr5*pe[6])/1576474175},
{F[1,1,7]*F[1,1,8]*tci[1,2],(-2*p[21])/3-(tr5*pe[21])/6},
{F[1,1,1]*F[1,1,7]*F[1,1,8]*tci[1,2],(1752282624*p[6]+1122904832893*p[14])/25223586800+(27379416*tr5*pe[6])/1576474175},
{F[1,1,2]*F[1,1,7]*F[1,1,8]*tci[1,2],(2*(998016*p[6]+477402787*p[14]))/92733775+(499008*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,1,8]*tci[1,2],(-2*(2420512*p[6]+881495559*p[14]))/92733775-(1210256*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[1,1,8]*tci[1,2],(318186428928*p[6]+37881620906321*p[14])/1362073687200+(828610492*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]*F[1,1,8]*tci[1,2],(-7588668672*p[6]-7419382779529*p[14])/21506426640-(13174772*tr5*pe[6])/149350185},
{F[1,1,6]*F[1,1,7]*F[1,1,8]*tci[1,2],(-317801177856*p[6]-698382959844767*p[14])/2043110530800-(551738156*tr5*pe[6])/14188267575},
{F[1,1,7]^2*F[1,1,8]*tci[1,2],(212023955968*p[6]+270147190133001*p[14])/908049124800+(828218578*tr5*pe[6])/14188267575},
{F[1,1,8]^2*tci[1,2],-1/2*p[2]-(24576*p[6])/3709351-(381664453*p[14])/33384159+p[30]/6-p[32]/2+tr5*(-1/8*pe[2]+pe[3]/96-(27264*pe[6])/18546755-pe[32]/8)},
{F[1,1,1]*F[1,1,8]^2*tci[1,2],(46436704576*p[6]+11021994694857*p[14])/13353663600+(725573509*tr5*pe[6])/834603975},
{F[1,1,2]*F[1,1,8]^2*tci[1,2],(-1522718208*p[6]-512529484831*p[14])/4451221200-(7930824*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]^2*tci[1,2],(-11*(2071422272*p[6]+438297454929*p[14]))/8902442400-(356025703*tr5*pe[6])/556402650},
{F[1,1,4]*F[1,1,8]^2*tci[1,2],(-26290093376*p[6]-7885501570857*p[14])/26707327200-(410782709*tr5*pe[6])/1669207950},
{F[1,1,5]*F[1,1,8]^2*tci[1,2],(-1299402994176*p[6]+257114400917443*p[14])/16344884246400-(281988497*tr5*pe[6])/14188267575},
{F[1,1,6]*F[1,1,8]^2*tci[1,2],(-393334875648*p[6]-176101438139311*p[14])/961463779200-(85359131*tr5*pe[6])/834603975},
{F[1,1,7]*F[1,1,8]^2*tci[1,2],(8858546688*p[6]+3834869244881*p[14])/14337617760+(23069132*tr5*pe[6])/149350185},
{F[1,1,8]^3*tci[1,2],(1781188064*p[6]+644136156613*p[14])/1602439632+(55662127*tr5*pe[6])/200304954},
{F[1,1,9]*tci[1,2],-p[11]+p[15]-p[28]+(tr5*(-pe[12]+pe[15]-pe[28]))/4},
{F[1,1,1]*F[1,1,9]*tci[1,2],p[2]/3+(16384*p[6])/3709351+(763328906*p[14])/100152477-p[30]/9+p[32]/3+tr5*(pe[2]/12-pe[3]/144+(18176*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]^2*F[1,1,9]*tci[1,2],(12034304*p[6]+23964980103*p[14])/741870200+(376072*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*tci[1,2],(5*p[2])/6+(161792*p[6])/18546755+(4324647643*p[14])/500762385+p[30]/18-p[32]/6+tr5*((5*pe[2])/24+pe[3]/288+(8320*pe[6])/3709351-pe[32]/24)},
{F[1,1,1]*F[1,1,2]*F[1,1,9]*tci[1,2],(221743872*p[6]+106780596929*p[14])/1112805300+(4619664*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,9]*tci[1,2],(6134072832*p[6]+2485077390199*p[14])/13353663600+(10649432*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*tci[1,2],(4*p[2])/3-(392704*p[6])/18546755-(6879352841*p[14])/500762385+p[27]-(4*p[30])/9-(5*p[32])/6-p[33]+(tr5*((4*pe[2])/3-pe[3]/9-(429568*pe[6])/18546755+pe[27]-(5*pe[32])/6-pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[1,1,9]*tci[1,2],(-33*(66688*p[6]+56524671*p[14]))/74187020-(137544*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,1,9]*tci[1,2],(4*(2044512*p[6]+489020759*p[14]))/278201325+(681504*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,1,9]*tci[1,2],(-90853187328*p[6]-21488172833621*p[14])/272414737440-(26288538*tr5*pe[6])/315294835},
{F[1,1,4]*F[1,1,9]*tci[1,2],(-4*p[2])/3-(284672*p[6])/18546755-(15891842263*p[14])/500762385+(11*p[30])/18+p[32]/6+tr5*(-1/3*pe[2]+(11*pe[3])/288-(58496*pe[6])/18546755+pe[32]/24)},
{F[1,1,1]*F[1,1,4]*F[1,1,9]*tci[1,2],(887616*p[6]-1636148693*p[14])/111280530+(36984*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[1,1,9]*tci[1,2],(417931776*p[6]+155969509807*p[14])/702824400+(725576*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,4]*F[1,1,9]*tci[1,2],(-13612687872*p[6]-3665794385329*p[14])/75670760400-(70899416*tr5*pe[6])/1576474175},
{F[1,1,4]^2*F[1,1,9]*tci[1,2],(8473638144*p[6]+2930200271933*p[14])/13353663600+(44133532*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,9]*tci[1,2],p[2]/2+(24576*p[6])/3709351+(771146308*p[14])/33384159-(2*p[30])/3+tr5*(pe[2]/8-pe[3]/24+(16896*pe[6])/18546755)},
{F[1,1,1]*F[1,1,5]*F[1,1,9]*tci[1,2],(-22008192*p[6]-4928308819*p[14])/370935100-(1375512*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,9]*tci[1,2],(-3591404032*p[6]-1239130321299*p[14])/4451221200-(56115688*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,5]*F[1,1,9]*tci[1,2],(-2*(616608*p[6]+454385231*p[14]))/278201325-(102768*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,9]*tci[1,2],(-3076329472*p[6]-1109716822629*p[14])/2225610600-(96135296*tr5*pe[6])/278201325},
{F[1,1,5]^2*F[1,1,9]*tci[1,2],(46*(2085624*p[6]+757715213*p[14]))/166920795+(2664964*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,9]*tci[1,2],(-5*p[2])/2+(121344*p[6])/3709351+(594309592*p[14])/33384159+p[27]+(5*p[30])/6+3*p[33]+(tr5*((-5*pe[2])/2+(5*pe[3])/24+(135168*pe[6])/3709351+pe[27]+3*pe[33]))/4},
{F[1,1,1]*F[1,1,6]*F[1,1,9]*tci[1,2],(-13145472*p[6]+3411028621*p[14])/3338415900-(91288*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[1,1,9]*tci[1,2],(-8*(1094208*p[6]+782439431*p[14]))/278201325-(729472*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[1,1,9]*tci[1,2],(1141493088256*p[6]+333901822150767*p[14])/454024562400+(8917914752*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,6]*F[1,1,9]*tci[1,2],(101577798144*p[6]+33320969006833*p[14])/227012281200+(176350344*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]*F[1,1,9]*tci[1,2],(-2183424*p[6]-3111455393*p[14])/370935100-(136464*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,1,9]*tci[1,2],(-3840592644864*p[6]-1039607525671873*p[14])/4086221061600-(1111282594*tr5*pe[6])/4729422525},
{F[1,1,1]*F[1,1,7]*F[1,1,9]*tci[1,2],(2*(1194624*p[6]-5806592207*p[14]))/834603975+(66368*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[1,1,9]*tci[1,2],(2*(2374272*p[6]+1001649829*p[14]))/92733775+(1187136*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,1,9]*tci[1,2],(19747439616*p[6]+652022912837*p[14])/75670760400+(102851248*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,7]*F[1,1,9]*tci[1,2],(-175107456*p[6]-69048524467*p[14])/1669207950-(2432048*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[1,1,9]*tci[1,2],(7949184*p[6]+2589867263*p[14])/185467550+(993648*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,7]*F[1,1,9]*tci[1,2],(-63264193536*p[6]-2686482817327*p[14])/75670760400-(329501008*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[1,1,9]*tci[1,2],(12099456*p[6]+6074740067*p[14])/1669207950+(168048*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*tci[1,2],(2*p[2])/3+(32768*p[6])/3709351+(1526657812*p[14])/100152477-(2*p[30])/9+(2*p[32])/3+tr5*(pe[2]/6-pe[3]/72+(36352*pe[6])/18546755+pe[32]/6)},
{F[1,1,1]*F[1,1,8]*F[1,1,9]*tci[1,2],(-4*(309776*p[6]+115179357*p[14]))/4880725-(309776*tr5*pe[6])/4880725},
{F[1,1,2]*F[1,1,8]*F[1,1,9]*tci[1,2],(-333872128*p[6]-120385454921*p[14])/741870200-(10433504*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[1,1,9]*tci[1,2],(3697536*p[6]+2426901017*p[14])/111280530+(154064*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,8]*F[1,1,9]*tci[1,2],(290493952*p[6]+85175663789*p[14])/741870200+(9077936*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[1,1,9]*tci[1,2],(-316482048*p[6]-83463938011*p[14])/2225610600-(3296688*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,8]*F[1,1,9]*tci[1,2],(46960128*p[6]-22239675179*p[14])/3338415900+(326112*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[1,1,9]*tci[1,2],(2*(3541632*p[6]+2557472999*p[14]))/278201325+(590272*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,1,9]*tci[1,2],(15348608*p[6]+11885763831*p[14])/370935100+(959288*tr5*pe[6])/92733775},
{F[1,1,9]^2*tci[1,2],(-338688*p[6])/18546755-(3795199184*p[14])/166920795+(6*p[27]+p[30]-4*p[32]-6*p[33])/12+tr5*(pe[3]/192-(82944*pe[6])/18546755+(3*pe[27]-2*pe[32]-3*pe[33])/24)},
{F[1,1,1]*F[1,1,9]^2*tci[1,2],(-1197312*p[6]-37994115059*p[14])/1112805300-(24944*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]^2*tci[1,2],(-1099418112*p[6]-412748504809*p[14])/1405648800-(954356*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,9]^2*tci[1,2],(236561352768*p[6]+94039113913051*p[14])/510777632700+(182531908*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,9]^2*tci[1,2],(308565328896*p[6]+129295127183447*p[14])/454024562400+(267851848*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,9]^2*tci[1,2],(218774784*p[6]+63489476713*p[14])/667683180+(4557808*tr5*pe[6])/55640265},
{F[1,1,6]*F[1,1,9]^2*tci[1,2],(-225239855616*p[6]-64851424381189*p[14])/326897684928-(97760354*tr5*pe[6])/567530703},
{F[1,1,7]*F[1,1,9]^2*tci[1,2],(5903654912*p[6]+30070839359*p[14])/50447173600+(46122304*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,9]^2*tci[1,2],(-219547136*p[6]-116355764177*p[14])/1483740400-(3430424*tr5*pe[6])/92733775},
{F[1,1,9]^3*tci[1,2],(390915191808*p[6]+132338597031001*p[14])/408622106160+(678672208*tr5*pe[6])/2837653515},
{F[1,1,10]*tci[1,2],-p[25]-(tr5*pe[25])/4},
{F[1,1,1]^2*F[1,1,10]*tci[1,2],(1885350912*p[6]+574598156809*p[14])/8902442400+(4909768*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*tci[1,2],(-82944*p[6])/18546755-(94438938*p[14])/18546755+2*p[27]-p[32]+(tr5*((-82944*pe[6])/18546755+2*pe[27]-pe[32]))/4},
{F[1,1,1]*F[1,1,2]*F[1,1,10]*tci[1,2],(-8013312*p[6]-1989532309*p[14])/278201325-(667776*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,1,10]*tci[1,2],(-163718144*p[6]-57337691033*p[14])/1483740400-(2558096*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,1,10]*tci[1,2],(-164264064*p[6]-53939946073*p[14])/1669207950-(6844336*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,3]*F[1,1,10]*tci[1,2],(-4*(17856*p[6]+5647757*p[14]))/18546755-(17856*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,1,10]*tci[1,2],(2*(37430478168*p[6]+13731563549251*p[14]))/42564802725+(6238413028*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,10]*tci[1,2],-1/2*p[2]+(79872*p[6])/18546755+(169334371*p[14])/166920795+2*p[27]+p[30]/6-p[32]/2+2*p[33]+(tr5*(-1/2*pe[2]+pe[3]/24+(93696*pe[6])/18546755+2*pe[27]-pe[32]/2+2*pe[33]))/4},
{F[1,1,1]*F[1,1,4]*F[1,1,10]*tci[1,2],(-33942144*p[6]-9305623633*p[14])/278201325-(2828512*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,1,10]*tci[1,2],(666624*p[6]+204667343*p[14])/18546755+(166656*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,1,10]*tci[1,2],(185505792*p[6]+48050386969*p[14])/1669207950+(7729408*tr5*pe[6])/278201325},
{F[1,1,4]^2*F[1,1,10]*tci[1,2],(279747188736*p[6]+73587061821227*p[14])/681036843600+(1457016608*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,5]*F[1,1,10]*tci[1,2],(-439191552*p[6]-186211547089*p[14])/4451221200-(2287456*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,1,10]*tci[1,2],(-2*(4362048*p[6]+1479007261*p[14]))/278201325-(727008*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,1,10]*tci[1,2],(-2*(3115008*p[6]+758511281*p[14]))/278201325-(519168*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,5]*F[1,1,10]*tci[1,2],(-1689408*p[6]-537940381*p[14])/92733775-(422352*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,1,10]*tci[1,2],(2*(51548304*p[6]+16862958601*p[14]))/567530703+(8591384*tr5*pe[6])/189176901},
{F[1,1,6]*F[1,1,10]*tci[1,2],(5*p[2])/6-(80896*p[6])/18546755+(758790091*p[14])/500762385+(2*p[27])/3-(5*p[30])/18-p[32]/6-2*p[33]+(tr5*((5*pe[2])/6-(5*pe[3])/72-(103936*pe[6])/18546755+(2*pe[27])/3-pe[32]/6-2*pe[33]))/4},
{F[1,1,1]*F[1,1,6]*F[1,1,10]*tci[1,2],(-276712448*p[6]-85336206361*p[14])/1112805300-(17294528*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,6]*F[1,1,10]*tci[1,2],(2*(171648*p[6]-220320289*p[14]))/278201325+(28608*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[1,1,10]*tci[1,2],(-4130095412736*p[6]-2336006726024227*p[14])/4086221061600-(398350252*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,6]*F[1,1,10]*tci[1,2],(-38454906624*p[6]-15705795835943*p[14])/85129605450-(1602287776*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,6]*F[1,1,10]*tci[1,2],(-20383750144*p[6]-6171565451583*p[14])/25223586800-(318496096*tr5*pe[6])/1576474175},
{F[1,1,6]^2*F[1,1,10]*tci[1,2],(4286003774976*p[6]+334042786224907*p[14])/8172442123200+(1860244694*tr5*pe[6])/14188267575},
{F[1,1,1]*F[1,1,7]*F[1,1,10]*tci[1,2],(211207424*p[6]+71187656243*p[14])/1112805300+(13200464*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,7]*F[1,1,10]*tci[1,2],(-34*(1152*p[6]-233911*p[14]))/18546755-(9792*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,7]*F[1,1,10]*tci[1,2],(-23351504256*p[6]-5541778073617*p[14])/28376535150-(324326448*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,7]*F[1,1,10]*tci[1,2],(60729489408*p[6]+18373321697581*p[14])/113506140600+(632598848*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]*F[1,1,10]*tci[1,2],(787709952*p[6]+407198493209*p[14])/7567076040+(8205312*tr5*pe[6])/315294835},
{F[1,1,7]^2*F[1,1,10]*tci[1,2],(166286982144*p[6]+44494547257583*p[14])/227012281200+(866078032*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,10]*tci[1,2],p[2]/2+(24576*p[6])/3709351+(381664453*p[14])/33384159-p[30]/6+p[32]/2+tr5*(pe[2]/8-pe[3]/96+(27264*pe[6])/18546755+pe[32]/8)},
{F[1,1,1]*F[1,1,8]*F[1,1,10]*tci[1,2],(-256861056*p[6]-69017074967*p[14])/1669207950-(10702544*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,8]*F[1,1,10]*tci[1,2],(240202752*p[6]+69401113939*p[14])/2225610600+(2502112*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[1,1,10]*tci[1,2],(17*(994816*p[6]+282281237*p[14]))/185467550+(2113984*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,1,10]*tci[1,2],(4*(774912*p[6]+219773219*p[14]))/166920795+(258304*tr5*pe[6])/55640265},
{F[1,1,5]*F[1,1,8]*F[1,1,10]*tci[1,2],(2890481664*p[6]+921578270623*p[14])/11948014800+(15054592*tr5*pe[6])/248916975},
{F[1,1,6]*F[1,1,8]*F[1,1,10]*tci[1,2],(91357211648*p[6]+28357783720061*p[14])/75670760400+(1427456432*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,1,8]*F[1,1,10]*tci[1,2],(-60093871104*p[6]-17997910823653*p[14])/113506140600-(625977824*tr5*pe[6])/4729422525},
{F[1,1,8]^2*F[1,1,10]*tci[1,2],(54121984*p[6]+39509345663*p[14])/1483740400+(845656*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*tci[1,2],(7*p[2])/6-(11264*p[6])/976145-(107120581*p[14])/26355915-2*p[27]-(7*p[30])/18+(5*p[32])/6-2*p[33]+(tr5*((7*pe[2])/6-(7*pe[3])/72-(246272*pe[6])/18546755-2*pe[27]+(5*pe[32])/6-2*pe[33]))/4},
{F[1,1,1]*F[1,1,9]*F[1,1,10]*tci[1,2],(13949568*p[6]+3844403501*p[14])/278201325+(1162464*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[1,1,10]*tci[1,2],(8*(2592288*p[6]+1073299391*p[14]))/278201325+(1728192*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[1,1,10]*tci[1,2],(-23*(32901290496*p[6]+10845946681867*p[14]))/817244212320-(656883404*tr5*pe[6])/2837653515},
{F[1,1,4]*F[1,1,9]*F[1,1,10]*tci[1,2],(-814175232*p[6]-243787553099*p[14])/1991335800-(8480992*tr5*pe[6])/82972325},
{F[1,1,5]*F[1,1,9]*F[1,1,10]*tci[1,2],(9363456*p[6]+3013661467*p[14])/185467550+(1170432*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[1,1,10]*tci[1,2],(1742033001984*p[6]+846512744170963*p[14])/1362073687200+(4536544276*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,9]*F[1,1,10]*tci[1,2],(4348333056*p[6]+217577223857*p[14])/7567076040+(45295136*tr5*pe[6])/315294835},
{F[1,1,8]*F[1,1,9]*F[1,1,10]*tci[1,2],(121708032*p[6]+25951011199*p[14])/2225610600+(1267792*tr5*pe[6])/92733775},
{F[1,1,9]^2*F[1,1,10]*tci[1,2],(-1609750227456*p[6]-884858530178017*p[14])/8172442123200-(698676314*tr5*pe[6])/14188267575},
{F[1,1,10]^2*tci[1,2],p[33]+(tr5*pe[33])/4},
{F[1,1,1]*F[1,1,10]^2*tci[1,2],(-730911744*p[6]-249139713433*p[14])/8902442400-(1903416*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]^2*tci[1,2],(31121152*p[6]+14319337139*p[14])/741870200+(972536*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]^2*tci[1,2],(11*(794861568*p[6]+264234633071*p[14]))/8012198160+(15179648*tr5*pe[6])/55640265},
{F[1,1,4]*F[1,1,10]^2*tci[1,2],(-28785013248*p[6]-2269813362511*p[14])/170259210900-(599687776*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,10]^2*tci[1,2],(588601344*p[6]+218191322833*p[14])/8902442400+(1532816*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]^2*tci[1,2],(-996756740352*p[6]-299822885600689*p[14])/1021555265400-(3460960904*tr5*pe[6])/14188267575},
{F[1,1,7]*F[1,1,10]^2*tci[1,2],(199925952*p[6]+64696553639*p[14])/1493501850+(8330248*tr5*pe[6])/248916975},
{F[1,1,8]*F[1,1,10]^2*tci[1,2],(4534272*p[6]-2905176481*p[14])/890244240+(23616*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]^2*tci[1,2],(-461085884928*p[6]-336635096714521*p[14])/1021555265400-(1600992656*tr5*pe[6])/14188267575},
{F[1,1,10]^3*tci[1,2],(7025227744*p[6]+2309382734583*p[14])/85129605450+(878153468*tr5*pe[6])/42564802725},
{F[1,1,3]*F[1,2,2]*tci[1,2],-2*p[2]+(377856*p[6])/18546755+(1275450758*p[14])/166920795-(2*p[27])/3+(2*p[30])/3+p[32]/3+2*p[33]+(tr5*(-2*pe[2]+pe[3]/6+(433152*pe[6])/18546755-(2*pe[27])/3+pe[32]/3+2*pe[33]))/4},
{F[1,1,1]*F[1,1,3]*F[1,2,2]*tci[1,2],(-3293568*p[6]-592427791*p[14])/111280530-(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,3]*F[1,2,2]*tci[1,2],(-14*(31488*p[6]+24517691*p[14]))/92733775-(110208*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,2,2]*tci[1,2],(-15960715776*p[6]-6492642441907*p[14])/80121981600-(13854788*tr5*pe[6])/278201325},
{F[1,1,3]*F[1,1,4]*F[1,2,2]*tci[1,2],(714987008*p[6]+208508058811*p[14])/2522358680+(22343344*tr5*pe[6])/315294835},
{F[1,1,3]*F[1,1,5]*F[1,2,2]*tci[1,2],(2375424*p[6]+352279493*p[14])/278201325+(197952*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,6]*F[1,2,2]*tci[1,2],(-245486103552*p[6]-23203128166589*p[14])/2043110530800-(426191152*tr5*pe[6])/14188267575},
{F[1,1,6]^2*F[1,2,2]*tci[1,2],(538672896*p[6]+176521912547*p[14])/1669207950+(7481568*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,2,2]*tci[1,2],(-21222349824*p[6]-957911807093*p[14])/37835380200-(221066144*tr5*pe[6])/1576474175},
{F[1,1,3]*F[1,1,8]*F[1,2,2]*tci[1,2],(-3234048*p[6]-301582861*p[14])/556402650-(134752*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[1,2,2]*tci[1,2],(-6178097664*p[6]-2096449079063*p[14])/6009148620-(14301152*tr5*pe[6])/55640265},
{F[1,1,6]*F[1,1,9]*F[1,2,2]*tci[1,2],(-538672896*p[6]-176521912547*p[14])/1001524770-(2493856*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[1,2,2]*tci[1,2],(538672896*p[6]+176521912547*p[14])/5007623850+(2493856*tr5*pe[6])/92733775},
{F[1,1,10]*F[1,2,2]*tci[1,2],-2*p[2]+(377856*p[6])/18546755+(1275450758*p[14])/166920795-(2*p[27])/3+(2*p[30])/3+p[32]/3+2*p[33]+(tr5*(-2*pe[2]+pe[3]/6+(433152*pe[6])/18546755-(2*pe[27])/3+pe[32]/3+2*pe[33]))/4},
{F[1,1,1]*F[1,1,10]*F[1,2,2]*tci[1,2],(-3293568*p[6]-592427791*p[14])/111280530-(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,10]*F[1,2,2]*tci[1,2],(-14*(31488*p[6]+24517691*p[14]))/92733775-(110208*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[1,2,2]*tci[1,2],(-46851053568*p[6]+23836814129549*p[14])/340518421800-(488031808*tr5*pe[6])/14188267575},
{F[1,1,4]*F[1,1,10]*F[1,2,2]*tci[1,2],(714987008*p[6]+208508058811*p[14])/2522358680+(22343344*tr5*pe[6])/315294835},
{F[1,1,5]*F[1,1,10]*F[1,2,2]*tci[1,2],(2375424*p[6]+352279493*p[14])/278201325+(197952*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[1,2,2]*tci[1,2],(-93052929024*p[6]-19044813697153*p[14])/408622106160-(161550224*tr5*pe[6])/2837653515},
{F[1,1,7]*F[1,1,10]*F[1,2,2]*tci[1,2],(-21222349824*p[6]-957911807093*p[14])/37835380200-(221066144*tr5*pe[6])/1576474175},
{F[1,1,8]*F[1,1,10]*F[1,2,2]*tci[1,2],(-3234048*p[6]-301582861*p[14])/556402650-(134752*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[1,2,2]*tci[1,2],(-4*(576747648*p[6]+168698186311*p[14]))/7511435775-(21361024*tr5*pe[6])/278201325},
{F[1,1,10]^2*F[1,2,2]*tci[1,2],(208647639552*p[6]+262103630890339*p[14])/1362073687200+(543353228*tr5*pe[6])/14188267575},
{F[1,2,3]*tci[1,2],p[15]+p[18]+p[25]+(tr5*(pe[15]+pe[18]+pe[25]))/4},
{F[1,1,1]^2*F[1,2,3]*tci[1,2],(-8*(13824*p[6]+15739823*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,2]*F[1,2,3]*tci[1,2],(8*(13824*p[6]+15739823*p[14]))/18546755+(27648*tr5*pe[6])/18546755},
{F[1,1,2]^2*F[1,2,3]*tci[1,2],(-8*(13824*p[6]+15739823*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,3]*F[1,2,3]*tci[1,2],(-4*(2477184*p[6]+547996163*p[14]))/278201325-(825728*tr5*pe[6])/92733775},
{F[1,1,3]^2*F[1,2,3]*tci[1,2],(2*(2477184*p[6]+547996163*p[14]))/278201325+(412864*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,3]*tci[1,2],2*p[2]-4*p[3]-(377856*p[6])/18546755-(1847068136*p[14])/55640265-4*p[20]+(2*p[21])/3-(10*p[27])/3-(5*p[30])/3-(4*p[32])/3-2*p[33]+tr5*(pe[3]/16-(155136*pe[6])/18546755+(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33])/6)},
{F[1,1,1]*F[1,1,4]*F[1,2,3]*tci[1,2],(-8*(20736*p[6]+14336357*p[14]))/55640265-(13824*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,4]*F[1,2,3]*tci[1,2],(-8*(41472*p[6]+10125959*p[14]))/55640265-(27648*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,4]*F[1,2,3]*tci[1,2],(2*(4626048*p[6]+1162656961*p[14]))/278201325+(771008*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,2,3]*tci[1,2],(-17563264512*p[6]-4011497381759*p[14])/151341520800-(45737668*tr5*pe[6])/1576474175},
{F[1,1,4]*F[1,1,5]*F[1,2,3]*tci[1,2],(2*(1152*p[6]-233911*p[14]))/976145+(576*tr5*pe[6])/976145},
{F[1,1,6]*F[1,2,3]*tci[1,2],2*p[2]-4*p[3]-(377856*p[6])/18546755-(1847068136*p[14])/55640265-4*p[20]+(2*p[21])/3-(10*p[27])/3-(5*p[30])/3-(4*p[32])/3-2*p[33]+tr5*(pe[3]/16-(155136*pe[6])/18546755+(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33])/6)},
{F[1,1,1]*F[1,1,6]*F[1,2,3]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/18546755-(4608*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,6]*F[1,2,3]*tci[1,2],(-64*(1152*p[6]-233911*p[14]))/18546755-(18432*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,6]*F[1,2,3]*tci[1,2],(-2*(1152*p[6]-233911*p[14]))/976145-(576*tr5*pe[6])/976145},
{F[1,1,4]*F[1,1,6]*F[1,2,3]*tci[1,2],(5928586752*p[6]+5976188192389*p[14])/37835380200+(61756112*tr5*pe[6])/1576474175},
{F[1,1,5]*F[1,1,6]*F[1,2,3]*tci[1,2],(2*(1152*p[6]-233911*p[14]))/976145+(576*tr5*pe[6])/976145},
{F[1,1,6]^2*F[1,2,3]*tci[1,2],(2711732736*p[6]+1788511711037*p[14])/10089434720+(21185412*tr5*pe[6])/315294835},
{F[1,1,1]*F[1,1,7]*F[1,2,3]*tci[1,2],(-4*(2615424*p[6]+705394393*p[14]))/278201325-(871808*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[1,2,3]*tci[1,2],(-16*(13824*p[6]+15739823*p[14]))/55640265-(18432*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[1,2,3]*tci[1,2],(8*(2477184*p[6]+547996163*p[14]))/278201325+(1651456*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[1,2,3]*tci[1,2],(217394345472*p[6]+29315248498229*p[14])/227012281200+(1132262216*tr5*pe[6])/4729422525},
{F[1,1,6]*F[1,1,7]*F[1,2,3]*tci[1,2],(130442838528*p[6]+12431984884771*p[14])/227012281200+(679389784*tr5*pe[6])/4729422525},
{F[1,1,7]^2*F[1,2,3]*tci[1,2],(4*(2615424*p[6]+705394393*p[14]))/92733775+(2615424*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,8]*F[1,2,3]*tci[1,2],(4*(779648*p[6]+130199311*p[14]))/92733775+(779648*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,2,3]*tci[1,2],(-878848*p[6]-169818741*p[14])/18546755-(219712*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,8]*F[1,2,3]*tci[1,2],(-1275648*p[6]-328296461*p[14])/92733775-(318912*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[1,2,3]*tci[1,2],(-4*(779648*p[6]+130199311*p[14]))/92733775-(779648*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,2,3]*tci[1,2],(-2*(779648*p[6]+130199311*p[14]))/92733775-(389824*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[1,2,3]*tci[1,2],(-8*(13824*p[6]+15739823*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,9]*F[1,2,3]*tci[1,2],(5762304*p[6]+1333789103*p[14])/278201325+(480192*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,9]*F[1,2,3]*tci[1,2],(91392*p[6]+12354319*p[14])/4880725+(22848*tr5*pe[6])/4880725},
{F[1,1,7]*F[1,1,9]*F[1,2,3]*tci[1,2],(16*(13824*p[6]+15739823*p[14]))/55640265+(18432*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[1,2,3]*tci[1,2],(4*(13824*p[6]+15739823*p[14]))/55640265+(4608*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,10]*F[1,2,3]*tci[1,2],(4*(2477184*p[6]+547996163*p[14]))/278201325+(825728*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[1,2,3]*tci[1,2],(8*(13824*p[6]+15739823*p[14]))/55640265+(9216*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[1,2,3]*tci[1,2],(-4*(2477184*p[6]+547996163*p[14]))/278201325-(825728*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,10]*F[1,2,3]*tci[1,2],(34809088*p[6]+9910617071*p[14])/74187020+(2175568*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,10]*F[1,2,3]*tci[1,2],(563983104*p[6]+159945566353*p[14])/1112805300+(11749648*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[1,2,3]*tci[1,2],(-4*(2726016*p[6]+905499997*p[14]))/55640265-(908672*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[1,2,3]*tci[1,2],(-8*(13824*p[6]+15739823*p[14]))/55640265-(9216*tr5*pe[6])/18546755},
{F[1,1,10]^2*F[1,2,3]*tci[1,2],(16*(1376832*p[6]+477763199*p[14]))/278201325+(1835776*tr5*pe[6])/92733775},
{F[1,2,6]*tci[1,2],p[28]+(tr5*pe[28])/4},
{F[1,1,2]*F[1,2,6]*tci[1,2],p[2]+(49152*p[6])/3709351+(318738386*p[14])/11128053-p[30]+p[32]/3+(tr5*(pe[2]-pe[3]/4+(162816*pe[6])/18546755+pe[32]/3))/4},
{F[1,1,1]*F[1,1,2]*F[1,2,6]*tci[1,2],(-55350144*p[6]-13613929883*p[14])/556402650-(2306256*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,2,6]*tci[1,2],(-29612544*p[6]-8836032133*p[14])/140564880-(154232*tr5*pe[6])/2928435},
{F[1,1,2]*F[1,1,3]*F[1,2,6]*tci[1,2],(8*(1181664*p[6]+386018773*p[14]))/278201325+(787776*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,2,6]*tci[1,2],p[2]+(49152*p[6])/3709351+(318738386*p[14])/11128053-p[30]+p[32]/3+(tr5*(pe[2]-pe[3]/4+(162816*pe[6])/18546755+pe[32]/3))/4},
{F[1,1,1]*F[1,1,4]*F[1,2,6]*tci[1,2],(-55350144*p[6]-13613929883*p[14])/556402650-(2306256*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,2,6]*tci[1,2],(-419839488*p[6]-117561305441*p[14])/2225610600-(4373328*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,2,6]*tci[1,2],(8*(1181664*p[6]+386018773*p[14]))/278201325+(787776*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,2,6]*tci[1,2],(472945152*p[6]+348504360389*p[14])/13353663600+(2463256*tr5*pe[6])/278201325},
{F[1,1,2]*F[1,1,5]*F[1,2,6]*tci[1,2],(597472896*p[6]+232803852397*p[14])/1669207950+(24894704*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,5]*F[1,2,6]*tci[1,2],(380853312*p[6]+158475128759*p[14])/834603975+(31737776*tr5*pe[6])/278201325},
{F[1,1,5]^2*F[1,2,6]*tci[1,2],(-47294976*p[6]-19113420857*p[14])/1112805300-(985312*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,6]*F[1,2,6]*tci[1,2],(-39*(5120*p[6]+4318347*p[14]))/7418702-(24960*tr5*pe[6])/3709351},
{F[1,1,4]*F[1,1,6]*F[1,2,6]*tci[1,2],(-39*(5120*p[6]+4318347*p[14]))/7418702-(24960*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,7]*F[1,2,6]*tci[1,2],(20907648*p[6]+9108412861*p[14])/278201325+(1742304*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,7]*F[1,2,6]*tci[1,2],(20907648*p[6]+9108412861*p[14])/278201325+(1742304*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[1,2,6]*tci[1,2],(-91063296*p[6]-26300216597*p[14])/370935100-(5691456*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,2,6]*tci[1,2],(-91063296*p[6]-26300216597*p[14])/370935100-(5691456*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[1,2,6]*tci[1,2],(-20522496*p[6]-10434455797*p[14])/70282440-(213776*tr5*pe[6])/2928435},
{F[1,1,4]*F[1,1,9]*F[1,2,6]*tci[1,2],(-2233406976*p[6]-1105953825857*p[14])/6676831800-(23264656*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,9]*F[1,2,6]*tci[1,2],(47294976*p[6]+19113420857*p[14])/222561060+(985312*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[1,2,6]*tci[1,2],(-47294976*p[6]-19113420857*p[14])/370935100-(2955936*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[1,2,6]*tci[1,2],(2*(13568832*p[6]+4617214399*p[14]))/278201325+(2261472*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,10]*F[1,2,6]*tci[1,2],(2*(13568832*p[6]+4617214399*p[14]))/278201325+(2261472*tr5*pe[6])/92733775},
{F[1,1,1]^2*F[1,2,7]*tci[1,2],(-8*(1152*p[6]-233911*p[14]))/92733775-(2304*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,2,7]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,2,7]*tci[1,2],p[2]-3*p[3]+(49152*p[6])/3709351-(616549666*p[14])/33384159-(7*p[30])/3-p[32]+tr5*(-1/8*pe[2]-pe[3]/48-(6528*pe[6])/18546755+(3*pe[20])/2+(3*pe[30])/8+pe[32]/8)},
{F[1,1,1]*F[1,1,3]*F[1,2,7]*tci[1,2],(-2*(3484032*p[6]+714493049*p[14]))/92733775-(1742016*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,3]*F[1,2,7]*tci[1,2],(4*(22464*p[6]+4712113*p[14]))/18546755+(22464*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,2,7]*tci[1,2],(531162624*p[6]+196469966293*p[14])/1483740400+(8299416*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,4]*F[1,2,7]*tci[1,2],(12*(1728*p[6]+8922511*p[14]))/18546755+(5184*tr5*pe[6])/18546755},
{F[1,1,5]*F[1,2,7]*tci[1,2],p[2]-3*p[3]+(49152*p[6])/3709351-(616549666*p[14])/33384159-(7*p[30])/3-p[32]+tr5*(-1/8*pe[2]-pe[3]/48-(6528*pe[6])/18546755+(3*pe[20])/2+(3*pe[30])/8+pe[32]/8)},
{F[1,1,1]*F[1,1,5]*F[1,2,7]*tci[1,2],(-2*(3484032*p[6]+714493049*p[14]))/92733775-(1742016*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,5]*F[1,2,7]*tci[1,2],(4*(341568*p[6]+69746051*p[14]))/278201325+(113856*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,5]*F[1,2,7]*tci[1,2],(252661248*p[6]+101912446891*p[14])/445122120+(2631888*tr5*pe[6])/18546755},
{F[1,1,4]*F[1,1,5]*F[1,2,7]*tci[1,2],(12*(1728*p[6]+8922511*p[14]))/18546755+(5184*tr5*pe[6])/18546755},
{F[1,1,5]^2*F[1,2,7]*tci[1,2],(48236544*p[6]+22442867233*p[14])/234274800+(251232*tr5*pe[6])/4880725},
{F[1,1,3]*F[1,1,6]*F[1,2,7]*tci[1,2],(12*(30912*p[6]-21732241*p[14]))/92733775+(92736*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,6]*F[1,2,7]*tci[1,2],(4*(576*p[6]-409799*p[14]))/585687+(192*tr5*pe[6])/195229},
{F[1,1,6]^2*F[1,2,7]*tci[1,2],(8*(1152*p[6]-233911*p[14]))/278201325+(768*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,7]*F[1,2,7]*tci[1,2],(12*(28288*p[6]+14863691*p[14]))/92733775+(84864*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,7]*F[1,2,7]*tci[1,2],(4*(10368*p[6]+5313503*p[14]))/11128053+(3456*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,7]*F[1,2,7]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[1,2,7]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[1,2,7]*tci[1,2],(8*(20136*p[6]+8816881*p[14]))/3709351+(40272*tr5*pe[6])/3709351},
{F[1,1,5]*F[1,1,8]*F[1,2,7]*tci[1,2],(8*(20136*p[6]+8816881*p[14]))/3709351+(40272*tr5*pe[6])/3709351},
{F[1,1,2]*F[1,1,9]*F[1,2,7]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[1,2,7]*tci[1,2],(16*(58224*p[6]+38408543*p[14]))/92733775+(232896*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[1,2,7]*tci[1,2],(64*(8676*p[6]+5772977*p[14]))/55640265+(46272*tr5*pe[6])/18546755},
{F[1,1,9]^2*F[1,2,7]*tci[1,2],(8*(1152*p[6]-233911*p[14]))/278201325+(768*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[1,2,7]*tci[1,2],(16*(1152*p[6]-233911*p[14]))/92733775+(4608*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,10]*F[1,2,7]*tci[1,2],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,10]*F[1,2,7]*tci[1,2],(24*(112416*p[6]+31268887*p[14]))/92733775+(674496*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,10]*F[1,2,7]*tci[1,2],(8*(1016352*p[6]+280484339*p[14]))/278201325+(677568*tr5*pe[6])/92733775},
{F[1,1,6]*F[1,1,10]*F[1,2,7]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[1,2,7]*tci[1,2],(16*(1152*p[6]-233911*p[14]))/278201325+(1536*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,1,10]*F[1,2,7]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/278201325-(1536*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[1,2,7]*tci[1,2],(-8*(1152*p[6]-233911*p[14]))/278201325-(768*tr5*pe[6])/92733775},
{F[1,1,5]^2*F[1,2,8]*tci[1,2],(13*(17920512*p[6]+15557171909*p[14]))/10015247700+(1617824*tr5*pe[6])/278201325},
{F[1,1,5]*F[1,1,6]*F[1,2,8]*tci[1,2],(-13*(17920512*p[6]+15557171909*p[14]))/2003049540-(1617824*tr5*pe[6])/55640265},
{F[1,1,6]^2*F[1,2,8]*tci[1,2],(13*(17920512*p[6]+15557171909*p[14]))/3338415900+(1617824*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,2,8]*tci[1,2],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(4*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-4*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]*F[1,1,7]*F[1,2,8]*tci[1,2],(4*(5993856*p[6]+81233917*p[14]))/834603975+(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,7]*F[1,2,8]*tci[1,2],(217728*p[6]-415144279*p[14])/166920795+(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,7]*F[1,2,8]*tci[1,2],(-2*(8681856*p[6]+2441099867*p[14]))/834603975-(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,7]*F[1,2,8]*tci[1,2],(180980657664*p[6]-17362800305677*p[14])/1362073687200+(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,7]*F[1,2,8]*tci[1,2],(-1713831552*p[6]-779282140289*p[14])/7511435775-(47606432*tr5*pe[6])/834603975},
{F[1,1,6]*F[1,1,7]*F[1,2,8]*tci[1,2],(-3151164363264*p[6]-1159024547214023*p[14])/4086221061600-(303931748*tr5*pe[6])/1576474175},
{F[1,1,7]^2*F[1,2,8]*tci[1,2],(-85384215296*p[6]-3879745767647*p[14])/113506140600-(2668256728*tr5*pe[6])/14188267575},
{F[1,1,8]*F[1,2,8]*tci[1,2],-2*p[2]+4*p[3]+(377856*p[6])/18546755+(7507160438*p[14])/166920795+(16*p[20])/3-(4*p[21])/3+(14*p[27])/3+2*p[30]+(5*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-4*pe[21]+14*pe[27]-6*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]*F[1,1,8]*F[1,2,8]*tci[1,2],(4*(5993856*p[6]+81233917*p[14]))/834603975+(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,8]*F[1,2,8]*tci[1,2],(217728*p[6]-415144279*p[14])/166920795+(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,8]*F[1,2,8]*tci[1,2],(-2*(8681856*p[6]+2441099867*p[14]))/834603975-(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[1,1,8]*F[1,2,8]*tci[1,2],(180980657664*p[6]-17362800305677*p[14])/1362073687200+(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[1,1,8]*F[1,2,8]*tci[1,2],(-906465024*p[6]-684655780163*p[14])/3004574310-(12589792*tr5*pe[6])/166920795},
{F[1,1,6]*F[1,1,8]*F[1,2,8]*tci[1,2],(-3056113967616*p[6]-1076509307408687*p[14])/4086221061600-(884292236*tr5*pe[6])/4729422525},
{F[1,1,7]*F[1,1,8]*F[1,2,8]*tci[1,2],(-178604250112*p[6]-3438518287059*p[14])/227012281200-(2790691408*tr5*pe[6])/14188267575},
{F[1,1,8]^2*F[1,2,8]*tci[1,2],(-821607936*p[6]-864033917077*p[14])/13353663600-(4279208*tr5*pe[6])/278201325},
{F[1,1,7]*F[1,1,9]*F[1,2,8]*tci[1,2],(-1070208*p[6]+5781329819*p[14])/834603975-(29728*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[1,2,8]*tci[1,2],(-1070208*p[6]+5781329819*p[14])/834603975-(29728*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[1,2,8]*tci[1,2],(-103800293376*p[6]-32898752948857*p[14])/113506140600-(1081253056*tr5*pe[6])/4729422525},
{F[1,1,8]*F[1,1,10]*F[1,2,8]*tci[1,2],(-103800293376*p[6]-32898752948857*p[14])/113506140600-(1081253056*tr5*pe[6])/4729422525},
{F[1,1,1]^2*F[1,2,9]*tci[1,2],(4*(105984*p[6]+71213963*p[14]))/92733775+(105984*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,2]*F[1,2,9]*tci[1,2],(96*(1152*p[6]-233911*p[14]))/92733775+(27648*tr5*pe[6])/92733775},
{F[1,1,2]^2*F[1,2,9]*tci[1,2],(192*(1152*p[6]-233911*p[14]))/92733775+(55296*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,3]*F[1,2,9]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/18546755+(9216*tr5*pe[6])/18546755},
{F[1,1,3]^2*F[1,2,9]*tci[1,2],(-16*(1152*p[6]-233911*p[14]))/18546755-(4608*tr5*pe[6])/18546755},
{F[1,1,1]*F[1,1,4]*F[1,2,9]*tci[1,2],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,4]*F[1,2,9]*tci[1,2],(-96*(1152*p[6]-233911*p[14]))/92733775-(27648*tr5*pe[6])/92733775},
{F[1,1,4]^2*F[1,2,9]*tci[1,2],(48*(1152*p[6]-233911*p[14]))/92733775+(13824*tr5*pe[6])/92733775},
{F[1,1,6]^2*F[1,2,9]*tci[1,2],(-24*(11264*p[6]+8016623*p[14]))/92733775-(67584*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,7]*F[1,2,9]*tci[1,2],(-24*(1536*p[6]+924569*p[14]))/3709351-(9216*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,7]*F[1,2,9]*tci[1,2],(48*(11264*p[6]+8016623*p[14]))/92733775+(135168*tr5*pe[6])/92733775},
{F[1,1,7]^2*F[1,2,9]*tci[1,2],(12*(15872*p[6]+7080979*p[14]))/92733775+(47616*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,2,9]*tci[1,2],-p[2]-(49152*p[6])/3709351-(763328906*p[14])/33384159+p[30]/3-p[32]+tr5*(-1/4*pe[2]+pe[3]/48-(54528*pe[6])/18546755-pe[32]/4)},
{F[1,1,1]*F[1,1,8]*F[1,2,9]*tci[1,2],(4096128*p[6]+1158975491*p[14])/37093510+(512016*tr5*pe[6])/18546755},
{F[1,1,2]*F[1,1,8]*F[1,2,9]*tci[1,2],(2*(862848*p[6]+381203311*p[14]))/92733775+(431424*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,8]*F[1,2,9]*tci[1,2],(-6*(520704*p[6]+172473553*p[14]))/92733775-(781056*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,8]*F[1,2,9]*tci[1,2],(301824*p[6]+402384193*p[14])/92733775+(75456*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,8]*F[1,2,9]*tci[1,2],(3*(63360*p[6]+9391001*p[14]))/7418702+(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,8]*F[1,2,9]*tci[1,2],(-974592*p[6]+290622481*p[14])/92733775-(243648*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,8]*F[1,2,9]*tci[1,2],(-4*(1209216*p[6]+558164137*p[14]))/92733775-(1209216*tr5*pe[6])/92733775},
{F[1,1,8]^2*F[1,2,9]*tci[1,2],(57867264*p[6]+398307173*p[14])/741870200+(1808352*tr5*pe[6])/92733775},
{F[1,1,9]*F[1,2,9]*tci[1,2],-p[2]-(49152*p[6])/3709351-(763328906*p[14])/33384159+p[30]/3-p[32]+tr5*(-1/4*pe[2]+pe[3]/48-(54528*pe[6])/18546755-pe[32]/4)},
{F[1,1,1]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(6777728*p[6]+1941606021*p[14]))/185467550+(2541648*tr5*pe[6])/92733775},
{F[1,1,2]*F[1,1,9]*F[1,2,9]*tci[1,2],(2*(918144*p[6]+369975583*p[14]))/92733775+(459072*tr5*pe[6])/92733775},
{F[1,1,3]*F[1,1,9]*F[1,2,9]*tci[1,2],(-2*(1469952*p[6]+536133539*p[14]))/92733775-(734976*tr5*pe[6])/92733775},
{F[1,1,4]*F[1,1,9]*F[1,2,9]*tci[1,2],(191232*p[6]+424839649*p[14])/92733775+(47808*tr5*pe[6])/92733775},
{F[1,1,5]*F[1,1,9]*F[1,2,9]*tci[1,2],(3*(63360*p[6]+9391001*p[14]))/7418702+(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[1,1,9]*F[1,2,9]*tci[1,2],(-86784*p[6]+135084077*p[14])/18546755-(21696*tr5*pe[6])/18546755},
{F[1,1,7]*F[1,1,9]*F[1,2,9]*tci[1,2],(-4*(1344384*p[6]+654363613*p[14]))/92733775-(1344384*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,9]*F[1,2,9]*tci[1,2],(5388288*p[6]+2015592871*p[14])/14837404+(336768*tr5*pe[6])/3709351},
{F[1,1,9]^2*F[1,2,9]*tci[1,2],(222311424*p[6]+107098114393*p[14])/741870200+(6947232*tr5*pe[6])/92733775},
{F[1,1,1]*F[1,1,10]*F[1,2,9]*tci[1,2],(-32*(1152*p[6]-233911*p[14]))/18546755-(9216*tr5*pe[6])/18546755},
{F[1,1,3]*F[1,1,10]*F[1,2,9]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/18546755+(9216*tr5*pe[6])/18546755},
{F[1,1,6]*F[1,1,10]*F[1,2,9]*tci[1,2],(48*(11264*p[6]+8016623*p[14]))/92733775+(135168*tr5*pe[6])/92733775},
{F[1,1,7]*F[1,1,10]*F[1,2,9]*tci[1,2],(-48*(11264*p[6]+8016623*p[14]))/92733775-(135168*tr5*pe[6])/92733775},
{F[1,1,8]*F[1,1,10]*F[1,2,9]*tci[1,2],(-2*(857088*p[6]+289639091*p[14]))/18546755-(428544*tr5*pe[6])/18546755},
{F[1,1,9]*F[1,1,10]*F[1,2,9]*tci[1,2],(-2*(4647936*p[6]+1621881527*p[14]))/92733775-(2323968*tr5*pe[6])/92733775},
{F[1,1,10]^2*F[1,2,9]*tci[1,2],(-32*(45312*p[6]+21710759*p[14]))/92733775-(362496*tr5*pe[6])/92733775},
{F[2,1,1]*tci[1,2],2*p[2]-8*p[3]+(98304*p[6])/3709351-(1233099332*p[14])/33384159-(14*p[30])/3-2*p[32]+tr5*(-1/2*pe[2]+pe[3]/24-(26112*pe[6])/18546755+4*pe[20]+pe[30]+pe[32]/2)},
{F[1,1,1]*F[2,1,1]*tci[1,2],(-85547338432*p[6]-10567530085549*p[14])/6676831800-(2673354326*tr5*pe[6])/834603975},
{F[1,1,2]*F[2,1,1]*tci[1,2],(16*(6336*p[6]+45080377*p[14]))/92733775+(25344*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,1]*tci[1,2],(-8126831248*p[6]-1302108094511*p[14])/834603975-(2031707812*tr5*pe[6])/834603975},
{F[1,1,4]*F[2,1,1]*tci[1,2],(-2*(3720819512*p[6]+654687564459*p[14]))/834603975-(1860409756*tr5*pe[6])/834603975},
{F[1,1,5]*F[2,1,1]*tci[1,2],(1131485184*p[6]+489590379763*p[14])/1112805300+(23572608*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,1]*tci[1,2],(8*(2219008*p[6]+466469431*p[14]))/92733775+(4438016*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,1]*tci[1,2],(68*(76416*p[6]+33941917*p[14]))/166920795+(433024*tr5*pe[6])/55640265},
{F[1,1,8]*F[2,1,1]*tci[1,2],(-3564597088*p[6]-777573847691*p[14])/1669207950-(445574636*tr5*pe[6])/834603975},
{F[1,1,9]*F[2,1,1]*tci[1,2],(4*(2196864*p[6]+1779542323*p[14]))/278201325+(732288*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,1]*tci[1,2],(8*(415104*p[6]+117450703*p[14]))/43926525+(276736*tr5*pe[6])/14642175},
{F[2,1,2]*tci[1,2],(2*p[2])/3+(32768*p[6])/3709351-(1233099332*p[14])/100152477-(14*p[30])/9-(2*p[32])/3+tr5*(pe[2]/6-(7*pe[3])/72+(8704*pe[6])/18546755-pe[32]/6)},
{F[1,1,1]*F[2,1,2]*tci[1,2],(-56969507072*p[6]-7367728164529*p[14])/13353663600-(890148548*tr5*pe[6])/834603975},
{F[1,1,2]*F[2,1,2]*tci[1,2],(4*(206208*p[6]-227337619*p[14]))/278201325+(68736*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,2]*tci[1,2],(29304172096*p[6]+5244031327247*p[14])/6676831800+(915755378*tr5*pe[6])/834603975},
{F[1,1,4]*F[2,1,2]*tci[1,2],(12226866816*p[6]+4606179339437*p[14])/13353663600+(63681598*tr5*pe[6])/278201325},
{F[1,1,5]*F[2,1,2]*tci[1,2],(7*(154930176*p[6]+67488715357*p[14]))/3338415900+(7531328*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,2]*tci[1,2],(4720128*p[6]+1372297541*p[14])/111280530+(196672*tr5*pe[6])/18546755},
{F[1,1,7]*F[2,1,2]*tci[1,2],(-4*(1260672*p[6]+238603529*p[14]))/278201325-(420224*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,2]*tci[1,2],(-319457344*p[6]-312226499583*p[14])/1335366360-(9983042*tr5*pe[6])/166920795},
{F[1,1,9]*F[2,1,2]*tci[1,2],(-5366784*p[6]-2217791263*p[14])/556402650-(223616*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,2]*tci[1,2],(6852096*p[6]+1668911947*p[14])/92733775+(1713024*tr5*pe[6])/92733775},
{F[2,1,3]*tci[1,2],-p[2]-(49152*p[6])/3709351-(318738386*p[14])/11128053+p[30]-p[32]/3+tr5*(-1/4*pe[2]+pe[3]/16-(40704*pe[6])/18546755-pe[32]/12)},
{F[1,1,1]*F[2,1,3]*tci[1,2],(55350144*p[6]+13613929883*p[14])/556402650+(2306256*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,3]*tci[1,2],(83*(9321984*p[6]+2465679613*p[14]))/1483740400+(12089448*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,3]*tci[1,2],(-8*(1181664*p[6]+386018773*p[14]))/278201325-(787776*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,3]*tci[1,2],(1603516416*p[6]+214151092537*p[14])/6676831800+(16703296*tr5*pe[6])/278201325},
{F[1,1,5]*F[2,1,3]*tci[1,2],(-380853312*p[6]-158475128759*p[14])/834603975-(31737776*tr5*pe[6])/278201325},
{F[1,1,6]*F[2,1,3]*tci[1,2],(39*(5120*p[6]+4318347*p[14]))/7418702+(24960*tr5*pe[6])/3709351},
{F[1,1,7]*F[2,1,3]*tci[1,2],(-20907648*p[6]-9108412861*p[14])/278201325-(1742304*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,3]*tci[1,2],(91063296*p[6]+26300216597*p[14])/370935100+(5691456*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,3]*tci[1,2],(2233406976*p[6]+1105953825857*p[14])/6676831800+(23264656*tr5*pe[6])/278201325},
{F[1,1,10]*F[2,1,3]*tci[1,2],(-2*(13568832*p[6]+4617214399*p[14]))/278201325-(2261472*tr5*pe[6])/92733775},
{F[1,2,6]*F[2,1,3]*tci[1,2],(-69*(469504*p[6]+18009553*p[14]))/1483740400-(506184*tr5*pe[6])/92733775},
{F[2,1,4]*tci[1,2],(-82944*p[6])/18546755+(16841592*p[14])/18546755+p[30]+(tr5*pe[3])/16},
{F[1,1,1]*F[2,1,4]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/278201325+(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,4]*tci[1,2],(8379264*p[6]+2780416433*p[14])/17570610+(349136*tr5*pe[6])/2928435},
{F[1,1,3]*F[2,1,4]*tci[1,2],(-368*(1152*p[6]-233911*p[14]))/278201325-(35328*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,4]*tci[1,2],(176*(1152*p[6]-233911*p[14]))/278201325+(16896*tr5*pe[6])/92733775},
{F[1,1,5]*F[2,1,4]*tci[1,2],(805375104*p[6]+262242075103*p[14])/1669207950+(33557296*tr5*pe[6])/278201325},
{F[1,1,6]*F[2,1,4]*tci[1,2],(-104*(1152*p[6]-233911*p[14]))/55640265-(9984*tr5*pe[6])/18546755},
{F[1,1,7]*F[2,1,4]*tci[1,2],(40*(1152*p[6]-233911*p[14]))/11128053+(3840*tr5*pe[6])/3709351},
{F[1,1,9]*F[2,1,4]*tci[1,2],(8*(1152*p[6]-233911*p[14]))/4880725+(2304*tr5*pe[6])/4880725},
{F[1,1,10]*F[2,1,4]*tci[1,2],(-48*(1152*p[6]-233911*p[14]))/92733775-(13824*tr5*pe[6])/92733775},
{F[2,1,5]*tci[1,2],p[2]-3*p[3]+(49152*p[6])/3709351-(616549666*p[14])/33384159-(7*p[30])/3-p[32]+tr5*(-1/8*pe[2]-pe[3]/48-(6528*pe[6])/18546755+(3*pe[20])/2+(3*pe[30])/8+pe[32]/8)},
{F[1,1,1]*F[2,1,5]*tci[1,2],(-6*(1164416*p[6]+237540587*p[14]))/92733775-(1746624*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,5]*tci[1,2],(4*(22464*p[6]+4712113*p[14]))/18546755+(22464*tr5*pe[6])/18546755},
{F[1,1,3]*F[2,1,5]*tci[1,2],(1442481408*p[6]+590396612581*p[14])/2225610600+(15025848*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,5]*tci[1,2],(12*(1728*p[6]+8922511*p[14]))/18546755+(5184*tr5*pe[6])/18546755},
{F[1,1,5]*F[2,1,5]*tci[1,2],(7*(170744832*p[6]+75776573249*p[14]))/2225610600+(12450144*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,5]*tci[1,2],(12*(30912*p[6]-21732241*p[14]))/92733775+(92736*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,5]*tci[1,2],(12*(28288*p[6]+14863691*p[14]))/92733775+(84864*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,5]*tci[1,2],(8*(20136*p[6]+8816881*p[14]))/3709351+(40272*tr5*pe[6])/3709351},
{F[1,1,9]*F[2,1,5]*tci[1,2],(16*(58224*p[6]+38408543*p[14]))/92733775+(232896*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,5]*tci[1,2],(8*(339552*p[6]+93338839*p[14]))/92733775+(679104*tr5*pe[6])/92733775},
{F[1,2,7]*F[2,1,5]*tci[1,2],(41457024*p[6]+9943532293*p[14])/1112805300+(863688*tr5*pe[6])/92733775},
{F[2,1,6]*tci[1,2],2*p[2]-4*p[3]-(377856*p[6])/18546755-(1847068136*p[14])/55640265-4*p[20]+(2*p[21])/3-(10*p[27])/3-(5*p[30])/3-(4*p[32])/3-2*p[33]+tr5*(pe[3]/16-(155136*pe[6])/18546755+(6*pe[20]+pe[21]-5*pe[27]+3*pe[30]+pe[32]-3*pe[33])/6)},
{F[1,1,1]*F[2,1,6]*tci[1,2],(-16*(31104*p[6]+30777913*p[14]))/55640265-(41472*tr5*pe[6])/18546755},
{F[1,1,2]*F[2,1,6]*tci[1,2],(16*p[14])/3},
{F[1,1,3]*F[2,1,6]*tci[1,2],(2*(4626048*p[6]+1162656961*p[14]))/278201325+(771008*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,6]*tci[1,2],(-7*(588006912*p[6]+134295220759*p[14]))/56753070300-(85751008*tr5*pe[6])/4729422525},
{F[1,1,5]*F[2,1,6]*tci[1,2],(2*(1152*p[6]-233911*p[14]))/976145+(576*tr5*pe[6])/976145},
{F[1,1,6]*F[2,1,6]*tci[1,2],(5281218048*p[6]+5868010872061*p[14])/37835380200+(55012688*tr5*pe[6])/1576474175},
{F[1,1,7]*F[2,1,6]*tci[1,2],(217394345472*p[6]+29315248498229*p[14])/227012281200+(1132262216*tr5*pe[6])/4729422525},
{F[1,1,8]*F[2,1,6]*tci[1,2],(-878848*p[6]-169818741*p[14])/18546755-(219712*tr5*pe[6])/18546755},
{F[1,1,9]*F[2,1,6]*tci[1,2],(5762304*p[6]+1333789103*p[14])/278201325+(480192*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,6]*tci[1,2],(34809088*p[6]+9910617071*p[14])/74187020+(2175568*tr5*pe[6])/18546755},
{F[1,2,3]*F[2,1,6]*tci[1,2],(-40109812224*p[6]-8923289885993*p[14])/227012281200-(208905272*tr5*pe[6])/4729422525},
{F[1,1,1]*F[2,1,7]*tci[1,2],(-32*(1152*p[6]-233911*p[14]))/278201325-(3072*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,7]*tci[1,2],(-8*(1152*p[6]-233911*p[14]))/2928435-(768*tr5*pe[6])/976145},
{F[1,1,3]*F[2,1,7]*tci[1,2],(488*(1152*p[6]-233911*p[14]))/278201325+(46848*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,7]*tci[1,2],(-8*(1152*p[6]-233911*p[14]))/18546755-(2304*tr5*pe[6])/18546755},
{F[1,1,5]*F[2,1,7]*tci[1,2],(448263937536*p[6]+227262098123927*p[14])/1362073687200+(1167354004*tr5*pe[6])/14188267575},
{F[1,1,6]*F[2,1,7]*tci[1,2],(-192*(1152*p[6]-233911*p[14]))/92733775-(55296*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,7]*tci[1,2],(89959613952*p[6]+45390119207659*p[14])/272414737440+(234269828*tr5*pe[6])/2837653515},
{F[1,1,8]*F[2,1,7]*tci[1,2],(16*(1152*p[6]-233911*p[14]))/14642175+(1536*tr5*pe[6])/4880725},
{F[1,1,9]*F[2,1,7]*tci[1,2],(32*(1152*p[6]-233911*p[14]))/55640265+(3072*tr5*pe[6])/18546755},
{F[1,1,10]*F[2,1,7]*tci[1,2],(88*(1152*p[6]-233911*p[14]))/92733775+(25344*tr5*pe[6])/92733775},
{F[2,1,8]*tci[1,2],-p[2]+2*p[3]+(540672*p[6])/18546755+(1525328812*p[14])/55640265+(4*p[20])/3-(2*p[21])/3+(14*p[27])/3+(2*p[30])/3+(2*p[32])/3+2*p[33]+tr5*(-1/24*pe[3]+(162048*pe[6])/18546755+(-8*pe[20]-2*pe[21]+14*pe[27]-3*pe[30]-pe[32]+6*pe[33])/12)},
{F[1,1,1]*F[2,1,8]*tci[1,2],(13142057472*p[6]+7549962292229*p[14])/113506140600+(45632144*tr5*pe[6])/1576474175},
{F[1,1,2]*F[2,1,8]*tci[1,2],(32*(864*p[6]-1102771*p[14]))/33384159+(768*tr5*pe[6])/3709351},
{F[1,1,3]*F[2,1,8]*tci[1,2],(-2*(1759872*p[6]+483448189*p[14]))/166920795-(293312*tr5*pe[6])/55640265},
{F[1,1,4]*F[2,1,8]*tci[1,2],(-12994080768*p[6]-7630455801601*p[14])/56753070300-(90236672*tr5*pe[6])/1576474175},
{F[1,1,5]*F[2,1,8]*tci[1,2],(-4*(3977856*p[6]+676045717*p[14]))/278201325-(1325952*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,8]*tci[1,2],(6219860352*p[6]-12063507735811*p[14])/85129605450+(259160848*tr5*pe[6])/14188267575},
{F[1,1,7]*F[2,1,8]*tci[1,2],(-49650110976*p[6]+27347104519543*p[14])/454024562400-(129297164*tr5*pe[6])/4729422525},
{F[1,1,8]*F[2,1,8]*tci[1,2],(-4384928256*p[6]-6166721402917*p[14])/113506140600-(45676336*tr5*pe[6])/4729422525},
{F[1,1,9]*F[2,1,8]*tci[1,2],(2*(125568*p[6]+1829179201*p[14]))/834603975+(6976*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,8]*tci[1,2],(-230506496*p[6]-74193145097*p[14])/556402650-(28813312*tr5*pe[6])/278201325},
{F[2,1,9]*tci[1,2],(2*p[2])/3-4*p[3]+(32768*p[6])/3709351-(1233099332*p[14])/100152477-(14*p[30])/9-(2*p[32])/3+tr5*(-1/3*pe[2]+(5*pe[3])/72-(17408*pe[6])/18546755+2*pe[20]+pe[30]/2+pe[32]/3)},
{F[1,1,1]*F[2,1,9]*tci[1,2],(-4*(1796795238*p[6]+192050903591*p[14]))/834603975-(598931746*tr5*pe[6])/278201325},
{F[1,1,2]*F[2,1,9]*tci[1,2],(-8*(61056*p[6]-197864833*p[14]))/278201325-(40704*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,9]*tci[1,2],(-7*(202822656*p[6]+32849781167*p[14]))/3338415900-(29578304*tr5*pe[6])/278201325},
{F[1,1,4]*F[2,1,9]*tci[1,2],(-4476877312*p[6]-557498873469*p[14])/1335366360-(139902416*tr5*pe[6])/166920795},
{F[1,1,5]*F[2,1,9]*tci[1,2],(7*(151750656*p[6]+68134309717*p[14]))/3338415900+(7376768*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,9]*tci[1,2],(-391680*p[6]-65134949*p[14])/11128053-(32640*tr5*pe[6])/3709351},
{F[1,1,7]*F[2,1,9]*tci[1,2],(28*(1310592*p[6]+723047519*p[14]))/834603975+(3058048*tr5*pe[6])/278201325},
{F[1,1,8]*F[2,1,9]*tci[1,2],(-1311340656*p[6]-786499284017*p[14])/1669207950-(54639194*tr5*pe[6])/278201325},
{F[1,1,9]*F[2,1,9]*tci[1,2],(-19490304*p[6]-648315253*p[14])/278201325-(1624192*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,9]*tci[1,2],(2*(32118528*p[6]+10139573621*p[14]))/834603975+(5353088*tr5*pe[6])/278201325},
{F[2,1,10]*tci[1,2],2*p[2]-4*p[3]-(377856*p[6])/18546755-(7507160438*p[14])/166920795-(16*p[20])/3+(4*p[21])/3-(14*p[27])/3-2*p[30]-(5*p[32])/3-2*p[33]+tr5*(pe[3]/24-(162048*pe[6])/18546755+(8*pe[20]+4*pe[21]-14*pe[27]+6*pe[30]+pe[32]-6*pe[33])/12)},
{F[1,1,1]*F[2,1,10]*tci[1,2],(-4*(5993856*p[6]+81233917*p[14]))/834603975-(665984*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,10]*tci[1,2],(-217728*p[6]+415144279*p[14])/166920795-(6048*tr5*pe[6])/18546755},
{F[1,1,3]*F[2,1,10]*tci[1,2],(2*(8681856*p[6]+2441099867*p[14]))/834603975+(1446976*tr5*pe[6])/278201325},
{F[1,1,4]*F[2,1,10]*tci[1,2],(-180980657664*p[6]+17362800305677*p[14])/1362073687200-(471303796*tr5*pe[6])/14188267575},
{F[1,1,5]*F[2,1,10]*tci[1,2],(906465024*p[6]+684655780163*p[14])/3004574310+(12589792*tr5*pe[6])/166920795},
{F[1,1,6]*F[2,1,10]*tci[1,2],(3056113967616*p[6]+1076509307408687*p[14])/4086221061600+(884292236*tr5*pe[6])/4729422525},
{F[1,1,7]*F[2,1,10]*tci[1,2],(883683749376*p[6]+110345529305857*p[14])/1362073687200+(767086588*tr5*pe[6])/4729422525},
{F[1,1,8]*F[2,1,10]*tci[1,2],(-24162952704*p[6]+201063174345097*p[14])/1362073687200-(62924356*tr5*pe[6])/14188267575},
{F[1,1,9]*F[2,1,10]*tci[1,2],(1070208*p[6]-5781329819*p[14])/834603975+(29728*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,10]*tci[1,2],(103800293376*p[6]+32898752948857*p[14])/113506140600+(1081253056*tr5*pe[6])/4729422525},
{F[1,2,8]*F[2,1,10]*tci[1,2],(-37541376*p[6]-636413375707*p[14])/13353663600-(65176*tr5*pe[6])/92733775},
{F[2,1,11]*tci[1,2],(-2*p[2])/3-(80896*p[6])/18546755-(5083437734*p[14])/500762385+(2*p[30])/9+p[32]/3+tr5*(-1/6*pe[2]+pe[3]/72-(15616*pe[6])/18546755+pe[32]/12)},
{F[1,1,1]*F[2,1,11]*tci[1,2],(-26938368*p[6]-8162090101*p[14])/185467550-(3367296*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,11]*tci[1,2],(1522347648*p[6]+475913062561*p[14])/1669207950+(63431152*tr5*pe[6])/278201325},
{F[1,1,3]*F[2,1,11]*tci[1,2],(-4*(87552*p[6]+26149289*p[14]))/14642175-(29184*tr5*pe[6])/4880725},
{F[1,1,4]*F[2,1,11]*tci[1,2],(6295296*p[6]+1794984197*p[14])/29284350+(262304*tr5*pe[6])/4880725},
{F[1,1,5]*F[2,1,11]*tci[1,2],(1275264*p[6]+111995623*p[14])/92733775+(318816*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,11]*tci[1,2],(219648*p[6]+169306877*p[14])/11128053+(18304*tr5*pe[6])/3709351},
{F[1,1,7]*F[2,1,11]*tci[1,2],(-4*(185472*p[6]+79477729*p[14]))/14642175-(61824*tr5*pe[6])/4880725},
{F[1,1,8]*F[2,1,11]*tci[1,2],(105456768*p[6]+30641800301*p[14])/278201325+(8788064*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,11]*tci[1,2],(4*(296858928*p[6]+100527694421*p[14]))/834603975+(98952976*tr5*pe[6])/278201325},
{F[1,1,10]*F[2,1,11]*tci[1,2],(-4*(4756608*p[6]+1816194731*p[14]))/278201325-(1585536*tr5*pe[6])/92733775},
{F[2,1,12]*tci[1,2],-p[2]-(49152*p[6])/3709351-(763328906*p[14])/33384159+p[30]/3-p[32]+tr5*(-1/4*pe[2]+pe[3]/48-(54528*pe[6])/18546755-pe[32]/4)},
{F[1,1,1]*F[2,1,12]*tci[1,2],(4464768*p[6]+1380872051*p[14])/37093510+(558096*tr5*pe[6])/18546755},
{F[1,1,2]*F[2,1,12]*tci[1,2],(2*(862848*p[6]+381203311*p[14]))/92733775+(431424*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,12]*tci[1,2],(-6*(520704*p[6]+172473553*p[14]))/92733775-(781056*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,12]*tci[1,2],(301824*p[6]+402384193*p[14])/92733775+(75456*tr5*pe[6])/92733775},
{F[1,1,5]*F[2,1,12]*tci[1,2],(3*(63360*p[6]+9391001*p[14]))/7418702+(23760*tr5*pe[6])/3709351},
{F[1,1,6]*F[2,1,12]*tci[1,2],(-974592*p[6]+290622481*p[14])/92733775-(243648*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,12]*tci[1,2],(-4*(1439616*p[6]+696849487*p[14]))/92733775-(1439616*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,12]*tci[1,2],(10445952*p[6]+1983988129*p[14])/37093510+(1305744*tr5*pe[6])/18546755},
{F[1,1,9]*F[2,1,12]*tci[1,2],(1730304*p[6]+625786823*p[14])/3904580+(108144*tr5*pe[6])/976145},
{F[1,1,10]*F[2,1,12]*tci[1,2],(-2*(857088*p[6]+289639091*p[14]))/18546755-(428544*tr5*pe[6])/18546755},
{F[1,2,9]*F[2,1,12]*tci[1,2],(-16920576*p[6]-10381647707*p[14])/370935100-(1057536*tr5*pe[6])/92733775},
{F[2,1,13]*tci[1,2],-2*p[2]+(377856*p[6])/18546755+(1275450758*p[14])/166920795-(2*p[27])/3+(2*p[30])/3+p[32]/3+2*p[33]+(tr5*(-2*pe[2]+pe[3]/6+(433152*pe[6])/18546755-(2*pe[27])/3+pe[32]/3+2*pe[33]))/4},
{F[1,1,1]*F[2,1,13]*tci[1,2],(-3293568*p[6]-592427791*p[14])/111280530-(137232*tr5*pe[6])/18546755},
{F[1,1,2]*F[2,1,13]*tci[1,2],(-14*(31488*p[6]+24517691*p[14]))/92733775-(110208*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,13]*tci[1,2],(-152914910976*p[6]-68184550470307*p[14])/340518421800-(530954552*tr5*pe[6])/4729422525},
{F[1,1,4]*F[2,1,13]*tci[1,2],(714987008*p[6]+208508058811*p[14])/2522358680+(22343344*tr5*pe[6])/315294835},
{F[1,1,5]*F[2,1,13]*tci[1,2],(2375424*p[6]+352279493*p[14])/278201325+(197952*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,13]*tci[1,2],(-245486103552*p[6]-23203128166589*p[14])/2043110530800-(426191152*tr5*pe[6])/14188267575},
{F[1,1,7]*F[2,1,13]*tci[1,2],(-21222349824*p[6]-957911807093*p[14])/37835380200-(221066144*tr5*pe[6])/1576474175},
{F[1,1,8]*F[2,1,13]*tci[1,2],(-3234048*p[6]-301582861*p[14])/556402650-(134752*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,13]*tci[1,2],(-6178097664*p[6]-2096449079063*p[14])/6009148620-(14301152*tr5*pe[6])/55640265},
{F[1,1,10]*F[2,1,13]*tci[1,2],(18807318528*p[6]+24994002158821*p[14])/170259210900+(391819136*tr5*pe[6])/14188267575},
{F[1,2,2]*F[2,1,13]*tci[1,2],(3988804608*p[6]+1535226662831*p[14])/13353663600+(6925008*tr5*pe[6])/92733775},
{F[2,1,14]*tci[1,2],-p[2]-(162816*p[6])/18546755-(2966694088*p[14])/166920795-4*p[27]+p[30]/3+tr5*(-1/4*pe[2]+pe[3]/48-(33792*pe[6])/18546755-pe[27])},
{F[1,1,1]*F[2,1,14]*tci[1,2],(-32*(14640*p[6]+3364189*p[14]))/11128053-(39040*tr5*pe[6])/3709351},
{F[1,1,2]*F[2,1,14]*tci[1,2],(4*(9984*p[6]+4155023*p[14]))/18546755+(9984*tr5*pe[6])/18546755},
{F[1,1,3]*F[2,1,14]*tci[1,2],(-8*(193056*p[6]+51988627*p[14]))/55640265-(128704*tr5*pe[6])/18546755},
{F[1,1,4]*F[2,1,14]*tci[1,2],(-326727552*p[6]+125443617961*p[14])/4729422525-(27227296*tr5*pe[6])/1576474175},
{F[1,1,5]*F[2,1,14]*tci[1,2],(54*(1152*p[6]-233911*p[14]))/92733775+(15552*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,14]*tci[1,2],(22199392512*p[6]+6911236837859*p[14])/17922022200+(77081224*tr5*pe[6])/248916975},
{F[1,1,7]*F[2,1,14]*tci[1,2],(816210048*p[6]-13584394589*p[14])/4729422525+(68017504*tr5*pe[6])/1576474175},
{F[1,1,8]*F[2,1,14]*tci[1,2],(8*(17376*p[6]+4199657*p[14]))/278201325+(11584*tr5*pe[6])/92733775},
{F[1,1,9]*F[2,1,14]*tci[1,2],(2*(9254784*p[6]+2262945613*p[14]))/278201325+(1542464*tr5*pe[6])/92733775},
{F[1,1,10]*F[2,1,14]*tci[1,2],(407879744256*p[6]+127554276643817*p[14])/340518421800+(1416249112*tr5*pe[6])/4729422525},
{F[1,1,1]*F[2,1,15]*tci[1,2],(-8*(165312*p[6]+12800659*p[14]))/278201325-(110208*tr5*pe[6])/92733775},
{F[1,1,2]*F[2,1,15]*tci[1,2],(-2*(857088*p[6]+475106641*p[14]))/278201325-(142848*tr5*pe[6])/92733775},
{F[1,1,3]*F[2,1,15]*tci[1,2],(2*(1956096*p[6]+808358197*p[14]))/278201325+(326016*tr5*pe[6])/92733775},
{F[1,1,4]*F[2,1,15]*tci[1,2],(-4*(6912*p[6]+2305885*p[14]))/11128053-(2304*tr5*pe[6])/3709351},
{F[1,1,5]*F[2,1,15]*tci[1,2],(64*(1152*p[6]-233911*p[14]))/92733775+(18432*tr5*pe[6])/92733775},
{F[1,1,6]*F[2,1,15]*tci[1,2],(-2*(820992*p[6]+358790819*p[14]))/92733775-(410496*tr5*pe[6])/92733775},
{F[1,1,7]*F[2,1,15]*tci[1,2],(4*(701568*p[6]+228483301*p[14]))/278201325+(233856*tr5*pe[6])/92733775},
{F[1,1,8]*F[2,1,15]*tci[1,2],(2*(18432*p[6]+10899599*p[14]))/14642175+(3072*tr5*pe[6])/4880725},
{F[1,1,9]*F[2,1,15]*tci[1,2],(8042340384*p[6]+2253757737653*p[14])/8512960545+(223398344*tr5*pe[6])/945884505},
{F[1,1,10]*F[2,1,15]*tci[1,2],(84982752*p[6]+23896423267*p[14])/89610111+(2360632*tr5*pe[6])/9956679},
{tci[1,1]^2*tci[1,2],p[2]/12-(13*p[3])/12-(51968*p[6])/18546755-(3908897123*p[14])/333841590-(7*p[20])/9+p[21]/6-(13*p[27])/18-p[30]/3-(5*p[32])/12-p[33]/6+tr5*((-11*pe[2])/96+(7*pe[3])/288-(26976*pe[6])/18546755+(25*pe[20])/72+pe[21]/24-(13*pe[27])/72+(13*pe[30])/96+pe[32]/32-pe[33]/24)},
{F[1,1,1]*tci[1,1]^2*tci[1,2],(-51008689408*p[6]-7375417078251*p[14])/32048792640-(199252693*tr5*pe[6])/500762385},
{F[1,1,2]*tci[1,1]^2*tci[1,2],(-51793992192*p[6]-20639638659719*p[14])/106829308800-(33720047*tr5*pe[6])/278201325},
{F[1,1,3]*tci[1,1]^2*tci[1,2],(-6573526056*p[6]-1296843513997*p[14])/21506426640-(30432991*tr5*pe[6])/398267160},
{F[1,1,4]*tci[1,1]^2*tci[1,2],(-1358289421056*p[6]-2748458617778117*p[14])/16344884246400-(589535339*tr5*pe[6])/28376535150},
{F[1,1,5]*tci[1,1]^2*tci[1,2],(8111062227456*p[6]+2332526105718767*p[14])/49034652739200+(586737719*tr5*pe[6])/14188267575},
{F[1,1,6]*tci[1,1]^2*tci[1,2],(-16130938166784*p[6]-3927842291785663*p[14])/24517326369600-(7001275246*tr5*pe[6])/42564802725},
{F[1,1,7]*tci[1,1]^2*tci[1,2],(166979384832*p[6]+103379560644649*p[14])/961463779200+(108710537*tr5*pe[6])/2503811925},
{F[1,1,8]*tci[1,1]^2*tci[1,2],(4243208173504*p[6]+1566330670213203*p[14])/5448294748800+(66300127711*tr5*pe[6])/340518421800},
{F[1,1,9]*tci[1,1]^2*tci[1,2],(254569678848*p[6]+134016404069861*p[14])/2580771196800+(18415052*tr5*pe[6])/746750925},
{F[1,1,10]*tci[1,1]^2*tci[1,2],(2493424407552*p[6]+806845375103389*p[14])/3268976849280+(1623323182*tr5*pe[6])/8512960545},
{F[1,2,2]*tci[1,1]^2*tci[1,2],(-37269298944*p[6]-27937997067283*p[14])/681036843600-(64703644*tr5*pe[6])/4729422525},
{F[1,2,3]*tci[1,1]^2*tci[1,2],(-70632420864*p[6]-15839968082423*p[14])/681036843600-(367877192*tr5*pe[6])/14188267575},
{F[1,2,6]*tci[1,1]^2*tci[1,2],(-6695228928*p[6]-1320524063171*p[14])/26707327200-(17435492*tr5*pe[6])/278201325},
{F[1,2,7]*tci[1,1]^2*tci[1,2],(712729152*p[6]+311856695489*p[14])/2225610600+(7424262*tr5*pe[6])/92733775},
{F[1,2,8]*tci[1,1]^2*tci[1,2],(1546057216*p[6]-1931087123063*p[14])/22701228120+(48314288*tr5*pe[6])/2837653515},
{F[1,2,9]*tci[1,1]^2*tci[1,2],(62975744*p[6]+11952227733*p[14])/370935100+(3935984*tr5*pe[6])/92733775},
{eps5*tci[1,1]^3*tci[1,2],(41*p[7])/135+(41*tr5*(7*pe[7]-4*pe[8]))/3780},
{eps5*tci[1,1]^2*tci[2,1],(5*p[7])/3+(5*tr5*(7*pe[7]-4*pe[8]))/84},
{eps5*tci[1,2]*tci[2,1],-2*p[4]+2*p[5]+(tr5*(-pe[4]+pe[5]))/2},
{eps5*F[1,1,1]*tci[1,2]*tci[2,1],p[7]/6+tr5*(pe[7]/24+(22*pe[8])/21)},
{eps5*F[1,1,2]*tci[1,2]*tci[2,1],(20*p[7])/3+tr5*((5*pe[7])/3-(4*pe[8])/21)},
{eps5*F[1,1,3]*tci[1,2]*tci[2,1],(-3*p[7])/2+tr5*((-3*pe[7])/8-(6*pe[8])/7)},
{eps5*F[1,1,5]*tci[1,2]*tci[2,1],(-16*p[7])/9-(4*tr5*(7*pe[7]-4*pe[8]))/63},
{eps5*F[1,1,6]*tci[1,2]*tci[2,1],p[7]/2+tr5*(pe[7]/8-(61*pe[8])/21)},
{eps5*F[1,1,7]*tci[1,2]*tci[2,1],(26*p[7])/9+tr5*((13*pe[7])/18+(97*pe[8])/63)},
{eps5*F[1,1,8]*tci[1,2]*tci[2,1],(-14*p[7])/3+tr5*((-7*pe[7])/6-(43*pe[8])/21)},
{eps5*F[1,1,9]*tci[1,2]*tci[2,1],(10*p[7])/9+tr5*((5*pe[7])/18+(149*pe[8])/63)},
{eps5*F[1,1,10]*tci[1,2]*tci[2,1],(-61*p[7])/18+tr5*((-61*pe[7])/72+(50*pe[8])/63)},
{tci[2,1]^2,(-512*(48*p[6]+3854161*p[14]))/834603975-(2048*tr5*pe[6])/278201325},
{eps5*F[1,1,1]*tci[3,1],-6*p[7]+tr5*((-3*pe[7])/2+(24*pe[8])/7)},
{eps5*F[1,1,2]*tci[3,1],(24*p[7])/5+(6*tr5*(7*pe[7]-8*pe[8]))/35},
{eps5*F[1,1,3]*tci[3,1],6*p[7]+tr5*((3*pe[7])/2-(24*pe[8])/7)},
{eps5*F[1,1,5]*tci[3,1],(-16*p[7])/5-(4*tr5*(7*pe[7]-4*pe[8]))/35},
{eps5*F[1,1,6]*tci[3,1],(54*p[7])/5+(3*tr5*(63*pe[7]-80*pe[8]))/70},
{eps5*F[1,1,7]*tci[3,1],4*p[7]+tr5*(pe[7]-(32*pe[8])/35)},
{eps5*F[1,1,9]*tci[3,1],(-8*p[7])/5+tr5*((-2*pe[7])/5+(32*pe[8])/35)},
{eps5*F[1,1,10]*tci[3,1],(-74*p[7])/5+(tr5*(-259*pe[7]+304*pe[8]))/70},
{eps5*tci[1,2]*tci[3,1],(48*p[7])/5+(12*tr5*(7*pe[7]-4*pe[8]))/35},
{eps5*tci[1,2]*tci[3,2],8*p[7]+tr5*(2*pe[7]-(8*pe[8])/7)},
{eps5*tci[4,1],(34*p[7])/3+(17*tr5*(7*pe[7]-4*pe[8]))/42},
{tci[1,1]^2*tcr[1,1],(-4*p[2])/9+(5*p[3])/6-(65536*p[6])/11128053+(2466198664*p[14])/300457431+(28*p[30])/27+(4*p[32])/9+tr5*(-1/144*pe[2]+(13*pe[3])/432-(1088*pe[6])/55640265-(5*pe[20])/12-(5*pe[30])/48+pe[32]/144)},
{F[1,1,1]*tci[1,1]^2*tcr[1,1],(-37607688064*p[6]-3363759347523*p[14])/160243963200-(293810063*tr5*pe[6])/5007623850},
{F[1,1,2]*tci[1,1]^2*tcr[1,1],(-4*(890208*p[6]-203938169*p[14]))/834603975-(98912*tr5*pe[6])/92733775},
{F[1,1,3]*tci[1,1]^2*tcr[1,1],(-14492442496*p[6]-5446678378997*p[14])/40060990800-(226444414*tr5*pe[6])/2503811925},
{F[1,1,4]*tci[1,1]^2*tcr[1,1],(-1946415488*p[6]-269173180125*p[14])/6409758528-(15206371*tr5*pe[6])/200304954},
{F[1,1,5]*tci[1,1]^2*tcr[1,1],(-2*(251244576*p[6]+112127249557*p[14]))/2503811925-(13958032*tr5*pe[6])/278201325},
{F[1,1,6]*tci[1,1]^2*tcr[1,1],(8827392*p[6]+6337278919*p[14])/6676831800+(91952*tr5*pe[6])/278201325},
{F[1,1,7]*tci[1,1]^2*tcr[1,1],(30908544*p[6]+9427009133*p[14])/1669207950+(1287856*tr5*pe[6])/278201325},
{F[1,1,8]*tci[1,1]^2*tcr[1,1],(-945949408*p[6]-346182273081*p[14])/10015247700-(59121838*tr5*pe[6])/2503811925},
{F[1,1,9]*tci[1,1]^2*tcr[1,1],(-8500224*p[6]-2323423543*p[14])/351412200-(88544*tr5*pe[6])/14642175},
{F[1,1,10]*tci[1,1]^2*tcr[1,1],(-64388352*p[6]-16384519639*p[14])/1112805300-(1341424*tr5*pe[6])/92733775},
{eps5*tci[1,1]^3*tcr[1,1],(17*p[7])/72+tr5*((17*pe[7])/288-(11*pe[8])/378)},
{tci[1,1]^2*tci[1,2]*tcr[1,1],(256074837248*p[6]+37301221088111*p[14])/160243963200+(1000292333*tr5*pe[6])/2503811925},
{eps5*F[1,1,1]*tci[2,1]*tcr[1,1],(-5*p[7])/2+tr5*((-5*pe[7])/8+(10*pe[8])/7)},
{eps5*F[1,1,2]*tci[2,1]*tcr[1,1],2*p[7]+tr5*(pe[7]/2-(4*pe[8])/7)},
{eps5*F[1,1,3]*tci[2,1]*tcr[1,1],(5*p[7])/2+tr5*((5*pe[7])/8-(10*pe[8])/7)},
{eps5*F[1,1,5]*tci[2,1]*tcr[1,1],(-4*p[7])/3+(tr5*(-7*pe[7]+4*pe[8]))/21},
{eps5*F[1,1,6]*tci[2,1]*tcr[1,1],(9*p[7])/2+tr5*((9*pe[7])/8-(10*pe[8])/7)},
{eps5*F[1,1,7]*tci[2,1]*tcr[1,1],(5*p[7])/3+tr5*((5*pe[7])/12-(8*pe[8])/21)},
{eps5*F[1,1,9]*tci[2,1]*tcr[1,1],(-2*p[7])/3+tr5*(-1/6*pe[7]+(8*pe[8])/21)},
{eps5*F[1,1,10]*tci[2,1]*tcr[1,1],(-37*p[7])/6+tr5*((-37*pe[7])/24+(38*pe[8])/21)},
{eps5*tci[1,2]*tci[2,1]*tcr[1,1],-1/6*p[7]+tr5*(-1/24*pe[7]-(22*pe[8])/21)},
{eps5*tci[3,1]*tcr[1,1],6*p[7]+tr5*((3*pe[7])/2-(24*pe[8])/7)},
{eps5*F[1,1,1]*tci[1,1]*tcr[1,1]^2,p[7]/8+tr5*(pe[7]/32-pe[8]/14)},
{eps5*F[1,1,2]*tci[1,1]*tcr[1,1]^2,-1/10*p[7]+(tr5*(-7*pe[7]+8*pe[8]))/280},
{eps5*F[1,1,3]*tci[1,1]*tcr[1,1]^2,-1/8*p[7]+tr5*(-1/32*pe[7]+pe[8]/14)},
{eps5*F[1,1,5]*tci[1,1]*tcr[1,1]^2,p[7]/15+(tr5*(7*pe[7]-4*pe[8]))/420},
{eps5*F[1,1,6]*tci[1,1]*tcr[1,1]^2,(-9*p[7])/40+tr5*((-9*pe[7])/160+pe[8]/14)},
{eps5*F[1,1,7]*tci[1,1]*tcr[1,1]^2,-1/12*p[7]+tr5*(-1/48*pe[7]+(2*pe[8])/105)},
{eps5*F[1,1,9]*tci[1,1]*tcr[1,1]^2,p[7]/30+(tr5*(7*pe[7]-16*pe[8]))/840},
{eps5*F[1,1,10]*tci[1,1]*tcr[1,1]^2,(37*p[7])/120+tr5*((37*pe[7])/480-(19*pe[8])/210)},
{tci[1,1]^2*tcr[1,1]^2,(-1252220886272*p[6]-172807661464579*p[14])/160243963200-(4891487837*tr5*pe[6])/2503811925},
{tci[1,2]*tcr[1,1]^2,(-2*p[2])/3+(5*p[3])/2-(32768*p[6])/3709351+(1233099332*p[14])/100152477+(14*p[30])/9+(2*p[32])/3+tr5*((7*pe[2])/48-pe[3]/144+(7616*pe[6])/18546755-(5*pe[20])/4-(5*pe[30])/16-(7*pe[32])/48)},
{F[1,1,1]*tci[1,2]*tcr[1,1]^2,(106298216192*p[6]+9961398366819*p[14])/26707327200+(830454814*tr5*pe[6])/834603975},
{F[1,1,2]*tci[1,2]*tcr[1,1]^2,(1490688*p[6]-951817259*p[14])/278201325+(124224*tr5*pe[6])/92733775},
{F[1,1,3]*tci[1,2]*tcr[1,1]^2,(-246040624*p[6]+303900420457*p[14])/1669207950-(30755078*tr5*pe[6])/834603975},
{F[1,1,4]*tci[1,2]*tcr[1,1]^2,(52063730944*p[6]+3010231674483*p[14])/26707327200+(406747898*tr5*pe[6])/834603975},
{F[1,1,5]*tci[1,2]*tcr[1,1]^2,(-111686976*p[6]-50090404837*p[14])/333841590-(1551208*tr5*pe[6])/18546755},
{F[1,1,6]*tci[1,2]*tcr[1,1]^2,(-31213824*p[6]-8901353843*p[14])/278201325-(2601152*tr5*pe[6])/92733775},
{F[1,1,7]*tci[1,2]*tcr[1,1]^2,(-3609216*p[6]-3718378037*p[14])/278201325-(300768*tr5*pe[6])/92733775},
{F[1,1,8]*tci[1,2]*tcr[1,1]^2,(-9242333344*p[6]+1059421109817*p[14])/6676831800-(288822917*tr5*pe[6])/834603975},
{F[1,1,9]*tci[1,2]*tcr[1,1]^2,(8*(2515584*p[6]+292909063*p[14]))/278201325+(1677056*tr5*pe[6])/92733775},
{F[1,1,10]*tci[1,2]*tcr[1,1]^2,(-2*(1870464*p[6]+498086243*p[14]))/55640265-(311744*tr5*pe[6])/18546755},
{eps5*tci[1,1]*tci[1,2]*tcr[1,1]^2,-1/5*p[7]+(tr5*(-7*pe[7]+4*pe[8]))/140},
{eps5*tci[2,1]*tcr[1,1]^2,(5*p[7])/2+tr5*((5*pe[7])/8-(10*pe[8])/7)},
{tcr[1,1]^3,p[2]/3-(13*p[3])/6+(16384*p[6])/3709351-(616549666*p[14])/100152477-(7*p[30])/9-p[32]/3+tr5*((-3*pe[2])/16+pe[3]/24-(9792*pe[6])/18546755+(13*pe[20])/12+(13*pe[30])/48+(3*pe[32])/16)},
{F[1,1,1]*tcr[1,1]^3,(-5*(20787116*p[6]+2218179799*p[14]))/66768318-(25983895*tr5*pe[6])/66768318},
{F[1,1,2]*tcr[1,1]^3,(-122112*p[6]+859398541*p[14])/278201325-(10176*tr5*pe[6])/92733775},
{F[1,1,3]*tcr[1,1]^3,(1956433824*p[6]-1645422900457*p[14])/13353663600+(6793173*tr5*pe[6])/185467550},
{F[1,1,4]*tcr[1,1]^3,(-507368192*p[6]-62531253897*p[14])/267073272-(15855256*tr5*pe[6])/33384159},
{F[1,1,5]*tcr[1,1]^3,(18492672*p[6]+8455051729*p[14])/117137400+(192632*tr5*pe[6])/4880725},
{F[1,1,6]*tcr[1,1]^3,(10285056*p[6]+2566878097*p[14])/333841590+(142848*tr5*pe[6])/18546755},
{F[1,1,7]*tcr[1,1]^3,(-8*(186368*p[6]-27537849*p[14]))/278201325-(372736*tr5*pe[6])/278201325},
{F[1,1,8]*tcr[1,1]^3,(133483712*p[6]-17027938765*p[14])/178048848+(2085683*tr5*pe[6])/11128053},
{F[1,1,9]*tcr[1,1]^3,(-3577344*p[6]+15532864367*p[14])/1669207950-(149056*tr5*pe[6])/278201325},
{F[1,1,10]*tcr[1,1]^3,(2066944*p[6]+608626213*p[14])/55640265+(516736*tr5*pe[6])/55640265},
{eps5*tci[1,1]*tcr[1,1]^3,-1/8*p[7]+tr5*(-1/32*pe[7]+pe[8]/14)},
{tci[1,2]*tcr[1,1]^3,(47455095104*p[6]+7091082093613*p[14])/8012198160+(741485861*tr5*pe[6])/500762385},
{tcr[1,1]^4,(-14956548032*p[6]-957979819549*p[14])/16024396320-(233696063*tr5*pe[6])/1001524770},
{tci[1,1]^2*tcr[1,2],-p[2]-3*p[3]+(623616*p[6])/18546755+(1123089718*p[14])/166920795+(4*p[20])/3-(2*p[21])/3+(2*p[27])/3-2*p[30]-p[32]+2*p[33]+tr5*((-5*pe[2])/8+(4992*pe[6])/976145+(44*pe[20]-4*pe[21]+4*pe[27]+9*pe[30]+3*pe[32]+12*pe[33])/24)},
{F[1,1,1]*tci[1,1]^2*tcr[1,2],(2879258944*p[6]+2599296183*p[14])/17804884800+(44988421*tr5*pe[6])/1112805300},
{F[1,1,2]*tci[1,1]^2*tcr[1,2],(-11030665728*p[6]-3523621424521*p[14])/53414654400-(14362846*tr5*pe[6])/278201325},
{F[1,1,3]*tci[1,1]^2*tcr[1,2],(17873547072*p[6]+3802170584669*p[14])/32048792640+(93091391*tr5*pe[6])/667683180},
{F[1,1,4]*tci[1,1]^2*tcr[1,2],(1502311626624*p[6]+299763193193893*p[14])/2724147374400+(3912269861*tr5*pe[6])/28376535150},
{F[1,1,5]*tci[1,1]^2*tcr[1,2],(49*(192044448*p[6]+70269378661*p[14]))/30045743100+(65348458*tr5*pe[6])/834603975},
{F[1,1,6]*tci[1,1]^2*tcr[1,2],(-2639399812608*p[6]-695804370917831*p[14])/2724147374400-(3436718506*tr5*pe[6])/14188267575},
{F[1,1,7]*tci[1,1]^2*tcr[1,2],(-423814987264*p[6]+83636746491477*p[14])/908049124800-(1655527294*tr5*pe[6])/14188267575},
{F[1,1,8]*tci[1,1]^2*tcr[1,2],(10336998784*p[6]-1132535907537*p[14])/53414654400+(80757803*tr5*pe[6])/1669207950},
{F[1,1,9]*tci[1,1]^2*tcr[1,2],(-195899904*p[6]-61112433103*p[14])/1581354900-(453472*tr5*pe[6])/14642175},
{F[1,1,10]*tci[1,1]^2*tcr[1,2],(-670781300736*p[6]+132472576887023*p[14])/2724147374400-(873413152*tr5*pe[6])/14188267575},
{tci[1,1]^2*tci[1,2]*tcr[1,2],(-3213950272*p[6]+630861947041*p[14])/22701228120-(100435946*tr5*pe[6])/2837653515},
{eps5*tci[1,2]*tci[2,1]*tcr[1,2],(-20*p[7])/3-(5*tr5*(7*pe[7]-4*pe[8]))/21},
{tci[1,1]^2*tcr[1,1]*tcr[1,2],(-12070589376*p[6]-491830407557*p[14])/53414654400-(62867653*tr5*pe[6])/1112805300},
{tci[1,2]*tcr[1,1]*tcr[1,2],2*p[3]+(tr5*(pe[2]-pe[3]/3+(52224*pe[6])/18546755-4*pe[20]-pe[30]-pe[32]))/4},
{F[1,1,1]*tci[1,2]*tcr[1,1]*tcr[1,2],(-10685568*p[6]-3456168551*p[14])/185467550-(1335696*tr5*pe[6])/92733775},
{F[1,1,2]*tci[1,2]*tcr[1,1]*tcr[1,2],(-12*(43008*p[6]+22178581*p[14]))/92733775-(129024*tr5*pe[6])/92733775},
{F[1,1,3]*tci[1,2]*tcr[1,1]*tcr[1,2],(894336*p[6]+231381505*p[14])/7418702+(111792*tr5*pe[6])/3709351},
{F[1,1,4]*tci[1,2]*tcr[1,1]*tcr[1,2],(6*(13824*p[6]-21353687*p[14]))/18546755+(20736*tr5*pe[6])/18546755},
{F[1,1,5]*tci[1,2]*tcr[1,1]*tcr[1,2],(3*(314496*p[6]+121609847*p[14]))/92733775+(235872*tr5*pe[6])/92733775},
{F[1,1,6]*tci[1,2]*tcr[1,1]*tcr[1,2],(4*(243456*p[6]+92758597*p[14]))/18546755+(243456*tr5*pe[6])/18546755},
{F[1,1,7]*tci[1,2]*tcr[1,1]*tcr[1,2],(8*(9984*p[6]+4155023*p[14]))/3709351+(19968*tr5*pe[6])/3709351},
{F[1,1,8]*tci[1,2]*tcr[1,1]*tcr[1,2],(-16*(785076*p[6]+233744657*p[14]))/92733775-(3140304*tr5*pe[6])/92733775},
{F[1,1,9]*tci[1,2]*tcr[1,1]*tcr[1,2],(-4*(1345536*p[6]+561395927*p[14]))/92733775-(1345536*tr5*pe[6])/92733775},
{F[1,1,10]*tci[1,2]*tcr[1,1]*tcr[1,2],(-4*(136704*p[6]+126798853*p[14]))/92733775-(136704*tr5*pe[6])/92733775},
{tci[1,2]*tcr[1,1]^2*tcr[1,2],(30674304*p[6]+12132939253*p[14])/556402650+(1278096*tr5*pe[6])/92733775},
{tcr[1,1]^3*tcr[1,2],(13*p[14])/3},
{tci[1,1]^2*tcr[1,2]^2,(5232743936*p[6]+3703349444877*p[14])/75670760400+(81761624*tr5*pe[6])/4729422525},
{F[1,1,1]*tci[1,2]*tcr[1,2]^2,(-8*(41472*p[6]+84312979*p[14]))/278201325-(27648*tr5*pe[6])/92733775},
{F[1,1,2]*tci[1,2]*tcr[1,2]^2,(17*(69797376*p[6]+26352460007*p[14]))/8902442400+(3089988*tr5*pe[6])/92733775},
{F[1,1,3]*tci[1,2]*tcr[1,2]^2,(-2315388416*p[6]-786604030387*p[14])/2967480800-(18088972*tr5*pe[6])/92733775},
{F[1,1,4]*tci[1,2]*tcr[1,2]^2,(37868204544*p[6]+13247852761883*p[14])/113506140600+(394460464*tr5*pe[6])/4729422525},
{F[1,1,5]*tci[1,2]*tcr[1,2]^2,(63080064*p[6]-11003677*p[14])/1335366360+(219028*tr5*pe[6])/18546755},
{F[1,1,6]*tci[1,2]*tcr[1,2]^2,(-130925677056*p[6]-48756124902917*p[14])/454024562400-(340952284*tr5*pe[6])/4729422525},
{F[1,1,7]*tci[1,2]*tcr[1,2]^2,(331719168*p[6]-15640293199*p[14])/8902442400+(863852*tr5*pe[6])/92733775},
{F[1,1,8]*tci[1,2]*tcr[1,2]^2,(-1139298816*p[6]-1087125848437*p[14])/8902442400-(2966924*tr5*pe[6])/92733775},
{F[1,1,9]*tci[1,2]*tcr[1,2]^2,(-17649792*p[6]-5244504949*p[14])/166920795-(490272*tr5*pe[6])/18546755},
{F[1,1,10]*tci[1,2]*tcr[1,2]^2,(-2278216704*p[6]-664283162603*p[14])/8902442400-(5932856*tr5*pe[6])/92733775},
{eps5*tci[1,1]*tci[1,2]*tcr[1,2]^2,-2*p[7]+tr5*(-1/2*pe[7]+(2*pe[8])/7)},
{tci[1,2]*tcr[1,1]*tcr[1,2]^2,(2*(165888*p[6]-497352059*p[14]))/278201325+(27648*tr5*pe[6])/92733775},
{tcr[1,1]^2*tcr[1,2]^2,(-13*p[14])/2},
{F[1,1,1]*tcr[1,2]^3,(-12373169088*p[6]-822099745541*p[14])/13353663600-(64443589*tr5*pe[6])/278201325},
{F[1,1,2]*tcr[1,2]^3,(-224*(1152*p[6]-233911*p[14]))/278201325-(21504*tr5*pe[6])/92733775},
{F[1,1,3]*tcr[1,2]^3,(-2592839728*p[6]-22847277121*p[14])/3338415900-(162052483*tr5*pe[6])/834603975},
{F[1,1,4]*tcr[1,2]^3,(-15547422336*p[6]-3679217587277*p[14])/13353663600-(80976158*tr5*pe[6])/278201325},
{F[1,1,5]*tcr[1,2]^3,(2*(3816576*p[6]+894260807*p[14]))/834603975+(212032*tr5*pe[6])/92733775},
{F[1,1,6]*tcr[1,2]^3,(64*(68256*p[6]+9324217*p[14]))/834603975+(121344*tr5*pe[6])/92733775},
{F[1,1,7]*tcr[1,2]^3,(8*(849664*p[6]+311754023*p[14]))/278201325+(1699328*tr5*pe[6])/278201325},
{F[1,1,8]*tcr[1,2]^3,(-4190089696*p[6]-340498152997*p[14])/3338415900-(261880606*tr5*pe[6])/834603975},
{F[1,1,9]*tcr[1,2]^3,(-8*(98304*p[6]+40235203*p[14]))/43926525-(65536*tr5*pe[6])/14642175},
{F[1,1,10]*tcr[1,2]^3,(-2*(555904*p[6]+130293513*p[14]))/55640265-(277952*tr5*pe[6])/55640265},
{tci[1,2]*tcr[1,2]^3,(-8*p[14])/3},
{tcr[1,1]*tcr[1,2]^3,(12373169088*p[6]+937831496741*p[14])/13353663600+(64443589*tr5*pe[6])/278201325},
{tcr[1,2]^4,(-247*p[14])/36},
{tci[1,1]^2*tcr[2,1],(-203880465344*p[6]-29793967373083*p[14])/8902442400-(3185632271*tr5*pe[6])/556402650},
{tci[1,2]*tcr[2,1],(-10*p[2])/3+10*p[3]-(163840*p[6])/3709351+(6165496660*p[14])/100152477+(70*p[30])/9+(10*p[32])/3+tr5*((5*pe[2])/12+(5*pe[3])/72+(4352*pe[6])/3709351-5*pe[20]-(5*pe[30])/4-(5*pe[32])/12)},
{F[1,1,1]*tci[1,2]*tcr[2,1],(2*(5109409426*p[6]+351074681157*p[14]))/834603975+(2554704713*tr5*pe[6])/834603975},
{F[1,1,2]*tci[1,2]*tcr[2,1],(8*(376128*p[6]-308206379*p[14]))/278201325+(250752*tr5*pe[6])/92733775},
{F[1,1,3]*tci[1,2]*tcr[2,1],(259404256*p[6]+76177701029*p[14])/267073272+(8106383*tr5*pe[6])/33384159},
{F[1,1,4]*tci[1,2]*tcr[2,1],(75150332864*p[6]+11528554930623*p[14])/6676831800+(2348447902*tr5*pe[6])/834603975},
{F[1,1,5]*tci[1,2]*tcr[2,1],(-1096717824*p[6]-481960783783*p[14])/667683180-(7616096*tr5*pe[6])/18546755},
{F[1,1,6]*tci[1,2]*tcr[2,1],(-140388864*p[6]-36995314423*p[14])/556402650-(5849536*tr5*pe[6])/92733775},
{F[1,1,7]*tci[1,2]*tcr[2,1],(-4*(426624*p[6]+193203193*p[14]))/14642175-(142208*tr5*pe[6])/4880725},
{F[1,1,8]*tci[1,2]*tcr[2,1],(-2881765504*p[6]+552361804767*p[14])/1335366360-(90055172*tr5*pe[6])/166920795},
{F[1,1,9]*tci[1,2]*tcr[2,1],(14550016*p[6]-182638413*p[14])/185467550+(1818752*tr5*pe[6])/92733775},
{F[1,1,10]*tci[1,2]*tcr[2,1],(-10496256*p[6]-2684732957*p[14])/55640265-(874688*tr5*pe[6])/18546755},
{tcr[1,1]*tcr[2,1],(5*p[2])/3-6*p[3]+(81920*p[6])/3709351-(3082748330*p[14])/100152477-(35*p[30])/9-(5*p[32])/3+tr5*(-1/3*pe[2]+pe[3]/144-(17408*pe[6])/18546755+3*pe[20]+(3*pe[30])/4+pe[32]/3)},
{F[1,1,1]*tcr[1,1]*tcr[2,1],(-67049665408*p[6]-4418747260281*p[14])/13353663600-(1047651022*tr5*pe[6])/834603975},
{F[1,1,2]*tcr[1,1]*tcr[2,1],(-2*(724608*p[6]-889000219*p[14]))/278201325-(120768*tr5*pe[6])/92733775},
{F[1,1,3]*tcr[1,1]*tcr[2,1],(2*(22574524*p[6]-107995066957*p[14]))/834603975+(11287262*tr5*pe[6])/834603975},
{F[1,1,4]*tcr[1,1]*tcr[2,1],(-100663471232*p[6]-15982791687249*p[14])/13353663600-(1572866738*tr5*pe[6])/834603975},
{F[1,1,5]*tcr[1,1]*tcr[2,1],(5358606336*p[6]+2375089904927*p[14])/6676831800+(18606272*tr5*pe[6])/92733775},
{F[1,1,6]*tcr[1,1]*tcr[2,1],(51580416*p[6]+13421115637*p[14])/556402650+(2149184*tr5*pe[6])/92733775},
{F[1,1,7]*tcr[1,1]*tcr[2,1],(4*(3004032*p[6]+1121068549*p[14]))/278201325+(1001344*tr5*pe[6])/92733775},
{F[1,1,8]*tcr[1,1]*tcr[2,1],(15170747776*p[6]-1165103922543*p[14])/6676831800+(474085868*tr5*pe[6])/834603975},
{F[1,1,9]*tcr[1,1]*tcr[2,1],(11576832*p[6]+12888600749*p[14])/556402650+(482368*tr5*pe[6])/92733775},
{F[1,1,10]*tcr[1,1]*tcr[2,1],(8716032*p[6]+2217781699*p[14])/92733775+(2179008*tr5*pe[6])/92733775},
{tci[1,2]*tcr[1,1]*tcr[2,1],(179557977536*p[6]+29559656368427*p[14])/13353663600+(2805593399*tr5*pe[6])/834603975},
{tcr[1,1]^2*tcr[2,1],(-1296951488*p[6]-6278317571*p[14])/1780488480-(20264867*tr5*pe[6])/111280530},
{tci[1,2]*tcr[1,2]*tcr[2,1],12*p[14]},
{tcr[2,1]^2,(-1556988352*p[6]+2179344826261*p[14])/17804884800-(24327943*tr5*pe[6])/1112805300},
{F[1,1,1]*tcr[3,1],(1372545216*p[6]+301237000367*p[14])/1780488480+(7148673*tr5*pe[6])/37093510},
{F[1,1,2]*tcr[3,1],(-384*(1152*p[6]-233911*p[14]))/92733775-(110592*tr5*pe[6])/92733775},
{F[1,1,3]*tcr[3,1],(908286496*p[6]-175374191433*p[14])/890244240+(28383953*tr5*pe[6])/111280530},
{F[1,1,4]*tcr[3,1],(-563206016*p[6]+216880050563*p[14])/2967480800-(4400047*tr5*pe[6])/92733775},
{F[1,1,5]*tcr[3,1],(-2*(3558528*p[6]+946656871*p[14]))/278201325-(593088*tr5*pe[6])/92733775},
{F[1,1,6]*tcr[3,1],(-8*(505728*p[6]+82780621*p[14]))/278201325-(337152*tr5*pe[6])/92733775},
{F[1,1,7]*tcr[3,1],(-8*(118784*p[6]+109829963*p[14]))/92733775-(237568*tr5*pe[6])/92733775},
{F[1,1,8]*tcr[3,1],(7*(2172311744*p[6]+156642853683*p[14]))/4451221200+(237596597*tr5*pe[6])/278201325},
{F[1,1,9]*tcr[3,1],(8*(1961472*p[6]+683621579*p[14]))/278201325+(1307648*tr5*pe[6])/92733775},
{F[1,1,10]*tcr[3,1],(-2*(58496*p[6]+91160047*p[14]))/92733775-(29248*tr5*pe[6])/92733775},
{tci[1,2]*tcr[3,1],-4*p[14]},
{tcr[1,1]*tcr[3,1],(-1372545216*p[6]-301237000367*p[14])/1780488480-(7148673*tr5*pe[6])/37093510},
{F[1,1,1]*tcr[3,2],(12373169088*p[6]+822099745541*p[14])/17804884800+(64443589*tr5*pe[6])/370935100},
{F[1,1,2]*tcr[3,2],(56*(1152*p[6]-233911*p[14]))/92733775+(16128*tr5*pe[6])/92733775},
{F[1,1,3]*tcr[3,2],(2592839728*p[6]+22847277121*p[14])/4451221200+(162052483*tr5*pe[6])/1112805300},
{F[1,1,4]*tcr[3,2],(15547422336*p[6]+3679217587277*p[14])/17804884800+(40488079*tr5*pe[6])/185467550},
{F[1,1,5]*tcr[3,2],(-3816576*p[6]-894260807*p[14])/556402650-(159024*tr5*pe[6])/92733775},
{F[1,1,6]*tcr[3,2],(-16*(68256*p[6]+9324217*p[14]))/278201325-(91008*tr5*pe[6])/92733775},
{F[1,1,7]*tcr[3,2],(-2*(849664*p[6]+311754023*p[14]))/92733775-(424832*tr5*pe[6])/92733775},
{F[1,1,8]*tcr[3,2],(4190089696*p[6]+340498152997*p[14])/4451221200+(130940303*tr5*pe[6])/556402650},
{F[1,1,9]*tcr[3,2],(2*(98304*p[6]+40235203*p[14]))/14642175+(16384*tr5*pe[6])/4880725},
{F[1,1,10]*tcr[3,2],(555904*p[6]+130293513*p[14])/37093510+(69488*tr5*pe[6])/18546755},
{tci[1,2]*tcr[3,2],2*p[14]},
{tcr[1,1]*tcr[3,2],(-12373169088*p[6]-822099745541*p[14])/17804884800-(64443589*tr5*pe[6])/370935100},
{tcr[3,3],(-7*p[3])/3-(568*p[14])/9+tr5*((-7*pe[2])/24+(7*pe[3])/72-(15232*pe[6])/18546755+(7*pe[20])/6+(7*pe[30])/24+(7*pe[32])/24)},
{F[1,1,1]*tcr[3,3],(1554719756224*p[6]+333432887443493*p[14])/320487926400+(24292496191*tr5*pe[6])/20030495400},
{F[1,1,2]*tcr[3,3],(-78581415424*p[6]-31991467141843*p[14])/35609769600-(153479327*tr5*pe[6])/278201325},
{F[1,1,3]*tcr[3,3],(-2982350205888*p[6]+228559975812559*p[14])/961463779200-(15533073989*tr5*pe[6])/20030495400},
{F[1,1,4]*tcr[3,3],(-1431149534208*p[6]-156303915886811*p[14])/172051413120-(34508814*tr5*pe[6])/16594465},
{F[1,1,5]*tcr[3,3],(178392197952*p[6]+80289277240439*p[14])/120182972400+(309708677*tr5*pe[6])/834603975},
{F[1,1,6]*tcr[3,3],(21923389567488*p[6]+8040525693635641*p[14])/16344884246400+(14273040083*tr5*pe[6])/42564802725},
{F[1,1,7]*tcr[3,3],(23404230321664*p[6]+11278487669847123*p[14])/5448294748800+(45711387347*tr5*pe[6])/42564802725},
{F[1,1,8]*tcr[3,3],(-1951213646208*p[6]-292995338747381*p[14])/192292755840-(5081285537*tr5*pe[6])/2003049540},
{F[1,1,9]*tcr[3,3],(166960507392*p[6]+62400752787769*p[14])/120182972400+(32206888*tr5*pe[6])/92733775},
{F[1,1,10]*tcr[3,3],(78539626371072*p[6]+31230400784078129*p[14])/16344884246400+(51132569252*tr5*pe[6])/42564802725},
{tci[1,2]*tcr[3,3],(-22*p[14])/3},
{tcr[1,1]*tcr[3,3],(-1554719756224*p[6]-333432887443493*p[14])/320487926400-(24292496191*tr5*pe[6])/20030495400},
{tcr[4,1],-13*p[14]},
{tcr[4,2],(-26*p[14])/3},
{tcr[4,3],(-13*p[14])/4},
{tcr[4,4],-26*p[14]},
{tcr[4,5],(-13*p[14])/2}
},{
p[1]->(-85621-(4986*s34)/s12+(18*(18*s12+54*s34+295*s45-903*s51))/s23+(18*(241*s12-482*s34-277*s51))/s45+(324*(s34-s51))/(-s12+s23+s34+s45)-(324*s45*(s45-s51)^2)/(s12*s23*(-s12+s23+s34+s45))+(4986*s34^3)/(s12*s45*(s23-s34+s45-s51))-(9972*s45*s51)/(s23*(-s12+s23+s45))-(324*(s34+s45)*s51)/(s12*(s23-s34))-(324*(s12-s45-s51)*s51)/(s23*(s23-s34))-(9972*s45*(s45-s51)*s51)/(s23^2*(-s12+s23+s45))+(4986*(s34-s51)*s51)/(s12*(s23-s34+s45-s51))+(4986*s45*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))-(324*s45*s51^2)/(s12*s23^2-s12*s23*s34)+(4986*(2*s45-s51)*s51^2)/(s23^2*(s23-s34+s45-s51))-(4986*s51^3)/(s12*(s12-s23-s45)*(s23-s34+s45-s51))-(4986*s12*s51^3)/(s23^2*s45*(s23-s34+s45-s51))+(324*(s12-s34-s45+s51))/(s23-s34)-(324*(s45-s51)*(s34-s45+s51))/(s23*(-s12+s23+s34+s45))+(4986*(s12-s34))/(-s23+s34-s45+s51)-(4986*s51*(s45+s51))/(s23*(s23-s34+s45-s51))+(4986*s51^2)/(s12*(-s12+s34+s45+s51))+(4986*s45*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+(4986*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))+(4986*s51^3)/(s12*s45*(-s12+s34+s45+s51))-(9972*s51^3)/(s23*s45*(-s12+s34+s45+s51))+(4986*s51^3)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(4986*s51^3*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))+(4986*s51^2*(3*s12+2*s51))/(s23*s45*(s23-s34+s45-s51))-(18*s51^2*(36*s12+277*s51))/(s23^2*s45)+(72*s51*(18*s12-18*s34+277*s51))/(s23*s45)-(18*(36*s34^2+295*s34*s45-18*s45^2-518*s34*s51+295*s45*s51-554*s51^2))/(s12*s23)+(18*(241*s34^2+277*s34*s51-277*s51^2))/(s12*s45)+(4986*s51*(s45^2-s51^2))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(4986*(s45^2-s45*s51+2*s51^2))/(s23*(-s12+s34+s45+s51))-(324*(s34^2+s45*(s45-2*s51)+s34*(-s45+s51)))/(s12*(-s12+s23+s34+s45))+(18*(-18*s34*(s45-2*s51)+s51*(18*s12-295*s45+313*s51)))/s23^2+(4986*(s12*(s34-2*s51)-2*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51))-(4986*(s51*(-s45^2+s45*s51+s51^2)+s34*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)))/2592,
p[2]->(-3*s12^3*(4*s23+3*s45-4*s51)*(s23-s51)^3-52*s23^2*s34^2*(s23+s45-s51)*(s23*s34+s45*(s34+s51))+3*s12^2*(s23-s51)*(20*s23^3*s34+2*s45*(3*s45-4*s51)*s51*(s34+s51)+2*s23*s45*s51*(-3*s45+8*s51)+s23^2*(22*s34*s45-40*s34*s51-8*s45*s51)+s23*s34*(3*s45^2-14*s45*s51+20*s51^2))+s12*(4*s23^4*s34^2+3*s45^2*(3*s45-4*s51)*s51*(s34+s51)^2+s23^3*s34*(47*s34*s45-8*s34*s51+36*s45*s51)-3*s23*s45*s51*(4*s34^2*(2*s45-3*s51)+s45*(3*s45-8*s51)*s51+3*s34*(s45^2-4*s51^2))+s23^2*(24*s34*s45*(s45-3*s51)*s51-12*s45^2*s51^2+s34^2*(43*s45^2-83*s45*s51+4*s51^2))))/(36*s12*s23^2*s34^2*s45*(s23+s45-s51)),
p[3]->(-(s12^4*(s23-s51)^3*s51)-s23*s45^2*(s34+s51)*(s34^2*(s45-2*s51)^2-2*s34^3*(s45-s51)+2*s34*s45*s51^2+s45^2*s51^2)+s12^3*(s23-s51)*s51*(2*s23^2*(2*s34+s45)+s23*s34*(s45-6*s51)-6*s23*s45*s51+4*s45*s51^2+2*s34*s51*(s45+s51))-s23^3*s34^2*(2*s34^2*s51+3*s45^2*s51+s34*s45*(s45+4*s51))+s45^2*(s34+s51)^2*(2*s34*s45*s51^2+s45^2*s51^2+s34^2*(s45^2-2*s45*s51+2*s51^2))+s23^2*s34^2*(s45^2*s51*(-4*s45+5*s51)+s34^2*(s45^2-2*s45*s51+2*s51^2)-2*s34*(s45^3-2*s45*s51^2))-s12^2*s51*(s23^3*(7*s34^2+6*s34*s45+s45^2)+s23^2*(2*s34*s45*(s45-9*s51)+5*s34^2*(s45-3*s51)-7*s45^2*s51)-2*s51*(3*s45^2*s51^2+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+s45*s51+s51^2))+s23*(12*s45^2*s51^2+3*s34*s45*s51*(s45+6*s51)+s34^2*(s45^2-2*s45*s51+10*s51^2)))+s12*(s23^3*s34*(6*s34^2*s51+2*s45^2*s51+s34*s45*(s45+8*s51))-2*s45*s51*(s34+s51)*(2*s45^2*s51^2+s34*s45*s51*(s45+3*s51)+s34^2*(s45^2-s45*s51+2*s51^2))+s23^2*(s34*s45^2*(s45-8*s51)*s51-2*s45^3*s51^2+s34^2*s45*(s45^2+7*s45*s51-18*s51^2)-s34^3*(s45^2-6*s45*s51+10*s51^2))+s23*(6*s45^3*s51^3+3*s34*s45^2*s51^2*(s45+4*s51)+2*s34^2*s45*s51*(s45^2-2*s45*s51+7*s51^2)-s34^3*(s45^3-4*s51^3))))/(8*s23^2*s34^2*(-s12+s34+s45)^2*(s23+s45-s51)*s51),
p[4]->-1/8*(s12*(s12^4*(s23-s51)^3+6*s23^2*s34^2*(s34+s45)^2*(s23+s45-s51)-s12^3*(s23-s51)*(2*s23^2*(3*s34+s45)+s23*(3*s34*s45-8*s34*s51-5*s45*s51)+s51*(s34*s45+2*s34*s51+3*s45*s51))+s12*(-4*s23^3*s34*(4*s34^2+5*s34*s45+s45^2)+s23^2*(-6*s34^3*(3*s45-4*s51)+s45^3*s51+s34*s45^2*(-3*s45+10*s51)+s34^2*(-22*s45^2+34*s45*s51))+s45*(s34+s51)*(2*s34*s45*s51^2+s45^2*s51^2+s34^2*(s45^2-2*s45*s51+2*s51^2))-2*s23*(s34^3*(s45-2*s51)^2-s34*s45^2*(s45-4*s51)*s51+s45^3*s51^2+s34^2*s45*(2*s45^2-7*s45*s51+8*s51^2)))+s12^2*(s23^3*(15*s34^2+10*s34*s45+s45^2)+s23^2*(s34^2*(15*s45-29*s51)+6*s34*s45*(s45-4*s51)-5*s45^2*s51)-s51*(3*s45^2*s51^2+2*s34*s45*s51*(s45+2*s51)+s34^2*(s45^2+2*s51^2))+s23*(7*s45^2*s51^2+2*s34*s45*s51*(-2*s45+9*s51)+s34^2*(3*s45^2-12*s45*s51+16*s51^2)))))/(s23^2*s34^2*s45*(-s12+s34+s45)^2*(s23+s45-s51)),
p[5]->(s12*(6*s23^2*s34^2*(s34+s45)^2*s51+s12^4*(s23-s51)^2*s51+s12^2*s51*(s23^2*(15*s34^2+10*s34*s45+s45^2)+3*s45^2*s51^2+2*s34*s45*s51*(s45+2*s51)+2*s23*(s34^2*(2*s45-7*s51)-7*s34*s45*s51-2*s45^2*s51)+s34^2*(s45^2+2*s51^2))-s12^3*s51*(2*s23^2*(3*s34+s45)-s23*(8*s34+5*s45)*s51+s51*(3*s45*s51+s34*(s45+2*s51)))-s12*(4*s23^2*s34*(4*s34^2+5*s34*s45+s45^2)*s51+s45*(s34+s51)*(2*s34*s45*s51^2+s45^2*s51^2+s34^2*(s45^2-2*s45*s51+2*s51^2))+s23*(4*s34^3*(s45-2*s51)*s51-6*s34*s45^2*s51^2-s45^3*s51^2-s34^2*s45*(s45^2-6*s45*s51+14*s51^2)))))/(8*s23^2*s34^2*s45*(-s12+s34+s45)^2*s51),
p[6]->(s12*(18546755*s23+31479646*s45-18546755*s51)-18546755*(s23*s34+s45*(s34+s51)))/(110592*s12*s45),
p[7]->-1/4*s12/s45,
p[8]->(54*s12^3*(s23-s51)^2+297*s23*(s23^2*s34*(s34+s45)+s23*s45^2*(s34+s51)-s45^2*(s34+s51)^2)+s12^2*(297*s23^3-108*s45*s51*(s34+s51)+27*s23*s51*(-16*s45+11*s51)-54*s23^2*(2*s34-10*s45+11*s51)+2*s23*s34*(511*s45+54*s51))+s12*(-297*s23^3*(2*s34+s45)+54*s45^2*(s34+s51)^2-2*s23*s45*(511*s34^2+538*s34*s45-297*s34*s51-270*s45*s51)+27*s23^2*(2*s34^2+11*s45*(-2*s45+s51)+s34*(-20*s45+22*s51))))/(216*s12*s23*s34*(s12-s34-s45)*s45),
p[9]->(3-s34/s12+(s12+2*s23-2*s34-5*s51)/s45+(s45-5*s51)/s23+(2*(s23-3*s34-s51))/(s12-s23)+(-s12+s34)/(s23-s34+s45-s51)+s34^3/(s12*s45*(s23-s34+s45-s51))-(2*s45*s51)/(s23*(-s12+s23+s45))+((s34-s51)*s51)/(s12*(s23-s34+s45-s51))+(s45*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(6*s51^2)/(s23*s45)+((2*s45-s51)*s51^2)/(s23^2*(s23-s34+s45-s51))-s51^3/(s23^2*s45)-s51^3/(s12*(s12-s23-s45)*(s23-s34+s45-s51))-(s12*s51^3)/(s23^2*s45*(s23-s34+s45-s51))+(2*(2*s34-s45)*(s34+s51))/(s12*(s12-s23))-((3*s45-2*s51)*(s34+s51))/(s12*s23)+(2*s45*(s34+s51)^2)/(s12^2*(s12-s23))+(2*s45*(s34+s51)^2)/(s12^2*s23)+(2*(-s23+s34+s51)^2)/((s12-s23)*s45)+(s51*(-s45+s51))/s23^2+(2*s45*s51*(-s45+s51))/(s23^2*(-s12+s23+s45))-(s51*(s45+s51))/(s23*(s23-s34+s45-s51))+s51^2/(s12*(-s12+s34+s45+s51))+(s45*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+s51^3/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))+s51^3/(s12*s45*(-s12+s34+s45+s51))-(2*s51^3)/(s23*s45*(-s12+s34+s45+s51))+s51^3/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(s51^3*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))+(s51^2*(3*s12+2*s51))/(s23*s45*(s23-s34+s45-s51))-(-s45^2+s45*s51-2*s51^2)/(s23*(-s12+s34+s45+s51))+(s51*(s45^2-s51^2))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))-(s34^2-s34*s51+s51^2)/(s12*s45)+(s12*(s34-2*s51)-2*(s34^2-s34*s51+s51^2))/(s45*(s23-s34+s45-s51))-(s51*(-s45^2+s45*s51+s51^2)+s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45+s51)))/4,
p[10]->(-22+(3*s12-3*s34-3*s45-25*s51)/(s23-s34)-(66*s51)/s34+(21*s51)/s45+(3*(11*s23-5*s34)*s51)/(s12*s45)+(4*s34^2*s51)/(s12*s23*s45-s12*s34*s45)+((13*s45-20*s51)*s51)/s23^2-(4*(s34-2*s51)*s51)/((s23-s34)*s45)+(3*(-s12+s34+s45-s51)*s51)/(s23-s34)^2+(33*s51^2)/(s12*s34)+(60*s51^2)/(s23*s34)+(33*s51^2)/(s12*(s12-s34-s45))-(38*s51^2)/(s23*s45)+(3*(s34+s45)*s51^2)/(s12*(s23-s34)^2)-(37*s51^2)/((s23-s34)*(-s12+s34+s45))+(3*(4*s12-11*s51)*s51^2)/(s23*s34*s45)+(3*(s12-s45-s51)*s51^2)/(s23*(s23-s34)^2)+(6*s51^3)/(s23^2*s34)-(33*s51^3)/(s12*s23*s34)-(33*s51^3)/(s12*(s23-s34)*(s12-s34-s45))+(13*s51^3)/(s23^2*s45)-(6*s12*s51^3)/(s23^2*s34*s45)-(29*s51^3)/(s23*(s12-s34-s45)*s45)+(3*s45*s51^3)/(s12*s23*(s23-s34)^2)+(4*s51^3)/((s23-s34)*s45*(-s12+s34+s45))-(13*s34*s51^3)/(s23^2*s45*(-s12+s34+s45))-(4*s51^3)/(s23^2*s45-s23*s34*s45)-(3*s51^2*(5*s45+11*s51))/(s12*s23*(s23-s34))+(3*s51*(-2*s12-11*s23+22*s51))/(s34*s45)-(s51*(8*s34+12*s45+29*s51))/(s12*(s23-s34))+(22*s34+33*s51)/s12+(s51*(-3*s12+18*s45+37*s51))/(s23*(s23-s34))+(-28*s45+48*s51)/s23+(22*s34*s45-19*s34*s51+34*s45*s51-19*s51^2)/(s12*s23)+(13*s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45))+(13*s45^2-55*s45*s51+71*s51^2)/(s12*s23-s23*s34-s23*s45))/24,
p[11]->(s51*((s23+s45-s51)^(-1)-s12/(s34*(s23+s45-s51))+s51/(s12*(s23+s45-s51))+s51/(s34*(s23+s45-s51))+s51/(s12*(-s12+s34+s45+s51))+s51^2/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))+(-(s45^2/(-s12+s23+s45))+2*s51+(s45*s51)/(-s12+s23+s45)-s51^2/s45+s51^2/(s23+s45-s51)+((-s12+s23+s45)*s51^2)/(s34*(s23+s45-s51))+s45^2/(-s12+s34+s45+s51)+(s34*(-s12+s34+2*s45)*(s45-s51)^2)/(s45*(-s12+s34+s45)*(-s12+s34+s45+s51))-(s45*s51)/(-s12+s34+s45+s51)+(s45^2*s51)/((-s12+s23+s45)*(-s12+s34+s45+s51))-s51^2/(-s12+s34+s45+s51)-(s45*s51^2)/((-s12+s23+s45)*(-s12+s34+s45+s51))+s51^3/(s45*(-s12+s34+s45+s51)))/s23^2+(-(s45^2/((-s12+s34+s45)*(-s12+s34+s45+s51)))+(2*(-s12+s34+s45)*s51)/(s45*(-s12+s34+s45+s51))+s45*((s12-s23-s45)^(-1)+(-s12+s34+s45)^(-1)-(-s12+s34+s45+s51)^(-1))+s51*(-2/(s23+s45-s51)-s34/(s12*(s23+s45-s51))-s51/(s12*(s23+s45-s51))-(-2*s12+s23+s45+s51)/(s34*(s23+s45-s51))+2/(-s12+s34+s45+s51)+s51/((-s12+s23+s45)*(-s12+s34+s45+s51))))/s23+(-1+(s34+s51*(-1+s51/(-s12+s34+s45+s51)))/s12)/s45))/4,
p[12]->(-39+(6*(-(s12*(s23-3*s51))+(s23-s51)^2))/(s34*s45)+(44*s45-75*s51)/(s12-s34-s45)+(6*(5*s23-7*s51))/s34-(33*s23*(s23-s51)^2)/(s12*s34*s45)+(6*s45*s51)/(s23*(-s12+s23+s45))-(3*(20*s23+20*s45-9*s51)*s51)/(s12*(s12-s34-s45))-(33*(s23-s51)^2*s51)/(s12*s34^2)+(6*s45*(s45-s51)*s51)/(s23^2*(-s12+s23+s45))+(18*s51^2)/(s23*s34)-(77*s51^2)/(s23*s45)-(18*s12*s51^2)/(s23*s34*s45)+(102*s51^2)/((s12-s34-s45)*s45)-(33*s23*s51^2)/(s12*(s12-s34-s45)*s45)-(33*(s23+s45-s51)*s51^2)/(s12*(-s12+s34+s45)^2)+(6*s51^3)/(s23*s34^2)-(6*s51^3)/(s23^2*s34)+(19*s51^3)/(s23^2*s45)-(6*s12*s51^3)/(s23*s34^2*s45)+(6*s12*s51^3)/(s23^2*s34*s45)+(33*s51^3)/(s45*(-s12+s34+s45)^2)-(42*s34*s51^3)/(s23*s45*(-s12+s34+s45)^2)+(19*s34^2*s51^3)/(s23^2*s45*(-s12+s34+s45)^2)-(6*s45*(s34+s51))/(s12*s23)+(3*(-4*s23+13*s34+s51))/s12-(6*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(12*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))+(6*s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))+(6*(s45-s51))/(-s12+s34+s45+s51)+(18*s51^2)/(s45*(-s12+s34+s45+s51))-(6*s45*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))-(6*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))-(6*s51^3)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))-(6*s51^2*(s23+s51))/(s12*s45*(-s12+s34+s45+s51))+(6*s34*s51^2*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))-(6*s51^2*(3*s34+s51))/(s23*s45*(-s12+s34+s45+s51))-(6*s51*(s23+s45+s51))/(s12*(-s12+s34+s45+s51))-(2*s34*s51^2*(3*s34+19*s51))/(s23^2*s45*(-s12+s34+s45))-(s51*(6*s45+19*s51))/s23^2-(s51^2*(95*s34+42*s51))/(s23*(s12-s34-s45)*s45)+(6*s45+58*s51)/s23+(-39*s23+97*s51)/s45-(6*(4*s34*s45+s45^2-5*s34*s51-s45*s51))/(s23*(-s12+s34+s45+s51))+(-19*s45^2+61*s45*s51-75*s51^2)/(-s12+s34+s45)^2-(2*s34*(6*s45^2+9*s34*(s45-s51)+7*s45*s51-32*s51^2))/(s23^2*(-s12+s34+s45))-(19*s34^2*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45)^2)+(-12*s23^2+45*s23*s34-42*s23*s51+6*s51^2)/(s12*s45)-(3*(11*s23^2-18*s23*s51+7*s51^2))/(s12*s34)+(6*(11*s23^2-21*s23*s51+9*s51^2))/s34^2+(-62*s34*s45-12*s45^2+145*s34*s51+12*s45*s51+42*s51^2)/(s23*(s12-s34-s45))+(2*s34*(19*s45^2-59*s45*s51+61*s51^2))/(s23*(-s12+s34+s45)^2)+(6*(3*s34^2*(s45-s51)+s45*s51*(-s45+s51)+s34*(s45^2-s45*s51-s51^2)))/(s23^2*(-s12+s34+s45+s51))+(33*(s23-s51)^3+6*s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*s45))/48,
p[13]->(6319+(18*(13*s12^2-42*s12*(s23-2*s51)+33*(s23-s51)^2))/(s34*s45)+(36*s34*(47*s45-55*s51))/(s23*(-s12+s34+s45))+(54*(11*s23-25*s51))/s34+(90*(11*s45-15*s51))/(s12-s34-s45)-(216*(s23-3*s34-s51))/(s12-s23)-(702*s34^2*(s45-s51))/(s23^2*(-s12+s34+s45))+(-726*s12+960*s34-831*s51)/(s23-s34+s45-s51)+(5907*s51)/s23-(594*(s23+s45-s51)*s51)/(s12*s34)-(594*(s23+s45-s51)*s51)/(s12*(s12-s34-s45))-(831*s34^2*s51)/(s12*(s23-s34+s45-s51)^2)+(960*s34*s51)/(s12*(s23-s34+s45-s51))+(468*(s12-s51)^2*s51)/(s23*s34*(s23-s34+s45-s51))+(990*s51^2)/(s23*s34)-(3957*s51^2)/(s23*s45)+(234*s12^2*s51^2)/(s23^2*s34*s45)+(594*s51^2)/((s12-s34-s45)*s45)+(756*s34*s51^2)/(s23*s45*(-s12+s34+s45))-(234*s34^2*s51^2)/(s23^2*s45*(-s12+s34+s45))+(234*s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))-(234*(s12-s51)^2*s51^2)/(s23^2*s34*(s23-s34+s45-s51))-(234*s51^3)/(s23^2*s34)+(597*s51^3)/(s23^2*s45)-(831*s12^2*s51^3)/(s23^2*s45*(s23-s34+s45-s51)^2)+(2493*s12*s51^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)-(216*(2*s34-s45)*(s34+s51))/(s12*(s12-s23))+(216*s45*(s34+s51))/(s12*s23)-(831*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)-(216*s45*(s34+s51)^2)/(s12^2*(s12-s23))-(216*s45*(s34+s51)^2)/(s12^2*s23)-(216*(-s23+s34+s51)^2)/((s12-s23)*s45)+(234*(s12-s51)^2)/(s34*(-s23+s34-s45+s51))-(597*s51*(s45+s51))/s23^2-(831*(s23+s45)*s51^2)/(s12*(-s12+s34+s45+s51)^2)+(2493*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(831*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)-(2493*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)+(831*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(234*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(468*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))+(234*s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))-(3*(320*s45-597*s51))/(-s12+s34+s45+s51)-(6672*s51^2)/(s45*(-s12+s34+s45+s51))+(3453*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))-(36*s12*s51*(13*s12+21*s51))/(s23*s34*s45)-(3*(396*s23-597*s34+198*s45+277*s51))/s12+(3*s51*(874*s23+874*s45+277*s51))/(s12*(-s12+s34+s45+s51))+(3*s34^2*(43*s34+320*s51))/(s12*s45*(s23-s34+s45-s51))+(3*s51*(199*s12-597*s45+355*s51))/(s23*(s23-s34+s45-s51))+(3*s12*s51*(-156*s12+995*s51))/(s23*s45*(s23-s34+s45-s51))+(3*(164*s12-417*s23-562*s34+1537*s51))/s45+(3*s51^2*(995*s34+1826*s51))/(s23*s45*(-s12+s34+s45+s51))+(3*(355*s12^2-667*s12*s34+269*s34^2-164*s12*s51))/(s45*(s23-s34+s45-s51))-(831*s45*s51*(s45^2-2*s12*s51))/(s23^2*(s23-s34+s45-s51)^2)-(3*(198*s23^2-597*s23*s34-392*s34^2+874*s23*s51))/(s12*s45)-(831*(s45^2-s45*s51+s51^2))/(-s12+s34+s45+s51)^2-(6*s51^2*(-39*s34^2+199*s34*s51+238*s51^2))/(s23^2*s45*(-s12+s34+s45+s51))-(-258*s34*s45+3711*s34*s51+4050*s51^2)/(s23*(-s12+s34+s45+s51))+(6*(117*s34^2*(s45-s51)-199*s34*(s45-2*s51)*s51+238*s51^3))/(s23^2*(-s12+s34+s45+s51))-(831*(s12^2+s34^2-s45*s51-s12*(2*s34+s51)))/(s23-s34+s45-s51)^2-(831*s51*(s45*s51+s12*(s45+4*s51)))/(s23*(s23-s34+s45-s51)^2)-(6*s51*(-238*s45^2+39*s45*s51+s51*(199*s12+39*s51)))/(s23^2*(s23-s34+s45-s51))+(831*(3*s34^3+s12^2*(s34-2*s51)-3*s12*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51)^2)-(831*(-2*s34*(s45-2*s51)*s51^2+s51^4+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)+(831*(2*s51^3+s34*(2*s45^2-4*s45*s51+5*s51^2)))/(s23*(-s12+s34+s45+s51)^2))/432,
p[14]->-1/4,
p[15]->-1/4*(s12^4*(s23-s51)^3-s12^3*(s23-s51)*(s23^3-s45^3+s23^2*(3*s34+s45)+4*s45^2*s51-s45*s51^2+2*s51^3+s23*(2*s34*s45-2*s45^2-5*s34*s51-3*s51^2)+s34*(s45^2-s45*s51+2*s51^2))+s23*(s23^3*s34*(s34^2-s45^2+2*s34*s51)+s45^2*(s45-2*s51)*(s34+s51)*(s34^2-s45^2+2*s34*s51+s51^2)+s23^2*(s34^3*(3*s45-2*s51)-s45^3*s51+s34^2*(7*s45-2*s51)*s51+s34*s45*(-3*s45^2+2*s45*s51+4*s51^2))+s23*s45*(s34^3*(3*s45-4*s51)+8*s34^2*(s45-s51)*s51+2*s45*s51*(-s45^2+s45*s51+s51^2)+s34*(-3*s45^3+4*s45^2*s51+7*s45*s51^2-4*s51^3)))+s12^2*(s23^4*(3*s34+2*s51)+s23^3*(3*s34^2+5*s34*s45-3*s45^2-4*s34*s51+4*s45*s51-6*s51^2)+s23^2*(-6*s45^3+s34^2*(4*s45-7*s51)+13*s45^2*s51-10*s45*s51^2+6*s51^3+s34*(s45^2-4*s45*s51-s51^2))+s45*(-(s34^2*(s45^2-2*s45*s51+2*s51^2))+s34*(s45^3-6*s45^2*s51+4*s45*s51^2-4*s51^3)+s51*(2*s45^3-7*s45^2*s51+2*s45*s51^2-2*s51^3))+s23*(-3*s45^4+15*s45^3*s51-12*s45^2*s51^2+8*s45*s51^3-2*s51^4+s34^2*(2*s45^2-5*s45*s51+4*s51^2)+s34*(2*s45^3-2*s45^2*s51+3*s45*s51^2+2*s51^3)))-s12*(s45^4*(-s34+s45-3*s51)*(s34+s51)+s23^4*(3*s34^2-s45^2+4*s34*s51)+s23^3*(s34^3+s34^2*(7*s45-5*s51)+s45^2*(-4*s45+3*s51)+s34*(-3*s45^2+11*s45*s51-8*s51^2))+s23^2*(2*s34^3*(s45-s51)+s34^2*(6*s45^2-7*s45*s51+2*s51^2)+s45^2*(-5*s45^2+9*s45*s51+2*s51^2)+s34*(-3*s45^3+15*s45^2*s51-9*s45*s51^2+4*s51^3))+s23*s45*(s34^3*(s45-2*s51)+s34^2*(s45^2-2*s45*s51-4*s51^2)+s34*(s45^3+4*s45^2*s51-7*s45*s51^2-2*s51^3)-s45*(2*s45^3-7*s45^2*s51+s45*s51^2+4*s51^3))))/(s12*s23^2*(s12-s23-s45)*s45*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[16]->(-455-(3*(62*s45-81*s51))/(s12-s34-s45)-(18*s12*s51)/(s34*s45)+(9*(20*s23+20*s45-9*s51)*s51)/(s12*(s12-s34-s45))-(18*s51^2)/(s23*s34)+(231*s51^2)/(s23*s45)+(36*s12*s51^2)/(s23*s34*s45)-(306*s51^2)/((s12-s34-s45)*s45)+(99*s23*s51^2)/(s12*(s12-s34-s45)*s45)+(99*(s23+s45-s51)*s51^2)/(s12*(-s12+s34+s45)^2)+(18*s51^3)/(s23^2*s34)-(57*s51^3)/(s23^2*s45)-(18*s12*s51^3)/(s23^2*s34*s45)-(99*s51^3)/(s45*(-s12+s34+s45)^2)+(126*s34*s51^3)/(s23*s45*(-s12+s34+s45)^2)-(57*s34^2*s51^3)/(s23^2*s45*(-s12+s34+s45)^2)+(18*s45*(s34+s51))/(s12*s23)+(36*(s23+s45)*s51^2)/(s12*(-s12+s34+s45+s51)^2)-(108*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(36*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)+(108*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)-(36*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)+(54*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))+(108*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))-(54*s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))-(36*(2*s45-s51))/(-s12+s34+s45+s51)-(36*s51^2)/(s12*(-s12+s34+s45+s51))+(18*s51^2)/(s45*(-s12+s34+s45+s51))-(36*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))+(36*(2*s34-s51)*s51^2)/(s23*s45*(-s12+s34+s45+s51))-(2*(71*s23+16*s51))/s45+(3*s51*(6*s45+19*s51))/s23^2+(6*s34*s51^2*(9*s34+22*s51))/(s23^2*s45*(-s12+s34+s45))-(6*(3*s45+26*s51))/s23+(3*s51^2*(101*s34+42*s51))/(s23*(s12-s34-s45)*s45)+(2*s23*(71*s34+90*s51))/(s12*s45)+(160*s34+322*s51)/s12+(3*(116*s34*s45+6*s45^2-181*s34*s51-48*s51^2))/(s23*(s12-s34-s45))+(6*s34*(3*s45^2+27*s34*(s45-s51)+16*s45*s51-41*s51^2))/(s23^2*(-s12+s34+s45))+(18*(13*s34*s45-11*s34*s51+s51^2))/(s23*(-s12+s34+s45+s51))+(18*s51^2*(-3*s34^2-2*s34*s51+s51^2))/(s23^2*s45*(-s12+s34+s45+s51))+(36*(s45^2-s45*s51+s51^2))/(-s12+s34+s45+s51)^2+(57*s34^2*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45)^2)-(6*s34*(19*s45^2-59*s45*s51+61*s51^2))/(s23*(-s12+s34+s45)^2)+(3*(19*s45^2-61*s45*s51+75*s51^2))/(-s12+s34+s45)^2-(18*(9*s34^2*(s45-s51)+2*s34*(s45-2*s51)*s51+s51^3))/(s23^2*(-s12+s34+s45+s51))+(36*(-2*s34*(s45-2*s51)*s51^2+s51^4+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)-(36*(2*s51^3+s34*(2*s45^2-4*s45*s51+5*s51^2)))/(s23*(-s12+s34+s45+s51)^2))/72,
p[17]->(939+(-36*s12+921*s23+72*s34-2017*s51)/s45+(90*s45-1066*s51)/s23+(198*s23-939*s34-209*s51)/s12+(36*(s12-s34))/(s23-s34+s45-s51)-(36*s34^3)/(s12*s45*(s23-s34+s45-s51))+(114*s45*s51)/(s23*(-s12+s23+s45))-(24*s34^2*s51)/(s12*s23*s45-s12*s34*s45)+(6*(3*s12-18*s45-37*s51)*s51)/(s23*(s23-s34))+(198*(s23-2*s51)*s51)/(s12*s34)+(24*(s34-2*s51)*s51)/((s23-s34)*s45)+(198*(s23+s45-2*s51)*s51)/(s12*(s12-s34-s45))+(114*s45*(s45-s51)*s51)/(s23^2*(-s12+s23+s45))-(36*s45*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(199*s51^2)/s23^2-(324*s51^2)/(s23*s34)+(1247*s51^2)/(s23*s45)-(198*s51^2)/((s12-s34-s45)*s45)-(18*(s34+s45)*s51^2)/(s12*(s23-s34)^2)+(222*s51^2)/((s23-s34)*(-s12+s34+s45))-(36*s51^3)/(s23^2*s34)+(198*s51^3)/(s12*s23*s34)+(198*s51^3)/(s12*(s23-s34)*(s12-s34-s45))-(199*s51^3)/(s23^2*s45)+(36*s12*s51^3)/(s23^2*s34*s45)-(18*s45*s51^3)/(s12*s23*(s23-s34)^2)-(24*s51^3)/((s23-s34)*s45*(-s12+s34+s45))+(24*s51^3)/(s23^2*s45-s23*s34*s45)+(36*s51^3)/(s12*(s12-s23-s45)*(s23-s34+s45-s51))+(36*s12*s51^3)/(s23^2*s45*(s23-s34+s45-s51))+(36*s51*(-s34+s51))/(s12*(s23-s34+s45-s51))+(78*s34*s51^2*(s34+s51))/(s23^2*s45*(-s12+s34+s45))+(36*s51^2*(-2*s45+s51))/(s23^2*(s23-s34+s45-s51))+(18*s51*(s12-s34-s45+s51))/(s23-s34)^2+(36*s51*(s45+s51))/(s23*(s23-s34+s45-s51))+(18*s51^2*(-s12+s45+s51))/(s23*(s23-s34)^2)+(277*(s23+s45)*s51^2)/(s12*(-s12+s34+s45+s51)^2)-(831*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(277*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)+(831*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)-(277*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)+(78*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))+(156*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))-(78*s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))+(2224*s51^2)/(s45*(-s12+s34+s45+s51))-(78*s45*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))-(78*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))-(78*s51^3)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))-(36*s51^2*(3*s12+2*s51))/(s23*s45*(s23-s34+s45-s51))-(18*s45*(3*s34+7*s51))/(s12*s23)+(18*s51^2*(-6*s12+11*s51))/(s23*s34*s45)+(6*(-3*s12+3*s34+3*s45+25*s51))/(s23-s34)+(6*s51^2*(42*s34+29*s51))/(s23*(s12-s34-s45)*s45)+(6*s51*(8*s34+12*s45+29*s51))/(s12*(s23-s34))-(s51^2*(1151*s23+78*s51))/(s12*s45*(-s12+s34+s45+s51))-(5*s51^2*(199*s34+334*s51))/(s23*s45*(-s12+s34+s45+s51))-(s51*(874*s23+874*s45+355*s51))/(s12*(-s12+s34+s45+s51))+(-330*s45+450*s51)/(s12-s34-s45)-(-320*s45+597*s51)/(-s12+s34+s45+s51)+(-396*s23+756*s51)/s34-(86*s34*s45+78*s45^2-1237*s34*s51-78*s45*s51-1194*s51^2)/(s23*(-s12+s34+s45+s51))+(6*(94*s34*s45-13*s45^2-110*s34*s51+55*s45*s51-71*s51^2))/(s23*(s12-s34-s45))+(78*s34*(-s45^2+3*s34*(s45-s51)+3*s45*s51-3*s51^2))/(s23^2*(-s12+s34+s45))+(36*s51*(-s45^2+s51^2))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(277*(s45^2-s45*s51+s51^2))/(-s12+s34+s45+s51)^2+(198*s23^2-885*s23*s34-36*s34^2+676*s23*s51+12*s34*s51+78*s51^2)/(s12*s45)+(90*s45*s51^2+198*s51^3)/(s12*s23^2-s12*s23*s34)+(-78*s34^2*s51^2+320*s34*s51^3+398*s51^4)/(s23^2*s45*(-s12+s34+s45+s51))+(36*(-(s12*(s34-2*s51))+2*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51))-(18*(2*s12*(s23-3*s51)+11*(s23^2-3*s23*s51+3*s51^2)))/(s34*s45)+(277*(-2*s34*(s45-2*s51)*s51^2+s51^4+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)-(277*(2*s51^3+s34*(2*s45^2-4*s45*s51+5*s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(234*s34^2*(s45-s51)-2*s34*(39*s45^2+82*s45*s51-281*s51^2)+2*s51*(39*s45^2-39*s45*s51+199*s51^2))/(s23^2*(-s12+s34+s45+s51)))/144,
p[18]->(-4+s12/s34+s45/(s12-s34-s45)+(s34*(-(s45-s51)^2+s34*(2*s45-s51)))/(s23^2*(s12-s34-s45))-(s45-3*s51)/s23+(3*s34-s51)/s12-s34^3/(s12*s45*(s23-s34+s45-s51))+(s45*s51)/s23^2-(s45^2*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)^2*(s12-s34-s51))+(3*s45*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s12-s34-s51))+(2*s45^2*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51)^2)+(s45^2*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)^2*(s23-s34+s45-s51))+((2*s45-s51)*s51)/(s23*(s23-s34+s45-s51))-(2*s51^2)/(s23*s34)-(3*s51^2)/(s23*s45)-(2*s51^2)/(s45*(s12-s34-s51))+(3*(s12-s51)*s51^2)/(s23*s34*(s23-s34+s45-s51))+s51^3/(s23^2*s34)-(2*s51^3)/(s12*(s12-s23-s45)*(s12-s34-s51))+(3*s51^3)/(s45^2*(s12-s34-s51))-(s23*s51^3)/(s12*s45^2*(s12-s34-s51))-s51^3/(s12*s45*(s12-s34-s51))-(s45*s51^3)/(s12*(-s12+s23+s45)^2*(s12-s34-s51))-(2*s45*s51^3)/(s12*(s12-s23-s45)*(s23-s34+s45-s51)^2)+(2*s51^3)/(s12*(s12-s23-s45)*(s23-s34+s45-s51))+(s12*s51^3)/(s23^2*s45*(s23-s34+s45-s51))+(s45*s51^3)/(s12*(-s12+s23+s45)^2*(s23-s34+s45-s51))+(s51^3*(-s12+s51))/(s23^2*s34*(s23-s34+s45-s51))+(s45*(s34+s51))/(s12*s23)-(3*s51^3*(s34+s51))/(s23*s45^2*(s12-s34-s51))+(s51^3*(s34+s51)^2)/(s23^2*s45^2*(s12-s34-s51))-(2*(s23+s45)*s51^2)/(s12*(-s12+s34+s45+s51)^2)+(6*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(2*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)-(6*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)+(2*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)-s45^2/((s12-s34-s45)*(-s12+s34+s45+s51))-(2*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))+(s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))-(8*s51^2)/(s45*(-s12+s34+s45+s51))+(3*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))+(3*s51^3)/(s45^2*(-s12+s34+s45+s51))-(s23*s51^3)/(s12*s45^2*(-s12+s34+s45+s51))-(3*s51^3*(s34+s51))/(s23*s45^2*(-s12+s34+s45+s51))+(s51^3*(s34+s51)^2)/(s23^2*s45^2*(-s12+s34+s45+s51))+(s45+s51)/(-s12+s34+s45+s51)+(s51*(2*s23+2*s45+s51))/(s12*(-s12+s34+s45+s51))-(s51^2*(3*s12+2*s51))/(s23*s45*(s23-s34+s45-s51))+((s12-s51)*(s45+2*s51))/(s34*(-s23+s34-s45+s51))-(s51*(s34+3*s51))/(s23*(s12-s34-s51))+(s51^2*(-4*s45+3*s51))/(s23^2*(s23-s34+s45-s51))+(4*s12-7*s34+s45+3*s51)/(s23-s34+s45-s51)+(s51^2*(7*s34+10*s51))/(s23*s45*(-s12+s34+s45+s51))-(2*s51^2*(-2*s45^2+s12*s51+s45*s51))/(s23^2*(s23-s34+s45-s51)^2)+(s45*s51*(-4*s45^2+7*s45*s51-3*s51^2))/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(2*s51*(s45^2-s51^2))/(s23*(-s12+s23+s45)*(s12-s34-s51))+(2*s45*s51*(s45^2-s51^2))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51)^2)+(s45*s51*(s45^2-s51^2))/(s23*(-s12+s23+s45)^2*(s23-s34+s45-s51))+(s23*s34-s34^2-2*s23*s51+s34*s51-s51^2)/(s12*s45)-(2*(s45^2-s45*s51+s51^2))/(-s12+s34+s45+s51)^2+(s51*(s34^2-s34*s45-2*s45^2+4*s34*s51+3*s45*s51+s51^2))/(s23^2*(s12-s34-s51))-(2*s51^2*(s34^2+3*s34*s51+2*s51^2))/(s23^2*s45*(-s12+s34+s45+s51))-(s51^2*(2*s34^2+5*s34*s51+3*s51^2))/(s23^2*s45*(s12-s34-s51))+(2*(s34^3+s34*s45*s51-s45*s51^2))/(s12*(s23-s34+s45-s51)^2)-(-2*s34^2*s45+2*s34*(s45-3*s51)*s51-3*s51^3)/(s23^2*(-s12+s34+s45+s51))+(-3*s45^2*s51+2*s51^3)/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(4*s34*s51^2+6*s51^3)/(s12*s23*s45-s23*s34*s45-s23*s45*s51)+(-(s45^3*s51)+s45*s51^3)/(s23*(-s12+s23+s45)^2*(s12-s34-s51))-(s12+s23-2*(s34+s51))/s45+(s45*(s45-s51)+s34*(-3*s45+s51))/(s23*(s12-s34-s45))-(5*s51^2+3*s34*(s45+s51))/(s23*(-s12+s34+s45+s51))-(2*s51*(s45^2+s45*s51-s51*(3*s12+2*s51)))/(s23*(s23-s34+s45-s51)^2)+(2*(-2*s34^2+s12*(s34-s45-2*s51)-2*s51^2+s34*(s45+2*s51)))/(s23-s34+s45-s51)^2+(3*s34^2-2*s34*s51+s51*(s45+2*s51))/(s12*(s23-s34+s45-s51))+(-(s12*(s34-2*s51))+2*(s34^2-s34*s51+s51^2))/(s45*(s23-s34+s45-s51))-(2*(-2*s34*(s45-2*s51)*s51^2+s51^4+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)+(4*s51^3+2*s34*(2*s45^2-4*s45*s51+5*s51^2))/(s23*(-s12+s34+s45+s51)^2))/4,
p[19]->(-(s12^3*(s23+s45-s51)*(45*s23^2-58*s23*s51+13*s51^2))+s23^2*(s34+s45)*(45*s34+45*s45+32*s51)*(s23*s34+s45*(s34+s51))+s12^2*(26*s45*(s45-s51)*s51*(s34+s51)+s23^3*(135*s34+90*s45+32*s51)+s23^2*(135*s34*s45+122*s45^2-206*s34*s51-174*s45*s51-64*s51^2)+2*s23*s51*(-58*s45^2+55*s45*s51+16*s51^2)+s23*s34*(-32*s45^2-13*s45*s51+71*s51^2))-s12*(13*s45^2*(s45-s51)*(s34+s51)^2+s23^3*(135*s34^2+180*s34*s45+45*s45^2+64*s34*s51+32*s45*s51)+s23^2*(s34^2*(135*s45-103*s51)+s34*(212*s45^2-97*s45*s51-64*s51^2)+s45*(90*s45^2-7*s45*s51-64*s51^2))+s23*s45*(s34^2*(-32*s45+45*s51)+s51*(-58*s45^2+39*s45*s51+32*s51^2)+s34*(-58*s45^2+7*s45*s51+77*s51^2))))/(48*s12*s23^2*s45*(-s12+s34+s45+s51)^2),
p[20]->(-(s23^2*(13*s34^2+26*s34*s45+13*s45^2+38*s34*s51+38*s45*s51+22*s51^2)*(s23*s34+s45*(s34+s51)))+s12^3*(13*s23^3+s23^2*(35*s45-s51)+3*s23*(4*s45-5*s51)*s51+3*s51^2*(-s45+s51))-s12^2*(-6*s45*(s45-s51)*s51*(s34+s51)+s23^3*(39*s34+26*s45+38*s51)+s23^2*(83*s34*s45+64*s45^2-2*s34*s51+102*s45*s51-32*s51^2)+3*s23*s34*(2*s45^2+s45*s51-5*s51^2)-6*s23*s51*(-4*s45^2+4*s45*s51+s51^2))+s12*(-3*s45^2*(s45-s51)*(s34+s51)^2+s23^3*(39*s34^2+52*s34*s45+13*s45^2+76*s34*s51+38*s45*s51+22*s51^2)+s23^2*(26*s45^3+s34^2*(61*s45-s51)+113*s45^2*s51+56*s45*s51^2-22*s51^3+s34*(90*s45^2+153*s45*s51-32*s51^2))+3*s23*s45*(s34^2*(2*s45-3*s51)+s34*(4*s45^2-s45*s51-5*s51^2)+s51*(4*s45^2-3*s45*s51-2*s51^2))))/(24*s12*s23^2*s45*(-s12+s34+s45+s51)^2),
p[21]->(64-(9*s34*(5*s45-17*s51))/(s23*(-s12+s34+s45))+(3*s45*(8*s45-7*s51))/(-s12+s34+s45)^2+(30*s12+26*s23-60*s34-2*s51)/s45+(6*s12-42*s34-15*s51)/(s23-s34+s45-s51)-(3*s45^2)/((s12-s34-s45)*s51)-(3*s45^3)/((-s12+s34+s45)^2*s51)+(6*s34*s45^3)/(s23*(-s12+s34+s45)^2*s51)-(3*s34^2*s45^3)/(s23^2*(-s12+s34+s45)^2*s51)-(3*s34*s45^2)/(s23*(-s12+s34+s45)*s51)+(18*s51)/(s23+s45-s51)-(3*(s12+9*s45-23*s51)*s51)/(s23*(s23-s34+s45-s51))-(30*s51^2)/(s23*s45)-(105*s34*s51^2)/(s23*s45*(-s12+s34+s45))-(36*s51^2)/(s23*(s23+s45-s51))-(54*(s12-s51)^2*s51^2)/(s23*(s23+s45-s51)*(s23-s34+s45-s51)^2)+(75*s12*s51^2)/(s23*s45*(s23-s34+s45-s51))+(6*s51^3)/(s23^2*s45)-(21*s34^2*s51^3)/(s23^2*s45*(-s12+s34+s45)^2)+(42*s34*s51^3)/(s23^2*s45*(-s12+s34+s45))+(18*s51^3)/(s23^2*(s23+s45-s51))-(15*s12^2*s51^3)/(s23^2*s45*(s23-s34+s45-s51)^2)+(18*(s12-s51)^2*s51^3)/(s23^2*(s23+s45-s51)*(s23-s34+s45-s51)^2)+(36*(s12-s51)*s51^3)/(s23^2*(s23+s45-s51)*(s23-s34+s45-s51))+(90*s51^2*(-s12+s51))/(s23*(s23+s45-s51)*(s23-s34+s45-s51))+(45*s12*s51^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)-(15*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)+(9*s45^3)/(s51*(-s12+s34+s45+s51)^2)-(18*s34*s45^3)/(s23*s51*(-s12+s34+s45+s51)^2)+(9*s34^2*s45^3)/(s23^2*s51*(-s12+s34+s45+s51)^2)+(81*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(27*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)-(81*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)+(27*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(27*(2*s45-3*s51))/(-s12+s34+s45+s51)-(9*s45^2)/(s51*(-s12+s34+s45+s51))+(9*s34*s45^2)/(s23*s51*(-s12+s34+s45+s51))-(270*s51^2)/(s45*(-s12+s34+s45+s51))+(135*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))-(54*s51^3*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))+(15*s34^2*(s34+2*s51))/(s12*s45*(s23-s34+s45-s51))+(18*(s12-s51)^2*(s45+2*s51))/((s23+s45-s51)*(s23-s34+s45-s51)^2)+(3*s51*(3*s45+2*s51))/s23^2+(18*(s12-s51)*(s45+3*s51))/((s23+s45-s51)*(s23-s34+s45-s51))+(9*s51*(14*s23+14*s45+3*s51))/(s12*(-s12+s34+s45+s51))+(6*s34*(6*s34+5*s51))/(s12*(s23-s34+s45-s51))+(27*s51^2*(5*s34+8*s51))/(s23*s45*(-s12+s34+s45+s51))+(-42*s45+63*s51)/(s12-s34-s45)+(-6*s45+63*s51)/s23-(2*(13*s34+67*s51))/s12+(36*s51*(s45^2-s12*s51)^2)/(s23^2*(s23-s34+s45-s51)^3)-(2*(13*s23*s34-15*s34^2+54*s23*s51))/(s12*s45)+(36*s34^2*(s34^2+s34*s51+s45*s51))/(s12*(s23-s34+s45-s51)^3)-(9*s51*(2*s23*s45+2*s45^2+7*s23*s51+5*s45*s51))/(s12*(-s12+s34+s45+s51)^2)+(3*s34*(24*s34^2+7*s34*s51+12*s45*s51))/(s12*(s23-s34+s45-s51)^2)+(6*s51*(5*s45^2-6*s45*s51+(s12-6*s51)*s51))/(s23^2*(s23-s34+s45-s51))+(9*(-5*s45^2+3*s45*s51+4*s51^2))/(-s12+s34+s45+s51)^2-(6*s34*(9*s45^2-15*s45*s51+7*s51^2))/(s23*(-s12+s34+s45)^2)+(6*s34^2*(5*s45^2-12*s45*s51+11*s51^2))/(s23^2*(-s12+s34+s45)^2)-(3*s51*(11*s12*s45+8*s12*s51+23*s45*s51+12*s51^2))/(s23*(s23-s34+s45-s51)^2)-(6*s34*(s45^2-9*s45*s51+15*s51^2))/(s23^2*(-s12+s34+s45))-(9*(-7*s34*s45+23*s34*s51+18*s51^2))/(s23*(-s12+s34+s45+s51))+(18*(s45^3-s45^2*s51+s45*s51^2-3*s51^3))/(-s12+s34+s45+s51)^3+(18*(s45-s51)*(s51^2+s34*(-s45+s51))^2)/(s23^2*(-s12+s34+s45+s51)^3)+(18*s51^2*(s45^2+s23*(s45+s51)))/(s12*(-s12+s34+s45+s51)^3)-(15*(-s12^2+s34^2+s12*(s34+2*s51)))/(s45*(s23-s34+s45-s51))+(3*s51*(-23*s45^3+6*s45^2*s51+6*s51^2*(-2*s12+s51)+2*s45*s51*(11*s12+3*s51)))/(s23^2*(s23-s34+s45-s51)^2)-(3*(23*s12^2+71*s34^2-12*s34*s45-17*s45*s51+s12*(-70*s34+18*s45+19*s51)))/(s23-s34+s45-s51)^2+(36*s51*(-3*s12^2*s51+s45^2*s51+s12*(s45^2+4*s45*s51-3*s51^2)))/(s23*(s23-s34+s45-s51)^3)+(15*(3*s34^3+s12^2*(s34-2*s51)-3*s12*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51)^2)-(9*(3*s45*s51^3-2*s34*s51*(s45^2+s45*s51-5*s51^2)+2*s34^2*(3*s45^2-6*s45*s51+5*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)+(18*(3*s51^3+s34*(s45^2-5*s45*s51+7*s51^2)))/(s23^2*(-s12+s34+s45+s51))+(9*((5*s45-2*s51)*s51^2+s34*(11*s45^2-13*s45*s51+13*s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(18*((2*s45-3*s51)*s51^3+s34*(2*s45^3-4*s45^2*s51+5*s45*s51^2-3*s51^3)))/(s23*(-s12+s34+s45+s51)^3)-(36*(3*s34^3-s34^2*s45+s12^2*(s34-s45-2*s51)+s45^2*s51+s12*(-3*s34^2+(s45-3*s51)*s51+s34*(2*s45+3*s51))))/(s23-s34+s45-s51)^3)/24,
p[22]->(-19-(31*s23-38*s34+35*s45-38*s51)/(-s12+s23+s34+s45)+(39*s45-6*s51)/(s12-s34-s45)-(6*(s45-3*s51))/s23-(4*(s23-s51)^3)/(s34*s45*(-s12+s23+s34+s45))-(3*(s23-s34+s45-2*s51)*(s34-s51))/(-s12+s23+s34+s45)^2-(33*(s23+2*s45-2*s51)*(s45-s51))/(s12*(s12-s34-s45))-(3*(16*s45-11*s51)*(s45-s51)^2)/(s12*s23*(-s12+s23+s34+s45))-(33*(s45-s51)^3)/(s12*s23*(s12-s34-s45))+(3*s45*(s45-s51)^3)/(s12*s23*(-s12+s23+s34+s45)^2)+(33*(s23+s45-2*s51)*s51)/(s12*s34)-(55*s51^2)/(s23*s34)-(44*s51^2)/(s23*s45)-(33*s51^2)/((s12-s34-s45)*s45)+(13*s51^3)/(s23^2*s34)+(6*s51^3)/(s23^2*s45)-(13*s12*s51^3)/(s23^2*s34*s45)-(6*s34*s51^3)/(s23^2*s45*(-s12+s34+s45))+(33*s51^3)/(s12*s34*(-s12+s23+s34+s45))+(4*s51^3)/(s23*s45*(-s12+s23+s34+s45))-(4*s34^2*(s34+s51))/(s12*s45*(-s12+s23+s34+s45))+(3*(s45-s51)^2*(s34-s45+s51))/(s23*(-s12+s23+s34+s45)^2)+(s51*(6*s45+s51))/s23^2+(s51^2*(39*s12+29*s51))/(s23*s34*s45)+(33*s23+54*s34-33*s45+48*s51)/s12+(-32*s23+70*s51)/s45+(-29*s23+71*s51)/s34+(33*s23^2+15*s23*s34+4*s34^2-33*s23*s51-15*s34*s51)/(s12*s45)+(6*s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45))-(3*(-13*s45^2+2*s34*(s45-2*s51)+15*s45*s51+9*s51^2))/(s23*(s12-s34-s45))-(3*s34*s45-12*s45^2+19*s34*s51+15*s45*s51+19*s51^2)/(s12*s23)+(-3*s34*s45+45*s45^2+3*s34*s51-71*s45*s51+22*s51^2)/(s23*(-s12+s23+s34+s45))-(39*s34^2-42*s34*s45+45*s45^2+68*s34*s51-120*s45*s51+29*s51^2)/(s12*(-s12+s23+s34+s45))+(-6*s34*s51^2+33*s51^3)/(s23*(s12-s34-s45)*s45)+(4*(s23^2+s34^2+s34*s51-s51^2-s23*(s34+s51)))/(s45*(-s12+s23+s34+s45))+(-8*s23^2+37*(s45-2*s51)*s51+s23*(-4*s45+49*s51))/(s34*(-s12+s23+s34+s45))+(13*s12*(s23-3*s51)-29*(s23^2-3*s23*s51+3*s51^2))/(s34*s45)-(3*(s34^3-s34^2*(s45-2*s51)+s34*(s45^2-3*s45*s51+s51^2)-s45*(s45^2-3*s45*s51+3*s51^2)))/(s12*(-s12+s23+s34+s45)^2))/24,
p[23]->(-192+(18*(-(s34*(s45-2*s51))+(s45-s51)^2))/(s23*(s12-s34-s45))+(2*(180*s23-62*s34+90*s45-143*s51))/s12+(9*(2*s45-17*s51))/s23+(99*s23*(s23-s51)^2)/(s12*s34*s45)+(18*(s45-s51))/(s12-s34-s45)+(3*(43*s12-73*s45-27*s51)*s51)/(s23*s34)+(3*(31*s45-18*s51)*s51)/s23^2+(99*(s23+s45-s51)^2*s51)/(s12*s34^2)+(36*s34^2*s51)/(s12*(s23-s34+s45-s51)^2)+(72*s34*s51)/(s12*(s23-s34+s45-s51))+(18*(s12-2*s45-5*s51)*s51)/(s23*(s23-s34+s45-s51))-(108*(s12-s51)^2*s51)/(s23*s34*(s23-s34+s45-s51))-(18*s51^2)/(s23*s45)+(18*s34*s51^2)/(s23*s45*(-s12+s34+s45))-(54*s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))+(54*(s12-s51)^2*s51^2)/(s23^2*s34*(s23-s34+s45-s51))+(18*s51^3)/(s23^2*s45)+(57*s12^2*s51^3)/(s23^2*s34^2*s45)+(57*(-2*s12+s45)*s51^3)/(s23^2*s34^2)-(18*s34*s51^3)/(s23^2*s45*(-s12+s34+s45))+(36*s12^2*s51^3)/(s23^2*s45*(s23-s34+s45-s51)^2)+(18*s12*s51^2*(-3*s12+s51))/(s23^2*s34*s45)-(108*s12*s51^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)-(18*s45*(s34+s51))/(s12*s23)+(36*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)-(54*(s12-s51)^2)/(s34*(-s23+s34-s45+s51))+(36*s12*s51*(3*s12+2*s51))/(s23*s45*(s23-s34+s45-s51))+(36*s34^2*(3*s34+2*s51))/(s12*s45*(s23-s34+s45-s51))+(18*(-7*s12+4*s34+2*s51))/(s23-s34+s45-s51)+(6*s51^2*(-25*s12+25*s45+6*s51))/(s23^2*s34)-(9*s12*s51^2*(19*s12+14*s51))/(s23*s34^2*s45)+(3*s51^2*(118*s12-61*s45+42*s51))/(s23*s34^2)+(2*(90*s12-61*s23-99*s34+61*s51))/s45+(3*s12*s51*(36*s12+83*s51))/(s23*s34*s45)+(3*(7*s12-144*s23-42*s45+159*s51))/s34+(36*s45*s51*(s45^2-2*s12*s51))/(s23^2*(s23-s34+s45-s51)^2)-(18*(5*s12^2-16*s12*s34+17*s34^2+10*s12*s51))/(s45*(s23-s34+s45-s51))+(2*(90*s23^2-53*s23*s34+36*s34^2-90*s23*s51))/(s12*s45)-(18*s51*(s45^2-3*s45*s51+(2*s12-3*s51)*s51))/(s23^2*(s23-s34+s45-s51))+(3*(42*s12*s23-66*s23^2-33*s23*s45-122*s12*s51+174*s23*s51+75*s45*s51-150*s51^2))/s34^2+(9*(33*s23^2+33*s23*s45+11*s45^2-24*s23*s51-2*s45*s51-9*s51^2))/(s12*s34)+(18*s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45))+(36*(s12^2+s34^2-s45*s51-s12*(2*s34+s51)))/(s23-s34+s45-s51)^2+(36*s51*(s45*s51+s12*(s45+4*s51)))/(s23*(s23-s34+s45-s51)^2)-(3*(18*s12^2+102*(s23-s51)^2+s12*(-95*s23+184*s51)))/(s34*s45)-(36*(3*s34^3+s12^2*(s34-2*s51)-3*s12*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51)^2)+(-57*s12^2*(s23-3*s51)-99*(s23-s51)^3+126*s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*s45))/72,
p[24]->(58+(6*s12^2-95*s12*(s23-2*s51)+102*(s23-s51)^2)/(s34*s45)-(3*(s23*(7*s45-18*s51)+7*(s45-s51)^2))/(s12*(s12-s34-s45))+(-7*s12+144*s23+42*s45-159*s51)/s34+(-24*s12+133*s23+30*s34-139*s51)/s45-(6*(3*s45-2*s51))/(s12-s34-s45)-(33*s23*(s23-s51)^2)/(s12*s34*s45)-(33*(s45-s51)^2*(s23+s45-s51))/(s12*(-s12+s34+s45)^2)+(6*(3*s12-2*s34))/(s23-s34+s45-s51)+(6*s45*s51)/(s23*(-s12+s23+s45))+(6*s45*(s45-s51)*s51)/(s23^2*(-s12+s23+s45))-(33*(s23+s45-s51)^2*s51)/(s12*s34^2)+(12*(s12-s51)^2*s51)/(s23*s34*(s23-s34+s45-s51))-(6*s45*(s45-s51)^2*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(6*s12^2*s51^2)/(s23^2*s34*s45)+(6*s51^2)/((s12-s34-s45)*s45)-(33*s23*s51^2)/(s12*(s12-s34-s45)*s45)+((-118*s12+61*s45-42*s51)*s51^2)/(s23*s34^2)+(2*(25*s12-25*s45-3*s51)*s51^2)/(s23^2*s34)-(6*(s12-s51)^2*s51^2)/(s23^2*s34*(s23-s34+s45-s51))+(19*(2*s12-s45)*s51^3)/(s23^2*s34^2)-(6*s51^3)/(s23^2*s45)-(19*s12^2*s51^3)/(s23^2*s34^2*s45)+(6*s51^3)/(s23*(s12-s34-s45)*s45)+(33*s51^3)/(s45*(-s12+s34+s45)^2)+(6*s34*s51^3)/(s23*s45*(-s12+s34+s45)^2)+(6*s34*s51^3)/(s23^2*s45*(-s12+s34+s45))+(6*s51^3)/(s12*(s12-s23-s45)*(s23-s34+s45-s51))+(6*s12*s51^2*(s12+s51))/(s23^2*s45*(s23-s34+s45-s51))+(6*s51*(-2*s34+s51))/(s12*(s23-s34+s45-s51))+(6*s45*(s34+s51))/(s12*s23)-(6*s34^2*(2*s34+s51))/(s12*s45*(s23-s34+s45-s51))+(6*(s12-s51)^2)/(s34*(-s23+s34-s45+s51))-(3*(36*s23+17*s34+16*s45+3*s51))/s12+(3*s12*s51^2*(19*s12+14*s51))/(s23*s34^2*s45)+(s51*(-31*s45+18*s51))/s23^2+(s51*(-43*s12+73*s45+21*s51))/(s23*s34)+(-6*s45+57*s51)/s23-(s12*s51*(12*s12+95*s51))/(s23*s34*s45)-(6*s51*(s45^2-2*s12*s51+3*s45*s51))/(s23^2*(s23-s34+s45-s51))+(39*s45^2-45*s45*s51-27*s51^2)/(-s12+s34+s45)^2-(12*s51*(s12^2+3*s12*s51+s51^2))/(s23*s45*(s23-s34+s45-s51))+(6*(s12^2-4*s12*s34+5*s34^2+5*s12*s51-2*s34*s51+2*s51^2))/(s45*(s23-s34+s45-s51))-(6*(s45^2-3*s45*s51+3*s51^2))/(s23*(s12-s34-s45))-(6*s34*(s45^2-3*s45*s51+3*s51^2))/(s23*(-s12+s34+s45)^2)-(6*s34*(s45^2-3*s45*s51+3*s51^2))/(s23^2*(-s12+s34+s45))+(-99*s23^2-99*s23*s45-33*s45^2+72*s23*s51+6*s45*s51+27*s51^2)/(s12*s34)+(-42*s12*s23+66*s23^2+33*s23*s45+122*s12*s51-174*s23*s51-75*s45*s51+150*s51^2)/s34^2+(-6*s45^2*s51+6*s51^3)/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(6*s51*(-s12+2*(s45+s51)))/(s23*(s23-s34+s45-s51))+(-60*s23^2+6*s34*(-2*s34+s51)+s23*(-57*s34+48*s51))/(s12*s45)+(19*s12^2*(s23-3*s51)+33*(s23-s51)^3-42*s12*(s23^2-3*s23*s51+3*s51^2))/(s34^2*s45))/48,
p[25]->(s45/s23+(2*s51)/s12+((2*s45-3*s51)*s51)/s23^2-(2*s34^2*s51)/(s12*(s23-s34+s45-s51)^2)+(2*(s12-s51)^2*s51)/(s23*s34*(s23-s34+s45-s51))+((s12-s51)*s51^2)/(s23^2*s34)+((s12+2*s45-2*s51)*s51^2)/(s23^2*(s23-s34-s51))+(s45^2*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)^2*(s23-s34-s51))+(2*s51^2)/(s23*(s23-s34+s45-s51))+(s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))-((s12-s51)^2*s51^2)/(s23^2*s34*(s23-s34+s45-s51))+s51^3/(s23^2*s45)+(s12^2*s51^3)/(s23^2*s45^2*(s23-s34-s51))-(s45*s51^3)/(s12*(-s12+s23+s45)^2*(s23-s34-s51))+(s45*s51^3)/(s23*(-s12+s23+s45)^2*(s23-s34-s51))-(2*s12^2*s51^3)/(s23^2*s45*(s23-s34+s45-s51)^2)-(s12^2*s51^3)/(s23^2*s45^2*(s23-s34+s45-s51))+(s51*(-s12+s51))/(s23*s34)-(2*s12*s51*(s12+s51))/(s23*s45*(s23-s34+s45-s51))-(3*s12*s51^2*(s12+s51))/(s23*s45^2*(s23-s34-s51))-(s12*s51^2*(s12+s51))/(s23^2*s45*(s23-s34-s51))+(6*s12*s51^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)+(3*s12*s51^2*(s12+s51))/(s23*s45^2*(s23-s34+s45-s51))+(s12-2*s34+s51)/s45-(s45*(s34+s51))/(s12*s23)-(2*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)-(s34^3*(s34+s51))/(s12*s45^2*(s23-s34+s45-s51))+(-3*s12+7*s34+s45)/(-s23+s34+s51)-(s34^3*(s34+s51))/(s12*s45^2*(-s23+s34+s51))-(-3*s12+2*s34+s51)/(s23-s34+s45-s51)+(s45*(-2*s45+s51))/(s23*(s12-s34-s45))+(3*s45*s51^2*(-s45+s51))/(s23^2*(-s12+s23+s45)*(s23-s34-s51))+(2*s51*(-2*s12-s45+s51))/(s23*(s23-s34-s51))+(s12-s51)^2/(s34*(-s23+s34-s45+s51))+(2*s34*s51)/(s12*(-s23+s34-s45+s51))+(2*s45^2*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51)^2)+(2*s45*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s45+s51)^2)+(2*s45*s51^3)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51)^2)+(2*s51^2*(s45+s51))/(s12*(-s12+s34+s45+s51)^2)+s45^3/(s23*(s12-s34-s45)*(-s12+s34+s45+s51))+(s34*s45^3)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))+(s45^2*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)^2*(-s12+s34+s45+s51))-s51^3/(s12*s45*(-s12+s34+s45+s51))+(2*s51^3)/(s23*s45*(-s12+s34+s45+s51))-(s45*s51^3)/(s12*(-s12+s23+s45)^2*(-s12+s34+s45+s51))+(s45*s51^3)/(s23*(-s12+s23+s45)^2*(-s12+s34+s45+s51))-(s51^3*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))-(s51^2*(3*s45+2*s51))/(s12*(s12-s23-s45)*(s23-s34-s51))-(s51^2*(3*s45+2*s51))/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))-(s34^2*(4*s34+3*s51))/(s12*s45*(s23-s34+s45-s51))-(s34^2*(4*s34+3*s51))/(s12*s45*(-s23+s34+s51))-(s51*(2*s45+5*s51))/(s12*(-s12+s34+s45+s51))-(2*s45*s51*(s45^2-2*s12*s51))/(s23^2*(s23-s34+s45-s51)^2)+(2*s12^2-8*s12*s34+10*s34^2+5*s12*s51)/(s45*(s23-s34+s45-s51))-(s45*s51*(s45^2+2*s45*s51-3*s51^2))/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+(s51*(2*s45^2-3*s45*s51-2*s51^2))/(s23*(-s12+s23+s45)*(s23-s34-s51))-(3*s45^2+s45*s51-s51^2)/(s23*(-s12+s34+s45+s51))+(2*s51*(s12^2+4*s12*s51+s51^2))/(s23*s45*(s23-s34-s51))+(s34^2-s34*s51+s51^2)/(s12*s45)-(s34*(3*s45^2-3*s45*s51+s51^2))/(s23^2*(-s12+s34+s45))-(s51*(-2*s45^2+s45*s51+s51^2))/(s23^2*(s23-s34+s45-s51))-(s12^2-6*s12*s34+9*s34^2+7*s12*s51-2*s34*s51+2*s51^2)/(s23*s45-s34*s45-s45*s51)-(s51*(-s45^2+3*s45*s51+2*s51^2))/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(2*(s45^3-s45^2*s51+2*s45*s51^2-2*s51^3))/(s23*(-s12+s34+s45+s51)^2)-(2*(s12^2+s34^2-s45*s51-s12*(2*s34+s51)))/(s23-s34+s45-s51)^2+(2*(s45-s51)^2*(s34*(-s45+s51)+s51*(s45+s51)))/(s23^2*(-s12+s34+s45+s51)^2)-(2*s51*(s45*s51+s12*(s45+4*s51)))/(s23*(s23-s34+s45-s51)^2)+(4*s34^2+(s45-2*s51)*s51+s34*(s45+5*s51))/(s12*(s23-s34-s51))+(6*s34^3+2*s12^2*(s34-2*s51)-6*s12*(s34^2-s34*s51+s51^2))/(s45*(s23-s34+s45-s51)^2)+(3*s34^3+s12^2*(s34-2*s51)-3*s12*(s34^2-s34*s51+s51^2))/(s45^2*(s23-s34+s45-s51))+(-3*s34^3-s12^2*(s34-2*s51)+3*s12*(s34^2-s34*s51+s51^2))/(s45^2*(s23-s34-s51))-(s34*(-4*s45^2+6*s45*s51-4*s51^2)+s51*(3*s45^2-5*s45*s51+s51^2))/(s23^2*(-s12+s34+s45+s51)))/4,
p[26]->(13*s12^3*(s23-s51)^3+s23^2*s34*(32*s23^2*s34+s45*(-45*s34+32*s45-32*s51)*(s34+s51)+s23*(-45*s34^2+64*s34*s45-32*s34*s51+32*s45*s51))+s12^2*(s23-s51)*(32*s23^3+s23^2*(-71*s34+32*s45-64*s51)-26*s45*s51*(s34+s51)+s23*(-13*s34*s45+71*s34*s51-6*s45*s51+32*s51^2))-s12*(64*s23^4*s34+s23*s45*(-45*s34+19*s45-32*s51)*s51*(s34+s51)+13*s45^2*s51*(s34+s51)^2-s23^3*(103*s34^2-96*s34*s45+128*s34*s51+32*s45*s51)+s23^2*(-32*s45*(s45-2*s51)*s51+s34^2*(-58*s45+103*s51)+s34*(32*s45^2-19*s45*s51+64*s51^2))))/(48*s12*s23^2*s45*(s23-s34+s45-s51)^2),
p[27]->(3*s12^3*(s23-s51)^3+3*s12^2*(s23-s51)*(2*s23^3+s23^2*(-5*s34+2*s45-4*s51)-2*s45*s51*(s34+s51)+s23*(-(s34*s45)+5*s34*s51+2*s51^2))+s23^2*(22*s23^3*s34+s45*(13*s34^2-38*s34*(s45-s51)+22*(s45-s51)^2)*(s34+s51)+s23^2*(-38*s34^2+66*s34*s45-44*s34*s51+22*s45*s51)+s23*(13*s34^3+44*s45*(s45-s51)*s51+38*s34^2*(-2*s45+s51)+2*s34*(33*s45^2-63*s45*s51+11*s51^2)))-s12*(22*s23^5+s23^4*(-32*s34+44*s45-66*s51)+3*s23*s45*(-3*s34+s45-2*s51)*s51*(s34+s51)+3*s45^2*s51*(s34+s51)^2+s23^3*(s34^2-26*s34*s45+22*s45^2+64*s34*s51-94*s45*s51+66*s51^2)-s23^2*(s34^2*(12*s45+s51)+2*s51*(14*s45^2-28*s45*s51+11*s51^2)+s34*(-6*s45^2-41*s45*s51+32*s51^2))))/(24*s12*s23^2*s45*(s23-s34+s45-s51)^2),
p[28]->((s23+s45)*(s12^3*(s23-s51)^2*s51+s23*s34*(s34+s45)*(s23+s45-2*s51)*(s23*s34+s45*(s34+s51))+s12^2*(s23^3*s34+2*s23^2*s34*(s45-3*s51)-s23^2*s45*s51+3*s23*s45*s51^2-2*s45*s51^3-s34*s51*(s45^2-s45*s51+2*s51^2)+s23*s34*(s45^2-5*s45*s51+7*s51^2))-s12*(s23^3*s34*(2*s34+s45)+s23^2*s34*(4*s34*s45+3*s45^2-7*s34*s51-5*s45*s51)-s45*(s34+s51)*(s45*s51^2+s34*(s45^2-2*s45*s51+2*s51^2))+s23*(s45^2*s51^2+s34^2*(s45^2-5*s45*s51+4*s51^2)+s34*s45*(2*s45^2-6*s45*s51+5*s51^2)))))/(4*s12*s23^2*s34*(s12-s34-s45)*(s23+s45-s51)*s51),
p[29]->(554-(99*s23^3)/(s34^2*s45)+(18*s45)/(s12-s34-s45)-(9*s23^2*(2*s34+22*s45-33*s51))/(s34^2*s45)+(126*s51)/s34-(18*s51)/(s12-s34-s45)-(205*s51)/s45-(18*s51)/(s23+s45-s51)-(162*s51^2)/s34^2-(18*s51^2)/(s34*s45)-(18*s51^2)/(s34*(s23+s45-s51))+(99*s51^3)/(s34^2*s45)+(s23*(241*s34^2-90*s34*s45+36*s34*s51+378*s45*s51-297*s51^2))/(s34^2*s45)-(18*s12*(s23-s51)^2*(s23^3+s23^2*(-s34+s45-2*s51)-s34*s45*s51-s23*(s45-s51)*(s34+s51)))/(s23^2*s34^2*s45*(s23+s45-s51))+(18*s51*(-((s34*(s45-s51)^2)/(s45*(-s12+s34+s45)))-(s45*s51^2)/(s34*(s23+s45-s51))+s51*(-2+s51/s45-s51/(s23+s45-s51))))/s23^2+(18*((s34*(s45-s51)^2)/(s45*(-s12+s34+s45))-s51^3/s34^2+s51*(-(s45/(s12-s34-s45))-(3*s51)/s45+((s12-s34-s45)^(-1)+2/(s23+s45-s51))*s51)+(s51^2*(-1+s51/(s23+s45-s51)))/s34))/s23+((99*s23^3)/(s34*s45)+(63*s51^2)/s34+(99*s51^3)/s34^2+(18*s51^2*(s34+s51))/(s23*(s23+s45-s51))+s34*(-259-(18*s51)/s45)+(9*s23^2*(4*s34^2+11*s34*(s45-2*s51)+11*s45*s51))/(s34^2*s45)+s51*(-295-(18*s51)/(s23+s45-s51))-(s23*(259*s34^3-36*s34^2*(s45-s51)+9*s34*(18*s45-11*s51)*s51+198*s45*s51^2))/(s34^2*s45))/s12)/72,
p[30]->-1/4*((s23-s51)*(4*s23^3*s34^2+s12^2*(s23-s51)^3-s45^2*s51*(s34+s51)^2+s23^2*s34*(s34*s45-4*s34*s51-3*s45*s51)+s23*s45*(s34+s51)*(-3*s34*s45+3*s34*s51+s45*s51)-s12*(s23-s51)*(5*s23^2*s34+2*s45*s51*(s34+s51)+s23*(4*s34*s45-5*s34*s51-2*s45*s51))))/(s23^2*s34^2*s45*(s23+s45-s51)),
p[31]->(18*s12^4*(s23-s51)^2*(s45-s51)*s51+s12^3*(s23^3*s34*(18*s45-277*s51)-18*(s45-s51)*s51*(3*s45*s51^2+s34*(s45^2+2*s51^2))+18*s23*(s45-s51)*(5*s45*s51^2+s34*(s45^2-4*s45*s51+5*s51^2))+s23^2*(36*s45*s51*(-s45+s51)+s34*(36*s45^2-108*s45*s51+331*s51^2)))+s12*(s23^3*s34*(18*s45^3+s34^2*(54*s45-831*s51)-142*s45^2*s51-234*s45*s51^2+99*s51^3+4*s34*(18*s45^2-259*s45*s51-18*s51^2))+18*s23*(s45-s51)*(s45^3*s51^2+s34^2*s45*(4*s45^2-8*s45*s51+s51^2)+2*s34^3*(s45^2-3*s45*s51+s51^2)+s34*s45*(2*s45^3-3*s45^2*s51+2*s45*s51^2-s51^3))-18*s45*(s45-s51)*(s45^2*s51^3+s34^3*(s45^2-s45*s51+s51^2)+s34*s45*s51*(s45^2+2*s51^2)+s34^2*(s45^3+s45*s51^2+s51^3))+s23^2*s34*(54*s45^4-72*s45^3*s51-304*s45^2*s51^2+162*s45*s51^3-99*s51^4+s34^2*(108*s45^2-698*s45*s51+331*s51^2)+2*s34*(81*s45^3-358*s45^2*s51+9*s45*s51^2+9*s51^3)))-s12^2*(s23^3*s34*(54*s34*s45+36*s45^2-831*s34*s51-518*s45*s51-36*s51^2)+18*s23*(s45-s51)*(4*s45^2*s51^2+s34^2*(2*s45^2-9*s45*s51+5*s51^2)+s34*(3*s45^3-8*s45^2*s51+8*s45*s51^2-s51^3))-18*(s45-s51)*(3*s45^2*s51^3+2*s34*s45*s51*(s45^2+2*s51^2)+s34^2*(s45^3+s45*s51^2+s51^3))+s23^2*(18*s45^2*s51*(-s45+s51)+s34^2*(108*s45^2-475*s45*s51+626*s51^2)+s34*(90*s45^3-180*s45^2*s51+331*s45*s51^2+18*s51^3)))-s23*s34*(18*s45*(s34+s45)^2*(s45-s51)^2*(s34+s51)+s23^2*s34*(18*s45^3+s34^2*(18*s45-277*s51)-142*s45^2*s51-234*s45*s51^2+99*s51^3+s34*(36*s45^2-518*s45*s51-36*s51^2))+s23*(s34^2*s45*(72*s45^2-572*s45*s51-277*s51^2)+s34^3*(36*s45^2-313*s45*s51+18*s51^2)+s34*s45*(36*s45^3-142*s45^2*s51-734*s45*s51^2+63*s51^3)+s45*s51*(18*s45^3-142*s45^2*s51-234*s45*s51^2+99*s51^3))))/(72*s12*s23^2*s34*s45*(-s12+s34+s45)^2*s51),
p[32]->((s45-s51)*(s12^2*(s23-s51)*(4*s23+s45-s51)*s51-s45^2*(s45-s51)*(s34+s51)^2+s23*s45*(s34+s51)*(s45*(s45-5*s51)-s34*(s45+3*s51))+s23^2*(4*s34^2*s51+8*s45^2*s51+s34*s45*(s45+11*s51))+s12*(-2*s23*s45*(s45-5*s51)*s51+2*s45*(s45-s51)*s51*(s34+s51)-s23^2*(s45^2+8*s34*s51+11*s45*s51)+s23*s34*(s45^2+2*s45*s51+5*s51^2))))/(4*s23^2*s45*(-s12+s34+s45)^2*s51),
p[33]->(12+(-12*s12+31*s23+24*s34-43*s51)/s45+(3*(s45-12*s51))/s23+(6*s34^2*s51)/(s12*(s23-s34+s45-s51)^2)+(15*s51^2)/(s23*s45)-(30*s12*s51^2)/(s23*s45*(s23-s34+s45-s51))-(3*s51^3)/(s23^2*s45)+(6*s12^2*s51^3)/(s23^2*s45*(s23-s34+s45-s51)^2)-(18*s12*s51^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)+(6*(2*s12-2*s34+s51))/(s23-s34+s45-s51)+(6*s34^3*(s34+s51))/(s12*s45*(s23-s34+s45-s51)^2)-(6*s51*(s12-3*s45+s51))/(s23*(s23-s34+s45-s51))+(12*s34*s51)/(s12*(-s23+s34-s45+s51))-(3*s45^3)/(s51*(-s12+s34+s45+s51)^2)+(6*s34*s45^3)/(s23*s51*(-s12+s34+s45+s51)^2)-(3*s34^2*s45^3)/(s23^2*s51*(-s12+s34+s45+s51)^2)-(9*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(3*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)+(9*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)-(3*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)+(3*s45^2)/(s51*(-s12+s34+s45+s51))-(3*s34*s45^2)/(s23*s51*(-s12+s34+s45+s51))+(30*s51^2)/(s45*(-s12+s34+s45+s51))-(15*s23*s51^2)/(s12*s45*(-s12+s34+s45+s51))+(6*s51^3*(s34+s51))/(s23^2*s45*(-s12+s34+s45+s51))-(3*s51*(6*s23+6*s45+s51))/(s12*(-s12+s34+s45+s51))-(6*s34^2*(s34+2*s51))/(s12*s45*(s23-s34+s45-s51))+(3*s51*(s45+2*s51))/s23^2-(3*s51^2*(5*s34+8*s51))/(s23*s45*(-s12+s34+s45+s51))-(-6*s45+9*s51)/(-s12+s34+s45+s51)-(31*s34+19*s51)/s12+(6*s45*s51*(s45^2-2*s12*s51))/(s23^2*(s23-s34+s45-s51)^2)-(12*s51*(s45^2-s12*s51))/(s23^2*(s23-s34+s45-s51))+(-31*s23*s34-12*s34^2+12*s23*s51)/(s12*s45)+(3*s51*(2*s23*s45+2*s45^2+5*s23*s51+3*s45*s51))/(s12*(-s12+s34+s45+s51)^2)+(9*s45^2-3*s45*s51-18*s51^2)/(-s12+s34+s45+s51)^2-(9*(s34*(s45-3*s51)-2*s51^2))/(s23*(-s12+s34+s45+s51))-(6*(s45^3-s45^2*s51+s45*s51^2-3*s51^3))/(-s12+s34+s45+s51)^3+(6*(s12^2+s34^2-s45*s51-s12*(2*s34+s51)))/(s23-s34+s45-s51)^2-(6*(s45-s51)*(s51^2+s34*(-s45+s51))^2)/(s23^2*(-s12+s34+s45+s51)^3)-(6*s51^2*(s45^2+s23*(s45+s51)))/(s12*(-s12+s34+s45+s51)^3)+(6*(-s12^2+s34^2+s12*(s34+2*s51)))/(s45*(s23-s34+s45-s51))+(6*s51*(s45*s51+s12*(s45+4*s51)))/(s23*(s23-s34+s45-s51)^2)-(6*(3*s34^3+s12^2*(s34-2*s51)-3*s12*(s34^2-s34*s51+s51^2)))/(s45*(s23-s34+s45-s51)^2)-(3*((5*s45-6*s51)*s51^2+s34*(7*s45^2-5*s45*s51+3*s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(6*(s51^3+s34*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51))+(3*((3*s45-2*s51)*s51^3+2*s34*s51*(-s45^2+s45*s51+s51^2)+s34^2*(4*s45^2-6*s45*s51+4*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)+(6*((2*s45-3*s51)*s51^3+s34*(2*s45^3-4*s45^2*s51+5*s45*s51^2-3*s51^3)))/(s23*(-s12+s34+s45+s51)^3))/24,
pe[1]->((18*s12^2-277*s12*(s45-2*s51)-277*(s34+s45)*(s45-2*s51))/s23^2+(18*s12*(s12-s51))/(s23*(s23-s34))+(277*s45*s51)/(s23*(s23-s34+s45-s51))+(277*s45*s51)/((s12-s23-s45)*(s23-s34+s45-s51))+(277*(s12+s45)*(s45-s51)*s51)/(s23^2*(s23-s34+s45-s51))-(277*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))-(277*s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))+(277*s12*s51*(2*s12+s51))/(s23*s45*(s23-s34+s45-s51))-(277*s12*(s12-s34+s51))/(s45*(s23-s34+s45-s51))-(18*(s34+s51))/(-s12+s23+s34+s45)-(18*(s34+s45)*(s34+s51))/(s23*(-s12+s23+s34+s45))+(277*s45*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))-(277*s45*s51)/((s12-s23-s45)*(-s12+s34+s45+s51))+(277*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))-(277*s51^2*(s34+s51))/(s23*s45*(-s12+s34+s45+s51))+(277*s51^2*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))-(277*s45*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))-(277*s51*(s45+s51))/(s23*(-s12+s34+s45+s51))+(36*s12^2-36*s12*s34+554*s12*s51+277*s51^2)/(s23*s45)+(-277*s12+18*(s34+s51))/s23-(s51*(36*s12^2+277*s12*s51+277*s51*(s34+s51)))/(s23^2*s45)+(277*(s45^3+s34^2*(s45-2*s51)-2*s45^2*s51-s45*s51^2+s51^3+s34*(2*s45^2-3*s45*s51-s51^2)))/(s23^2*(-s12+s34+s45+s51)))/36,
pe[2]->(s12*(3*s12^2*(4*s23+3*s45-4*s51)*(s23-s51)^2-52*s23^2*s34^2*(s23+s45-s51)-3*s12*(16*s23^3*s34+s45*(3*s45-4*s51)*s51*(s34+s51)+s23^2*(15*s34*s45-32*s34*s51-4*s45*s51)+s23*s51*(-11*s34*s45-3*s45^2+16*s34*s51+8*s45*s51))))/(9*s23^2*s34^2*s45*(s23+s45-s51)),
pe[3]->(4*s12*(s12^2*(s23-s51)^3+3*s23^2*s34^2*(s23+s45-s51)-s12*(s23-s51)*(4*s23^2*s34+s45*s51*(s34+s51)+s23*(3*s34*s45-4*s34*s51-s45*s51))))/(s23^2*s34^2*s45*(s23+s45-s51)),
pe[4]->(s12^3*(s12^5*(s23-s51)^4-6*s23^2*s34^2*(s34+s45)^2*(s23+s45-s51)*(s23*s34+s45*(s34+s51))-s12^4*(s23-s51)^2*(s23^2*(7*s34+2*s45)+s23*(4*s34*s45-9*s34*s51-6*s45*s51)+2*s51*(2*s45*s51+s34*(s45+s51)))+s12*(2*s23^4*s34^2*(11*s34^2+16*s34*s45+5*s45^2)+s23^3*s34*(2*s34^2*s45*(29*s45-27*s51)+s34*s45^2*(19*s45-22*s51)+4*s34^3*(10*s45-9*s51)-3*s45^3*s51)+s45^2*(s34+s51)^2*(2*s34*s45*s51^2+s45^2*s51^2+s34^2*(s45^2-2*s45*s51+2*s51^2))-s23*s45*(s34+s51)*(2*s45^3*s51^2+s34*s45^2*s51*(-2*s45+7*s51)+s34^3*(s45^2-6*s45*s51+6*s51^2)+2*s34^2*s45*(2*s45^2-7*s45*s51+7*s51^2))+s23^2*(-2*s34*s45^3*(s45-4*s51)*s51+s45^4*s51^2+2*s34^4*(8*s45^2-13*s45*s51+7*s51^2)+2*s34^3*s45*(11*s45^2-19*s45*s51+14*s51^2)+s34^2*s45^2*(9*s45^2-20*s45*s51+24*s51^2)))+s12^3*(s23^4*(21*s34^2+12*s34*s45+s45^2)+s23^3*(s34^2*(24*s45-58*s51)+s34*s45*(8*s45-45*s51)-8*s45^2*s51)+2*s51^2*(3*s45^2*s51^2+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+s45*s51+s51^2))-s23*(33*s34*s45*s51^3+18*s45^2*s51^3+s34^2*s51*(2*s45^2-7*s45*s51+20*s51^2))+s23^2*(19*s45^2*s51^2+2*s34*s45*s51*(-7*s45+30*s51)+s34^2*(6*s45^2-33*s45*s51+55*s51^2)))-s12^2*(s23^4*s34*(31*s34^2+30*s34*s45+5*s45^2)+s23^3*(s34^2*s45*(42*s45-83*s51)+s34^3*(48*s45-69*s51)+s34*s45^2*(4*s45-25*s51)-2*s45^3*s51)+2*s45*s51*(s34+s51)*(2*s45^2*s51^2+s34*s45*s51*(s45+3*s51)+s34^2*(s45^2-s45*s51+2*s51^2))+s23^2*(8*s45^3*s51^2+s34*s45^2*s51*(-10*s45+41*s51)+s34^3*(16*s45^2-47*s45*s51+48*s51^2)+s34^2*s45*(14*s45^2-57*s45*s51+83*s51^2))-s23*(27*s34*s45^2*s51^3+10*s45^3*s51^3+2*s34^2*s45*s51*(2*s45^2-7*s45*s51+17*s51^2)+s34^3*(2*s45^3-7*s45^2*s51+2*s45*s51^2+10*s51^3)))))/(2*s23^2*s34^2*s45*(-s12+s34+s45)^2*(s23+s45-s51)*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[5]->(s12^3*(-(s12^5*(s23-s51)^3*s51)+6*s23^2*s34^2*(s34+s45)^2*s51*(s23*s34+s45*(s34+s51))+s12^4*(s23-s51)*s51*(s23^2*(7*s34+2*s45)+s23*s34*(s45-9*s51)-6*s23*s45*s51+4*s45*s51^2+2*s34*s51*(s45+s51))+s12*(-2*s23^3*s34^2*(11*s34^2+16*s34*s45+5*s45^2)*s51+s23^2*s34*(-12*s34*s45^2*(s45-s51)*s51+3*s45^3*s51^2+2*s34^3*s51*(-10*s45+7*s51)-s34^2*s45*(s45^2+30*s45*s51-22*s51^2))+s45^2*(s34+s51)^2*(2*s34*s45*s51^2+s45^2*s51^2+s34^2*(s45^2-2*s45*s51+2*s51^2))-s23*s45*(s34+s51)*(5*s34*s45^2*s51^2+s45^3*s51^2-s34^3*(s45^2+2*s45*s51-6*s51^2)+s34^2*s45*(s45^2-6*s45*s51+12*s51^2)))+s12^3*s51*(-(s23^3*(21*s34^2+12*s34*s45+s45^2))+s23^2*(7*s45^2*s51+s34*s45*(-2*s45+33*s51)+s34^2*(-10*s45+37*s51))+2*s51*(3*s45^2*s51^2+3*s34*s45*s51*(s45+s51)+s34^2*(s45^2+s45*s51+s51^2))-s23*(12*s45^2*s51^2+3*s34*s45*s51*(s45+9*s51)+s34^2*(s45^2-s45*s51+18*s51^2)))+s12^2*(s23^3*s34*(31*s34^2+30*s34*s45+5*s45^2)*s51+s23^2*(s34^3*(23*s45-38*s51)*s51+s34*s45^2*(s45-20*s51)*s51-2*s45^3*s51^2+s34^2*s45*(s45^2+20*s45*s51-53*s51^2))-2*s45*s51*(s34+s51)*(2*s45^2*s51^2+s34*s45*s51*(s45+3*s51)+s34^2*(s45^2-s45*s51+2*s51^2))+s23*(6*s45^3*s51^3+3*s34*s45^2*s51^2*(s45+7*s51)+2*s34^2*s45*s51*(s45^2-s45*s51+15*s51^2)-s34^3*(s45^3+s45^2*s51-4*s45*s51^2-10*s51^3)))))/(2*s23^2*s34^2*s45*(-s12+s34+s45)^2*s51*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[6]->(-18546755*s12)/(27648*s45),
pe[7]->(s12^3*(s12*(3*s23+4*s45-3*s51)-3*(s23*s34+s45*(s34+s51))))/(3*s45*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[8]->(7*s12^4)/(12*(s12^2*(s23-s51)^2+(s23*s34+s45*(s34+s51))^2-2*s12*(s23^2*s34+s23*s34*(s45-s51)-s23*s45*s51+s45*s51*(s34+s51)))),
pe[9]->(s12*(2*s12+11*s23)*(-(s23*(s34+s45))+s12*(s23-s51)+s45*(s34+s51)))/(2*s23*s34*s45*(-s12+s34+s45)),
pe[10]->-((s12*(-(s12^4*(s23-s51)^2)+s12^3*(-s45^3+4*s45^2*s51-2*s45*s51^2+2*s51^3+s23^2*(4*s34-3*s45+2*s51)+s23*(-4*s45^2+3*s34*(s45-2*s51)+5*s45*s51-4*s51^2)+s34*(s45^2-2*s45*s51+2*s51^2))+s23*(s23^3*(s34+s45)^2-2*s45^2*(s34+s51)*(s34^2-s45^2+2*s34*s51+s51^2)+2*s23^2*(-s34^3+s45^3+s34^2*(s45-s51)+s34*s45*(3*s45+s51))+s23*s45*(-4*s34^3+s34^2*(s45-8*s51)+s45*(s45+s51)^2+2*s34*(3*s45^2+s45*s51-2*s51^2)))+s12^2*(s23^4+s23^3*(-2*s34+7*s45-4*s51)+s45^3*(-s34+s45-3*s51)+s23^2*(-5*s34^2-2*s34*s45+15*s45^2-12*s45*s51+5*s51^2)+s23*(9*s45^3-15*s45^2*s51+5*s45*s51^2-2*s51^3+s34^2*(-5*s45+4*s51)+s34*(-3*s45^2+2*s51^2)))+s12*s23*(-2*s23^3*(s34+s45)+s23^2*(4*s34^2+s45*(-10*s45+s51)+s34*(-9*s45+6*s51))+s45*(2*s34^3-4*s45^3+3*s45^2*s51+5*s45*s51^2-2*s51^3+s34^2*(5*s45+2*s51)+s34*(-3*s45^2+10*s45*s51-2*s51^2))+s23*(2*s34^3+s34^2*(9*s45-2*s51)-2*s34*(5*s45^2-6*s45*s51+2*s51^2)+s45*(-12*s45^2+5*s45*s51+3*s51^2)))))/((s12-s23)*s23^2*(s12-s23-s45)*s45*(s23-s34+s45-s51)*(-s12+s34+s45+s51))),
pe[11]->(s12*(-3*s12^2*(2*s23^3*s51-2*s34^2*s51^2-s23*s34*(s34*(s45-2*s51)+(s45-4*s51)*s51)+s23^2*(s34*(s45-4*s51)-2*s51^2))+s23*(33*s23^3*(s34+s45)*s51+s23^2*(s34^2*(22*s45-81*s51)+s34*s45*(22*s45-81*s51)-33*s45*s51^2)+s34*(s34^3*(22*s45-19*s51)+s34^2*s45*(22*s45-7*s51)+3*s45^2*s51^2+3*s34*s45*s51*(4*s45+s51))+s23*s34*(11*s34*s45*(-4*s45+5*s51)+3*s45*s51*(-4*s45+11*s51)+s34^2*(-44*s45+67*s51)))-s12*(33*s23^4*s51+s23^3*(22*s34*s45-87*s34*s51-6*s45*s51-33*s51^2)+s23*s34*(25*s34^2*(s45-s51)+3*s45*(s45-3*s51)*s51+s34*(-23*s45^2+90*s45*s51-67*s51^2))+s34^2*(6*s45*s51^2+s34*(13*s45^2-26*s45*s51+19*s51^2))+s23^2*(6*s45*s51^2+s34^2*(-47*s45+79*s51)+s34*(10*s45^2-55*s45*s51+81*s51^2)))))/(6*s23^2*(s23-s34)^2*s34*s45*(-s12+s34+s45)),
pe[12]->(s12*s51*(s12^4*s45*(-s23+s51)+s23*s34*(s34+s45)*(s23^2*(s34+s45)+s23*(s34+s45)*(s45-s51)-s45*s51*(s34+s45+s51))-s12^3*(s23^2*(s34-s45)+s45*s51*(3*s45+s51)+s34*(s45^2+s51^2)-s23*(3*s45^2+s34*(s45+2*s51)))+s12^2*(s23^3*s34+s45^2*s51*(3*s45+2*s51)+s34^2*(s45^2-s45*s51+s51^2)+s34*(2*s45^3+3*s45*s51^2)+s23^2*(2*s34^2+2*s34*(s45-s51)-s45*(2*s45+s51))+s23*(-3*s45^3-3*s34^2*s51+s45*s51^2+s34*(-s45^2-7*s45*s51+s51^2)))-s12*(2*s23^3*s34*(s34+s45)+s23^2*(s34^3+s34*s45*(3*s45-5*s51)+s34^2*(4*s45-3*s51)-s45^2*(s45+s51))+s45^2*(s34^2*s51+s45*s51*(s45+s51)+s34*(s45^2+2*s51^2))+s23*(-s45^4-s34^3*s51+s45^2*s51^2+s34^2*s51*(-6*s45+s51)+s34*s45*(s45^2-8*s45*s51+2*s51^2)))))/(s23^2*s34*s45*(-s12+s23+s45)*(-s12+s34+s45)*(s23+s45-s51)*(-s12+s34+s45+s51)),
pe[13]->((-3*s12*(2*s12*(s23-2*s51)+11*(s23-s51)^2))/(s34^2*s45)+(19*s34*(s34^2*(s45-2*s51)+2*s34*(s45-s51)^2+s45*(s45-s51)^2))/(s23^2*(-s12+s34+s45)^2)+(45*s12+51*s34+38*s45-15*s51)/s23+(60*s51)/(s12-s34-s45)-(12*s12^2*s51)/(s23*s34*s45)-(6*s12^2*s51^2)/(s23*s34^2*s45)+(6*s12^2*s51^2)/(s23^2*s34*s45)+((19*s12+32*s34)*s51^2)/(s23^2*s45)+(33*s51^2)/(-s12+s34+s45)^2+(33*s34*s51^2)/(s45*(-s12+s34+s45)^2)-(42*s34^2*s51^2)/(s23*s45*(-s12+s34+s45)^2)+(19*s34^3*s51^2)/(s23^2*s45*(-s12+s34+s45)^2)-(6*s45*(s34+s45)^2)/(s23*(s12-s34-s45)*(-s12+s34+s45+s51))+(6*s34*s45*(s34+s45)^2)/(s23^2*(s12-s34-s45)*(-s12+s34+s45+s51))+(6*s51)/(-s12+s34+s45+s51)+(6*s45*s51)/((s12-s23-s45)*(-s12+s34+s45+s51))-(6*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))-(6*s45*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(6*s51*(s34+s51))/(s45*(-s12+s34+s45+s51))+(6*s34*s51*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))+(6*s12*(s12-2*s23+2*s51))/(s34*s45)+(9*(5*s12+6*s51))/s45-(4*s51*(16*s12+16*s34+9*s51))/(s23*s45)+(3*s51*(20*s34+11*s51))/((s12-s34-s45)*s45)-(3*s34^2*s51*(2*s34+19*s51))/(s23^2*s45*(-s12+s34+s45))+(4*s34*s51*(19*s34+21*s51))/(s23*s45*(-s12+s34+s45))+(6*(2*s34^2+2*s34*s45+(2*s45-s51)*s51))/(s23*(-s12+s34+s45+s51))+(63*s34^2+88*s34*s45+25*s45^2-30*s34*s51+46*s45*s51-84*s51^2)/(s12*s23-s23*s34-s23*s45)-(6*s12*s45-7*s34*s45+6*s45^2+13*s12*s51+39*s34*s51+13*s45*s51-19*s51^2)/s23^2-(6*s51*(2*s34^2+3*s34*s51+s51^2))/(s23*s45*(-s12+s34+s45+s51))-(6*(2*s34^3+s45^2*(s45-s51)+s34^2*(3*s45+s51)+s34*(2*s45^2+s45*s51-s51^2)))/(s23^2*(-s12+s34+s45+s51))+(-12*s34^3+s34^2*(2*s45-71*s51)+s45*(-12*s45^2-7*s45*s51+19*s51^2)+2*s34*(s45^2-42*s45*s51+38*s51^2))/(s23^2*(s12-s34-s45))+(s34^2*(-19*s45+61*s51)+s45*(-19*s45^2+61*s45*s51-42*s51^2)-2*s34*(19*s45^2-61*s45*s51+42*s51^2))/(s23*(-s12+s34+s45)^2))/12,
pe[14]->(s12*(-198/s34+669/s45-(198*s23)/(s34*s45)-(277*s34^2)/(s45*(s23-s34+s45-s51)^2)-(s12^2*(78*s23+199*s34+78*(s45-s51))*(s23-s51)^2)/(s23^2*s34*s45*(s23-s34+s45-s51)^2)+(320*s34)/(s45*(s23-s34+s45-s51))+(198*s51)/(s34*s45)-(199*(s45-s51)*s51)/(s23^2*s45)+(921-(1120*s51)/s45)/s23+(s12*(252*s23^4+s23^3*(-746*s34+504*s45-756*s51)+s45*(199*s34+78*(s45-s51))*s51*(s34+s51)-s23*s51*(1048*s34^2-625*s34*s45+330*s45^2+746*s34*s51-660*s45*s51+252*s51^2)+2*s23^2*(524*s34^2+126*s45^2-373*s34*(s45-2*s51)-543*s45*s51+378*s51^2)))/(s23^2*s34*s45*(s23-s34+s45-s51)^2)+(s12^3*(72*s23^3-8*s23^2*(9*s34-9*s45-125*s51)+s23*(777*s34*s45+650*s45^2-1048*s34*s51-47*s45*s51-1350*s51^2)-(s45-s51)*(-199*s34*(s45-2*s51)+s51*(199*s45+476*s51)))-s12^2*(8*s23^3*(27*s34+27*s45+152*s51)+s23^2*(-216*s34^2+849*s34*s45+866*s45^2+736*s34*s51+2097*s45*s51-501*s51^2)+s23*(1499*s45^3+2*s34^2*(741*s45-1048*s51)+338*s45^2*s51-3348*s45*s51^2-320*s51^3+s34*(3180*s45^2-2378*s45*s51-3048*s51^2))-(s45-s51)*(-199*s34^2*(s45-3*s51)+s51*(398*s45^2+874*s45*s51+199*s51^2)+s34*(-199*s45^2+1073*s45*s51+796*s51^2)))+s23*(s23*(s34+s45)*(s34+s45+s51)^2*(72*s34-921*s45+1120*s51)+(s34+s45+s51)^2*(72*s34^2*s45+s45*(271*s45-199*s51)*s51+s34*(72*s45^2+271*s45*s51-199*s51^2))-s23^2*(72*s34^3+72*s45^3+1216*s45^2*s51+1065*s45*s51^2+198*s51^3+8*s34^2*(27*s45+152*s51)+s34*(216*s45^2+2432*s45*s51+1065*s51^2)))+s12*(-199*(s34+s45)*(s45-s51)*s51*(s34+s45+s51)^2+s23^3*(216*s34^2+432*s34*s45+216*s45^2+2432*s34*s51+2432*s45*s51+1065*s51^2)+s23^2*(-216*s34^3+1715*s45^3+2*s34^2*(741*s45-764*s51)+1897*s45^2*s51-2150*s45*s51^2-670*s51^3+s34*(3413*s45^2+291*s45*s51-2813*s51^2))+s23*(849*s45^4+s34^3*(633*s45-1048*s51)+36*s45^3*s51-2011*s45^2*s51^2-445*s45*s51^3+199*s51^4+s34^2*(2314*s45^2-2746*s45*s51-1499*s51^2)+2*s34*(1265*s45^3-870*s45^2*s51-1713*s45*s51^2-126*s51^3))))/((s12-s23)*s23^2*(s12-s34-s45)*s45*(-s12+s34+s45+s51)^2)))/36,
pe[15]->(s12*(-(s12^3*(s23-s51)^2)+s12^2*(s23^3-s45^3+s23^2*(2*s34+s45)+4*s45^2*s51-2*s45*s51^2+2*s51^3+s23*(-2*s45^2+s34*(s45-4*s51)+s45*s51-3*s51^2)+s34*(s45^2-2*s45*s51+2*s51^2))-s12*(2*s23^3*(s34+s51)+s45^3*(s34-s45+3*s51)+s23^2*(s34^2+3*s34*s45-3*s45^2-2*s34*s51+5*s45*s51-4*s51^2)+s23*(-4*s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-2*s51)+7*s45^2*s51-5*s45*s51^2+2*s51^3))+s23*(s23^2*(s34^2-s45^2+2*s34*s51)+s45*(s45-2*s51)*(s34^2-s45^2+2*s34*s51+s51^2)+2*s23*(s34^2*(s45-s51)+s34*(2*s45-s51)*s51+s45*(-s45^2+s45*s51+s51^2)))))/(s23^2*s45*(-s12+s23+s45)*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
pe[16]->(s12*(18*s12^5*(s23-s51)*s51+s12^4*(142*s23^2*s34+3*(2*s45+s51)*(3*s34*s45+5*s34*s51+12*s51^2)-3*s23*(5*s34*(9*s45-8*s51)+12*s51*(2*s45+s51)))+s23*s34*(18*s45*(s34+s45)^2*(s34+s45+s51)^2+s23*(142*s34^4+142*s45^4+464*s45^3*s51+367*s45^2*s51^2-18*s45*s51^3-99*s51^4+8*s34^3*(71*s45+58*s51)+s34^2*(852*s45^2+1392*s45*s51+367*s51^2)+2*s34*(284*s45^3+696*s45^2*s51+367*s45*s51^2-9*s51^3)))-s12^3*(8*s23^2*s34*(71*s34+71*s45+58*s51)-3*s23*(3*s34^2*(43*s45-52*s51)+s34*(142*s45^2-85*s45*s51-44*s51^2)+6*s51*(6*s45^2+6*s45*s51+s51^2))+3*(s34^2*(31*s45^2+13*s45*s51-8*s51^2)+6*s51^2*(6*s45^2+6*s45*s51+s51^2)+s34*(18*s45^3+51*s45^2*s51+35*s45*s51^2+4*s51^3)))+s12^2*(s23^2*s34*(852*s34^2+852*s45^2+1392*s45*s51+367*s51^2+24*s34*(71*s45+58*s51))-3*s23*(3*s34^3*(39*s45-56*s51)+2*s34^2*(130*s45^2-127*s45*s51-62*s51^2)+12*s45*s51*(2*s45^2+3*s45*s51+s51^2)+s34*(143*s45^3-42*s45^2*s51-135*s45*s51^2+14*s51^3))+3*(s34^3*(44*s45^2-13*s45*s51-7*s51^2)+12*s45*s51^2*(2*s45^2+3*s45*s51+s51^2)+2*s34^2*(31*s45^3+35*s45^2*s51-8*s45*s51^2-4*s51^3)+s34*(18*s45^4+63*s45^3*s51+61*s45^2*s51^2+27*s45*s51^3-13*s51^4)))-s12*(2*s23^2*s34*(284*s34^3+284*s45^3+696*s45^2*s51+367*s45*s51^2-9*s51^3+12*s34^2*(71*s45+58*s51)+s34*(852*s45^2+1392*s45*s51+367*s51^2))+3*s45*(s34^4*(19*s45-13*s51)+6*s45*s51^2*(s45+s51)^2+s34^3*(44*s45^2+19*s45*s51-27*s51^2)+s34^2*(31*s45^3+57*s45^2*s51+17*s45*s51^2-27*s51^3)+s34*(6*s45^4+25*s45^3*s51+31*s45^2*s51^2+23*s45*s51^3-13*s51^4))-3*s23*(s34^4*(27*s45-58*s51)+6*s45^2*s51*(s45+s51)^2+s34^3*(94*s45^2-157*s45*s51-68*s51^2)+s34^2*(107*s45^3-114*s45^2*s51-177*s45*s51^2+8*s51^3)+s34*(40*s45^4-9*s45^3*s51-78*s45^2*s51^2-47*s45*s51^3+42*s51^4)))))/(18*s23^2*s34*s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51)^2),
pe[17]->((18*s12*(2*s12+11*(s23-2*s51)))/(s34*s45)+(174*s51)/(s23-s34)-(198*s51)/(s12-s34-s45)+(198*s34*s51)/(s45*(-s12+s34+s45))-(6*(29*s34+58*s45-25*s51)*s51)/((s23-s34)*(-s12+s34+s45))+(18*s12*(s12-s51)*s51)/(s23*(s23-s34)^2)-(174*s45*(s45-s51)*s51)/(s23*(s23-s34)*(-s12+s34+s45))-(36*s45*s51)/(s23*(s23-s34+s45-s51))-(36*s45*s51)/((s12-s23-s45)*(s23-s34+s45-s51))-(36*(s12+s45)*(s45-s51)*s51)/(s23^2*(s23-s34+s45-s51))+(36*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(36*s45*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(36*s12^2*s51^2)/(s23^2*s34*s45)-(24*s34*s51^2)/((s23-s34)*s45*(-s12+s34+s45))+(24*s12*s51^2)/(s23^2*s45-s23*s34*s45)+(36*s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))+(24*s51*(-s12+s51))/((s23-s34)*s45)-(36*s12*s51*(2*s12+s51))/(s23*s45*(s23-s34+s45-s51))+(36*s12*(s12-s34+s51))/(s45*(s23-s34+s45-s51))+(78*s34^2*s51*(s34+s51))/(s23^2*s45*(-s12+s34+s45))-(277*s51^2)/(-s12+s34+s45+s51)^2-(277*s51^2*(s34+s51))/(s45*(-s12+s34+s45+s51)^2)+(554*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s45+s51)^2)-(277*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s45+s51)^2)+(78*s45*(s34+s45)^2)/(s23*(s12-s34-s45)*(-s12+s34+s45+s51))-(78*s34*s45*(s34+s45)^2)/(s23^2*(s12-s34-s45)*(-s12+s34+s45+s51))+(874*s51)/(-s12+s34+s45+s51)+(78*s45*s51)/((s12-s23-s45)*(-s12+s34+s45+s51))-(78*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))-(78*s45*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))-(3*(26*s34-225*s51)*s51*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))+(18*s12*s51*(-4*s12+11*s51))/(s23*s34*s45)-(6*s34*s51*(42*s34+29*s51))/(s23*s45*(-s12+s34+s45))-(903*s12+849*s34+650*s45+199*s51)/s23+(2*s51*(524*s12+524*s34+723*s51))/(s23*s45)-(885*s12+1072*s51)/s45+(s51*(874*s34+1151*s51))/(s45*(-s12+s34+s45+s51))+(78*(2*s34^3+3*s34^2*s45-s45*(s45-s51)^2+s34*(3*s45-2*s51)*s51))/(s23^2*(s12-s34-s45))-(6*(55*s34^2+55*s45^2+55*s34*(2*s45-s51)+16*s45*s51-58*s51^2))/(s23*(s12-s34-s45))-(2*s51*(398*s34^2+1311*s34*s51+913*s51^2))/(s23*s45*(-s12+s34+s45+s51))-(-519*s34^2-640*s34*s45-121*s45^2-554*s34*s51-952*s45*s51+995*s51^2)/(s23*(-s12+s34+s45+s51))+(277*(s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-s51)-s45*s51^2+2*s51^3))/(s23*(-s12+s34+s45+s51)^2)-(199*s51^2*(s12+2*(s34+s51)))/(s23^2*s45)-(6*(3*s12^2-41*s12*s51+29*s51*(-s45+s51)))/(s23*(s23-s34))+(199*(-(s34*(s45-3*s51))+s51*(s12+s45+s51)))/s23^2-(-156*s34^3+78*s45^3+43*s45^2*s51+675*s45*s51^2-121*s51^3+s34^2*(-632*s45+995*s51)+s34*(-398*s45^2+562*s45*s51+1030*s51^2))/(s23^2*(-s12+s34+s45+s51))-(277*(s34^3*(s45-2*s51)+s34^2*(2*s45^2-2*s45*s51-3*s51^2)+s51^2*(-s45^2-s45*s51+s51^2)+s34*(s45^3-4*s45*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2))/36,
pe[18]->(s34+s45)^2/(s23*(s12-s34-s45))+s12/(s23-s34+s45-s51)+(2*s45*s51)/(s23*(s12-s34-s51))+(2*s45*s51)/((s12-s23-s45)*(s12-s34-s51))+(s45^2*s51)/((-s12+s23+s45)^2*(s12-s34-s51))+(s45^3*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)^2*(s12-s34-s51))+(2*s45^2*s51)/((s12-s23-s45)*(s23-s34+s45-s51)^2)+(2*s12^2*s51)/(s23*s34*(s23-s34+s45-s51))-(2*s45*s51)/(s23*(s23-s34+s45-s51))-(2*s45*s51)/((s12-s23-s45)*(s23-s34+s45-s51))-(s45^2*s51)/((-s12+s23+s45)^2*(s23-s34+s45-s51))+(4*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))-((2*s12+3*s45)*(s45-s51)*s51)/(s23^2*(s23-s34+s45-s51))+(s45^2*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)^2*(s12-s34-s51))+(3*s45*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))-(s12^2*s51^2)/(s23^2*s34*(s23-s34+s45-s51))+(s12^2*s51^2)/(s23^2*s45*(s23-s34+s45-s51))-(s12*s51*(2*s12+s51))/(s23*s45*(s23-s34+s45-s51))-(2*s12*(s12-s34+s51))/(s23-s34+s45-s51)^2+(s12*(s12-s34+s51))/(s45*(s23-s34+s45-s51))+(s51^2*(s34+s51))/(s23^2*s45)+(s51^2*(s34+s51))/(s45^2*(s12-s34-s51))-(2*s51^2*(s34+s51)^2)/(s23*s45^2*(s12-s34-s51))+(s51^2*(s34+s51)^3)/(s23^2*s45^2*(s12-s34-s51))+(2*s12+s34+s51)/s23+(3*s45*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)*(s12-s34-s51))+(2*s45^2*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)*(s23-s34+s45-s51)^2)+(s45^2*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)^2*(s23-s34+s45-s51))+(4*s45^2*s51*(-s45+s51))/(s23^2*(-s12+s23+s45)*(s12-s34-s51))+(2*s45^3*s51*(-s45+s51))/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51)^2)+(s45^3*s51*(-s45+s51))/(s23^2*(-s12+s23+s45)^2*(s23-s34+s45-s51))-((s34+s45)^2*(s34-s45+s51))/(s23^2*(s12-s34-s45))+s12^2/(s34*(-s23+s34-s45+s51))+(2*s51^2)/(-s12+s34+s45+s51)^2+(2*s51^2*(s34+s51))/(s45*(-s12+s34+s45+s51)^2)-(4*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s45+s51)^2)+(2*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(s45*(s34+s45)^2)/(s23*(s12-s34-s45)*(-s12+s34+s45+s51))+(s34*s45*(s34+s45)^2)/(s23^2*(s12-s34-s45)*(-s12+s34+s45+s51))-(2*s51)/(-s12+s34+s45+s51)+(s51^2*(s34+s51))/(s45^2*(-s12+s34+s45+s51))-(2*s51^2*(s34+s51)^2)/(s23*s45^2*(-s12+s34+s45+s51))+(s51^2*(s34+s51)^3)/(s23^2*s45^2*(-s12+s34+s45+s51))+(s12+2*s51)/s45-(s51*(s34+s51)^2*(s34+2*s51))/(s23^2*s45*(s12-s34-s51))-(s51*(2*s34+3*s51))/(s45*(-s12+s34+s45+s51))-(s51*(2*s12+2*s34+3*s51))/(s23*s45)-(s51*(s34+s51)^2*(s34+4*s51))/(s23^2*s45*(-s12+s34+s45+s51))+(2*s51*(2*s12^2+s45^2+s12*s51))/(s23*(s23-s34+s45-s51)^2)+(s12*s45+2*s34*s45+s45^2-s12*s51-3*s34*s51-2*s51^2)/s23^2+(s51*(s34^2+2*s34*s45+3*s45^2-s45*s51-s51^2))/(s23^2*(s12-s34-s51))+(s51*(s34^2+3*s34*s51+2*s51^2))/(s23*s45*(s12-s34-s51))+(2*(s45^2+s34*(s45-s51)-s45*s51+2*s51^2))/(s23*(-s12+s34+s45+s51))+(s51*(3*s34^2+10*s34*s51+7*s51^2))/(s23*s45*(-s12+s34+s45+s51))-(2*(s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-s51)-s45*s51^2+2*s51^3))/(s23*(-s12+s34+s45+s51)^2)-(2*s51*(s12^2*s51+s12*s45*(-s45+s51)+s45^2*(-s45+s51)))/(s23^2*(s23-s34+s45-s51)^2)-(s34^3+s34^2*(4*s45-5*s51)+s34*(3*s45^2-4*s45*s51-4*s51^2)+s51*(-s45^2-4*s45*s51+2*s51^2))/(s23^2*(-s12+s34+s45+s51))+(2*(s34^3*(s45-2*s51)+s34^2*(2*s45^2-2*s45*s51-3*s51^2)+s51^2*(-s45^2-s45*s51+s51^2)+s34*(s45^3-4*s45*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2),
pe[19]->(s12*(s12^2*(45*s23-13*s51)*(s23+s45-s51)+s23^2*(s34+s45)*(45*s34+45*s45+32*s51)-s12*(-13*s45*(s45-s51)*(s34+s51)+s23^2*(90*s34+90*s45+32*s51)+s23*(45*s34*s45+58*s45^2-58*s34*s51-39*s45*s51-32*s51^2))))/(12*s23^2*s45*(-s12+s34+s45+s51)^2),
pe[20]->-1/6*(s12*(s23^2*(13*s34^2+26*s34*s45+13*s45^2+38*s34*s51+38*s45*s51+22*s51^2)+s12^2*(13*s23^2+3*(s45-s51)*s51+s23*(-9*s45+12*s51))-s12*(3*s45*(s45-s51)*(s34+s51)+s23^2*(26*s34+26*s45+38*s51)+s23*(-9*s34*s45-12*s45^2+12*s34*s51+9*s45*s51+6*s51^2))))/(s23^2*s45*(-s12+s34+s45+s51)^2),
pe[21]->((-6*(11*s34^2+s45*(3*s45-7*s51)+7*s34*(2*s45-3*s51)))/(s23*(s12-s34-s45))+(3*(s34+s45)^2*(8*s45-7*s51))/(s23*(-s12+s34+s45)^2)+(18*s12*(-3*s12+2*s34))/(s23-s34+s45-s51)^2+(18*s12^2*(s12-s51))/((s23+s45-s51)*(s23-s34+s45-s51)^2)-(30*s12*(s12-s34))/(s45*(s23-s34+s45-s51))+(18*s12^2)/((s23+s45-s51)*(s23-s34+s45-s51))+(6*s45^2)/(s23*s51)-(6*s34*s45^2)/(s23^2*s51)-(6*s45^2*(s34+s45))/(s23*(s12-s34-s45)*s51)-(3*s45^2*(s34+s45)^2)/(s23*(-s12+s34+s45)^2*s51)+(3*s34*s45^2*(s34+s45)^2)/(s23^2*(-s12+s34+s45)^2*s51)-(6*s34*s45^2*(s34+s45))/(s23^2*(-s12+s34+s45)*s51)-(84*s34^2*s51)/(s23*s45*(-s12+s34+s45))-(30*s12^2*s51)/(s23*(s23-s34+s45-s51)^2)+(3*s12^2*(11*s45-6*s51)*s51)/(s23^2*(s23-s34+s45-s51)^2)+(3*s12^2*s51)/(s23^2*(s23-s34+s45-s51))+(60*s12^2*s51)/(s23*s45*(s23-s34+s45-s51))-(36*s12^2*s51)/(s23*(s23+s45-s51)*(s23-s34+s45-s51))-(21*s34^3*s51^2)/(s23^2*s45*(-s12+s34+s45)^2)+(63*s34^2*s51^2)/(s23^2*s45*(-s12+s34+s45))-(15*s12^3*s51^2)/(s23^2*s45*(s23-s34+s45-s51)^2)+(18*s12^2*(s12-s51)*s51^2)/(s23^2*(s23+s45-s51)*(s23-s34+s45-s51)^2)+(18*s12^2*s51^2)/(s23^2*(s23+s45-s51)*(s23-s34+s45-s51))+(36*s12^2*s51*(-s12+s51))/(s23*(s23+s45-s51)*(s23-s34+s45-s51)^2)+(30*s12^2*s51*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)-(72*s12^2*s51*(s12-s45+s51))/(s23*(s23-s34+s45-s51)^3)-(18*s51^2*(s34+s45+s51))/(-s12+s34+s45+s51)^3+(9*s45^2*(s34+s45)^2)/(s23*s51*(-s12+s34+s45+s51)^2)-(9*s34*s45^2*(s34+s45)^2)/(s23^2*s51*(-s12+s34+s45+s51)^2)+(27*s51^2*(s34+s51))/(s45*(-s12+s34+s45+s51)^2)-(54*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s45+s51)^2)+(27*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(18*s45^2*(s34+s45))/(s23*s51*(-s12+s34+s45+s51))+(18*s34*s45^2*(s34+s45))/(s23^2*s51*(-s12+s34+s45+s51))-(126*s51)/(-s12+s34+s45+s51)-(81*s51^2*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))-(27*s51*(4*s34+5*s51))/(s45*(-s12+s34+s45+s51))+(9*s51*(2*s34+2*s45+7*s51))/(-s12+s34+s45+s51)^2+(6*s51^2*(s12+2*s34+9*s51))/(s23^2*s45)+(6*(4*s12+4*s34+2*s45+15*s51))/s23-(6*s51*(4*s12+4*s34+27*s51))/(s23*s45)+(-26*s12+108*s51)/s45+(36*s12^2*s51*(-s45^2+s12*s51))/(s23^2*(s23-s34+s45-s51)^3)+(36*s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s23-s34+s45-s51)^3-(15*s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s45*(s23-s34+s45-s51)^2)+(6*(4*s34*s45+s45^2+s12*(s45-2*s51)-5*s34*s51-2*s45*s51-8*s51^2))/s23^2-(18*(s45-s51)*(s34+s45+s51)^2*(s34*(s45-s51)-s51^2))/(s23^2*(-s12+s34+s45+s51)^3)+(108*s51*(s34^2+3*s34*s51+2*s51^2))/(s23*s45*(-s12+s34+s45+s51))+(18*(s34+s45+s51)^2*(s45^2-2*s45*s51+2*s51^2))/(s23*(-s12+s34+s45+s51)^3)-(18*(5*s34^2+s45^2+7*s45*s51-10*s51^2+3*s34*(2*s45+s51)))/(s23*(-s12+s34+s45+s51))-(9*(s45^3+s34^2*(11*s45-18*s51)-4*s45^2*s51-12*s45*s51^2+6*s51^3+4*s34*(3*s45^2-4*s45*s51-3*s51^2)))/(s23^2*(-s12+s34+s45+s51))-(9*(6*s45^3+s34^2*(4*s45-5*s51)-2*s45^2*s51+15*s51^3+10*s34*(s45^2-s45*s51+s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(3*s34*(3*s34^2*(3*s45-5*s51)+2*s34*(9*s45^2-15*s45*s51+7*s51^2)+s45*(9*s45^2-15*s45*s51+7*s51^2)))/(s23^2*(-s12+s34+s45)^2)-(3*(19*s34^2*(s45-2*s51)+s45*(s45^2-8*s45*s51+7*s51^2)+s34*(20*s45^2-46*s45*s51+28*s51^2)))/(s23^2*(s12-s34-s45))+(9*(s34^3*(5*s45-7*s51)+s34^2*(12*s45^2-13*s45*s51-6*s51^2)+s51*(-s45^3-8*s45^2*s51-2*s45*s51^2+8*s51^3)+s34*(7*s45^3-4*s45^2*s51-20*s45*s51^2+9*s51^3)))/(s23^2*(-s12+s34+s45+s51)^2))/6,
pe[22]->(s12*(13*s12^4*(s23-s51)^2-s12^3*(55*s23^3+6*s34*s45^2+2*s23^2*(29*s34+34*s45-55*s51)-12*s34*s45*s51+45*s34*s51^2+39*s45*s51^2+s23*(6*s34*s45-103*s34*s51-107*s45*s51+55*s51^2))+s23*(33*s23^4*(s34+s45)+s23*(s34+s45)*(19*s34^3+s34*s45*(60*s45-73*s51)+s34^2*(73*s45-67*s51)+33*s45*(s45-s51)^2)+3*s23^3*(27*s34^2+49*s34*s45+33*s45^2-11*s34*s51-22*s45*s51)+s23^2*(67*s34^3+s34^2*(202*s45-81*s51)+3*s34*s45*(67*s45-49*s51)+33*s45*(3*s45^2-4*s45*s51+s51^2))-s34*(s34+s45)*(s34^2*(3*s45+19*s51)+s34*(-6*s45^2+50*s45*s51)+s45*(-6*s45^2+25*s45*s51+3*s51^2)))+s12^2*(75*s23^4+s23^3*(177*s34+205*s45-150*s51)+s23^2*(96*s34^2+240*s34*s45+130*s45^2-299*s34*s51-315*s45*s51+75*s51^2)+3*(s34+s45)*(13*s45*s51^2+s34*(4*s45^2-8*s45*s51+17*s51^2))+s23*(3*s34^2*(3*s45-49*s51)+2*s45*s51*(-68*s45+55*s51)+2*s34*(15*s45^2-158*s45*s51+61*s51^2)))-s12*(33*s23^5+6*s23^4*(26*s34+29*s45-11*s51)+s23^3*(189*s34^2+413*s34*s45+249*s45^2-237*s34*s51-282*s45*s51+33*s51^2)+(s34+s45)^2*(13*s45*s51^2+s34*(6*s45^2-12*s45*s51+19*s51^2))+s23^2*(70*s34^3+8*s34^2*(33*s45-32*s51)+s34*(281*s45^2-479*s45*s51+81*s51^2)+s45*(108*s45^2-271*s45*s51+108*s51^2))+s23*(-89*s34^3*s51+55*s45^2*s51*(-s45+s51)+s34^2*(33*s45^2-278*s45*s51+67*s51^2)+s34*s45*(30*s45^2-238*s45*s51+119*s51^2)))))/(6*s23^2*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)^2),
pe[23]->(s12*(180/s34-106/s45+(99*s23^2)/(s34^2*s45)+(99*s45)/s34^2+(18*s23*(10*s34+11*(s45-s51)))/(s34^2*s45)+(18*(s45-s51)^2)/(s23^2*s45)-(18*(s34+s45)*(s45-s51)*(s23+s45-s51))/(s23^2*s45*(-s12+s34+s45))+(36*s34^2)/(s45*(s23-s34+s45-s51)^2)+(3*s12^2*(19*s23^2-20*s23*s34+13*s34^2+38*s23*(s45-s51)-20*s34*(s45-s51)+19*(s45-s51)^2)*(s23-s51)^2)/(s23^2*s34^2*s45*(s23-s34+s45-s51)^2)+(72*s34)/(s45*(s23-s34+s45-s51))-(198*s51)/s34^2-(18*s51)/(s23*s45)-(180*s51)/(s34*s45)+(99*s51^2)/(s34^2*s45)-(3*s12*(42*s23^5-2*s23^4*(4*s34-63*s45+84*s51)+s23^3*(-68*s34^2-28*s34*s45+126*s45^2+30*s34*s51-397*s45*s51+252*s51^2)+s23^2*(58*s34^3+42*s45^3-290*s45^2*s51+435*s45*s51^2-168*s51^3+s34^2*(-44*s45+124*s51)+s34*(-32*s45^2+119*s45*s51-42*s51^2))-s23*(4*s34^3*(3*s45+13*s51)+s34^2*(-24*s45^2+25*s45*s51+44*s51^2)+s51*(61*s45^3-202*s45^2*s51+183*s45*s51^2-42*s51^3)+2*s34*(6*s45^3-60*s45^2*s51+77*s45*s51^2-13*s51^3))+s51*(s34^3*(25*s45-6*s51)+19*s45*(s45-s51)^2*s51+s34^2*(-44*s45^2+69*s45*s51-12*s51^2)+s34*(31*s45^3-88*s45^2*s51+63*s45*s51^2-6*s51^3))))/(s23^2*s34^2*s45*(s23-s34+s45-s51)^2)))/18,
pe[24]->(-12-(60*s12)/s34-(12*s12^2)/(s23*s34)+(3*s12*(14*s12-11*(2*s23+s45-2*s51)))/s34^2-(s12*(19*s12^2-42*s12*(s23-2*s51)+33*(s23-s51)^2))/(s34^2*s45)+(12*(s34*(s45-2*s51)+(s45-s51)^2))/(s23*(s12-s34-s45))+(33*(s34*(s45-2*s51)+(s45-s51)^2))/(-s12+s34+s45)^2-(6*(s12*(s45-2*s51)+s34*(s45-2*s51)+(s45-s51)^2))/s23^2-(6*(s34^2*(s45-2*s51)+2*s34*(s45-s51)^2+s45*(s45-s51)^2))/(s23^2*(s12-s34-s45))+(6*(s34^2*(s45-2*s51)+2*s34*(s45-s51)^2+s45*(s45-s51)^2))/(s23*(-s12+s34+s45)^2)+(6*(s12+s45-2*s51))/s23+(6*s12^2*(s12-s51))/(s23*s34*(s23-s34+s45-s51))-(61*s12^2*s51)/(s23*s34^2)+(31*s12^2*s51)/(s23^2*s34)+(6*s12^3*s51)/(s23^2*s34*s45)-(6*s45*s51)/(s23*(s23-s34+s45-s51))-(6*s45*s51)/((s12-s23-s45)*(s23-s34+s45-s51))+(6*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(s23-s34+s45-s51))+(6*s45*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(s23-s34+s45-s51))+(19*s12^2*s51^2)/(s23^2*s34^2)+(6*s51^2)/(s23*s45)-(19*s12^3*s51^2)/(s23^2*s34^2*s45)-(6*(s12+s34)*s51^2)/(s23^2*s45)+(33*s34*s51^2)/(s45*(-s12+s34+s45)^2)+(6*s34^2*s51^2)/(s23*s45*(-s12+s34+s45)^2)-(12*s34*s51^2)/(s23*s45*(-s12+s34+s45))+(6*s34^2*s51^2)/(s23^2*s45*(-s12+s34+s45))+(6*s12^2*s51*(-s12+s51))/(s23^2*s34*(s23-s34+s45-s51))+(6*s12^2*s51*(s12+s51))/(s23^2*s45*(s23-s34+s45-s51))+(6*s12*(3*s12-2*s34+s51))/(s45*(s23-s34+s45-s51))+(3*s51*(4*s34+11*s51))/((s12-s34-s45)*s45)+(-57*s12+12*s51)/s45-(3*(4*s34-7*s45+18*s51))/(s12-s34-s45)+(2*s12^2*s51*(19*s12+21*s51))/(s23*s34^2*s45)-(2*s12^2*(3*s12+38*s51))/(s23*s34*s45)-(6*s12*(s12^2+4*s12*s51+s51^2))/(s23*s45*(s23-s34+s45-s51))+(4*s12*(19*s12+15*(-s23+s51)))/(s34*s45)+(6*s51*(s12^2+s12*(-s45+s51)+s45*(-s45+s51)))/(s23^2*(s23-s34+s45-s51)))/12,
pe[25]->(-s12+s45-2*s51)/s23+(s12-s45)/(s23-s34-s51)-(s45*(s34+2*s45-3*s51))/((s12-s23-s45)*(s23-s34-s51))+(s12*(3*s12-2*s34))/(s45*(s23-s34+s45-s51))+(s12^2*(s12-s51))/(s23*s34*(s23-s34+s45-s51))-((s34+s45)^2*(2*s45-s51))/(s23^2*(s12-s34-s45))+((s45-2*s51)*(s12+s34+2*s45-s51))/s23^2+(s45^2*s51)/((-s12+s23+s45)^2*(s23-s34-s51))+((s12^2+2*s12*(s45-s51)+3*s45*(s45-s51))*s51)/(s23^2*(s23-s34-s51))+(s45^3*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)^2*(s23-s34-s51))-(4*s12^2*s51)/(s23*(s23-s34+s45-s51)^2)+(2*s12^2*s45*s51)/(s23^2*(s23-s34+s45-s51)^2)+(s12^3*s51)/(s23^2*s45*(s23-s34+s45-s51))+(s45^2*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)^2*(s23-s34-s51))-s51^2/(s23*s45)+(s12^3*s51^2)/(s23^2*s45^2*(s23-s34-s51))-(2*s12^3*s51^2)/(s23^2*s45*(s23-s34+s45-s51)^2)-(s12^3*s51^2)/(s23^2*s45^2*(s23-s34+s45-s51))+(s12^2*s51*(-s12+s51))/(s23^2*s34*(s23-s34+s45-s51))-(s12^2*(s12+s51))/(s23*s45*(s23-s34+s45-s51))-(2*s12^2*s51*(s12+s51))/(s23*s45^2*(s23-s34-s51))-(s12^2*s51*(s12+s51))/(s23^2*s45*(s23-s34-s51))+(4*s12^2*s51*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)+(2*s12^2*s51*(s12+s51))/(s23*s45^2*(s23-s34+s45-s51))-(s12*(4*s12-3*s34+s51))/(s45*(s23-s34-s51))+(s51^2*(s12+s34+s51))/(s23^2*s45)+(4*s45^2*s51*(-s45+s51))/(s23^2*(-s12+s23+s45)*(s23-s34-s51))-(2*s45^2*s51)/((s12-s23-s45)*(-s12+s34+s45+s51)^2)+(2*s45^3*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51)^2)+(2*s45^2*(2*s45-s51)*s51)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51)^2)+(s45^2*(s34+s45)^2)/(s23^2*(s12-s34-s45)*(-s12+s34+s45+s51))-(s45*(s34+2*s45-3*s51))/((s12-s23-s45)*(-s12+s34+s45+s51))+(s45^2*s51)/((-s12+s23+s45)^2*(-s12+s34+s45+s51))+(s45^3*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)^2*(-s12+s34+s45+s51))-(4*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+(s51^2*(s34+s51))/(s23*s45*(-s12+s34+s45+s51))-(s51^2*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))-(s45^2*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)^2*(-s12+s34+s45+s51))+(s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s45^2*(s23-s34-s51))-(2*s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s45*(s23-s34+s45-s51)^2)-(s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s45^2*(s23-s34+s45-s51))-(2*s12^2+s12*s45+s45^2-2*s12*s51-4*s45*s51)/(s23^2-s23*s34-s23*s51)-(2*s45^2+s34*(s45-2*s51)-5*s45*s51-5*s51^2)/(s23*(-s12+s34+s45+s51))-((s45-s51)*(3*s34^2+8*s34*s45+5*s45^2-2*s34*s51-4*s45*s51-5*s51^2))/(s23^2*(-s12+s34+s45+s51))+(s12*(s12^2+5*s12*s51+s51^2))/(s23*s45*(s23-s34-s51))+(s45*(s45^2-8*s45*s51+3*s51^2))/(s23*(-s12+s23+s45)*(s23-s34-s51))+(s45*(s45^2-8*s45*s51+3*s51^2))/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))-(2*s51*(s45^2+s45*s51+s51*(s34+s51)))/(s23*(-s12+s34+s45+s51)^2)+(2*(s45-s51)*(s45^3+s34^2*(s45-s51)-s45^2*s51-2*s45*s51^2-s51^3+s34*(2*s45^2-s45*s51-2*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2),
pe[26]->(s12*(s23^2*s34*(32*s23-45*s34+32*s45-32*s51)-13*s12^2*(s23-s51)^2+s12*(-32*s23^3+s23*(-58*s34+19*s45-32*s51)*s51+13*s45*s51*(s34+s51)+s23^2*(58*s34-32*s45+64*s51))))/(12*s23^2*s45*(s23-s34+s45-s51)^2),
pe[27]->(s12*(s23^2*(22*s23^2-38*s23*s34+13*s34^2+44*s23*(s45-s51)-38*s34*(s45-s51)+22*(s45-s51)^2)-3*s12^2*(s23-s51)^2-3*s12*(2*s23^3+s23^2*(-4*s34+2*s45-4*s51)-s45*s51*(s34+s51)+s23*s51*(4*s34-s45+2*s51))))/(6*s23^2*s45*(s23-s34+s45-s51)^2),
pe[28]->(s12*(s23+s45)*(-(s23*s34*(s34+s45)*(s23+s45-2*s51))+s12^2*(s23-s51)*s51+s12*(s23^2*s34+2*s23*s34*(s45-2*s51)-s23*s45*s51+s45*s51^2+s34*(s45^2-2*s45*s51+2*s51^2))))/(s23^2*s34*(-s12+s34+s45)*(s23+s45-s51)*s51),
pe[29]->(s12*(-18*s12^2*(s23-s51)*(s23^3+s23^2*(-s34+s45-2*s51)-s34*s45*s51-s23*(s45-s51)*(s34+s51))+s12*(-99*s23^5-9*s23^4*(2*s34+9*s45-33*s51)+s23^3*(241*s34^2+18*s34*(-2*s45+s51)+9*(2*s45^2+16*s45*s51-33*s51^2))+18*s34*s51*(s45^2*s51+s34*(s45^2-s45*s51+s51^2))-18*s23*(s34*s51^3+s45*s51^2*(-s45+s51)+s34^2*(s45^2-3*s45*s51+4*s51^2))+s23^2*(s34^2*(223*s45-187*s51)-18*s34*(s45^2-2*s45*s51-s51^2)+9*s51*(-4*s45^2-5*s45*s51+11*s51^2)))+s23*(99*s23^4*(s34+s45)+9*s23^3*(s34+s45)*(4*s34+11*(s45-3*s51))+18*s34^2*(s34+s45)*s51^2-s23^2*(259*s34^3+99*s45*(2*s45-3*s51)*s51+s34^2*(223*s45+72*s51)-9*s34*(4*s45^2-30*s45*s51+33*s51^2))+s23*(99*s45*(s45-s51)*s51^2+s34^3*(-259*s45+241*s51)-9*s34*s51*(4*s45^2-15*s45*s51+11*s51^2)+s34^2*(-259*s45^2+205*s45*s51+36*s51^2)))))/(18*s23^2*s34^2*s45*(-s12+s34+s45)*(s23+s45-s51)),
pe[30]->-((s12*(s12^4*(3*s23-s51)*(s23+s45-s51)+s23^2*(s34+s45)^2*(3*s34^2+6*s34*s45+3*s45^2-2*s34*s51-2*s45*s51-3*s51^2)+s12^3*(-2*s23^2*(6*s34+6*s45-s51)+s23*(-9*s34*s45-10*s45^2+12*s34*s51+15*s45*s51-4*s51^2)+(s45-s51)*(s34*s45+2*s34*s51+3*s45*s51-2*s51^2))+s12^2*(3*s23^2*(6*s34^2+12*s34*s45+6*s45^2-2*s34*s51-2*s45*s51-s51^2)-(s45-s51)*(s34^2*(2*s45+s51)+2*s34*(s45^2+s45*s51-s51^2)-s51*(-3*s45^2+4*s45*s51+s51^2))+s23*(11*s45^3+3*s34^2*(3*s45-4*s51)-20*s45^2*s51+7*s45*s51^2+4*s51^3+s34*(20*s45^2-30*s45*s51+8*s51^2)))+s12*(s45*(s45-s51)*(s34+s51)*(s34^2+s45^2+2*s34*(s45-s51)-2*s45*s51-s51^2)-6*s23^2*(s34+s45)*(2*s34^2+4*s34*s45+2*s45^2-s34*s51-s45*s51-s51^2)-s23*(s34^3*(3*s45-4*s51)+s34^2*(10*s45^2-15*s45*s51+4*s51^2)+s34*(11*s45^3-20*s45^2*s51+7*s45*s51^2+4*s51^3)+s45*(4*s45^3-9*s45^2*s51+2*s45*s51^2+5*s51^3)))))/(s23^2*s45*(-s12+s34+s45)^2*(-s12+s34+s45+s51)^2)),
pe[31]->-1/18*(s12*(18*s12^3*(s23-s51)*(s45-s51)*s51+s23*s34*(18*(s34+s45)^2*(s45-s51)^2+s23*(18*s45^3+s34^2*(18*s45-277*s51)-142*s45^2*s51-234*s45*s51^2+99*s51^3+s34*(36*s45^2-518*s45*s51-36*s51^2)))-2*s12*(s23^2*s34*(18*s34*s45+18*s45^2-277*s34*s51-259*s45*s51-18*s51^2)+9*s23*(s45-s51)*(s34^2*(3*s45-2*s51)-s45^2*s51+s34*(3*s45^2-4*s45*s51+s51^2))+9*(s34+s45)*(s45-s51)*(s45*s51^2+s34*(s45^2-s45*s51+s51^2)))+s12^2*(s23^2*s34*(18*s45-277*s51)-36*s23*(s45-s51)*(s45*s51+s34*(-s45+s51))+18*(s45-s51)*(2*s45*s51^2+s34*(s45^2-s45*s51+2*s51^2)))))/(s23^2*s34*s45*(-s12+s34+s45)^2*s51),
pe[32]->(s12^2*(s45-s51)*(-(s23*(s45^2+4*(s12-s34)*s51-5*s45*s51))+(s45-s51)*(s34*s45+(-s12+s45)*s51)))/(s23^2*s45*(-s12+s34+s45)^2*s51),
pe[33]->((12*s12*(s12-s34))/(s45*(s23-s34+s45-s51))-(3*s45^2)/(s23*s51)+(3*s34*s45^2)/(s23^2*s51)+(12*s12^2*s51)/(s23*(s23-s34+s45-s51)^2)-(6*s12^2*s45*s51)/(s23^2*(s23-s34+s45-s51)^2)+(6*s12^2*s51)/(s23^2*(s23-s34+s45-s51))-(24*s12^2*s51)/(s23*s45*(s23-s34+s45-s51))+(6*s12^3*s51^2)/(s23^2*s45*(s23-s34+s45-s51)^2)-(12*s12^2*s51*(s12+s51))/(s23*s45*(s23-s34+s45-s51)^2)+(6*s51^2*(s34+s45+s51))/(-s12+s34+s45+s51)^3-(3*s45^2*(s34+s45)^2)/(s23*s51*(-s12+s34+s45+s51)^2)+(3*s34*s45^2*(s34+s45)^2)/(s23^2*s51*(-s12+s34+s45+s51)^2)-(3*s51^2*(s34+s51))/(s45*(-s12+s34+s45+s51)^2)+(6*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s45+s51)^2)-(3*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s45+s51)^2)+(6*s45^2*(s34+s45))/(s23*s51*(-s12+s34+s45+s51))-(6*s34*s45^2*(s34+s45))/(s23^2*s51*(-s12+s34+s45+s51))+(18*s51)/(-s12+s34+s45+s51)+(9*s51^2*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))-(3*(4*s12+4*s34+2*s45+s51))/s23+(6*s51*(2*s12+2*s34+3*s51))/(s23*s45)+(3*s51*(4*s34+5*s51))/(s45*(-s12+s34+s45+s51))-(3*s51*(2*s34+2*s45+5*s51))/(-s12+s34+s45+s51)^2-(31*s12+12*s51)/s45+(6*s12*(s12^2-2*s12*s34+s34^2+2*s12*s51))/(s45*(s23-s34+s45-s51)^2)+(6*(s45-s51)*(s34+s45+s51)^2*(s34*(s45-s51)-s51^2))/(s23^2*(-s12+s34+s45+s51)^3)-(3*(4*s34*s45+s45^2+s12*(s45-2*s51)-5*s34*s51-2*s45*s51-s51^2))/s23^2-(12*s51*(s34^2+3*s34*s51+2*s51^2))/(s23*s45*(-s12+s34+s45+s51))-(6*(s34+s45+s51)^2*(s45^2-2*s45*s51+2*s51^2))/(s23*(-s12+s34+s45+s51)^3)-(3*s51^2*(s12+2*(s34+s51)))/(s23^2*s45)+(6*(2*s34^2+(3*s45-5*s51)*s51+s34*(2*s45+s51)))/(s23*(-s12+s34+s45+s51))+(3*(s45^3+s34^2*(7*s45-8*s51)-2*s45^2*s51-6*s45*s51^2+4*s51^3+s34*(8*s45^2-8*s45*s51-4*s51^2)))/(s23^2*(-s12+s34+s45+s51))+(3*(4*s45^3+s34^2*(2*s45-s51)-2*s45^2*s51+2*s45*s51^2+11*s51^3+2*s34*(3*s45^2-3*s45*s51+5*s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(3*(s34^2*s45*(8*s45-9*s51)+3*s34^3*(s45-s51)+s51*(-s45^3-6*s45^2*s51+6*s51^3)+s34*(5*s45^3-4*s45^2*s51-12*s45*s51^2+9*s51^3)))/(s23^2*(-s12+s34+s45+s51)^2))/6
}}


==> anc/remainder/qqgaa_twoloop_pmpmm_q02nl1.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[3,1],p[2]+(tr5*pe[2])/4},
{F[3,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[3,3],(-2*(p[2]+4*p[7]))/3-(tr5*pe[2])/6},
{F[3,4],p[2]/4+(tr5*pe[2])/16},
{F[3,5],(-13*p[2]-56*p[7])/12-(13*tr5*pe[2])/48},
{F[3,6],p[2]/3+(tr5*pe[2])/12},
{F[3,7],(-3*(p[2]+4*p[7]))/4-(3*tr5*pe[2])/16},
{F[3,8],(-8*(p[2]+4*p[7]))/3-(2*tr5*pe[2])/3},
{F[3,11],(-2*(p[2]+2*p[7]))/3-(tr5*pe[2])/6},
{F[3,12],p[2]/12+(tr5*pe[2])/48},
{F[3,13],(-p[2]+8*p[7])/12-(tr5*pe[2])/48},
{F[3,15],-1/4*p[2]-(tr5*pe[2])/16},
{F[3,17],-1/4*p[2]-2*p[7]-(tr5*pe[2])/16},
{F[3,18],p[2]/4+(tr5*pe[2])/16},
{F[3,19],p[2]/3+(tr5*pe[2])/12},
{F[3,24],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[3,32],p[2]/12+(tr5*pe[2])/48},
{F[3,36],-1/3*p[2]-(tr5*pe[2])/12},
{F[3,37],-1/4*p[2]-(tr5*pe[2])/16},
{F[3,38],-1/4*p[2]-(tr5*pe[2])/16},
{F[3,40],p[2]/2+(tr5*pe[2])/8},
{F[3,52],(-p[2]-4*p[7])/12-(tr5*pe[2])/48},
{F[3,55],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[3,56],p[2]/4+p[7]+(tr5*pe[2])/16},
{F[3,57],p[2]/4+p[7]+(tr5*pe[2])/16},
{F[3,59],-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,1]^3,p[2]/3+(tr5*pe[2])/12},
{F[1,1,2],p[3]+(tr5*pe[3])/4},
{F[1,1,1]^2*F[1,1,2],(p[2]+4*p[7])/6+(tr5*pe[2])/24},
{F[1,1,2]^2,(-10*p[7]-3*(p[9]+p[13]))/6+(tr5*(-pe[8]-pe[12]))/8},
{F[1,1,1]*F[1,1,2]^2,(2*(p[2]+4*p[7]))/3+(tr5*pe[2])/6},
{F[1,1,2]^3,(-11*p[2]-98*p[7])/18-(11*tr5*pe[2])/72},
{F[1,1,2]^2*F[1,1,3],-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,1]*F[1,1,3]^2,-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,2]*F[1,1,3]^2,-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,3]^3,(2*(p[2]+p[7]))/3+(tr5*pe[2])/6},
{F[1,1,1]^2*F[1,1,4],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,1]*F[1,1,2]*F[1,1,4],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]^2*F[1,1,4],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,3]^2*F[1,1,4],p[2]/4+(tr5*pe[2])/16},
{F[1,1,1]*F[1,1,4]^2,-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,4]^2,(2*(p[2]+6*p[7]))/3+(tr5*pe[2])/6},
{F[1,1,3]*F[1,1,4]^2,p[2]/4+(tr5*pe[2])/16},
{F[1,1,5],p[4]+(tr5*pe[4])/4},
{F[1,1,2]^2*F[1,1,5],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,4]*F[1,1,5],(-2*(p[2]+4*p[7]))/3-(tr5*pe[2])/6},
{F[1,1,4]^2*F[1,1,5],(p[2]-8*p[7])/12+(tr5*pe[2])/48},
{F[1,1,5]^2,(-p[6]+p[9])/2+(tr5*(-pe[6]+pe[8]))/8},
{F[1,1,1]*F[1,1,5]^2,p[2]/2+(tr5*pe[2])/8},
{F[1,1,2]*F[1,1,5]^2,(p[2]+16*p[7])/6+(tr5*pe[2])/24},
{F[1,1,3]*F[1,1,5]^2,-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,4]*F[1,1,5]^2,(p[2]-8*p[7])/12+(tr5*pe[2])/48},
{F[1,1,5]^3,-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,6],p[5]+(tr5*pe[5])/4},
{F[1,1,3]^2*F[1,1,6],(-p[2]-4*p[7])/12-(tr5*pe[2])/48},
{F[1,1,5]*F[1,1,6],p[6]+(tr5*pe[6])/4},
{F[1,1,5]^2*F[1,1,6],p[2]/4+(tr5*pe[2])/16},
{F[1,1,6]^2,(-3*p[6]-19*p[7]-3*(2*p[10]+p[12]+2*p[14]))/6+(tr5*(-pe[6]-2*pe[9]-pe[11]-2*pe[13]))/8},
{F[1,1,3]*F[1,1,6]^2,(-p[2]-4*p[7])/12-(tr5*pe[2])/48},
{F[1,1,5]*F[1,1,6]^2,p[2]/4+(tr5*pe[2])/16},
{F[1,1,6]^3,p[7]},
{F[1,1,7],p[8]+(tr5*pe[7])/4},
{F[1,1,2]*F[1,1,7],p[9]+(tr5*pe[8])/4},
{F[1,1,2]^2*F[1,1,7],-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,2]*F[1,1,3]*F[1,1,7],p[2]/2+(tr5*pe[2])/8},
{F[1,1,3]^2*F[1,1,7],-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,5]*F[1,1,7],-p[9]-(tr5*pe[8])/4},
{F[1,1,6]^2*F[1,1,7],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,7]^2,p[10]+(tr5*pe[9])/4},
{F[1,1,2]*F[1,1,7]^2,-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,3]*F[1,1,7]^2,-1/4*p[2]-(tr5*pe[2])/16},
{F[1,1,5]*F[1,1,7]^2,p[2]/2+(tr5*pe[2])/8},
{F[1,1,7]^3,p[2]/6+(tr5*pe[2])/24},
{F[1,1,1]^2*F[1,1,8],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,1]*F[1,1,2]*F[1,1,8],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]^2*F[1,1,8],(p[2]+4*p[7])/12+(tr5*pe[2])/48},
{F[1,1,3]^2*F[1,1,8],p[2]/4+(tr5*pe[2])/16},
{F[1,1,1]*F[1,1,4]*F[1,1,8],p[2]/3+(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,4]*F[1,1,8],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,3]*F[1,1,4]*F[1,1,8],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,4]^2*F[1,1,8],p[2]/12+(tr5*pe[2])/48},
{F[1,1,5]^2*F[1,1,8],p[2]/4+(tr5*pe[2])/16},
{F[1,1,5]*F[1,1,6]*F[1,1,8],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,6]^2*F[1,1,8],p[2]/12+(tr5*pe[2])/48},
{F[1,1,6]*F[1,1,7]*F[1,1,8],p[2]/3+(tr5*pe[2])/12},
{F[1,1,7]^2*F[1,1,8],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,1]*F[1,1,8]^2,-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,8]^2,(5*(p[2]+4*p[7]))/12+(5*tr5*pe[2])/48},
{F[1,1,3]*F[1,1,8]^2,p[2]/4+(tr5*pe[2])/16},
{F[1,1,4]*F[1,1,8]^2,p[2]/12+(tr5*pe[2])/48},
{F[1,1,5]*F[1,1,8]^2,p[2]/4+(tr5*pe[2])/16},
{F[1,1,6]*F[1,1,8]^2,p[2]/12+(tr5*pe[2])/48},
{F[1,1,7]*F[1,1,8]^2,-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,8]^3,-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,9],p[11]+(tr5*pe[10])/4},
{F[1,1,1]^2*F[1,1,9],(-p[2]-4*p[7])/6-(tr5*pe[2])/24},
{F[1,1,1]*F[1,1,2]*F[1,1,9],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]^2*F[1,1,9],(-3*p[2]-8*p[7])/6-(tr5*pe[2])/8},
{F[1,1,3]^2*F[1,1,9],-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,1]*F[1,1,4]*F[1,1,9],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,4]*F[1,1,9],p[2]+(8*p[7])/3+(tr5*pe[2])/4},
{F[1,1,4]^2*F[1,1,9],(-3*p[2])/4-(10*p[7])/3-(3*tr5*pe[2])/16},
{F[1,1,4]*F[1,1,5]*F[1,1,9],(p[2]+8*p[7])/2+(tr5*pe[2])/8},
{F[1,1,5]^2*F[1,1,9],-1/4*p[2]-2*p[7]-(tr5*pe[2])/16},
{F[1,1,6]*F[1,1,9],p[12]+(tr5*pe[11])/4},
{F[1,1,3]*F[1,1,6]*F[1,1,9],(p[2]+4*p[7])/2+(tr5*pe[2])/8},
{F[1,1,6]^2*F[1,1,9],-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,1]*F[1,1,8]*F[1,1,9],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,8]*F[1,1,9],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,4]*F[1,1,8]*F[1,1,9],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,8]^2*F[1,1,9],(-p[2]-4*p[7])/6-(tr5*pe[2])/24},
{F[1,1,9]^2,(-p[12]+p[13])/2+(tr5*(-pe[11]+pe[12]))/8},
{F[1,1,1]*F[1,1,9]^2,(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,9]^2,p[2]+(16*p[7])/3+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,9]^2,-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,4]*F[1,1,9]^2,(-3*p[2])/4-(10*p[7])/3-(3*tr5*pe[2])/16},
{F[1,1,5]*F[1,1,9]^2,-1/4*p[2]-2*p[7]-(tr5*pe[2])/16},
{F[1,1,6]*F[1,1,9]^2,-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,8]*F[1,1,9]^2,(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,9]^3,(5*(p[2]+4*p[7]))/18+(5*tr5*pe[2])/72},
{F[1,1,10],(-6*p[1])/19-p[3]-p[4]-p[5]+(5041*p[7])/684-p[8]-p[11]+(tr5*(-6*pe[1]-19*(pe[3]+pe[4]+pe[5]+pe[7]+pe[10])))/76},
{F[1,1,2]*F[1,1,10],p[13]+(tr5*pe[12])/4},
{F[1,1,2]^2*F[1,1,10],p[2]/4+p[7]+(tr5*pe[2])/16},
{F[1,1,3]^2*F[1,1,10],(p[2]+4*p[7])/6+(tr5*pe[2])/24},
{F[1,1,3]*F[1,1,6]*F[1,1,10],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,6]^2*F[1,1,10],(p[2]+4*p[7])/6+(tr5*pe[2])/24},
{F[1,1,2]*F[1,1,8]*F[1,1,10],-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,8]^2*F[1,1,10],p[2]/4+p[7]+(tr5*pe[2])/16},
{F[1,1,9]*F[1,1,10],-p[13]-(tr5*pe[12])/4},
{F[1,1,10]^2,p[14]+(tr5*pe[13])/4},
{F[1,1,2]*F[1,1,10]^2,p[2]/4+p[7]+(tr5*pe[2])/16},
{F[1,1,8]*F[1,1,10]^2,p[2]/4+p[7]+(tr5*pe[2])/16},
{F[1,1,9]*F[1,1,10]^2,-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,1]*F[2,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,3]*F[2,1,1],p[2]+(tr5*pe[2])/4},
{F[1,1,1]*F[2,1,2],p[2]/3+(tr5*pe[2])/12},
{F[1,1,4]*F[2,1,2],p[2]/3+(tr5*pe[2])/12},
{F[1,1,2]*F[2,1,3],-p[2]-(16*p[7])/3-(tr5*pe[2])/4},
{F[1,1,4]*F[2,1,3],-p[2]-(16*p[7])/3-(tr5*pe[2])/4},
{F[2,1,4],-p[9]-(tr5*pe[8])/4},
{F[1,1,2]*F[2,1,4],(p[2]-8*p[7])/3+(tr5*pe[2])/12},
{F[1,1,5]*F[2,1,4],(p[2]-8*p[7])/3+(tr5*pe[2])/12},
{F[1,1,3]*F[2,1,5],p[2]+(tr5*pe[2])/4},
{F[1,1,5]*F[2,1,5],p[2]+(tr5*pe[2])/4},
{F[2,1,7],-p[6]+p[9]+(tr5*(-pe[6]+pe[8]))/4},
{F[1,1,5]*F[2,1,7],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[2,1,7],-p[2]-(tr5*pe[2])/4},
{F[2,1,8],-p[6]-(tr5*pe[6])/4},
{F[1,1,6]*F[2,1,8],-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,7]*F[2,1,8],-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,1]*F[2,1,9],p[2]/3+(tr5*pe[2])/12},
{F[1,1,8]*F[2,1,9],p[2]/3+(tr5*pe[2])/12},
{F[1,1,7]*F[2,1,10],p[2]/3+(tr5*pe[2])/12},
{F[1,1,8]*F[2,1,10],p[2]/3+(tr5*pe[2])/12},
{F[2,1,11],-p[13]-(tr5*pe[12])/4},
{F[1,1,1]*F[2,1,11],(2*(p[2]+4*p[7]))/3+(tr5*pe[2])/6},
{F[1,1,2]*F[2,1,11],(-7*p[2]-32*p[7])/3-(7*tr5*pe[2])/12},
{F[1,1,4]*F[2,1,11],(-2*(p[2]+4*p[7]))/3-(tr5*pe[2])/6},
{F[1,1,8]*F[2,1,11],(-2*(p[2]+4*p[7]))/3-(tr5*pe[2])/6},
{F[1,1,9]*F[2,1,11],-3*p[2]-(40*p[7])/3-(3*tr5*pe[2])/4},
{F[1,1,8]*F[2,1,12],-p[2]-4*p[7]-(tr5*pe[2])/4},
{F[1,1,9]*F[2,1,12],-p[2]-4*p[7]-(tr5*pe[2])/4},
{F[1,1,3]*F[2,1,13],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,10]*F[2,1,13],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[2,1,14],-p[12]-(tr5*pe[11])/4},
{F[1,1,6]*F[2,1,14],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,10]*F[2,1,14],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[2,1,15],-p[12]+p[13]+(tr5*(-pe[11]+pe[12]))/4},
{F[1,1,9]*F[2,1,15],p[2]+4*p[7]+(tr5*pe[2])/4},
{F[1,1,10]*F[2,1,15],p[2]+4*p[7]+(tr5*pe[2])/4},
{tci[1,1]^2,(3*p[6]-5*p[7]+3*(p[9]+p[12]+p[13]))/18+(tr5*(pe[6]+pe[8]+pe[11]+pe[12]))/24},
{F[1,1,1]*tci[1,1]^2,(-4*p[2])/9-(tr5*pe[2])/9},
{F[1,1,2]*tci[1,1]^2,(p[2]+16*p[7])/9+(tr5*pe[2])/36},
{F[1,1,3]*tci[1,1]^2,(5*p[2]+4*p[7])/12+(5*tr5*pe[2])/48},
{F[1,1,4]*tci[1,1]^2,(p[2]+4*p[7])/9+(tr5*pe[2])/36},
{F[1,1,5]*tci[1,1]^2,(19*p[2])/36-(8*p[7])/9+(19*tr5*pe[2])/144},
{F[1,1,6]*tci[1,1]^2,(-4*p[7])/9},
{F[1,1,7]*tci[1,1]^2,-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,8]*tci[1,1]^2,-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,9]*tci[1,1]^2,(-25*p[2])/18-6*p[7]-(25*tr5*pe[2])/72},
{F[1,1,10]*tci[1,1]^2,(7*(p[2]+4*p[7]))/18+(7*tr5*pe[2])/72},
{F[1,2,2]*tci[1,1]^2,(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,2,6]*tci[1,1]^2,p[2]+(16*p[7])/3+(tr5*pe[2])/4},
{F[1,2,7]*tci[1,1]^2,p[2]+(tr5*pe[2])/4},
{F[1,2,8]*tci[1,1]^2,-1/3*p[2]-(tr5*pe[2])/12},
{F[1,2,9]*tci[1,1]^2,-p[2]-4*p[7]-(tr5*pe[2])/4},
{F[1,1,1]^2*tci[1,2],(-2*p[2])/3-(tr5*pe[2])/6},
{F[1,1,1]*F[1,1,2]*tci[1,2],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,2]^2*tci[1,2],(2*p[2]+7*p[7])/3+(tr5*pe[2])/6},
{F[1,1,1]*F[1,1,3]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,3]*tci[1,2],p[2]/2+(tr5*pe[2])/8},
{F[1,1,3]^2*tci[1,2],(-2*(p[2]+p[7]))/3-(tr5*pe[2])/6},
{F[1,1,1]*F[1,1,4]*tci[1,2],(2*p[2])/3+(tr5*pe[2])/6},
{F[1,1,2]*F[1,1,4]*tci[1,2],(-p[2]-8*p[7])/3-(tr5*pe[2])/12},
{F[1,1,3]*F[1,1,4]*tci[1,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,2]*F[1,1,5]*tci[1,2],(2*(p[2]+4*p[7]))/3+(tr5*pe[2])/6},
{F[1,1,3]*F[1,1,5]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,4]*F[1,1,5]*tci[1,2],(-p[2]+8*p[7])/6-(tr5*pe[2])/24},
{F[1,1,5]^2*tci[1,2],(-p[2]+2*p[7])/3-(tr5*pe[2])/12},
{F[1,1,3]*F[1,1,6]*tci[1,2],(p[2]+4*p[7])/6+(tr5*pe[2])/24},
{F[1,1,5]*F[1,1,6]*tci[1,2],p[2]/2+(tr5*pe[2])/8},
{F[1,1,6]^2*tci[1,2],p[7]/3},
{F[1,1,2]*F[1,1,7]*tci[1,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,3]*F[1,1,7]*tci[1,2],p[2]/2+(tr5*pe[2])/8},
{F[1,1,6]*F[1,1,7]*tci[1,2],-1/3*p[2]-(tr5*pe[2])/12},
{F[1,1,7]^2*tci[1,2],p[2]/12+(tr5*pe[2])/48},
{F[1,1,1]*F[1,1,8]*tci[1,2],(2*p[2])/3+(tr5*pe[2])/6},
{F[1,1,2]*F[1,1,8]*tci[1,2],(-5*(p[2]+4*p[7]))/6-(5*tr5*pe[2])/24},
{F[1,1,3]*F[1,1,8]*tci[1,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,4]*F[1,1,8]*tci[1,2],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,5]*F[1,1,8]*tci[1,2],-1/2*p[2]-(tr5*pe[2])/8},
{F[1,1,6]*F[1,1,8]*tci[1,2],-1/6*p[2]-(tr5*pe[2])/24},
{F[1,1,7]*F[1,1,8]*tci[1,2],p[2]/3+(tr5*pe[2])/12},
{F[1,1,8]^2*tci[1,2],(p[2]+4*p[7])/2+(tr5*pe[2])/8},
{F[1,1,1]*F[1,1,9]*tci[1,2],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]*F[1,1,9]*tci[1,2],-p[2]-(8*p[7])/3-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,9]*tci[1,2],(p[2]+4*p[7])/2+(tr5*pe[2])/8},
{F[1,1,4]*F[1,1,9]*tci[1,2],(9*p[2]+40*p[7])/6+(3*tr5*pe[2])/8},
{F[1,1,5]*F[1,1,9]*tci[1,2],-1/2*p[2]-4*p[7]-(tr5*pe[2])/8},
{F[1,1,6]*F[1,1,9]*tci[1,2],-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,8]*F[1,1,9]*tci[1,2],(-2*(p[2]+4*p[7]))/3-(tr5*pe[2])/6},
{F[1,1,9]^2*tci[1,2],p[2]+(13*p[7])/3+(tr5*pe[2])/4},
{F[1,1,2]*F[1,1,10]*tci[1,2],(p[2]+4*p[7])/2+(tr5*pe[2])/8},
{F[1,1,6]*F[1,1,10]*tci[1,2],(p[2]+4*p[7])/3+(tr5*pe[2])/12},
{F[1,1,8]*F[1,1,10]*tci[1,2],-1/2*p[2]-2*p[7]-(tr5*pe[2])/8},
{F[1,1,10]^2*tci[1,2],-1/4*p[2]-p[7]-(tr5*pe[2])/16},
{F[1,1,3]*F[1,2,2]*tci[1,2],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,10]*F[1,2,2]*tci[1,2],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{F[1,1,2]*F[1,2,6]*tci[1,2],-p[2]-(16*p[7])/3-(tr5*pe[2])/4},
{F[1,1,4]*F[1,2,6]*tci[1,2],-p[2]-(16*p[7])/3-(tr5*pe[2])/4},
{F[1,1,3]*F[1,2,7]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,5]*F[1,2,7]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,7]*F[1,2,8]*tci[1,2],p[2]/3+(tr5*pe[2])/12},
{F[1,1,8]*F[1,2,8]*tci[1,2],p[2]/3+(tr5*pe[2])/12},
{F[1,1,8]*F[1,2,9]*tci[1,2],p[2]+4*p[7]+(tr5*pe[2])/4},
{F[1,1,9]*F[1,2,9]*tci[1,2],p[2]+4*p[7]+(tr5*pe[2])/4},
{F[2,1,1]*tci[1,2],-2*p[2]-(tr5*pe[2])/2},
{F[2,1,2]*tci[1,2],(-2*p[2])/3-(tr5*pe[2])/6},
{F[2,1,3]*tci[1,2],p[2]+(16*p[7])/3+(tr5*pe[2])/4},
{F[2,1,5]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,9]*tci[1,2],(-2*p[2])/3-(tr5*pe[2])/6},
{F[2,1,10]*tci[1,2],-1/3*p[2]-(tr5*pe[2])/12},
{F[2,1,11]*tci[1,2],(2*(p[2]+4*p[7]))/3+(tr5*pe[2])/6},
{F[2,1,12]*tci[1,2],p[2]+4*p[7]+(tr5*pe[2])/4},
{F[2,1,13]*tci[1,2],(-p[2]-4*p[7])/3-(tr5*pe[2])/12},
{tci[1,1]^2*tci[1,2],(p[2]+24*p[7])/36+(tr5*pe[2])/144},
{tci[1,1]^2*tcr[1,1],(4*p[2])/9+(tr5*pe[2])/9},
{tci[1,2]*tcr[1,1]^2,(2*p[2])/3+(tr5*pe[2])/6},
{tcr[1,1]^3,-1/3*p[2]-(tr5*pe[2])/12},
{tci[1,1]^2*tcr[1,2],-p[2]-(8*p[7])/3-(tr5*pe[2])/4},
{tci[1,2]*tcr[2,1],(10*p[2])/3+(5*tr5*pe[2])/6},
{tcr[1,1]*tcr[2,1],(-5*p[2])/3-(5*tr5*pe[2])/12},
{tcr[3,3],(16*p[7])/3}
},{
p[1]->-1/648*(-342*s12^4*(s23-s51)^3+s12^3*(342*s23^4+s23^3*(1026*s34+4003*s45-342*s51)-s23^2*(2977*s34*s45-2977*s45^2+2736*s34*s51+4003*s45*s51+1026*s51^2)-342*s51*(-s45^3+4*s45^2*s51-s45*s51^2+2*s51^3+s34*(s45^2-s45*s51+2*s51^2))+342*s23*(-s45^3+6*s45^2*s51-s45*s51^2+5*s51^3+s34*(s45^2-3*s45*s51+7*s51^2)))-342*s23*(s23^3*s34*(s34^2-s45^2+2*s34*s51)+s45^2*(s45-2*s51)*(s34+s51)*(s34^2-s45^2+2*s34*s51+s51^2)+s23^2*(s34^3*(3*s45-2*s51)-s45^3*s51+s34^2*(7*s45-2*s51)*s51+s34*s45*(-3*s45^2+2*s45*s51+4*s51^2))+s23*s45*(s34^3*(3*s45-4*s51)+8*s34^2*(s45-s51)*s51+2*s45*s51*(-s45^2+s45*s51+s51^2)+s34*(-3*s45^3+4*s45^2*s51+7*s45*s51^2-4*s51^3)))-s12^2*(s23^4*(1026*s34+3661*s45+684*s51)+3*s23^3*(342*s34^2+3319*s45^2+114*s34*(5*s45-4*s51)+456*s45*s51-684*s51^2)-s23^2*(-5270*s45^3-785*s45^2*s51+7081*s45*s51^2-2052*s51^3+s34^2*(2293*s45+2394*s51)+s34*(3319*s45^2+8690*s45*s51+342*s51^2))+342*s45*(-(s34^2*(s45^2-2*s45*s51+2*s51^2))+s34*(s45^3-6*s45^2*s51+4*s45*s51^2-4*s51^3)+s51*(2*s45^3-7*s45^2*s51+2*s45*s51^2-2*s51^3))+342*s23*(-3*s45^4+15*s45^3*s51-12*s45^2*s51^2+8*s45*s51^3-2*s51^4+s34^2*(2*s45^2-5*s45*s51+4*s51^2)+s34*(2*s45^3-2*s45^2*s51+3*s45*s51^2+2*s51^3)))+s12*(342*s45^4*(-s34+s45-3*s51)*(s34+s51)+s23^4*(1026*s34^2+3661*s34*s45+3319*s45^2+1368*s34*s51+3661*s45*s51)+s23^3*(342*s34^3-s34^2*(1267*s45+1710*s51)+s45*(5954*s45^2+4687*s45*s51-3661*s51^2)+s34*(2635*s45^2-3560*s45*s51-2736*s51^2))+s23^2*(684*s34^3*(s45-s51)+s45^2*(1951*s45^2+3078*s45*s51-2977*s51^2)+s34^2*(-1609*s45^2-2394*s45*s51+684*s51^2)-2*s34*(513*s45^3+1096*s45^2*s51+1539*s45*s51^2-684*s51^3))+342*s23*s45*(s34^3*(s45-2*s51)+s34^2*(s45^2-2*s45*s51-4*s51^2)+s34*(s45^3+4*s45^2*s51-7*s45*s51^2-2*s51^3)-s45*(2*s45^3-7*s45^2*s51+s45*s51^2+4*s51^3))))/(s12*s23^2*(s12-s23-s45)*s45*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
p[2]->(2*s12*(s23+2*s45-s51)-2*(s23*s34+s45*(s34+s51)))/(3*s12*s45),
p[3]->(s12*(27*s23^2*(2*s34+s45)+27*s23*(2*s34*(s45-s51)+s45*(2*s45-s51))+2*s45*(s34+s45)*(s34-27*s51))-27*(s23^2*s34*(s34+s45)+s23*s45^2*(s34+s51)-s45^2*(s34+s51)^2)-s12^2*(27*s23^2+2*s34*s45+54*s23*(s45-s51)+27*s51*(-2*s45+s51)))/(54*s12*s34*(s12-s34-s45)*s45),
p[4]->(s12^2*(s23-s51)*(s23*s34*(-s34+s45-3*s51)*(s45-s51)-s34^2*(s45-s51)^2+3*s23^3*s51+s23^2*(s34*s45-3*s34*s51+6*s45*s51-3*s51^2))+s23*(3*s23^3*s34*(s34+s45)*s51-s34^2*s45*(s34+s45)*(s45-s51)*(s34+s51)+s23^2*(s34^2*s45^2+s34^3*(s45-3*s51)+3*s34*s45^2*s51+3*s45^2*s51^2)+s23*(-2*s34^3*s45*s51+s34*s45^2*(s45-6*s51)*s51-3*s45^2*s51^3+s34^4*(-s45+s51)+s34^2*s45*(s45^2-2*s45*s51-3*s51^2)))-s12*(3*s23^4*(2*s34+s45)*s51+s34^2*s45*(s45-s51)^2*(s34+s51)-s23*s34*(s45-s51)*(s34*s45*(3*s45-5*s51)+2*s34^2*(s45-s51)+s45*(s45-3*s51)*s51)+s23^3*(2*s34^2*(s45-3*s51)+3*s45*(2*s45-s51)*s51+s34*(s45^2+6*s45*s51-6*s51^2))+s23^2*(-2*s34^3*(s45-s51)-6*s45^2*s51^2+s34*s45*(2*s45^2-8*s45*s51+3*s51^2)+s34^2*(s45^2-7*s45*s51+6*s51^2))))/(6*s12*s23^2*(s23-s34)*s34*(s12-s34-s45)*s45),
p[5]->(-337-(54*s23^2)/(s34*s45)+(102*s34)/s45-(72*s45)/(s12-s34-s45)+(57*s34^2)/(s23-s34+s45-s51)^2-(171*s34^3)/(s45*(s23-s34+s45-s51)^2)-(3*s12^2*(6*s23+13*s34+6*s45-6*s51)*(s23-s51)^3)/(s23^2*s34*s45*(s23-s34+s45-s51)^2)-(69*s34^2)/(s45*(s23-s34+s45-s51))+(108*s51)/s34+(108*s51)/(s12-s34-s45)-(273*s51)/s45-(57*s45*s51)/(s23-s34+s45-s51)^2+(57*s51)/(s23-s34+s45-s51)-(54*s51^2)/(s34*s45)-(54*s51^2)/((s12-s34-s45)*s45)+(60*s34)/(-s23+s34-s45+s51)-(18*s51^2)/(s34*(-s23+s34-s45+s51))+(57*s45^2)/(-s12+s34+s45+s51)^2-(57*s45*s51)/(-s12+s34+s45+s51)^2+(57*s51^2)/(-s12+s34+s45+s51)^2-(171*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(60*s45)/(-s12+s34+s45+s51)+(18*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(117*s51)/(-s12+s34+s45+s51)+(444*s51^2)/(s45*(-s12+s34+s45+s51))+(9*s23*(7*s34-6*s45+12*s51))/(s34*s45)+(3*s12*(s23-s51)*(18*s23^4+s23^3*(-44*s34+36*s45-54*s51)+2*s45*(13*s34+6*s45-6*s51)*s51*(s34+s51)+s23^2*(83*s34^2-38*s34*s45+18*s45^2+88*s34*s51-84*s45*s51+54*s51^2)+s23*(s34^2*(13*s45-83*s51)+s34*(6*s45^2+24*s45*s51-44*s51^2)-6*s51*(5*s45^2-10*s45*s51+3*s51^2))))/(s23^2*s34*s45*(s23-s34+s45-s51)^2)+(3*((18*s23^2)/s45+18*s45+(20*s34^4)/(s45*(s23-s34+s45-s51)^2)-(s34^3*(s23+s45-20*s51))/(s45*(s23-s34+s45-s51)^2)+19*s51+(18*s45*s51)/(s12-s34-s45)+(18*(s45-s51)*s51)/s34-(18*s51^2)/(s12-s34-s45)+(19*s45*s51^2)/(-s12+s34+s45+s51)^2-(58*s45*s51)/(-s12+s34+s45+s51)-(19*s51^2)/(-s12+s34+s45+s51)+s34*(-39+(20*s51)/(-s23+s34-s45+s51))+s34^2*((19*s51)/(s23-s34+s45-s51)^2+(-20-(20*s51)/(s23-s34+s45-s51))/s45)+s23*(36+(18*s51)/s34+((77*s12-58*s45)*s51^2)/(s45*(-s12+s34+s45+s51)^2)-(58*s51^3)/(s45*(-s12+s34+s45+s51)^2)+(s34*(-39-(77*s51^2)/(-s12+s34+s45+s51)^2))/s45+s51*(18/(s12-s34-s45)+58/s45-58/(-s12+s34+s45+s51)))))/s12+(3*((12*s51^2*(-2+s51/(-s23+s34-s45+s51)))/s34-(s34*(s45-s51)*(70*s45^3+s12^2*(44*s45-83*s51)+s34^2*(44*s45-83*s51)-59*s45^2*s51-14*s45*s51^2-18*s51^3+2*s34*(57*s45^2-65*s45*s51-22*s51^2)-2*s12*(44*s34*s45+57*s45^2-83*s34*s51-65*s45*s51-22*s51^2)))/(s45*(-s12+s34+s45)*(-s12+s34+s45+s51)^2)+s51*(-127+(s45*(39*s23-39*s34+39*s45-20*s51))/(s23-s34+s45-s51)^2-(25*s51)/(s23-s34+s45-s51)-(38*s51^2)/(-s12+s34+s45+s51)^2+(90*s51)/(-s12+s34+s45+s51)+(s51*(83+(57*s51^2)/(-s12+s34+s45+s51)^2-(122*s51)/(-s12+s34+s45+s51)))/s45)))/s23+(3*((s34^2*(-13*s12+13*s34+13*s45-6*s51)*(s45-s51)^3)/(s45*(-s12+s34+s45)*(-s12+s34+s45+s51)^2)+(2*s34*(-13*s12+13*s34+13*s45-6*s51)*(s45-s51)^2*s51)/(s45*(-s12+s34+s45+s51)^2)+(6*s51^3*(1+s51/(s23-s34+s45-s51)))/s34+s51*((19*s45^3)/(s23-s34+s45-s51)^2-(32*s45^2)/(s23-s34+s45-s51)+s45*(13+(6*s51)/(s23-s34+s45-s51))+s51*(13+(6*s51)/(s23-s34+s45-s51)+(19*s51^2)/(-s12+s34+s45+s51)^2-(32*s51)/(-s12+s34+s45+s51))+(s51^2*(-13-(19*s51^2)/(-s12+s34+s45+s51)^2+(32*s51)/(-s12+s34+s45+s51)))/s45)))/s23^2)/108,
p[6]->(-(s23^2*(10*s34^2+20*s34*s45+10*s45^2+9*s34*s51+9*s45*s51-9*s51^2)*(s23*s34+s45*(s34+s51)))+s12^3*(10*s23^3+3*s23*(4*s45-5*s51)*s51+3*s51^2*(-s45+s51)+s23^2*(29*s45+2*s51))-s12^2*(-6*s45*(s45-s51)*s51*(s34+s51)+s23^3*(30*s34+20*s45+9*s51)+2*s23^2*(34*s34*s45+26*s45^2+2*s34*s51+16*s45*s51-9*s51^2)+3*s23*(2*s34*s45^2+s34*s45*s51+8*s45^2*s51-5*s34*s51^2-13*s45*s51^2+3*s51^3))+s12*(3*s23*s45*(2*s45-3*s51)*(s34+2*s45-s51)*(s34+s51)-3*s45^2*(s45-s51)*(s34+s51)^2+s23^3*(30*s34^2+40*s34*s45+10*s45^2+18*s34*s51+9*s45*s51-9*s51^2)+s23^2*(20*s45^3+52*s45^2*s51-36*s45*s51^2+9*s51^3+s34^2*(49*s45+2*s51)+3*s34*(24*s45^2+17*s45*s51-6*s51^2))))/(18*s12*s23^2*s45*(-s12+s34+s45)^2),
p[7]->-1/3,
p[8]->(-57+(24*s45-36*s51)/(s12-s34-s45)+(36*(s23-2*s51))/s34+(70*s51)/s23-(24*s51)/(s23-s34)-(6*s45*s51)/(s23*(-s12+s23+s45))+(6*s34^2*s51)/(s12*s23*s45-s12*s34*s45)+(6*(s34-2*s51)*s51)/(s12*(s23-s34))-(6*(s34-2*s51)*s51)/((s23-s34)*s45)-(18*(s23+s45-2*s51)*s51)/(s12*(s12-s34-s45))-(13*s51^2)/s23^2+(36*s51^2)/(s23*s34)+(24*s51^2)/(s23^2-s23*s34)-(83*s51^2)/(s23*s45)+(18*s51^2)/((s12-s34-s45)*s45)-(24*s51^2)/((s23-s34)*(-s12+s34+s45))-(18*s51^3)/(s12*s23*s34)-(18*s51^3)/(s12*s23^2-s12*s23*s34)-(18*s51^3)/(s12*(s23-s34)*(s12-s34-s45))+(13*s51^3)/(s23^2*s45)-(18*s51^3)/(s23*s34*s45)+(6*s51^3)/((s23-s34)*s45*(-s12+s34+s45))-(6*s51^3)/(s23^2*s45-s23*s34*s45)-(6*s34*s51^2*(s34+s51))/(s23^2*s45*(-s12+s34+s45))+(6*s45*s51*(-s45+s51))/(s23^2*(-s12+s23+s45))-(19*(s23+s45)*s51^2)/(s12*(-s12+s34+s45+s51)^2)+(57*s51^3)/(s45*(-s12+s34+s45+s51)^2)-(19*s23*s51^3)/(s12*s45*(-s12+s34+s45+s51)^2)-(57*s51^3*(s34+s51))/(s23*s45*(-s12+s34+s45+s51)^2)+(19*s51^3*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(6*s45^2)/((s12-s34-s45)*(-s12+s34+s45+s51))-(12*s34*s45^2)/(s23*(-s12+s34+s45)*(-s12+s34+s45+s51))+(6*s34^2*s45^2)/(s23^2*(-s12+s34+s45)*(-s12+s34+s45+s51))-(148*s51^2)/(s45*(-s12+s34+s45+s51))+(6*s45*(s45-s51)*s51^2)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+(6*s51^3)/(s12*(s12-s23-s45)*(-s12+s34+s45+s51))+(6*s51^3)/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(18*s51*(-s23+2*s51))/(s12*s34)-(6*s51^2*(3*s34+2*s51))/(s23*(s12-s34-s45)*s45)+(s51^2*(77*s23+6*s51))/(s12*s45*(-s12+s34+s45+s51))+(-18*s23+57*s34+17*s51)/s12+(5*s51^2*(13*s34+22*s51))/(s23*s45*(-s12+s34+s45+s51))+(s51*(58*s23+58*s45+25*s51))/(s12*(-s12+s34+s45+s51))+(-20*s45+39*s51)/(-s12+s34+s45+s51)+(-57*s23+121*s51)/s45+(-18*s23^2+s23*(57*s34-40*s51)+6*(s34-s51)*s51)/(s12*s45)-(6*(7*s34*s45-s45^2-8*s34*s51+4*s45*s51-5*s51^2))/(s23*(s12-s34-s45))-(6*s34*(-s45^2+3*s34*(s45-s51)+3*s45*s51-3*s51^2))/(s23^2*(-s12+s34+s45))-(19*(s45^2-s45*s51+s51^2))/(-s12+s34+s45+s51)^2+(18*(s23^2-3*s23*s51+3*s51^2))/(s34*s45)-(2*s51^2*(-3*s34^2+10*s34*s51+13*s51^2))/(s23^2*s45*(-s12+s34+s45+s51))-(-2*s34*s45-6*s45^2+79*s34*s51+6*s45*s51+78*s51^2)/(s23*(-s12+s34+s45+s51))-(19*(-2*s34*(s45-2*s51)*s51^2+s51^4+s34^2*(s45^2-3*s45*s51+3*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2)+(19*(2*s51^3+s34*(2*s45^2-4*s45*s51+5*s51^2)))/(s23*(-s12+s34+s45+s51)^2)-(-18*s34^2*(s45-s51)+s34*(6*s45^2+8*s45*s51-34*s51^2)-2*s51*(3*s45^2-3*s45*s51+13*s51^2))/(s23^2*(-s12+s34+s45+s51)))/36,
p[9]->((9*s23^2-19*s34^2-18*s23*s51+9*s51^2)*(s23*s34+s45*(s34+s51)+s12*(-s23-2*s45+s51)))/(18*s12*s34^2*s45),
p[10]->(s12^3*(s23+s45-s51)*(3*s23^2-4*s23*s51+s51^2)-s23^2*(s34+s45)*(3*s34+3*s45+2*s51)*(s23*s34+s45*(s34+s51))+s12^2*(-2*s45*(s45-s51)*s51*(s34+s51)-s23^3*(9*s34+6*s45+2*s51)+s23*s34*(2*s45^2+s45*s51-5*s51^2)-2*s23*s51*(-4*s45^2+4*s45*s51+s51^2)+s23^2*(-9*s34*s45-8*s45^2+14*s34*s51+12*s45*s51+4*s51^2))+s12*(s45^2*(s45-s51)*(s34+s51)^2+s23^3*(9*s34^2+4*s34*(3*s45+s51)+s45*(3*s45+2*s51))+s23^2*(s34^2*(9*s45-7*s51)+s34*(14*s45^2-7*s45*s51-4*s51^2)+s45*(6*s45^2-s45*s51-4*s51^2))+s23*s45*(s34^2*(-2*s45+3*s51)+s51*(-4*s45^2+3*s45*s51+2*s51^2)+s34*(-4*s45^2+s45*s51+5*s51^2))))/(12*s12*s23^2*s45*(-s12+s34+s45+s51)^2),
p[11]->-1/6*(-(s12^4*(s23-s51)^3)+s12^3*(s23-s51)*(3*s23^3+s23*s34*(s45-6*s51)+s23^2*(4*s34+4*s45-6*s51)+3*s45*s51^2+s34*s51*(s45+2*s51)+s23*s51*(-7*s45+3*s51))+s12^2*(-3*s23^5-9*s23^4*(s34+s45-s51)-3*s23^3*(2*s34^2+5*s34*s45+2*s45^2-7*s34*s51-8*s45*s51+3*s51^2)+(s34+s45)*s51^2*(3*s45*s51+s34*(2*s45+s51))+s23^2*(-3*s34^2*(s45-4*s51)+s34*(-4*s45^2+23*s45*s51-15*s51^2)+s51*(14*s45^2-21*s45*s51+3*s51^2))+s23*s51*(s34^2*(s45-7*s51)+s45*s51*(-11*s45+6*s51)+s34*(-2*s45^2-12*s45*s51+3*s51^2)))+s12*(3*s23^5*(2*s34+s45)+3*s23^4*(3*s34^2+s34*(6*s45-4*s51)+2*s45*(s45-s51))-s45*(s34+s45)^2*s51^2*(s34+s51)-s23*(s34+s45)*s51*(2*s34^2*(s45-s51)+s34*s45*(-2*s45+s51)+s45*s51*(-4*s45+3*s51))+s23^3*(4*s34^3+3*s34^2*(6*s45-5*s51)+3*s45*(s45^2-3*s45*s51+s51^2)+3*s34*(6*s45^2-9*s45*s51+2*s51^2))+s23^2*(3*s34^3*(s45-2*s51)-3*s45^2*(s45-2*s51)*s51+2*s34^2*(4*s45^2-8*s45*s51+3*s51^2)+2*s34*s45*(3*s45^2-7*s45*s51+6*s51^2)))+s23*(-3*s23^4*s34*(s34+s45)+s34*s45*(s34+s45)^2*s51*(s34+s51)-3*s23^3*(s34^3+s34^2*(3*s45-s51)+s34*s45*(3*s45-s51)+s45^2*s51)-s23^2*(s34^4+s34^3*(7*s45-3*s51)+3*s34*s45^2*(3*s45-2*s51)+3*s34^2*s45*(3*s45-s51)+6*s45^2*(s45-s51)*s51)+s23*(-4*s34^3*s45*(s45-s51)-3*s34*s45^3*(s45-s51)-3*s45^2*(s45-s51)^2*s51+s34^4*(-s45+s51)-3*s34^2*(s45^3-s45*s51^2))))/(s12*s23^2*s34*(s12-s34-s45)*s45*(-s12+s23+s34+s45)),
p[12]->(3*s12^3*(s23-s51)^3-3*s12^2*(s23-s51)*(3*s23^3+s23^2*(5*s34+3*s45-6*s51)+s23*s34*(s45-5*s51)+2*s45*s51*(s34+s51)+s23*s51*(-5*s45+3*s51))-s23^2*(9*s23^3*s34+s45*(-10*s34^2+9*s34*(s45-s51)+9*(s45-s51)^2)*(s34+s51)+9*s23^2*(s34^2+3*s34*s45-2*s34*s51+s45*s51)+s23*(-10*s34^3+9*s34^2*(2*s45-s51)+18*s45*(s45-s51)*s51+9*s34*(3*s45^2-3*s45*s51+s51^2)))+s12*(9*s23^5+9*s23^4*(2*s34+2*s45-3*s51)+3*s23*s45*(3*s34+4*s45-3*s51)*s51*(s34+s51)-3*s45^2*s51*(s34+s51)^2+s23^2*(2*s34^2*(6*s45-s51)-9*s51*(2*s45^2-4*s45*s51+s51^2)+9*s34*(s45^2-3*s45*s51+2*s51^2))+s23^3*(2*s34^2+9*s34*(3*s45-4*s51)+9*(s45^2-5*s45*s51+3*s51^2))))/(18*s12*s23^2*s34^2*s45),
p[13]->((19*s12^2+19*s34^2+38*s34*s45+10*s45^2-38*s12*(s34+s45)+18*s45*s51-9*s51^2)*(s23*s34+s12*(-s23+s51)+s45*(s34+s51)))/(18*s12*s45*(-s12+s34+s45)^2),
p[14]->(-(s12^3*(s23-s51)^3)+s23^2*s34*(-2*s23^2*s34+s45*(s34+s51)*(3*s34-2*s45+2*s51)+s23*(3*s34^2-4*s34*s45+2*s34*s51-2*s45*s51))-s12^2*(s23-s51)*(2*s23^3+s23^2*(-5*s34+2*s45-4*s51)-2*s45*s51*(s34+s51)+s23*(-(s34*s45)+5*s34*s51+2*s51^2))+s12*(4*s23^4*s34+s23*s45*(-3*s34+s45-2*s51)*s51*(s34+s51)+s45^2*s51*(s34+s51)^2-s23^3*(7*s34^2-6*s34*s45+8*s34*s51+2*s45*s51)+s23^2*(-2*s45*(s45-2*s51)*s51+s34^2*(-4*s45+7*s51)+s34*(2*s45^2-s45*s51+4*s51^2))))/(12*s12*s23^2*s45*(s23-s34+s45-s51)^2),
pe[1]->(19*s12*(s12^3*(s23-s51)^2-s12^2*(s23^3-s45^3+s23^2*(2*s34+s45)+4*s45^2*s51-2*s45*s51^2+2*s51^3+s23*(-2*s45^2+s34*(s45-4*s51)+s45*s51-3*s51^2)+s34*(s45^2-2*s45*s51+2*s51^2))+s12*(2*s23^3*(s34+s51)+s45^3*(s34-s45+3*s51)+s23^2*(s34^2+3*s34*s45-3*s45^2-2*s34*s51+5*s45*s51-4*s51^2)+s23*(-4*s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-2*s51)+7*s45^2*s51-5*s45*s51^2+2*s51^3))-s23*(s23^2*(s34^2-s45^2+2*s34*s51)+s45*(s45-2*s51)*(s34^2-s45^2+2*s34*s51+s51^2)+2*s23*(s34^2*(s45-s51)+s34*(2*s45-s51)*s51+s45*(-s45^2+s45*s51+s51^2)))))/(9*s23^2*s45*(-s12+s23+s45)*(s23-s34+s45-s51)*(-s12+s34+s45+s51)),
pe[2]->(-8*s12)/(3*s45),
pe[3]->(-2*s12*(-(s23*(s34+s45))+s12*(s23-s51)+s45*(s34+s51)))/(s34*s45*(-s12+s34+s45)),
pe[4]->(-2*s12*(s12*(s34^2*(s45-s51)^2-3*s23^3*s51+s23*s34*(s45-s51)*(s34-s45+3*s51)+s23^2*(-(s34*s45)+3*s34*s51+3*s51^2))+s23*(-(s34^2*(s34+s45)*(s45-s51))+3*s23^2*(s34+s45)*s51+s23*(s34^2*(s45-3*s51)+s34*s45*(s45-3*s51)-3*s45*s51^2))))/(3*s23^2*(s23-s34)*s34*s45*(-s12+s34+s45)),
pe[5]->(s12*(18/s34-39/s45+(18*s23)/(s34*s45)+(19*s34^2)/(s45*(s23-s34+s45-s51)^2)+(s12^2*(6*s23+13*s34+6*s45-6*s51)*(s23-s51)^2)/(s23^2*s34*s45*(s23-s34+s45-s51)^2)-(20*s34)/(s45*(s23-s34+s45-s51))-(18*s51)/(s34*s45)+(13*(s45-s51)*s51)/(s23^2*s45)+(-57+(70*s51)/s45)/s23-(s12*(18*s23^4+s23^3*(-50*s34+36*s45-54*s51)+s45*(13*s34+6*s45-6*s51)*s51*(s34+s51)-s23*s51*(70*s34^2-43*s34*s45+24*s45^2+50*s34*s51-48*s45*s51+18*s51^2)+2*s23^2*(35*s34^2+9*s45^2-25*s34*(s45-2*s51)-39*s45*s51+27*s51^2)))/(s23^2*s34*s45*(s23-s34+s45-s51)^2)+(s23*(s34+s45)*(57*s45-70*s51)*(s34+s45+s51)^2-13*(s34+s45)*(s45-s51)*s51*(s34+s45+s51)^2+s23^2*s51*(76*s34^2+152*s34*s45+76*s45^2+75*s34*s51+75*s45*s51+18*s51^2)+s12^2*(76*s23^2*s51+s23*(57*s34*s45+44*s45^2-70*s34*s51+s45*s51-90*s51^2)-(s45-s51)*(-13*s34*(s45-2*s51)+s51*(13*s45+32*s51)))-s12*(s23^2*s51*(152*s34+152*s45+75*s51)+s23*(101*s45^3+2*s34^2*(57*s45-70*s51)+51*s45^2*s51-197*s45*s51^2-52*s51^3+5*s34*(43*s45^2-19*s45*s51-46*s51^2))-(s45-s51)*(-13*s34^2*(s45-3*s51)+s51*(26*s45^2+58*s45*s51+13*s51^2)+s34*(-13*s45^2+71*s45*s51+52*s51^2))))/(s23^2*s45*(-s12+s34+s45)*(-s12+s34+s45+s51)^2)))/9,
pe[6]->(-2*s12*(s23^2*(10*s34^2+20*s34*s45+10*s45^2+9*s34*s51+9*s45*s51-9*s51^2)+s12^2*(10*s23^2+3*(s45-s51)*s51+s23*(-9*s45+12*s51))-s12*(3*s45*(s45-s51)*(s34+s51)+s23^2*(20*s34+20*s45+9*s51)-3*s23*(3*s34*s45+4*s45^2-4*s34*s51-8*s45*s51+3*s51^2))))/(9*s23^2*s45*(-s12+s34+s45)^2),
pe[7]->((-18*s12*(s23-2*s51))/(s34*s45)-(12*s51)/(s23-s34)+(18*s51)/(s12-s34-s45)-(18*s34*s51)/(s45*(-s12+s34+s45))+(6*(s12-s51)*s51)/((s23-s34)*s45)+(12*s45*(s45-s51)*s51)/(s23*(s23-s34)*(-s12+s34+s45))-(12*(s12+s45-s51)*s51)/(s23*(s23-s34))+(6*(2*s34+4*s45-s51)*s51)/((s23-s34)*(-s12+s34+s45))-(18*s12*s51^2)/(s23*s34*s45)+(6*s34*s51^2)/((s23-s34)*s45*(-s12+s34+s45))-(6*s12*s51^2)/(s23^2*s45-s23*s34*s45)-(6*s34^2*s51*(s34+s51))/(s23^2*s45*(-s12+s34+s45))+(19*s51^2)/(-s12+s34+s45+s51)^2+(19*s51^2*(s34+s51))/(s45*(-s12+s34+s45+s51)^2)-(38*s51^2*(s34+s51)^2)/(s23*s45*(-s12+s34+s45+s51)^2)+(19*s51^2*(s34+s51)^3)/(s23^2*s45*(-s12+s34+s45+s51)^2)-(6*s45*(s34+s45)^2)/(s23*(s12-s34-s45)*(-s12+s34+s45+s51))+(6*s34*s45*(s34+s45)^2)/(s23^2*(s12-s34-s45)*(-s12+s34+s45+s51))-(58*s51)/(-s12+s34+s45+s51)-(6*s45*s51)/((s12-s23-s45)*(-s12+s34+s45+s51))+(6*s45^2*(s45-s51)*s51)/(s23^2*(-s12+s23+s45)*(-s12+s34+s45+s51))+(3*(2*s34-15*s51)*s51*(s34+s51)^2)/(s23^2*s45*(-s12+s34+s45+s51))-(6*s45*s51*(-2*s45+s51))/(s23*(-s12+s23+s45)*(-s12+s34+s45+s51))+(6*s34*s51*(3*s34+2*s51))/(s23*s45*(-s12+s34+s45))+(57*s12+57*s34+44*s45+13*s51)/s23-(2*s51*(35*s12+35*s34+48*s51))/(s23*s45)+(57*s12+76*s51)/s45-(s51*(58*s34+77*s51))/(s45*(-s12+s34+s45+s51))-(6*(2*s34^3+3*s34^2*s45-s45*(s45-s51)^2+s34*(3*s45-2*s51)*s51))/(s23^2*(s12-s34-s45))-(33*s34^2+40*s34*s45+7*s45^2+38*s34*s51+64*s45*s51-65*s51^2)/(s23*(-s12+s34+s45+s51))+(6*(4*s34^2+8*s34*s45+4*s45^2-4*s34*s51+s45*s51-4*s51^2))/(s23*(s12-s34-s45))+(2*s51*(26*s34^2+87*s34*s51+61*s51^2))/(s23*s45*(-s12+s34+s45+s51))-(19*(s45^3+s34^2*(s45-2*s51)+2*s34*s45*(s45-s51)-s45*s51^2+2*s51^3))/(s23*(-s12+s34+s45+s51)^2)+(13*s51^2*(s12+2*(s34+s51)))/(s23^2*s45)+(13*s34*(s45-3*s51)-13*s51*(s12+s45+s51))/s23^2-(12*s34^3-6*s45^3+s34^2*(44*s45-65*s51)-s45^2*s51-45*s45*s51^2+7*s51^3+s34*(26*s45^2-34*s45*s51-70*s51^2))/(s23^2*(-s12+s34+s45+s51))+(19*(s34^3*(s45-2*s51)+s34^2*(2*s45^2-2*s45*s51-3*s51^2)+s51^2*(-s45^2-s45*s51+s51^2)+s34*(s45^3-4*s45*s51^2)))/(s23^2*(-s12+s34+s45+s51)^2))/9,
pe[8]->(2*s12*(9*s23^2-19*s34^2-18*s23*s51+9*s51^2))/(9*s34^2*s45),
pe[9]->-1/3*(s12*(s12^2*(3*s23-s51)*(s23+s45-s51)+s12*s45*(s45-s51)*(s34+s51)-2*s12*s23^2*(3*s34+3*s45+s51)+s23^2*(s34+s45)*(3*s34+3*s45+2*s51)-s12*s23*(3*s34*s45+4*s45^2-4*s34*s51-3*s45*s51-2*s51^2)))/(s23^2*s45*(-s12+s34+s45+s51)^2),
pe[10]->(2*s12*(s12^3*(s23-s51)^2-s12^2*(s23-s51)*(3*s23^2+s23*(3*s34+4*s45-3*s51)-2*(s34+s45)*s51)+s23*(-3*s23^3*(s34+s45)-s23*(s34^3+s34^2*(4*s45-3*s51)+3*s34*s45*(s45-s51)+3*s45*(s45-s51)^2)-3*s23^2*(s34^2+2*s45*(s45-s51)+s34*(2*s45-s51))+s34*(s34+s45)^2*s51)+s12*(3*s23^4+s23^3*(6*s34+9*s45-6*s51)-s23*(s34+s45)*(4*s34+4*s45-3*s51)*s51+(s34+s45)^2*s51^2+s23^2*(3*s34^2+8*s34*s45+6*s45^2-9*s34*s51-12*s45*s51+3*s51^2))))/(3*s23^2*s34*s45*(-s12+s34+s45)*(-s12+s23+s34+s45)),
pe[11]->(-2*s12*(s23^2*(9*s23^2-10*s34^2+9*s23*(s34+2*s45-2*s51)+9*s34*(s45-s51)+9*(s45-s51)^2)+3*s12^2*(s23-s51)^2-3*s12*(3*s23^3+s23^2*(4*s34+3*s45-6*s51)+s45*s51*(s34+s51)+s23*s51*(-4*s34-4*s45+3*s51))))/(9*s23^2*s34^2*s45),
pe[12]->(2*s12*(19*s12^2+19*s34^2+38*s34*s45+10*s45^2-38*s12*(s34+s45)+18*s45*s51-9*s51^2))/(9*s45*(-s12+s34+s45)^2),
pe[13]->(s12*(s12^2*(s23-s51)^2+s23^2*s34*(-2*s23+3*s34-2*s45+2*s51)+s12*(2*s23^3+s23^2*(-4*s34+2*s45-4*s51)-s45*s51*(s34+s51)+s23*s51*(4*s34-s45+2*s51))))/(3*s23^2*s45*(s23-s34+s45-s51)^2)
}}


==> anc/remainder/qqgaa_twoloop_pmpmm_q12nl2.m <==
(*
  Part of the ancillary files from:

  "Two-loop leading-colour QCD helicity amplitudes for two-photon plus jet production at the LHC"

  by Herschel A. Chawdhry, M. Czakon, Alexander Mitov and R. Poncelet

*)
{{
{1,p[1]+(tr5*pe[1])/4},
{F[1,1,1],(-3*p[1])/5-p[3]-p[4]+(tr5*(-3*pe[1]-5*(pe[3]+pe[4])))/20},
{F[1,1,1]^2,(-5*p[2])/3+(3*(p[3]+p[4]))/5+(tr5*(-25*pe[2]+9*(pe[3]+pe[4])))/60},
{F[1,1,1]^3,p[2]+(tr5*pe[2])/4},
{F[1,1,3],p[3]+(tr5*pe[3])/4},
{F[1,1,1]*F[1,1,3],(5*p[2])/3-(3*p[3])/5+(tr5*(25*pe[2]-9*pe[3]))/60},
{F[1,1,1]^2*F[1,1,3],-p[2]-(tr5*pe[2])/4},
{F[1,1,8],p[4]+(tr5*pe[4])/4},
{F[1,1,1]*F[1,1,8],(5*p[2])/3-(3*p[4])/5+(tr5*(25*pe[2]-9*pe[4]))/60},
{F[1,1,1]^2*F[1,1,8],-p[2]-(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,8],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[1,1,3]*F[1,1,8],p[2]+(tr5*pe[2])/4},
{F[2,1,1],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[2,1,1],p[2]+(tr5*pe[2])/4},
{F[2,1,9],(-5*p[2])/3-(5*tr5*pe[2])/12},
{F[1,1,1]*F[2,1,9],p[2]+(tr5*pe[2])/4},
{tci[1,1]^2,(-5*p[2])/18-(5*tr5*pe[2])/72},
{F[1,1,1]*tci[1,1]^2,p[2]/6+(tr5*pe[2])/24},
{tci[1,2],(3*p[1])/5+(3*tr5*pe[1])/20},
{F[1,1,1]*tci[1,2],(-3*(p[3]+p[4]))/5-(3*tr5*(pe[3]+pe[4]))/20},
{F[1,1,1]^2*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[1,1,3]*tci[1,2],(3*p[3])/5+(3*tr5*pe[3])/20},
{F[1,1,1]*F[1,1,3]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,8]*tci[1,2],(3*p[4])/5+(3*tr5*pe[4])/20},
{F[1,1,1]*F[1,1,8]*tci[1,2],p[2]+(tr5*pe[2])/4},
{F[1,1,3]*F[1,1,8]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,1]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{F[2,1,9]*tci[1,2],-p[2]-(tr5*pe[2])/4},
{tci[1,1]^2*tci[1,2],-1/6*p[2]-(tr5*pe[2])/24}
},{
p[1]->(10*(s12^4*(s23-s51)^3*(s23+s45-s51)+s23^2*s34*(s34+s45)*(s23*s34+s45*(s34+s51))^2-s12^3*(s23-s51)*(s23+s45-s51)*(s23^2*(4*s34+s45)+s23*s34*(s45-4*s51)-2*s23*s45*s51+s45*s51*(2*s34+s51))+s12^2*(s23+s45-s51)*(3*s23^3*s34*(2*s34+s45)+s23^2*s34*(s45*(s45-3*s51)+3*s34*(s45-2*s51))+s23*s45*s51*(2*s34^2+2*s34*s45-s45*s51)+s45^2*s51*(-s34^2+s51^2))-s12*(s23^4*s34^2*(4*s34+3*s45)+s45^3*(s45-s51)*s51*(s34+s51)^2+s23*s45^3*s51*(s34+s51)*(s34-s45+2*s51)+s23^3*s34*(5*s34*s45^2+s34^2*(7*s45-4*s51)+2*s45^2*s51)+s23^2*s45*(s34^3*(3*s45-2*s51)+2*s34*s45*(s45-s51)*s51-s45^2*s51^2+s34^2*(2*s45^2+3*s45*s51-3*s51^2)))))/(9*s12^2*s23^2*(s12-s34)*s45^2*(s34+s45)),
p[2]->(-2*(2*s12^4*(s23-s51)^3*(s23+s45-s51)+s23^2*(2*s34^2+2*s34*s45+s45^2)*(s23*s34+s45*(s34+s51))^2-2*s12^3*(s23-s51)*(s23+s45-s51)*(s23^2*(4*s34+s45)+s23*s34*(s45-4*s51)-3*s23*s45*s51+2*s45*s51*(s34+s51))+s12^2*(s23+s45-s51)*(s23^3*(12*s34^2+6*s34*s45+s45^2)+4*s23*s45*(s34+s45)*s51*(s34+s51)-2*s45^2*s51*(s34+s51)^2+s23^2*(2*s34*s45*(s45-5*s51)+6*s34^2*(s45-2*s51)-3*s45^2*s51))-s12*s23^2*(2*s23^2*s34*(4*s34^2+3*s34*s45+s45^2)+s23*s34*(3*s45^3+2*s34^2*(7*s45-4*s51)+2*s34*s45*(5*s45-s51))+s45*(s34^3*(6*s45-4*s51)+s45^3*s51+s34*s45*(s45^2+4*s45*s51-2*s51^2)+4*s34^2*(s45^2+s45*s51-s51^2)))))/(3*s12^2*s23^2*s45^4),
p[3]->(10*(2*s12^5*(s23-s51)^3*(s23+s45-s51)-s23^2*s34^2*(2*s34+s45)*(s23*s34+s45*(s34+s51))^2-s12^4*(s23-s51)*(s23+s45-s51)*(s23^2*(10*s34+s45)+2*s23*s34*(s45-6*s51)-4*s23*s45*s51+3*s45*s51^2+2*s34*s51*(2*s45+s51))+s12^3*s34*(s23+s45-s51)*(4*s23^3*(5*s34+s45)-2*s45*s51*(s34+s51)*(s45+2*s51)+s23^2*(8*s34*s45+s45^2-28*s34*s51-10*s45*s51)+s23*s51*(6*s34*s45+3*s45^2+8*s34*s51+10*s45*s51))+s12*s23^2*s34*(2*s23^2*s34^2*(5*s34+2*s45)+s45*(s34+s51)*(s34^2*(8*s45-4*s51)+2*s45^2*s51+s34*s45*(3*s45+2*s51))+s23*s34*(2*s34^2*(9*s45-4*s51)+4*s45^2*s51+s34*s45*(7*s45+6*s51)))-s12^2*(2*s23^4*s34^2*(10*s34+3*s45)-(2*s34-s45)*s45^2*(s45-s51)*s51*(s34+s51)^2+s23^3*s34*(3*s34*s45*(3*s45-2*s51)+32*s34^2*(s45-s51)+2*s45^2*s51)-s23*s45*s51*(-2*s34^3*(s45-2*s51)+s45^2*(s45-2*s51)*s51+s34*s45*(s45^2-5*s45*s51+4*s51^2)+s34^2*(-3*s45^2+2*s45*s51+4*s51^2))+s23^2*(3*s34*s45^3*s51-s45^3*s51^2+6*s34^3*(2*s45^2-3*s45*s51+2*s51^2)+s34^2*s45*(3*s45^2+3*s45*s51+4*s51^2)))))/(9*s12^2*s23^2*(s12-s34)^2*s45^3),
p[4]->(10*(s12^4*(2*s34+3*s45)*(s23-s51)^3*(s23+s45-s51)+s23^2*(s34+s45)^2*(2*s34+s45)*(s23*s34+s45*(s34+s51))^2-s12^3*(s23-s51)*(s23+s45-s51)*(2*s23^2*(4*s34^2+7*s34*s45+2*s45^2)+2*s45*(2*s34+3*s45)*s51*(s34+s51)+s23*(3*s34*s45*(s45-6*s51)+2*s34^2*(s45-4*s51)-10*s45^2*s51))+s12^2*(s23+s45-s51)*(s23^3*(12*s34^3+24*s34^2*s45+12*s34*s45^2+s45^3)+s23*s45*(4*s34^2+10*s34*s45+7*s45^2)*s51*(s34+s51)-s45^2*(2*s34+3*s45)*s51*(s34+s51)^2+s23^2*(s34^2*s45*(11*s45-28*s51)+4*s34*s45^2*(s45-5*s51)+6*s34^3*(s45-2*s51)-5*s45^3*s51))-s12*s23^2*(s34+s45)^2*(2*s23^2*s34*(4*s34+s45)+s34^2*s45*(6*s45-4*s51)+s45^3*s51+s23*s34*(14*s34*s45+3*s45^2-8*s34*s51+2*s45*s51)+s34*s45*(s45^2+6*s45*s51-4*s51^2))))/(9*s12^2*s23^2*s45^3*(s34+s45)^2),
pe[1]->(-40*(s12^3*(s23-s51)^2*(s23+s45-s51)-s12^2*(s23+s45-s51)*(s23^2*(3*s34+s45)+s34*s45*s51-s23*(3*s34+s45)*s51)-s23^2*s34*(s34+s45)*(s23*s34+s45*(s34+s51))+s12*(s23+s45-s51)*(s23^2*s34*(3*s34+2*s45)+s23*s45*(s34+s45)*s51-s45^2*s51*(s34+s51))))/(9*s23^2*(s12-s34)*s45^2*(s34+s45)),
pe[2]->(8*(s12*s23^2*(6*s34^2+4*s34*s45+s45^2)*(s23+s45-s51)+2*s12^3*(s23-s51)^2*(s23+s45-s51)-s23^2*(2*s34^2+2*s34*s45+s45^2)*(s23*s34+s45*(s34+s51))-2*s12^2*(s23+s45-s51)*(s23^2*(3*s34+s45)-s23*(3*s34+2*s45)*s51+s45*s51*(s34+s51))))/(3*s23^2*s45^4),
pe[3]->(-40*(2*s12^4*(s23-s51)^2*(s23+s45-s51)+s23^2*s34^2*(2*s34+s45)*(s23*s34+s45*(s34+s51))+s12^2*(s23+s45-s51)*(3*s23^2*s34*(4*s34+s45)+s23*(-6*s34^2-s34*s45+s45^2)*s51+(2*s34-s45)*s45*s51*(s34+s51))-s12*s23^2*s34*(s23*s34*(8*s34+3*s45)+s34^2*(8*s45-6*s51)+2*s45^2*s51+s34*s45*(3*s45+s51))-s12^3*(s23+s45-s51)*(s23^2*(8*s34+s45)-2*s23*(5*s34+s45)*s51+s51*(s45*s51+2*s34*(s45+s51)))))/(9*s23^2*(s12-s34)^2*s45^3),
pe[4]->(40*(-(s12*s23^2*(s34+s45)^2*(6*s34+s45)*(s23+s45-s51))-s12^3*(2*s34+3*s45)*(s23-s51)^2*(s23+s45-s51)+s23^2*(s34+s45)^2*(2*s34+s45)*(s23*s34+s45*(s34+s51))+s12^2*(s23+s45-s51)*(s23^2*(6*s34^2+11*s34*s45+4*s45^2)-s23*(6*s34^2+13*s34*s45+7*s45^2)*s51+s45*(2*s34+3*s45)*s51*(s34+s51))))/(9*s23^2*s45^3*(s34+s45)^2)
}}

